Helicity amplitudes in massless QED to higher orders in the dimensional regulator

We analytically calculate one- and two-loop helicity amplitudes in massless QED, by adopting a four-dimensional tensor decomposition. We draw our attention to four-fermion and Compton scattering processes to higher orders in the dimensional regulator, as required for theoretical predictions at N$^3$LO. We organise loop amplitudes by proposing an efficient algorithm at integrand level to group Feynman graphs into integral families. We study the singular structure of these amplitudes and discuss the correspondence between QED and QCD processes. We present our results in terms of generalised polylogarithms up to transcendental weight six.

==> anc/Bare_FFs/Compton/0L_Compton_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1 - x)^(-1)


==> anc/Bare_FFs/Compton/0L_Compton_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(1 - x)^(-1)


==> anc/Bare_FFs/Compton/0L_Compton_FF3_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-2/(-x + x^2)


==> anc/Bare_FFs/Compton/0L_Compton_FF4_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((1 - 2*x)/((1 - x)*x))


==> anc/Bare_FFs/Compton/1L_Compton_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2 + 3*eps + 7*eps^2 + 14*eps^3 + 28*eps^4 + 56*eps^5 + 112*eps^6)/
  (2*eps^2*(-1 + x)) + (eps^4*Pi^6*(-977 - 103*x + 540*x^2))/
  (120960*(-1 + x)^2) - (eps^4*(-1 - x + x^2)*G[0, x]^6)/(144*(-1 + x)^2) + 
 (eps^2*(-6 - 6*eps - 12*eps^2 - 6*x - 10*eps*x - 20*eps^2*x + 6*x^2 + 
    19*eps*x^2 + 39*eps^2*x^2)*G[1, x]^4)/(48*(-1 + x)*x) - 
 (eps^3*(-8 - 8*eps - 8*x - 14*eps*x + 8*x^2 + 25*eps*x^2)*G[1, x]^5)/
  (240*(-1 + x)*x) + (eps^4*(-1 - x + x^2)*G[1, x]^6)/(144*(-1 + x)*x) + 
 G[0, x]^5*((eps^3*(-8 + 3*eps - 8*x - 36*eps*x + 8*x^2 + 25*eps*x^2))/
    (240*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[1, x])/(30*(-1 + x)^2)) + 
 Pi^5*(((-1/1440*I)*eps^3*(-47 + 15*eps - 17*x - 143*eps*x + 32*x^2 + 
      96*eps*x^2))/(-1 + x)^2 + (((47*I)/1440)*eps^4*(-1 - x + x^2)*G[0, x])/
    (-1 + x)^2 - ((I/1440)*eps^4*(-15 + 47*x)*(-1 - x + x^2)*G[1, x])/
    ((-1 + x)^2*x)) + G[0, x]^4*
  (-1/48*(eps^2*(-6 + 3*eps + 7*eps^2 - 6*x - 28*eps*x - 58*eps^2*x + 6*x^2 + 
       19*eps*x^2 + 39*eps^2*x^2))/(-1 + x)^2 - 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(8*(-1 + x)^2) - 
   (eps^4*(-1 - x + x^2)*G[1, x]^2)/(16*(-1 + x)^2) - 
   (eps^4*(-1 - x + x^2)*G[0, 1, x])/(24*(-1 + x)^2)) + 
 Pi^4*(-1/2880*(eps^2*(-70 - 381*eps - 809*eps^2 - 362*x - 483*eps*x - 
       919*eps^2*x + 216*x^2 + 648*eps*x^2 + 1296*eps^2*x^2))/(-1 + x)^2 + 
   (59*eps^4*(-1 - x + x^2)*G[0, x]^2)/(2880*(-1 + x)^2) + 
   (eps^3*(240 + 240*eps + 216*x + 146*eps*x - 264*x^2 - 289*eps*x^2 + 
      24*x^3 + 119*eps*x^3)*G[1, x])/(2880*(-1 + x)^2*x) - 
   (eps^4*(-167 + 275*x)*(-1 - x + x^2)*G[1, x]^2)/(2880*(-1 + x)^2*x) + 
   G[0, x]*(-1/2880*(eps^3*(-24 + 141*eps - 24*x - 284*eps*x + 24*x^2 + 
         119*eps*x^2))/(-1 + x)^2 - (eps^4*(-1 - x + x^2)*G[1, x])/
      (120*(-1 + x)^2)) + (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 1, x])/
    (12*(-1 + x)^2*x)) + 
 (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
   G[0, 0, 0, 1, x])/(-1 + x)^2 + 
 (eps^2*(-1 + 2*x)*(-1 - eps - 2*eps^2 - x - 3*eps*x - 6*eps^2*x + x^2 + 
    3*eps*x^2 + 6*eps^2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^2*(-1 - eps - 2*eps^2 - x - 2*eps*x - 4*eps^2*x + x^2 + 3*eps*x^2 + 
    6*eps^2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
 (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 0, 0, 0, 1, x])/
  (-1 + x)^2 - (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x) - (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/
  ((-1 + x)^2*x) + (eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*
   G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps^4*(-1 - x + x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
 (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) - 
 (eps*(-20 - 21*eps - 49*eps^2 - 98*eps^3 + 8*x - 3*eps*x + eps^2*x + 
    2*eps^3*x + 6*x^2 + 18*eps*x^2 + 36*eps^2*x^2 + 72*eps^3*x^2)*Zeta[3])/
  (6*(-1 + x)^2) + (7*eps^4*(-13 + x + 6*x^2)*Zeta[3]^2)/(18*(-1 + x)^2) + 
 G[0, x]^3*((eps*(-4 + 3*eps + 7*eps^2 + 14*eps^3 - 4*x - 20*eps*x - 
      42*eps^2*x - 84*eps^3*x + 4*x^2 + 13*eps*x^2 + 27*eps^2*x^2 + 
      54*eps^3*x^2))/(12*(-1 + x)^2) + 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^2)/(6*(-1 + x)^2) + 
   (eps^4*(-1 - x + x^2)*G[1, x]^3)/(18*(-1 + x)^2) + 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*((eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2))/(3*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[0, 1, x])/
      (6*(-1 + x)^2)) - (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)^2) - 
   (11*eps^4*(-1 - x + x^2)*Zeta[3])/(18*(-1 + x)^2)) + 
 G[0, 0, 1, x]*(-((eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
       3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2) + 
   (7*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[0, 1, 1, x]*((eps*(-1 - eps - 2*eps^2 - 4*eps^3 - x - 2*eps*x - 
      4*eps^2*x - 8*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
    ((-1 + x)*x) - (7*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[1, x]^3*(-1/12*(eps*(-4 - 4*eps - 8*eps^2 - 16*eps^3 - 4*x - 6*eps*x - 
       12*eps^2*x - 24*eps^3*x + 4*x^2 + 13*eps*x^2 + 27*eps^2*x^2 + 
       54*eps^3*x^2))/((-1 + x)*x) - (eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/
    (6*(-1 + x)^2) - (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
   (eps^4*(-14 + 11*x)*(-1 - x + x^2)*Zeta[3])/(18*(-1 + x)^2*x)) + 
 Pi^3*(((I/12)*eps*(1 - 3*eps - 6*eps^2 - 12*eps^3 - 5*x - 5*eps*x - 
      10*eps^2*x - 20*eps^3*x + 2*x^2 + 6*eps*x^2 + 12*eps^2*x^2 + 
      24*eps^3*x^2))/(-1 + x)^2 + ((I/72)*eps^4*(-1 - x + x^2)*G[0, x]^3)/
    (-1 + x)^2 + ((I/24)*eps^3*(3 + 3*eps - 2*x + 3*eps*x - 8*x^2 - 
      23*eps*x^2 + 5*x^3 + 15*eps*x^3)*G[1, x]^2)/((-1 + x)^2*x) - 
   ((I/72)*eps^4*(-3 + x)*(-1 - x + x^2)*G[1, x]^3)/((-1 + x)^2*x) + 
   G[0, x]^2*(((-1/24*I)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2))/
      (-1 + x)^2 - ((I/24)*eps^4*(-1 - x + x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]*(((I/12)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2))/(-1 + x)^2 + 
     ((I/12)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(-1 + x)^2 + 
     ((I/24)*eps^4*(-1 - x + x^2)*G[1, x]^2)/(-1 + x)^2) - 
   ((I/4)*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*(((-1/12*I)*eps^2*(3 + 3*eps + 6*eps^2 + 2*x + 3*eps*x + 
        6*eps^2*x - 4*x^2 - 7*eps*x^2 - 14*eps^2*x^2 + x^3 + 3*eps*x^3 + 
        6*eps^2*x^3))/((-1 + x)^2*x) - ((I/4)*eps^4*(-1 - x + x^2)*
       G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/4)*eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/4)*eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
   (((7*I)/36)*eps^4*(1 - 5*x + 2*x^2)*Zeta[3])/(-1 + x)^2) + 
 G[1, x]^2*((-2 - 2*eps - 4*eps^2 - 8*eps^3 - 16*eps^4 - 2*x - 2*eps*x - 
     4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*x^2 + 7*eps*x^2 + 15*eps^2*x^2 + 
     30*eps^3*x^2 + 60*eps^4*x^2)/(4*(-1 + x)*x) - 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 0, 1, x])/
    (2*(-1 + x)^2) + (eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, x])/(2*(-1 + x)*x) + (eps^4*(-1 - x + x^2)*G[0, 0, 0, 1, x])/
    (2*(-1 + x)^2) + (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, x])/
    (2*(-1 + x)^2*x) + (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)*x) - (eps^3*(14 + 14*eps - 6*x - 34*x^2 - 87*eps*x^2 + 
      20*x^3 + 67*eps*x^3)*Zeta[3])/(12*(-1 + x)^2*x)) + 
 G[0, x]^2*(-1/4*(-2 + 3*eps + 7*eps^2 + 14*eps^3 + 28*eps^4 - 2*x - 
      12*eps*x - 26*eps^2*x - 52*eps^3*x - 104*eps^4*x + 2*x^2 + 7*eps*x^2 + 
      15*eps^2*x^2 + 30*eps^3*x^2 + 60*eps^4*x^2)/(-1 + x)^2 - 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^3)/(12*(-1 + x)^2) - 
   (eps^4*(-1 - x + x^2)*G[1, x]^4)/(48*(-1 + x)^2) - 
   (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
     G[0, 1, x])/(2*(-1 + x)^2) + 
   G[1, x]^2*(-1/4*(eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
         6*eps^2*x^2))/(-1 + x)^2 - (eps^4*(-1 - x + x^2)*G[0, 1, x])/
      (4*(-1 + x)^2)) + (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, x])/(2*(-1 + x)^2) - (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)^2) + (eps^3*(-8 + 21*eps - 8*x - 60*eps*x + 8*x^2 + 
      31*eps*x^2)*Zeta[3])/(12*(-1 + x)^2) + 
   G[1, x]*(-1/2*(eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
         3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2 - 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/(2*(-1 + x)^2) + 
     (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     (2*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*((-14 + 9*eps + 17*eps^2 + 34*eps^3 + 68*eps^4)/(24*(-1 + x)) - 
   (eps^4*(-1 - x + x^2)*G[0, x]^4)/(96*(-1 + x)^2) - 
   (eps^3*(-8 - 8*eps - 8*x - 18*eps*x + 8*x^2 + 23*eps*x^2)*G[1, x]^3)/
    (144*(-1 + x)*x) + (eps^4*(-1 - x + x^2)*G[1, x]^4)/(96*(-1 + x)*x) + 
   G[0, x]^3*((eps^3*(-8 - 3*eps - 8*x - 28*eps*x + 8*x^2 + 23*eps*x^2))/
      (144*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[1, x])/(18*(-1 + x)^2)) - 
   (eps^2*(-1 + 2*x)*(-1 - eps - 2*eps^2 - x - 3*eps*x - 6*eps^2*x + x^2 + 
      3*eps*x^2 + 6*eps^2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[0, x]^2*(-1/48*(eps^2*(-10 - 3*eps - 7*eps^2 - 10*x - 36*eps*x - 
         70*eps^2*x + 10*x^2 + 29*eps*x^2 + 57*eps^2*x^2))/(-1 + x)^2 - 
     (5*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(24*(-1 + x)^2) - 
     (5*eps^4*(-1 - x + x^2)*G[1, x]^2)/(48*(-1 + x)^2) + 
     (eps^4*(-1 - x + x^2)*G[0, 1, x])/(24*(-1 + x)^2)) + 
   G[1, x]^2*((eps^2*(-10 - 10*eps - 20*eps^2 - 10*x - 22*eps*x - 
        44*eps^2*x + 10*x^2 + 29*eps*x^2 + 57*eps^2*x^2))/(48*(-1 + x)*x) - 
     (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 1, x])/(4*(-1 + x)^2*x)) + 
   (eps^3*(-6 - 6*eps - 7*x - 6*eps*x + 5*x^2 + 2*eps*x^2 + x^3 + 3*eps*x^3)*
     G[0, 0, 1, x])/(12*(-1 + x)^2*x) - 
   (eps^3*(7 + 7*eps + 6*x + 7*eps*x - 8*x^2 - 11*eps*x^2 + x^3 + 3*eps*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x) - 
   (eps^4*(-6 + 13*x)*(-1 - x + x^2)*G[0, 0, 0, 1, x])/(12*(-1 + x)^2*x) - 
   (7*eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x) - 
   (eps^4*(-7 + 13*x)*(-1 - x + x^2)*G[0, 1, 1, 1, x])/(12*(-1 + x)^2*x) + 
   (eps^3*(-104 + 63*eps + 92*x - 87*eps*x + 6*x^2 + 18*eps*x^2)*Zeta[3])/
    (72*(-1 + x)^2) + G[0, x]*
    ((eps*(-12 - 3*eps - 7*eps^2 - 14*eps^3 - 12*x - 44*eps*x - 86*eps^2*x - 
        172*eps^3*x + 12*x^2 + 35*eps*x^2 + 69*eps^2*x^2 + 138*eps^3*x^2))/
      (24*(-1 + x)^2) + (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*
       G[1, x]^2)/(4*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[1, x]^3)/
      (12*(-1 + x)^2) - (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*
       G[0, 1, x])/(12*(-1 + x)^2) + 
     G[1, x]*((eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
          6*eps^2*x^2))/(2*(-1 + x)^2) - (eps^4*(-1 - x + x^2)*G[0, 1, x])/
        (12*(-1 + x)^2)) + (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)^2) - (5*eps^4*(-1 - x + x^2)*Zeta[3])/(4*(-1 + x)^2)) + 
   G[1, x]*(-1/24*(eps*(-12 - 12*eps - 24*eps^2 - 48*eps^3 - 12*x - 
         26*eps*x - 52*eps^2*x - 104*eps^3*x + 12*x^2 + 35*eps*x^2 + 
         69*eps^2*x^2 + 138*eps^3*x^2))/((-1 + x)*x) - 
     (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
     (eps^4*(-6 + 13*x)*(-1 - x + x^2)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) + 
     (eps^4*(-7 + 13*x)*(-1 - x + x^2)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     (eps^4*(-14 + 15*x)*(-1 - x + x^2)*Zeta[3])/(12*(-1 + x)^2*x))) - 
 (eps^3*(-72 - 93*eps + 52*x + 53*eps*x + 10*x^2 + 30*eps*x^2)*Zeta[5])/
  (10*(-1 + x)^2) + 
 Pi*(((-I)*(-1 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5))/
    (eps*(-1 + x)) - ((I/120)*eps^4*(-1 - x + x^2)*G[0, x]^5)/(-1 + x)^2 - 
   ((I/24)*eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*G[1, x]^4)/
    ((-1 + x)*x) + ((I/120)*eps^4*(-1 - x + x^2)*G[1, x]^5)/((-1 + x)*x) + 
   G[0, x]^4*(((I/24)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2))/
      (-1 + x)^2 + ((I/24)*eps^4*(-1 - x + x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((-1/6*I)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2))/(-1 + x)^2 - 
     ((I/6)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(-1 + x)^2 - 
     ((I/12)*eps^4*(-1 - x + x^2)*G[1, x]^2)/(-1 + x)^2) + 
   G[1, x]^3*(((I/6)*eps^2*(-1 - eps - 2*eps^2 - x - 2*eps*x - 4*eps^2*x + 
        x^2 + 3*eps*x^2 + 6*eps^2*x^2))/((-1 + x)*x) + 
     ((I/6)*eps^4*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x)) - 
   (I*eps^2*(1 + eps + 2*eps^2)*(-1 - x + x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - (I*eps^2*(1 + eps + 2*eps^2)*(-1 - x + x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^4*(-1 - x + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^4*(-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^4*(-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (((7*I)/3)*eps^2*(1 + eps)*(-1 + 2*eps)*Zeta[3])/(-1 + x) + 
   G[0, x]^2*(((I/2)*eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2 + 
     ((I/2)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2)*G[1, x])/(-1 + x)^2 + 
     ((I/4)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^2)/
      (-1 + x)^2 + ((I/12)*eps^4*(-1 - x + x^2)*G[1, x]^3)/(-1 + x)^2 - 
     (((7*I)/6)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]^2*(((-1/2*I)*eps*(-1 - eps - 2*eps^2 - 4*eps^3 - x - 2*eps*x - 
        4*eps^2*x - 8*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2))/((-1 + x)*x) + ((I/2)*eps^3*(-1 + 2*x)*
       (-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) - ((I/2)*eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - ((I/2)*eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) + (((7*I)/6)*eps^4*(-1 - x + x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, x]*
    ((I*eps*(-1 + 2*x)*(-1 - eps - 2*eps^2 - 4*eps^3 - x - 3*eps*x - 
        6*eps^2*x - 12*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2))/((-1 + x)^2*x) - (((7*I)/3)*eps^4*(-1 + 2*x)*
       (-1 - x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*((I*(-1 - eps - 2*eps^2 - 4*eps^3 - 8*eps^4 - x - 2*eps*x - 
        4*eps^2*x - 8*eps^3*x - 16*eps^4*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2 + 24*eps^4*x^2))/((-1 + x)*x) + 
     (I*eps^2*(1 + eps + 2*eps^2)*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x) - 
     (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (I*eps^4*(-1 - x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^4*(-1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (I*eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     (((7*I)/3)*eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, x]*
    (((-I)*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x - 32*eps^4*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2 + 24*eps^4*x^2))/(-1 + x)^2 - 
     ((I/2)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2)*G[1, x]^2)/(-1 + x)^2 - 
     ((I/6)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^3)/
      (-1 + x)^2 - ((I/24)*eps^4*(-1 - x + x^2)*G[1, x]^4)/(-1 + x)^2 + 
     (((7*I)/3)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*(((-I)*eps*(-1 - x - 4*eps*x - 8*eps^2*x - 
          16*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
        (-1 + x)^2 + (((7*I)/3)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2)) - 
   (((31*I)/5)*eps^4*Zeta[5])/(-1 + x)) + 
 G[1, x]*(-1/2*(2 + 4*eps + 8*eps^2 + 16*eps^3 + 32*eps^4 + x + 3*eps*x + 
      6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/(-1 + x) - 
   (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
     G[0, 0, 1, x])/(-1 + x)^2 - 
   (eps^2*(-1 - eps - 2*eps^2 - x - 2*eps*x - 4*eps^2*x + x^2 + 3*eps*x^2 + 
      6*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)*x) - (eps^4*(-1 - x + x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
   (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
   (eps^2*(-6 + 14*eps + 28*eps^2 - 6*x - 31*eps*x - 55*eps^2*x + 6*x^2 + 
      11*eps*x^2 + 15*eps^2*x^2)*Zeta[3])/(6*(-1 + x)^2) - 
   (eps^4*(-1 - x + x^2)*Zeta[5])/(-1 + x)^2) + 
 G[0, x]*((-3 - 7*eps - 14*eps^2 - 28*eps^3 - 56*eps^4 + x + 3*eps*x + 
     6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/(2*(-1 + x)) + 
   (eps^4*(-1 - x + x^2)*G[1, x]^3*G[0, 1, x])/(6*(-1 + x)^2) - 
   (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
     G[0, 1, 1, x])/(-1 + x)^2 + (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
   (eps^2*(-6 - 21*eps - 49*eps^2 - 6*x + 4*eps*x + 22*eps^2*x + 6*x^2 + 
      11*eps*x^2 + 15*eps^2*x^2)*Zeta[3])/(6*(-1 + x)^2) + 
   G[0, 1, x]*((eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2 - 
     (7*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]^2*((eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2) - (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     (eps^4*(-1 - x + x^2)*Zeta[3])/(2*(-1 + x)^2)) + 
   G[1, x]*((eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2)*G[0, 1, x])/(-1 + x)^2 - 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*Zeta[3])/(-1 + x)^2) + 
   (eps^4*(-1 - x + x^2)*Zeta[5])/(-1 + x)^2)


==> anc/Bare_FFs/Compton/1L_Compton_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2*(2 + 3*eps + 7*eps^2 + 14*eps^3 + 28*eps^4 + 56*eps^5 + 112*eps^6)/
   (eps^2*(-1 + x)) - (eps^4*Pi^6*(-977 - 103*x + 540*x^2))/
  (120960*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[0, x]^6)/(144*(-1 + x)^2) - 
 (eps^2*(-6 - 6*eps - 12*eps^2 - 6*x - 10*eps*x - 20*eps^2*x + 6*x^2 + 
    19*eps*x^2 + 39*eps^2*x^2)*G[1, x]^4)/(48*(-1 + x)*x) + 
 (eps^3*(-8 - 8*eps - 8*x - 14*eps*x + 8*x^2 + 25*eps*x^2)*G[1, x]^5)/
  (240*(-1 + x)*x) - (eps^4*(-1 - x + x^2)*G[1, x]^6)/(144*(-1 + x)*x) + 
 G[0, x]^5*(-1/240*(eps^3*(-8 + 3*eps - 8*x - 36*eps*x + 8*x^2 + 25*eps*x^2))/
     (-1 + x)^2 - (eps^4*(-1 - x + x^2)*G[1, x])/(30*(-1 + x)^2)) + 
 Pi^5*(((I/1440)*eps^3*(-47 + 15*eps - 17*x - 143*eps*x + 32*x^2 + 
      96*eps*x^2))/(-1 + x)^2 - (((47*I)/1440)*eps^4*(-1 - x + x^2)*G[0, x])/
    (-1 + x)^2 + ((I/1440)*eps^4*(-15 + 47*x)*(-1 - x + x^2)*G[1, x])/
    ((-1 + x)^2*x)) + G[0, x]^4*
  ((eps^2*(-6 + 3*eps + 7*eps^2 - 6*x - 28*eps*x - 58*eps^2*x + 6*x^2 + 
      19*eps*x^2 + 39*eps^2*x^2))/(48*(-1 + x)^2) + 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(8*(-1 + x)^2) + 
   (eps^4*(-1 - x + x^2)*G[1, x]^2)/(16*(-1 + x)^2) + 
   (eps^4*(-1 - x + x^2)*G[0, 1, x])/(24*(-1 + x)^2)) + 
 Pi^4*((eps^2*(-70 - 381*eps - 809*eps^2 - 362*x - 483*eps*x - 919*eps^2*x + 
      216*x^2 + 648*eps*x^2 + 1296*eps^2*x^2))/(2880*(-1 + x)^2) - 
   (59*eps^4*(-1 - x + x^2)*G[0, x]^2)/(2880*(-1 + x)^2) - 
   (eps^3*(240 + 240*eps + 216*x + 146*eps*x - 264*x^2 - 289*eps*x^2 + 
      24*x^3 + 119*eps*x^3)*G[1, x])/(2880*(-1 + x)^2*x) + 
   (eps^4*(-167 + 275*x)*(-1 - x + x^2)*G[1, x]^2)/(2880*(-1 + x)^2*x) + 
   G[0, x]*((eps^3*(-24 + 141*eps - 24*x - 284*eps*x + 24*x^2 + 119*eps*x^2))/
      (2880*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[1, x])/(120*(-1 + x)^2)) - 
   (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 1, x])/(12*(-1 + x)^2*x)) - 
 (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
   G[0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^2*(-1 + 2*x)*(-1 - eps - 2*eps^2 - x - 3*eps*x - 6*eps^2*x + x^2 + 
    3*eps*x^2 + 6*eps^2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (eps^2*(-1 - eps - 2*eps^2 - x - 2*eps*x - 4*eps^2*x + x^2 + 3*eps*x^2 + 
    6*eps^2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 0, 0, 0, 1, x])/
  (-1 + x)^2 + (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/
  ((-1 + x)^2*x) - (eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*
   G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
 (eps^4*(-1 - x + x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps*(-20 - 21*eps - 49*eps^2 - 98*eps^3 + 8*x - 3*eps*x + eps^2*x + 
    2*eps^3*x + 6*x^2 + 18*eps*x^2 + 36*eps^2*x^2 + 72*eps^3*x^2)*Zeta[3])/
  (6*(-1 + x)^2) - (7*eps^4*(-13 + x + 6*x^2)*Zeta[3]^2)/(18*(-1 + x)^2) + 
 G[0, 0, 1, x]*((eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
      3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2 - 
   (7*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[0, x]^3*(-1/12*(eps*(-4 + 3*eps + 7*eps^2 + 14*eps^3 - 4*x - 20*eps*x - 
       42*eps^2*x - 84*eps^3*x + 4*x^2 + 13*eps*x^2 + 27*eps^2*x^2 + 
       54*eps^3*x^2))/(-1 + x)^2 - 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^2)/(6*(-1 + x)^2) - 
   (eps^4*(-1 - x + x^2)*G[1, x]^3)/(18*(-1 + x)^2) - 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*(-1/3*(eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
         6*eps^2*x^2))/(-1 + x)^2 - (eps^4*(-1 - x + x^2)*G[0, 1, x])/
      (6*(-1 + x)^2)) + (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)^2) + 
   (11*eps^4*(-1 - x + x^2)*Zeta[3])/(18*(-1 + x)^2)) + 
 G[0, 1, 1, x]*(-((eps*(-1 - eps - 2*eps^2 - 4*eps^3 - x - 2*eps*x - 
       4*eps^2*x - 8*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
     ((-1 + x)*x)) + (7*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[1, x]^3*((eps*(-4 - 4*eps - 8*eps^2 - 16*eps^3 - 4*x - 6*eps*x - 
      12*eps^2*x - 24*eps^3*x + 4*x^2 + 13*eps*x^2 + 27*eps^2*x^2 + 
      54*eps^3*x^2))/(12*(-1 + x)*x) + (eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/
    (6*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) - 
   (eps^4*(-14 + 11*x)*(-1 - x + x^2)*Zeta[3])/(18*(-1 + x)^2*x)) + 
 Pi^3*(((-1/12*I)*eps*(1 - 3*eps - 6*eps^2 - 12*eps^3 - 5*x - 5*eps*x - 
      10*eps^2*x - 20*eps^3*x + 2*x^2 + 6*eps*x^2 + 12*eps^2*x^2 + 
      24*eps^3*x^2))/(-1 + x)^2 - ((I/72)*eps^4*(-1 - x + x^2)*G[0, x]^3)/
    (-1 + x)^2 - ((I/24)*eps^3*(3 + 3*eps - 2*x + 3*eps*x - 8*x^2 - 
      23*eps*x^2 + 5*x^3 + 15*eps*x^3)*G[1, x]^2)/((-1 + x)^2*x) + 
   ((I/72)*eps^4*(-3 + x)*(-1 - x + x^2)*G[1, x]^3)/((-1 + x)^2*x) + 
   G[0, x]^2*(((I/24)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2))/
      (-1 + x)^2 + ((I/24)*eps^4*(-1 - x + x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]*(((-1/12*I)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2))/(-1 + x)^2 - 
     ((I/12)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(-1 + x)^2 - 
     ((I/24)*eps^4*(-1 - x + x^2)*G[1, x]^2)/(-1 + x)^2) + 
   ((I/4)*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*(((I/12)*eps^2*(3 + 3*eps + 6*eps^2 + 2*x + 3*eps*x + 6*eps^2*x - 
        4*x^2 - 7*eps*x^2 - 14*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3))/
      ((-1 + x)^2*x) + ((I/4)*eps^4*(-1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) - ((I/4)*eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/4)*eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + (((7*I)/36)*eps^4*(1 - 5*x + 2*x^2)*Zeta[3])/
    (-1 + x)^2) + G[1, x]^2*
  (-1/4*(-2 - 2*eps - 4*eps^2 - 8*eps^3 - 16*eps^4 - 2*x - 2*eps*x - 
      4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*x^2 + 7*eps*x^2 + 15*eps^2*x^2 + 
      30*eps^3*x^2 + 60*eps^4*x^2)/((-1 + x)*x) + 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 0, 1, x])/
    (2*(-1 + x)^2) - (eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, x])/(2*(-1 + x)*x) - (eps^4*(-1 - x + x^2)*G[0, 0, 0, 1, x])/
    (2*(-1 + x)^2) - (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, x])/
    (2*(-1 + x)^2*x) - (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)*x) + (eps^3*(14 + 14*eps - 6*x - 34*x^2 - 87*eps*x^2 + 
      20*x^3 + 67*eps*x^3)*Zeta[3])/(12*(-1 + x)^2*x)) + 
 G[0, x]^2*((-2 + 3*eps + 7*eps^2 + 14*eps^3 + 28*eps^4 - 2*x - 12*eps*x - 
     26*eps^2*x - 52*eps^3*x - 104*eps^4*x + 2*x^2 + 7*eps*x^2 + 
     15*eps^2*x^2 + 30*eps^3*x^2 + 60*eps^4*x^2)/(4*(-1 + x)^2) + 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^3)/(12*(-1 + x)^2) + 
   (eps^4*(-1 - x + x^2)*G[1, x]^4)/(48*(-1 + x)^2) + 
   (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
     G[0, 1, x])/(2*(-1 + x)^2) + 
   G[1, x]^2*((eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2))/(4*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[0, 1, x])/
      (4*(-1 + x)^2)) - (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, x])/(2*(-1 + x)^2) + (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)^2) - (eps^3*(-8 + 21*eps - 8*x - 60*eps*x + 8*x^2 + 
      31*eps*x^2)*Zeta[3])/(12*(-1 + x)^2) + 
   G[1, x]*((eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(2*(-1 + x)^2) + 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/(2*(-1 + x)^2) - 
     (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) - 
     (2*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*(-1/24*(-14 + 9*eps + 17*eps^2 + 34*eps^3 + 68*eps^4)/(-1 + x) + 
   (eps^4*(-1 - x + x^2)*G[0, x]^4)/(96*(-1 + x)^2) + 
   (eps^3*(-8 - 8*eps - 8*x - 18*eps*x + 8*x^2 + 23*eps*x^2)*G[1, x]^3)/
    (144*(-1 + x)*x) - (eps^4*(-1 - x + x^2)*G[1, x]^4)/(96*(-1 + x)*x) + 
   G[0, x]^3*(-1/144*(eps^3*(-8 - 3*eps - 8*x - 28*eps*x + 8*x^2 + 
         23*eps*x^2))/(-1 + x)^2 - (eps^4*(-1 - x + x^2)*G[1, x])/
      (18*(-1 + x)^2)) + (eps^2*(-1 + 2*x)*(-1 - eps - 2*eps^2 - x - 
      3*eps*x - 6*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2*x) + G[0, x]^2*
    ((eps^2*(-10 - 3*eps - 7*eps^2 - 10*x - 36*eps*x - 70*eps^2*x + 10*x^2 + 
        29*eps*x^2 + 57*eps^2*x^2))/(48*(-1 + x)^2) + 
     (5*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(24*(-1 + x)^2) + 
     (5*eps^4*(-1 - x + x^2)*G[1, x]^2)/(48*(-1 + x)^2) - 
     (eps^4*(-1 - x + x^2)*G[0, 1, x])/(24*(-1 + x)^2)) + 
   G[1, x]^2*(-1/48*(eps^2*(-10 - 10*eps - 20*eps^2 - 10*x - 22*eps*x - 
         44*eps^2*x + 10*x^2 + 29*eps*x^2 + 57*eps^2*x^2))/((-1 + x)*x) + 
     (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 1, x])/(4*(-1 + x)^2*x)) - 
   (eps^3*(-6 - 6*eps - 7*x - 6*eps*x + 5*x^2 + 2*eps*x^2 + x^3 + 3*eps*x^3)*
     G[0, 0, 1, x])/(12*(-1 + x)^2*x) + 
   (eps^3*(7 + 7*eps + 6*x + 7*eps*x - 8*x^2 - 11*eps*x^2 + x^3 + 3*eps*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   (eps^4*(-6 + 13*x)*(-1 - x + x^2)*G[0, 0, 0, 1, x])/(12*(-1 + x)^2*x) + 
   (7*eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   (eps^4*(-7 + 13*x)*(-1 - x + x^2)*G[0, 1, 1, 1, x])/(12*(-1 + x)^2*x) - 
   (eps^3*(-104 + 63*eps + 92*x - 87*eps*x + 6*x^2 + 18*eps*x^2)*Zeta[3])/
    (72*(-1 + x)^2) + G[0, x]*
    (-1/24*(eps*(-12 - 3*eps - 7*eps^2 - 14*eps^3 - 12*x - 44*eps*x - 
         86*eps^2*x - 172*eps^3*x + 12*x^2 + 35*eps*x^2 + 69*eps^2*x^2 + 
         138*eps^3*x^2))/(-1 + x)^2 - 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^2)/(4*(-1 + x)^2) - 
     (eps^4*(-1 - x + x^2)*G[1, x]^3)/(12*(-1 + x)^2) + 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]*
      (-1/2*(eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
           6*eps^2*x^2))/(-1 + x)^2 + (eps^4*(-1 - x + x^2)*G[0, 1, x])/
        (12*(-1 + x)^2)) - (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)^2) + (5*eps^4*(-1 - x + x^2)*Zeta[3])/(4*(-1 + x)^2)) + 
   G[1, x]*((eps*(-12 - 12*eps - 24*eps^2 - 48*eps^3 - 12*x - 26*eps*x - 
        52*eps^2*x - 104*eps^3*x + 12*x^2 + 35*eps*x^2 + 69*eps^2*x^2 + 
        138*eps^3*x^2))/(24*(-1 + x)*x) + 
     (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) - 
     (eps^4*(-6 + 13*x)*(-1 - x + x^2)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) - 
     (eps^4*(-7 + 13*x)*(-1 - x + x^2)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) - 
     (eps^4*(-14 + 15*x)*(-1 - x + x^2)*Zeta[3])/(12*(-1 + x)^2*x))) + 
 (eps^3*(-72 - 93*eps + 52*x + 53*eps*x + 10*x^2 + 30*eps*x^2)*Zeta[5])/
  (10*(-1 + x)^2) + 
 Pi*((I*(-1 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5))/(eps*(-1 + x)) + 
   ((I/120)*eps^4*(-1 - x + x^2)*G[0, x]^5)/(-1 + x)^2 + 
   ((I/24)*eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*G[1, x]^4)/
    ((-1 + x)*x) - ((I/120)*eps^4*(-1 - x + x^2)*G[1, x]^5)/((-1 + x)*x) + 
   G[0, x]^4*(((-1/24*I)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2))/
      (-1 + x)^2 - ((I/24)*eps^4*(-1 - x + x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((I/6)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2))/(-1 + x)^2 + 
     ((I/6)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x])/(-1 + x)^2 + 
     ((I/12)*eps^4*(-1 - x + x^2)*G[1, x]^2)/(-1 + x)^2) + 
   G[1, x]^3*(((-1/6*I)*eps^2*(-1 - eps - 2*eps^2 - x - 2*eps*x - 4*eps^2*x + 
        x^2 + 3*eps*x^2 + 6*eps^2*x^2))/((-1 + x)*x) - 
     ((I/6)*eps^4*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   (I*eps^2*(1 + eps + 2*eps^2)*(-1 - x + x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) + (I*eps^2*(1 + eps + 2*eps^2)*(-1 - x + x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^4*(-1 - x + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (I*eps^4*(-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^4*(-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (((7*I)/3)*eps^2*(1 + eps)*(-1 + 2*eps)*Zeta[3])/(-1 + x) + 
   G[0, x]^2*(((-1/2*I)*eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + 
        x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2 - 
     ((I/2)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2)*G[1, x])/(-1 + x)^2 - 
     ((I/4)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^2)/
      (-1 + x)^2 - ((I/12)*eps^4*(-1 - x + x^2)*G[1, x]^3)/(-1 + x)^2 + 
     (((7*I)/6)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]^2*(((I/2)*eps*(-1 - eps - 2*eps^2 - 4*eps^3 - x - 2*eps*x - 
        4*eps^2*x - 8*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2))/((-1 + x)*x) - ((I/2)*eps^3*(-1 + 2*x)*
       (-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((I/2)*eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + ((I/2)*eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) - (((7*I)/6)*eps^4*(-1 - x + x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, x]*
    (((-I)*eps*(-1 + 2*x)*(-1 - eps - 2*eps^2 - 4*eps^3 - x - 3*eps*x - 
        6*eps^2*x - 12*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2))/((-1 + x)^2*x) + (((7*I)/3)*eps^4*(-1 + 2*x)*
       (-1 - x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((-I)*(-1 - eps - 2*eps^2 - 4*eps^3 - 8*eps^4 - x - 2*eps*x - 
        4*eps^2*x - 8*eps^3*x - 16*eps^4*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2 + 24*eps^4*x^2))/((-1 + x)*x) - 
     (I*eps^2*(1 + eps + 2*eps^2)*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(-1 + 2*x)*(-1 - eps - x - 3*eps*x + x^2 + 3*eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (I*eps^4*(-1 - x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (I*eps^4*(-1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (I*eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/3)*eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, x]*
    ((I*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x - 32*eps^4*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2 + 24*eps^4*x^2))/(-1 + x)^2 + 
     ((I/2)*eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
        6*eps^2*x^2)*G[1, x]^2)/(-1 + x)^2 + 
     ((I/6)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[1, x]^3)/
      (-1 + x)^2 + ((I/24)*eps^4*(-1 - x + x^2)*G[1, x]^4)/(-1 + x)^2 - 
     (((7*I)/3)*eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*((I*eps*(-1 - x - 4*eps*x - 8*eps^2*x - 
          16*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
        (-1 + x)^2 - (((7*I)/3)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2)) + 
   (((31*I)/5)*eps^4*Zeta[5])/(-1 + x)) + 
 G[0, x]*(-1/2*(-3 - 7*eps - 14*eps^2 - 28*eps^3 - 56*eps^4 + x + 3*eps*x + 
      6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/(-1 + x) - 
   (eps^4*(-1 - x + x^2)*G[1, x]^3*G[0, 1, x])/(6*(-1 + x)^2) + 
   (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
     G[0, 1, 1, x])/(-1 + x)^2 - (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, 1, x])/(-1 + x)^2 + 
   (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps^2*(-6 - 21*eps - 49*eps^2 - 6*x + 4*eps*x + 22*eps^2*x + 6*x^2 + 
      11*eps*x^2 + 15*eps^2*x^2)*Zeta[3])/(6*(-1 + x)^2) + 
   G[1, x]^2*(-1/2*(eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, x])/
       (-1 + x)^2 + (eps^4*(-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) - 
     (eps^4*(-1 - x + x^2)*Zeta[3])/(2*(-1 + x)^2)) + 
   G[0, 1, x]*(-((eps*(-1 - x - 4*eps*x - 8*eps^2*x - 16*eps^3*x + x^2 + 
         3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/(-1 + x)^2) + 
     (7*eps^4*(-1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]*(-((eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 
         6*eps^2*x^2)*G[0, 1, x])/(-1 + x)^2) + 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
     (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*Zeta[3])/(-1 + x)^2) - 
   (eps^4*(-1 - x + x^2)*Zeta[5])/(-1 + x)^2) + 
 G[1, x]*((2 + 4*eps + 8*eps^2 + 16*eps^3 + 32*eps^4 + x + 3*eps*x + 
     6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/(2*(-1 + x)) + 
   (eps^2*(-1 - x - 4*eps*x - 8*eps^2*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2)*
     G[0, 0, 1, x])/(-1 + x)^2 + 
   (eps^2*(-1 - eps - 2*eps^2 - x - 2*eps*x - 4*eps^2*x + x^2 + 3*eps*x^2 + 
      6*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
   (eps^3*(-1 - x - 4*eps*x + x^2 + 3*eps*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   (eps^3*(1 + eps)*(-1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^3*(-1 - eps - x - 2*eps*x + x^2 + 3*eps*x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)*x) + (eps^4*(-1 - x + x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^4*(-1 + 2*x)*(-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^4*(-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   (eps^2*(-6 + 14*eps + 28*eps^2 - 6*x - 31*eps*x - 55*eps^2*x + 6*x^2 + 
      11*eps*x^2 + 15*eps^2*x^2)*Zeta[3])/(6*(-1 + x)^2) + 
   (eps^4*(-1 - x + x^2)*Zeta[5])/(-1 + x)^2)


==> anc/Bare_FFs/Compton/1L_Compton_FF3_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((-2 - 3*eps - 9*eps^2 - 18*eps^3 - 36*eps^4 - 72*eps^5 - 144*eps^6 + 
    4*eps^2*x + 8*eps^3*x + 16*eps^4*x + 32*eps^5*x + 64*eps^6*x)/
   (eps^2*(-1 + x)*x)) - (eps^4*Pi^6*(-977 + 874*x - 1517*x^2 + 540*x^3))/
  (60480*(-1 + x)^3*x) + (eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^6)/
  (72*(-1 + x)^3*x) - (eps^2*(-6 - 6*eps - 12*eps^2 + 6*x + 8*eps*x + 
    22*eps^2*x + 6*x^2 + 19*eps*x^2 + 39*eps^2*x^2)*G[1, x]^4)/
  (24*(-1 + x)*x^2) + (eps^3*(-8 - 8*eps + 8*x + 10*eps*x + 8*x^2 + 
    25*eps*x^2)*G[1, x]^5)/(120*(-1 + x)*x^2) - 
 (eps^4*(-1 + x + x^2)*G[1, x]^6)/(72*(-1 + x)*x^2) + 
 G[0, x]^5*(-1/120*(eps^3*(-8 + 3*eps - 17*eps*x - 16*x^2 - 19*eps*x^2 + 
       8*x^3 + 25*eps*x^3))/((-1 + x)^3*x) - 
   (eps^4*(-1 - 2*x^2 + x^3)*G[1, x])/(15*(-1 + x)^3*x)) + 
 Pi^5*(((I/720)*eps^3*(-47 - 15*eps + 30*x - 4*eps*x - 79*x^2 - 109*eps*x^2 + 
      32*x^3 + 96*eps*x^3))/((-1 + x)^3*x) - 
   (((47*I)/720)*eps^4*(-1 - 2*x^2 + x^3)*G[0, x])/((-1 + x)^3*x) + 
   ((I/720)*eps^4*(-15 + 13*x - 30*x^2 - 79*x^3 + 47*x^4)*G[1, x])/
    ((-1 + x)^3*x^2)) + 
 G[0, x]^4*((eps^2*(-6 + 3*eps + 9*eps^2 - 13*eps*x - 21*eps^2*x - 12*x^2 - 
      15*eps*x^2 - 45*eps^2*x^2 + 6*x^3 + 19*eps*x^3 + 39*eps^2*x^3))/
    (24*(-1 + x)^3*x) + (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
      3*eps*x^3)*G[1, x])/(4*(-1 + x)^3*x) + 
   (eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^2)/(8*(-1 + x)^3*x) + 
   (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, x])/(12*(-1 + x)^3*x)) + 
 Pi^4*((eps^2*(-70 + 99*eps + 57*eps^2 - 292*x - 1110*eps*x - 1558*eps^2*x - 
      286*x^2 + 147*eps*x^2 - 151*eps^2*x^2 + 216*x^3 + 648*eps*x^3 + 
      1004*eps^2*x^3))/(1440*(-1 + x)^3*x) - 
   (59*eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^2)/(1440*(-1 + x)^3*x) - 
   (eps^3*(-240 - 240*eps + 936*x + 814*eps*x - 480*x^2 + 291*eps*x^2 + 
      192*x^3 - 768*eps*x^3 + 24*x^4 + 119*eps*x^4)*G[1, x])/
    (1440*(-1 + x)^3*x^2) + (eps^4*(-167 + 393*x - 334*x^2 - 383*x^3 + 
      275*x^4)*G[1, x]^2)/(1440*(-1 + x)^3*x^2) + 
   G[0, x]*((eps^3*(-24 + 141*eps - 95*eps*x - 48*x^2 - 189*eps*x^2 + 
        24*x^3 + 119*eps*x^3))/(1440*(-1 + x)^3*x) + 
     (eps^4*(-1 - 2*x^2 + x^3)*G[1, x])/(60*(-1 + x)^3*x)) - 
   (eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*G[0, 1, x])/
    (6*(-1 + x)^3*x^2)) - 
 (2*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 7*eps^2*x^2 + x^3 + 
    3*eps*x^3 + 6*eps^2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) - 
 (2*eps^2*(-1 - eps - 2*eps^2 + 2*x + 3*eps*x + 7*eps^2*x - 2*x^2 - 
    2*eps*x^2 - 4*eps^2*x^2 - 3*x^3 - 7*eps*x^3 - 16*eps^2*x^3 + 2*x^4 + 
    6*eps*x^4 + 12*eps^2*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
 (2*eps^2*(-1 - eps - 2*eps^2 + x + eps*x + 3*eps^2*x + x^2 + 3*eps*x^2 + 
    6*eps^2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (2*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
   G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x) + 
 (2*eps^3*(1 + eps - 4*x - 3*eps*x + 2*x^2 - 2*eps*x^2 - x^3 + 3*eps*x^3)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
 (2*eps^3*(1 + eps - 4*x - 3*eps*x + 2*x^2 - 2*eps*x^2 - x^3 + 3*eps*x^3)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
 (2*eps^3*(-1 - eps + x + eps*x + x^2 + 3*eps*x^2)*G[0, 1, 1, 1, 1, x])/
  ((-1 + x)*x^2) - (2*eps^4*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 0, 0, 1, x])/
  ((-1 + x)^3*x) - (2*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
 (2*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*G[0, 0, 0, 1, 1, 1, x])/
  ((-1 + x)^3*x^2) - (2*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*
   G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
 (2*eps^4*(-1 + x + x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps*(-20 - 21*eps - 63*eps^2 - 126*eps^3 + 28*x + 30*eps*x + 142*eps^2*x + 
    284*eps^3*x - 26*x^2 - 33*eps*x^2 - 161*eps^2*x^2 - 322*eps^3*x^2 + 
    6*x^3 + 18*eps*x^3 + 64*eps^2*x^3 + 128*eps^3*x^3)*Zeta[3])/
  (3*(-1 + x)^3*x) - (7*eps^4*(-13 + 14*x - 19*x^2 + 6*x^3)*Zeta[3]^2)/
  (9*(-1 + x)^3*x) + G[0, 1, 1, x]*
  ((-2*eps*(-1 - eps - 2*eps^2 - 4*eps^3 + x + eps*x + 3*eps^2*x + 
      6*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
    ((-1 + x)*x^2) + (14*eps^4*(-1 + x + x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[0, 0, 1, x]*((2*eps*(-1 - 2*eps*x - 2*eps^2*x - 4*eps^3*x - 2*x^2 - 
      2*eps*x^2 - 7*eps^2*x^2 - 14*eps^3*x^2 + x^3 + 3*eps*x^3 + 
      6*eps^2*x^3 + 12*eps^3*x^3))/((-1 + x)^3*x) - 
   (14*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/(3*(-1 + x)^3*x)) + 
 G[0, x]^3*(-1/6*(eps*(-4 + 3*eps + 9*eps^2 + 18*eps^3 - 9*eps*x - 
       17*eps^2*x - 34*eps^3*x - 8*x^2 - 11*eps*x^2 - 31*eps^2*x^2 - 
       62*eps^3*x^2 + 4*x^3 + 13*eps*x^3 + 27*eps^2*x^3 + 54*eps^3*x^3))/
     ((-1 + x)^3*x) - (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
      3*eps*x^3)*G[1, x]^2)/(3*(-1 + x)^3*x) - 
   (eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^3)/(9*(-1 + x)^3*x) - 
   (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[0, 1, x])/
    (3*(-1 + x)^3*x) + 
   G[1, x]*((-2*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3))/(3*(-1 + x)^3*x) - 
     (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, x])/(3*(-1 + x)^3*x)) + 
   (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/(3*(-1 + x)^3*x) + 
   (11*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/(9*(-1 + x)^3*x)) + 
 Pi^3*(((-1/6*I)*eps*(1 + 3*eps + 6*eps^2 + 12*eps^3 - 6*x - 16*eps*x - 
      31*eps^2*x - 62*eps^3*x - x^2 + 5*eps*x^2 + 13*eps^2*x^2 + 
      26*eps^3*x^2 + 2*x^3 + 6*eps*x^3 + 6*eps^2*x^3 + 12*eps^3*x^3))/
    ((-1 + x)^3*x) - ((I/36)*eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^3)/
    ((-1 + x)^3*x) - ((I/12)*eps^3*(-3 - 3*eps + 7*x + 9*eps*x - 6*x^2 - 
      4*eps*x^2 - 7*x^3 - 19*eps*x^3 + 5*x^4 + 15*eps*x^4)*G[1, x]^2)/
    ((-1 + x)^3*x^2) + ((I/36)*eps^4*(-3 + 11*x - 6*x^2 + x^3 + x^4)*
     G[1, x]^3)/((-1 + x)^3*x^2) + 
   G[0, x]^2*(((I/12)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
        3*eps*x^3))/((-1 + x)^3*x) + ((I/12)*eps^4*(-1 - 2*x^2 + x^3)*
       G[1, x])/((-1 + x)^3*x)) + 
   G[0, x]*(((-1/6*I)*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3))/((-1 + x)^3*x) - 
     ((I/6)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
       G[1, x])/((-1 + x)^3*x) - ((I/12)*eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^2)/
      ((-1 + x)^3*x)) + ((I/2)*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 
      2*eps*x^2 - 3*x^3 - 7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 1, x])/
    ((-1 + x)^3*x^2) + 
   G[1, x]*(((I/6)*eps^2*(-3 - 3*eps - 6*eps^2 + 11*x + 9*eps*x + 
        21*eps^2*x - 6*x^2 + 4*eps*x^2 - 2*eps^2*x^2 + x^3 - 11*eps*x^3 - 
        13*eps^2*x^3 + x^4 + 3*eps*x^4 + 6*eps^2*x^4))/((-1 + x)^3*x^2) - 
     ((I/2)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 1, x])/((-1 + x)^3*x^2)) + 
   ((I/2)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
   ((I/2)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
   (((7*I)/18)*eps^4*(1 - 6*x - x^2 + 2*x^3)*Zeta[3])/((-1 + x)^3*x)) + 
 G[1, x]^3*((eps*(-4 - 4*eps - 8*eps^2 - 16*eps^3 + 4*x + 6*eps*x + 
      16*eps^2*x + 32*eps^3*x + 4*x^2 + 13*eps*x^2 + 27*eps^2*x^2 + 
      54*eps^3*x^2))/(6*(-1 + x)*x^2) + 
   (eps^4*(-1 - 2*x^2 + x^3)*G[0, 0, 1, x])/(3*(-1 + x)^3*x) + 
   (eps^4*(-1 + x + x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x^2) - 
   (eps^4*(-14 + 45*x - 28*x^2 - 8*x^3 + 11*x^4)*Zeta[3])/
    (9*(-1 + x)^3*x^2)) + 
 G[1, x]^2*(-1/2*(-2 - 2*eps - 4*eps^2 - 8*eps^3 - 16*eps^4 + 2*x + 4*eps*x + 
      10*eps^2*x + 20*eps^3*x + 40*eps^4*x + 2*x^2 + 7*eps*x^2 + 
      15*eps^2*x^2 + 30*eps^3*x^2 + 60*eps^4*x^2)/((-1 + x)*x^2) + 
   (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^3*x) - (eps^3*(-1 - eps + x + eps*x + x^2 + 3*eps*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x^2) - 
   (eps^4*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) - 
   (eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) - (eps^4*(-1 + x + x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)*x^2) + (eps^3*(-14 - 14*eps + 36*x + 56*eps*x - 28*x^2 - 
      33*eps*x^2 - 26*x^3 - 82*eps*x^3 + 20*x^4 + 67*eps*x^4)*Zeta[3])/
    (6*(-1 + x)^3*x^2)) + 
 G[0, x]^2*((-2 + 3*eps + 9*eps^2 + 18*eps^3 + 36*eps^4 - 5*eps*x - 
     13*eps^2*x - 26*eps^3*x - 52*eps^4*x - 4*x^2 - 7*eps*x^2 - 
     17*eps^2*x^2 - 34*eps^3*x^2 - 68*eps^4*x^2 + 2*x^3 + 7*eps*x^3 + 
     15*eps^2*x^3 + 30*eps^3*x^3 + 60*eps^4*x^3)/(2*(-1 + x)^3*x) + 
   (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[1, x]^3)/
    (6*(-1 + x)^3*x) + (eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^4)/
    (24*(-1 + x)^3*x) + (eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 
      2*eps*x^2 - 7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3)*G[0, 1, x])/
    ((-1 + x)^3*x) + G[1, x]^2*
    ((eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 7*eps^2*x^2 + 
        x^3 + 3*eps*x^3 + 6*eps^2*x^3))/(2*(-1 + x)^3*x) + 
     (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, x])/(2*(-1 + x)^3*x)) - 
   (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^3*x) + (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, x])/
    ((-1 + x)^3*x) - (eps^3*(-8 + 21*eps - 23*eps*x - 16*x^2 - 37*eps*x^2 + 
      8*x^3 + 31*eps*x^3)*Zeta[3])/(6*(-1 + x)^3*x) + 
   G[1, x]*((eps*(-1 - 2*eps*x - 2*eps^2*x - 4*eps^3*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 - 14*eps^3*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3 + 
        12*eps^3*x^3))/((-1 + x)^3*x) + 
     (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[0, 1, x])/
      ((-1 + x)^3*x) - (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/
      ((-1 + x)^3*x) - (4*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/
      (3*(-1 + x)^3*x))) + 
 Pi^2*((14 + 15*eps + 33*eps^2 + 66*eps^3 + 132*eps^4 - 14*x - 39*eps*x - 
     97*eps^2*x - 194*eps^3*x - 388*eps^4*x + 28*eps^2*x^2 + 56*eps^3*x^2 + 
     112*eps^4*x^2)/(12*(-1 + x)^2*x) + (eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^4)/
    (48*(-1 + x)^3*x) + (eps^3*(-8 - 8*eps + 8*x + 6*eps*x + 8*x^2 + 
      23*eps*x^2)*G[1, x]^3)/(72*(-1 + x)*x^2) - 
   (eps^4*(-1 + x + x^2)*G[1, x]^4)/(48*(-1 + x)*x^2) + 
   G[0, x]^3*(-1/72*(eps^3*(-8 - 3*eps - 15*eps*x - 16*x^2 - 13*eps*x^2 + 
         8*x^3 + 23*eps*x^3))/((-1 + x)^3*x) - 
     (eps^4*(-1 - 2*x^2 + x^3)*G[1, x])/(9*(-1 + x)^3*x)) + 
   (eps^2*(-1 - eps - 2*eps^2 + 2*x + 3*eps*x + 7*eps^2*x - 2*x^2 - 
      2*eps*x^2 - 4*eps^2*x^2 - 3*x^3 - 7*eps*x^3 - 16*eps^2*x^3 + 2*x^4 + 
      6*eps*x^4 + 12*eps^2*x^4)*G[0, 1, x])/((-1 + x)^3*x^2) + 
   G[0, x]^2*((eps^2*(-10 - 3*eps - 9*eps^2 - 19*eps*x - 11*eps^2*x - 
        20*x^2 - 17*eps*x^2 - 67*eps^2*x^2 + 10*x^3 + 29*eps*x^3 + 
        57*eps^2*x^3))/(24*(-1 + x)^3*x) + 
     (5*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[1, x])/
      (12*(-1 + x)^3*x) + (5*eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^2)/
      (24*(-1 + x)^3*x) - (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, x])/
      (12*(-1 + x)^3*x)) + G[1, x]^2*
    (-1/24*(eps^2*(-10 - 10*eps - 20*eps^2 + 10*x + 8*eps*x + 26*eps^2*x + 
         10*x^2 + 29*eps*x^2 + 57*eps^2*x^2))/((-1 + x)*x^2) + 
     (eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*G[0, 1, x])/
      (2*(-1 + x)^3*x^2)) - (eps^3*(6 + 6*eps - 25*x - 18*eps*x + 12*x^2 - 
      14*eps*x^2 - 8*x^3 + 16*eps*x^3 + x^4 + 3*eps*x^4)*G[0, 0, 1, x])/
    (6*(-1 + x)^3*x^2) + (eps^3*(-7 - 7*eps + 27*x + 21*eps*x - 14*x^2 + 
      12*eps*x^2 + 5*x^3 - 23*eps*x^3 + x^4 + 3*eps*x^4)*G[0, 1, 1, x])/
    (6*(-1 + x)^3*x^2) + (eps^4*(-6 + 11*x - 12*x^2 - 20*x^3 + 13*x^4)*
     G[0, 0, 0, 1, x])/(6*(-1 + x)^3*x^2) + 
   (7*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*G[0, 0, 1, 1, x])/
    (6*(-1 + x)^3*x^2) + (eps^4*(-7 + 15*x - 14*x^2 - 19*x^3 + 13*x^4)*
     G[0, 1, 1, 1, x])/(6*(-1 + x)^3*x^2) - 
   (eps^3*(-104 - 105*eps + 196*x + 366*eps*x - 110*x^2 - 285*eps*x^2 + 
      6*x^3 + 18*eps*x^3)*Zeta[3])/(36*(-1 + x)^3*x) + 
   G[0, x]*(-1/12*(eps*(-12 - 3*eps - 9*eps^2 - 18*eps^3 - 23*eps*x - 
         15*eps^2*x - 30*eps^3*x - 24*x^2 - 21*eps*x^2 - 81*eps^2*x^2 - 
         162*eps^3*x^2 + 12*x^3 + 35*eps*x^3 + 69*eps^2*x^3 + 138*eps^3*x^3))/
       ((-1 + x)^3*x) - (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
        3*eps*x^3)*G[1, x]^2)/(2*(-1 + x)^3*x) - 
     (eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^3)/(6*(-1 + x)^3*x) + 
     (eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*G[0, 1, x])/
      (6*(-1 + x)^3*x) + G[1, x]*
      (-((eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 7*eps^2*x^2 + 
           x^3 + 3*eps*x^3 + 6*eps^2*x^3))/((-1 + x)^3*x)) + 
       (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, x])/(6*(-1 + x)^3*x)) - 
     (eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/(6*(-1 + x)^3*x) + 
     (5*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/(2*(-1 + x)^3*x)) + 
   G[1, x]*((eps*(-12 - 12*eps - 24*eps^2 - 48*eps^3 + 12*x + 10*eps*x + 
        32*eps^2*x + 64*eps^3*x + 12*x^2 + 35*eps*x^2 + 69*eps^2*x^2 + 
        138*eps^3*x^2))/(12*(-1 + x)*x^2) + 
     (eps^3*(1 + eps - 4*x - 3*eps*x + 2*x^2 - 2*eps*x^2 - x^3 + 3*eps*x^3)*
       G[0, 1, x])/((-1 + x)^3*x^2) - 
     (eps^4*(-6 + 11*x - 12*x^2 - 20*x^3 + 13*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^3*x^2) - (eps^4*(-7 + 15*x - 14*x^2 - 19*x^3 + 13*x^4)*
       G[0, 1, 1, x])/(6*(-1 + x)^3*x^2) - 
     (eps^4*(-14 + 41*x - 28*x^2 - 16*x^3 + 15*x^4)*Zeta[3])/
      (6*(-1 + x)^3*x^2))) + 
 (eps^3*(-72 - 93*eps + 124*x + 166*eps*x - 82*x^2 - 113*eps*x^2 + 10*x^3 + 
    30*eps*x^3)*Zeta[5])/(5*(-1 + x)^3*x) + 
 Pi*(((-2*I)*(1 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5 - x - 
      3*eps*x - 7*eps^2*x - 14*eps^3*x - 28*eps^4*x - 56*eps^5*x + 
      2*eps^2*x^2 + 4*eps^3*x^2 + 8*eps^4*x^2 + 16*eps^5*x^2))/
    (eps*(-1 + x)^2*x) + ((I/60)*eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^5)/
    ((-1 + x)^3*x) + ((I/12)*eps^3*(-1 - eps + x + eps*x + x^2 + 3*eps*x^2)*
     G[1, x]^4)/((-1 + x)*x^2) - ((I/60)*eps^4*(-1 + x + x^2)*G[1, x]^5)/
    ((-1 + x)*x^2) + G[0, x]^4*
    (((-1/12*I)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3))/
      ((-1 + x)^3*x) - ((I/12)*eps^4*(-1 - 2*x^2 + x^3)*G[1, x])/
      ((-1 + x)^3*x)) + G[0, x]^3*
    (((I/3)*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3))/((-1 + x)^3*x) + 
     ((I/3)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
       G[1, x])/((-1 + x)^3*x) + ((I/6)*eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^2)/
      ((-1 + x)^3*x)) + G[1, x]^3*
    (((-1/3*I)*eps^2*(-1 - eps - 2*eps^2 + x + eps*x + 3*eps^2*x + x^2 + 
        3*eps*x^2 + 6*eps^2*x^2))/((-1 + x)*x^2) + 
     ((I/3)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 1, x])/((-1 + x)^3*x^2)) + 
   ((2*I)*eps^2*(1 + eps + 2*eps^2 - 4*x - 3*eps*x - 7*eps^2*x + 2*x^2 - 
      2*eps*x^2 - x^3 + 3*eps*x^3 + 2*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^3*x^2) + ((2*I)*eps^2*(1 + eps + 2*eps^2 - 4*x - 3*eps*x - 
      7*eps^2*x + 2*x^2 - 2*eps*x^2 - x^3 + 3*eps*x^3 + 2*eps^2*x^3)*
     G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
   ((2*I)*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 2*eps*x^2 - 3*x^3 - 
      7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) - 
   ((2*I)*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 2*eps*x^2 - 3*x^3 - 
      7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
   ((2*I)*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 2*eps*x^2 - 3*x^3 - 
      7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^3*x^2) - ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
   ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^3*x^2) - ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
   (((14*I)/3)*eps^2*(1 + eps + 2*eps^2 - x - 3*eps*x - 7*eps^2*x + 
      2*eps^2*x^2)*Zeta[3])/((-1 + x)^2*x) + 
   G[1, x]^2*((I*eps*(-1 - eps - 2*eps^2 - 4*eps^3 + x + eps*x + 3*eps^2*x + 
        6*eps^3*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
      ((-1 + x)*x^2) - (I*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 
        2*eps*x^2 - 3*x^3 - 7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 1, x])/
      ((-1 + x)^3*x^2) - (I*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) - (I*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 1, 1, x])/
      ((-1 + x)^3*x^2) - (((7*I)/3)*eps^4*(-1 + x + x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[1, x]*(((-2*I)*(-1 - eps - 2*eps^2 - 4*eps^3 - 8*eps^4 + x + eps*x + 
        3*eps^2*x + 6*eps^3*x + 12*eps^4*x + x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2 + 24*eps^4*x^2))/((-1 + x)*x^2) - 
     ((2*I)*eps^2*(1 + eps + 2*eps^2 - 4*x - 3*eps*x - 7*eps^2*x + 2*x^2 - 
        2*eps*x^2 - x^3 + 3*eps*x^3 + 2*eps^2*x^3)*G[0, 1, x])/
      ((-1 + x)^3*x^2) + ((2*I)*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 
        2*eps*x^2 - 3*x^3 - 7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) + ((2*I)*eps^3*(-1 - eps + 2*x + 3*eps*x - 2*x^2 - 
        2*eps*x^2 - 3*x^3 - 7*eps*x^3 + 2*x^4 + 6*eps*x^4)*G[0, 1, 1, x])/
      ((-1 + x)^3*x^2) + ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
     ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) + ((2*I)*eps^4*(-1 + 4*x - 2*x^2 + x^3)*
       G[0, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
     (((14*I)/3)*eps^3*(-1 - eps + x + eps*x + x^2 + 3*eps*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + G[0, x]^2*
    (((-I)*eps*(-1 - 2*eps*x - 2*eps^2*x - 4*eps^3*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 - 14*eps^3*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3 + 
        12*eps^3*x^3))/((-1 + x)^3*x) - 
     (I*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 7*eps^2*x^2 + 
        x^3 + 3*eps*x^3 + 6*eps^2*x^3)*G[1, x])/((-1 + x)^3*x) - 
     ((I/2)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
       G[1, x]^2)/((-1 + x)^3*x) - ((I/6)*eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^3)/
      ((-1 + x)^3*x) + (((7*I)/3)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/
      ((-1 + x)^3*x)) + G[0, 1, x]*
    (((-2*I)*eps*(-1 - eps - 2*eps^2 - 4*eps^3 + 2*x + 3*eps*x + 7*eps^2*x + 
        14*eps^3*x - 2*x^2 - 2*eps*x^2 - 4*eps^2*x^2 - 8*eps^3*x^2 - 3*x^3 - 
        7*eps*x^3 - 16*eps^2*x^3 - 32*eps^3*x^3 + 2*x^4 + 6*eps*x^4 + 
        12*eps^2*x^4 + 24*eps^3*x^4))/((-1 + x)^3*x^2) + 
     (((14*I)/3)*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*Zeta[3])/
      ((-1 + x)^3*x^2)) + 
   G[0, x]*(((2*I)*(-1 - 2*eps*x - 2*eps^2*x - 4*eps^3*x - 8*eps^4*x - 
        2*x^2 - 2*eps*x^2 - 7*eps^2*x^2 - 14*eps^3*x^2 - 28*eps^4*x^2 + x^3 + 
        3*eps*x^3 + 6*eps^2*x^3 + 12*eps^3*x^3 + 24*eps^4*x^3))/
      ((-1 + x)^3*x) + (I*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 
        2*eps*x^2 - 7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3)*G[1, x]^2)/
      ((-1 + x)^3*x) + ((I/3)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
        3*eps*x^3)*G[1, x]^3)/((-1 + x)^3*x) + 
     ((I/12)*eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^4)/((-1 + x)^3*x) - 
     (((14*I)/3)*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
       Zeta[3])/((-1 + x)^3*x) + 
     G[1, x]*(((2*I)*eps*(-1 - 2*eps*x - 2*eps^2*x - 4*eps^3*x - 2*x^2 - 
          2*eps*x^2 - 7*eps^2*x^2 - 14*eps^3*x^2 + x^3 + 3*eps*x^3 + 
          6*eps^2*x^3 + 12*eps^3*x^3))/((-1 + x)^3*x) - 
       (((14*I)/3)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/((-1 + x)^3*x))) - 
   (((62*I)/5)*eps^4*Zeta[5])/((-1 + x)*x)) + 
 G[0, x]*(-((-3 - 9*eps - 18*eps^2 - 36*eps^3 - 72*eps^4 - 2*x + x^2 + 
      3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2 + 24*eps^4*x^2)/
     ((-1 + x)^2*x)) - (eps^4*(-1 - 2*x^2 + x^3)*G[1, x]^3*G[0, 1, x])/
    (3*(-1 + x)^3*x) + (2*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 
      2*eps*x^2 - 7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^3*x) - (2*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
      3*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^3*x) + 
   (2*eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, 1, x])/((-1 + x)^3*x) - 
   (eps^2*(-6 - 21*eps - 63*eps^2 - 5*eps*x + 51*eps^2*x - 12*x^2 + 
      9*eps*x^2 - 21*eps^2*x^2 + 6*x^3 + 11*eps*x^3 + 15*eps^2*x^3)*Zeta[3])/
    (3*(-1 + x)^3*x) + G[1, x]^2*
    (-((eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
        G[0, 1, x])/((-1 + x)^3*x)) + (eps^4*(-1 - 2*x^2 + x^3)*
       G[0, 1, 1, x])/((-1 + x)^3*x) - (eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/
      ((-1 + x)^3*x)) + G[0, 1, x]*
    ((-2*eps*(-1 - 2*eps*x - 2*eps^2*x - 4*eps^3*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 - 14*eps^3*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3 + 
        12*eps^3*x^3))/((-1 + x)^3*x) + (14*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/
      (3*(-1 + x)^3*x)) + 
   G[1, x]*((-2*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 
        7*eps^2*x^2 + x^3 + 3*eps*x^3 + 6*eps^2*x^3)*G[0, 1, x])/
      ((-1 + x)^3*x) + (2*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 
        3*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^3*x) - 
     (2*eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, x])/((-1 + x)^3*x) - 
     (2*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*Zeta[3])/
      ((-1 + x)^3*x)) - (2*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/
    ((-1 + x)^3*x)) + 
 G[1, x]*((2 + 4*eps + 8*eps^2 + 16*eps^3 + 32*eps^4 + x + 3*eps*x + 
     6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/((-1 + x)*x) + 
   (2*eps^2*(-1 - 2*eps*x - 2*eps^2*x - 2*x^2 - 2*eps*x^2 - 7*eps^2*x^2 + 
      x^3 + 3*eps*x^3 + 6*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)^3*x) + 
   (2*eps^2*(-1 - eps - 2*eps^2 + x + eps*x + 3*eps^2*x + x^2 + 3*eps*x^2 + 
      6*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
   (2*eps^3*(-1 - 2*eps*x - 2*x^2 - 2*eps*x^2 + x^3 + 3*eps*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^3*x) - 
   (2*eps^3*(1 + eps - 4*x - 3*eps*x + 2*x^2 - 2*eps*x^2 - x^3 + 3*eps*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
   (2*eps^3*(-1 - eps + x + eps*x + x^2 + 3*eps*x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)*x^2) + (2*eps^4*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^3*x) + (2*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
   (2*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^3*x^2) + (2*eps^4*(-1 + x + x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)*x^2) + (eps^2*(-6 - 14*eps - 28*eps^2 + 9*eps*x + 23*eps^2*x - 
      12*x^2 - 12*eps*x^2 - 28*eps^2*x^2 + 6*x^3 + 11*eps*x^3 + 15*eps^2*x^3)*
     Zeta[3])/(3*(-1 + x)^3*x) + (2*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/
    ((-1 + x)^3*x))


==> anc/Bare_FFs/Compton/1L_Compton_FF4_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((2 + 3*eps + 9*eps^2 + 18*eps^3 + 36*eps^4 + 72*eps^5 + 144*eps^6)*
   (-1 + 2*x))/(2*eps^2*(-1 + x)*x) + (eps^4*Pi^6*(977 - 1851*x + 1414*x^2))/
  (120960*(-1 + x)^2*x) - (eps^4*(1 - x + x^2)*G[0, x]^6)/
  (144*(-1 + x)^2*x) + (eps^2*(-6 - 6*eps - 12*eps^2 + 6*x + 2*eps*x + 
    16*eps^2*x - 6*x^2 + 7*eps*x^2 + 5*eps^2*x^2)*G[1, x]^4)/
  (48*(-1 + x)*x^2) - (eps^3*(-8 - 8*eps + 8*x + 2*eps*x - 8*x^2 + 9*eps*x^2)*
   G[1, x]^5)/(240*(-1 + x)*x^2) - (eps^4*(1 - x + x^2)*G[1, x]^6)/
  (144*(-1 + x)*x^2) + 
 G[0, x]^5*(-1/240*(eps^3*(-8 + 3*eps + 8*x - 20*eps*x - 8*x^2 + 9*eps*x^2))/
     ((-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[1, x])/(30*(-1 + x)^2*x)) + 
 Pi^5*(((I/1440)*eps^3*(-47 - 15*eps + 77*x - 19*eps*x - 62*x^2 + 2*eps*x^2))/
    ((-1 + x)^2*x) + (((47*I)/1440)*eps^4*(1 - x + x^2)*G[0, x])/
    ((-1 + x)^2*x) - ((I/1440)*eps^4*(15 + 17*x)*(1 - x + x^2)*G[1, x])/
    ((-1 + x)^2*x^2)) + 
 Pi^4*((eps^2*(-70 + 99*eps + 57*eps^2 - 222*x - 729*eps*x - 603*eps^2*x + 
      76*x^2 + 414*eps*x^2 + 114*eps^2*x^2))/(2880*(-1 + x)^2*x) + 
   (59*eps^4*(1 - x + x^2)*G[0, x]^2)/(2880*(-1 + x)^2*x) + 
   (eps^3*(240 + 240*eps - 696*x - 334*eps*x + 696*x^2 - 625*eps*x^2 - 
      456*x^3 + 503*eps*x^3)*G[1, x])/(2880*(-1 + x)^2*x^2) + 
   (eps^4*(-167 + 59*x)*(1 - x + x^2)*G[1, x]^2)/(2880*(-1 + x)^2*x^2) + 
   G[0, x]*((eps^3*(-24 + 141*eps + 24*x - 236*eps*x - 24*x^2 + 71*eps*x^2))/
      (2880*(-1 + x)^2*x) - (eps^4*(1 - x + x^2)*G[1, x])/
      (120*(-1 + x)^2*x)) + (eps^4*(1 - x + x^2)*G[0, 1, x])/
    (12*(-1 + x)^2*x^2)) + 
 G[0, x]^4*((eps^2*(-6 + 3*eps + 9*eps^2 + 6*x - 16*eps*x - 26*eps^2*x - 
      6*x^2 + 7*eps*x^2 + 5*eps^2*x^2))/(48*(-1 + x)^2*x) + 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[1, x])/(8*(-1 + x)^2*x) - 
   (eps^4*(1 - x + x^2)*G[1, x]^2)/(16*(-1 + x)^2*x) - 
   (eps^4*(1 - x + x^2)*G[0, 1, x])/(24*(-1 + x)^2*x)) + 
 (eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[0, 0, 0, 1, x])/
  ((-1 + x)^2*x) + (eps^2*(1 + eps + 2*eps^2 - x - eps*x - 4*eps^2*x + x^2 + 
    eps*x^2 + 4*eps^2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^2*(-1 - eps - 2*eps^2 + x + 2*eps^2*x - x^2 + eps*x^2)*
   G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) + (eps^3*(-1 + 2*x)*(-1 - eps + x - eps*x - x^2 + eps*x^2)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^3*(-1 + 2*x)*(-1 - eps + x - eps*x - x^2 + eps*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^3*(-1 - eps + x - x^2 + eps*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps^4*(1 - x + x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (eps^4*(1 - x + x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^4*(1 - x + x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^4*(1 - x + x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^4*(1 - x + x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) - 
 (eps*(20 + 21*eps + 63*eps^2 + 126*eps^3 - 48*x - 51*eps*x - 177*eps^2*x - 
    354*eps^3*x + 34*x^2 + 36*eps*x^2 + 126*eps^2*x^2 + 252*eps^3*x^2)*
   Zeta[3])/(6*(-1 + x)^2*x) + (7*eps^4*(13 - 27*x + 20*x^2)*Zeta[3]^2)/
  (18*(-1 + x)^2*x) + G[0, 1, 1, x]*
  ((eps*(-1 - eps - 2*eps^2 - 4*eps^3 + x + 2*eps^2*x + 4*eps^3*x - x^2 + 
      eps*x^2))/((-1 + x)*x^2) + (7*eps^4*(1 - x + x^2)*Zeta[3])/
    (3*(-1 + x)*x^2)) + 
 G[0, x]^3*(-1/12*(eps*(-4 + 3*eps + 9*eps^2 + 18*eps^3 + 4*x - 12*eps*x - 
       22*eps^2*x - 44*eps^3*x - 4*x^2 + 5*eps*x^2 + 5*eps^2*x^2 + 
       10*eps^3*x^2))/((-1 + x)^2*x) - 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[1, x]^2)/(6*(-1 + x)^2*x) + 
   (eps^4*(1 - x + x^2)*G[1, x]^3)/(18*(-1 + x)^2*x) - 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 1, x])/(6*(-1 + x)^2*x) + 
   G[1, x]*((eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2))/
      (3*(-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[0, 1, x])/(6*(-1 + x)^2*x)) - 
   (eps^4*(1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) - 
   (11*eps^4*(1 - x + x^2)*Zeta[3])/(18*(-1 + x)^2*x)) + 
 G[0, 0, 1, x]*(-((eps*(1 - x + 2*eps*x + 2*eps^2*x + 4*eps^3*x + x^2 - 
       eps*x^2))/((-1 + x)^2*x)) + (7*eps^4*(1 - x + x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 G[1, x]^3*(-1/12*(eps*(-4 - 4*eps - 8*eps^2 - 16*eps^3 + 4*x + 2*eps*x + 
       12*eps^2*x + 24*eps^3*x - 4*x^2 + 5*eps*x^2 + 5*eps^2*x^2 + 
       10*eps^3*x^2))/((-1 + x)*x^2) - (eps^4*(1 - x + x^2)*G[0, 0, 1, x])/
    (6*(-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x^2) - 
   (eps^4*(-14 + 17*x)*(1 - x + x^2)*Zeta[3])/(18*(-1 + x)^2*x^2)) + 
 Pi^3*(((-1/12*I)*eps*(1 + 3*eps + 6*eps^2 + 12*eps^3 - 7*x - 13*eps*x - 
      22*eps^2*x - 44*eps^3*x + 4*x^2 + 8*eps*x^2 + 12*eps^2*x^2 + 
      24*eps^3*x^2))/((-1 + x)^2*x) + ((I/72)*eps^4*(1 - x + x^2)*G[0, x]^3)/
    ((-1 + x)^2*x) + ((I/24)*eps^3*(3 + 3*eps - 4*x - 3*eps*x + 4*x^2 + 
      eps*x^2 - x^3 + eps*x^3)*G[1, x]^2)/((-1 + x)^2*x^2) + 
   ((I/72)*eps^4*(-3 + 5*x)*(1 - x + x^2)*G[1, x]^3)/((-1 + x)^2*x^2) + 
   G[0, x]^2*(((I/24)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2))/
      ((-1 + x)^2*x) - ((I/24)*eps^4*(1 - x + x^2)*G[1, x])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/12)*eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2))/
      ((-1 + x)^2*x) - ((I/12)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       G[1, x])/((-1 + x)^2*x) + ((I/24)*eps^4*(1 - x + x^2)*G[1, x]^2)/
      ((-1 + x)^2*x)) - ((I/4)*eps^3*(1 + eps)*(1 - x + x^2)*G[0, 1, x])/
    ((-1 + x)^2*x^2) + 
   G[1, x]*(((-1/12*I)*eps^2*(3 + 3*eps + 6*eps^2 - 8*x - 3*eps*x - 
        12*eps^2*x + 8*x^2 - 7*eps*x^2 + 2*eps^2*x^2 - 5*x^3 + 5*eps*x^3))/
      ((-1 + x)^2*x^2) - ((I/4)*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x^2)) + ((I/4)*eps^4*(-1 + 2*x)*(1 - x + x^2)*
     G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/4)*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (((7*I)/36)*eps^4*(1 - 7*x + 4*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 G[1, x]^2*((-2 - 2*eps - 4*eps^2 - 8*eps^3 - 16*eps^4 + 2*x + 2*eps*x + 
     8*eps^2*x + 16*eps^3*x + 32*eps^4*x - 2*x^2 + 3*eps*x^2 + 5*eps^2*x^2 + 
     10*eps^3*x^2 + 20*eps^4*x^2)/(4*(-1 + x)*x^2) + 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 0, 1, x])/
    (2*(-1 + x)^2*x) + (eps^3*(-1 - eps + x - x^2 + eps*x^2)*G[0, 1, 1, x])/
    (2*(-1 + x)*x^2) + (eps^4*(1 - x + x^2)*G[0, 0, 0, 1, x])/
    (2*(-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[0, 0, 1, 1, x])/
    (2*(-1 + x)^2*x^2) - (eps^4*(1 - x + x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)*x^2) - (eps^3*(14 + 14*eps - 22*x - 28*eps*x + 22*x^2 + 
      5*eps*x^2 - 8*x^3 + 15*eps*x^3)*Zeta[3])/(12*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((-2 + 3*eps + 9*eps^2 + 18*eps^3 + 36*eps^4 + 2*x - 8*eps*x - 
     18*eps^2*x - 36*eps^3*x - 72*eps^4*x - 2*x^2 + 3*eps*x^2 + 5*eps^2*x^2 + 
     10*eps^3*x^2 + 20*eps^4*x^2)/(4*(-1 + x)^2*x) + 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[1, x]^3)/(12*(-1 + x)^2*x) - 
   (eps^4*(1 - x + x^2)*G[1, x]^4)/(48*(-1 + x)^2*x) - 
   (eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2*x) + G[1, x]^2*
    (-1/4*(eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2))/
       ((-1 + x)^2*x) - (eps^4*(1 - x + x^2)*G[0, 1, x])/(4*(-1 + x)^2*x)) - 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 1, 1, x])/
    (2*(-1 + x)^2*x) - (eps^4*(1 - x + x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)^2*x) - (eps^3*(-8 + 21*eps + 8*x - 44*eps*x - 8*x^2 + 
      15*eps*x^2)*Zeta[3])/(12*(-1 + x)^2*x) + 
   G[1, x]*(-1/2*(eps*(1 - x + 2*eps*x + 2*eps^2*x + 4*eps^3*x + x^2 - 
         eps*x^2))/((-1 + x)^2*x) + (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       G[0, 1, x])/(2*(-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)^2*x) + (2*eps^4*(1 - x + x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^2*(-1/24*((14 + 15*eps + 33*eps^2 + 66*eps^3 + 132*eps^4)*(-1 + 2*x))/
     ((-1 + x)*x) - (eps^4*(1 - x + x^2)*G[0, x]^4)/(96*(-1 + x)^2*x) - 
   (eps^3*(-8 - 8*eps + 8*x - 2*eps*x - 8*x^2 + 7*eps*x^2)*G[1, x]^3)/
    (144*(-1 + x)*x^2) - (eps^4*(1 - x + x^2)*G[1, x]^4)/(96*(-1 + x)*x^2) + 
   G[0, x]^3*(-1/144*(eps^3*(-8 - 3*eps + 8*x - 12*eps*x - 8*x^2 + 
         7*eps*x^2))/((-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[1, x])/
      (18*(-1 + x)^2*x)) - (eps^2*(1 + eps + 2*eps^2 - x - eps*x - 
      4*eps^2*x + x^2 + eps*x^2 + 4*eps^2*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2*x^2) + G[1, x]^2*
    (-1/48*(eps^2*(10 + 10*eps + 20*eps^2 - 10*x + 2*eps*x - 16*eps^2*x + 
         10*x^2 - 9*eps*x^2 + 5*eps^2*x^2))/((-1 + x)*x^2) - 
     (eps^4*(1 - x + x^2)*G[0, 1, x])/(4*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(-1/48*(eps^2*(10 + 3*eps + 9*eps^2 - 10*x + 16*eps*x + 
         6*eps^2*x + 10*x^2 - 9*eps*x^2 + 5*eps^2*x^2))/((-1 + x)^2*x) + 
     (5*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[1, x])/(24*(-1 + x)^2*x) - 
     (5*eps^4*(1 - x + x^2)*G[1, x]^2)/(48*(-1 + x)^2*x) + 
     (eps^4*(1 - x + x^2)*G[0, 1, x])/(24*(-1 + x)^2*x)) - 
   (eps^3*(6 + 6*eps - 19*x - 6*eps*x + 19*x^2 - 20*eps*x^2 - 13*x^3 + 
      13*eps*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^3*(7 + 7*eps - 20*x - 7*eps*x + 20*x^2 - 19*eps*x^2 - 13*x^3 + 
      13*eps*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^4*(6 + x)*(1 - x + x^2)*G[0, 0, 0, 1, x])/(12*(-1 + x)^2*x^2) - 
   (7*eps^4*(1 - x + x^2)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^4*(-7 + x)*(1 - x + x^2)*G[0, 1, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^3*(104 + 105*eps - 300*x - 303*eps*x + 202*x^2 + 204*eps*x^2)*
     Zeta[3])/(72*(-1 + x)^2*x) + 
   G[0, x]*((eps*(12 + 3*eps + 9*eps^2 + 18*eps^3 - 12*x + 20*eps*x + 
        10*eps^2*x + 20*eps^3*x + 12*x^2 - 11*eps*x^2 + 5*eps^2*x^2 + 
        10*eps^3*x^2))/(24*(-1 + x)^2*x) - 
     (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[1, x]^2)/(4*(-1 + x)^2*x) + 
     (eps^4*(1 - x + x^2)*G[1, x]^3)/(12*(-1 + x)^2*x) + 
     (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2*x) + G[1, x]*
      ((eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2))/
        (2*(-1 + x)^2*x) - (eps^4*(1 - x + x^2)*G[0, 1, x])/
        (12*(-1 + x)^2*x)) + (eps^4*(1 - x + x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)^2*x) - (5*eps^4*(1 - x + x^2)*Zeta[3])/(4*(-1 + x)^2*x)) + 
   G[1, x]*((eps*(12 + 12*eps + 24*eps^2 + 48*eps^3 - 12*x + 2*eps*x - 
        20*eps^2*x - 40*eps^3*x + 12*x^2 - 11*eps*x^2 + 5*eps^2*x^2 + 
        10*eps^3*x^2))/(24*(-1 + x)*x^2) + 
     (eps^3*(-1 + 2*x)*(-1 - eps + x - eps*x - x^2 + eps*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2) + (eps^4*(6 + x)*(1 - x + x^2)*G[0, 0, 1, x])/
      (12*(-1 + x)^2*x^2) - (eps^4*(-7 + x)*(1 - x + x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)^2*x^2) - (eps^4*(-14 + 13*x)*(1 - x + x^2)*Zeta[3])/
      (12*(-1 + x)^2*x^2))) - 
 (eps^3*(72 + 93*eps - 196*x - 259*eps*x + 134*x^2 + 176*eps*x^2)*Zeta[5])/
  (10*(-1 + x)^2*x) + 
 Pi*((I*(1 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5)*(-1 + 2*x))/
    (eps*(-1 + x)*x) - ((I/120)*eps^4*(1 - x + x^2)*G[0, x]^5)/
    ((-1 + x)^2*x) - ((I/24)*eps^3*(-1 - eps + x - x^2 + eps*x^2)*G[1, x]^4)/
    ((-1 + x)*x^2) - ((I/120)*eps^4*(1 - x + x^2)*G[1, x]^5)/((-1 + x)*x^2) + 
   G[0, x]^4*(((-1/24*I)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2))/
      ((-1 + x)^2*x) + ((I/24)*eps^4*(1 - x + x^2)*G[1, x])/((-1 + x)^2*x)) + 
   G[0, x]^3*(((-1/6*I)*eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2))/
      ((-1 + x)^2*x) + ((I/6)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       G[1, x])/((-1 + x)^2*x) - ((I/12)*eps^4*(1 - x + x^2)*G[1, x]^2)/
      ((-1 + x)^2*x)) + G[1, x]^3*
    (((I/6)*eps^2*(-1 - eps - 2*eps^2 + x + 2*eps^2*x - x^2 + eps*x^2))/
      ((-1 + x)*x^2) + ((I/6)*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x^2)) - (I*eps^2*(-1 + 2*x)*(1 + eps + 2*eps^2 - x + 
      eps*x + x^2 - eps*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^2*(-1 + 2*x)*(1 + eps + 2*eps^2 - x + eps*x + x^2 - eps*x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(1 + eps)*(1 - x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(1 + eps)*(1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(1 + eps)*(1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((7*I)/3)*eps^2*(1 + eps + 2*eps^2)*(-1 + 2*x)*Zeta[3])/((-1 + x)*x) + 
   G[0, 1, x]*((I*eps*(1 + eps + 2*eps^2 + 4*eps^3 - x - eps*x - 4*eps^2*x - 
        8*eps^3*x + x^2 + eps*x^2 + 4*eps^2*x^2 + 8*eps^3*x^2))/
      ((-1 + x)^2*x^2) - (((7*I)/3)*eps^4*(1 - x + x^2)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[1, x]^2*
    (((-1/2*I)*eps*(-1 - eps - 2*eps^2 - 4*eps^3 + x + 2*eps^2*x + 
        4*eps^3*x - x^2 + eps*x^2))/((-1 + x)*x^2) + 
     ((I/2)*eps^3*(1 + eps)*(1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/2)*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/2)*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((7*I)/6)*eps^4*(1 - x + x^2)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, x]^2*(((I/2)*eps*(1 - x + 2*eps*x + 2*eps^2*x + 4*eps^3*x + x^2 - 
        eps*x^2))/((-1 + x)^2*x) + 
     ((I/2)*eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[1, x])/
      ((-1 + x)^2*x) - ((I/4)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       G[1, x]^2)/((-1 + x)^2*x) + ((I/12)*eps^4*(1 - x + x^2)*G[1, x]^3)/
      ((-1 + x)^2*x) - (((7*I)/6)*eps^4*(1 - x + x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + 
   G[1, x]*((I*(-1 - eps - 2*eps^2 - 4*eps^3 - 8*eps^4 + x + 2*eps^2*x + 
        4*eps^3*x + 8*eps^4*x - x^2 + eps*x^2))/((-1 + x)*x^2) + 
     (I*eps^2*(-1 + 2*x)*(1 + eps + 2*eps^2 - x + eps*x + x^2 - eps*x^2)*
       G[0, 1, x])/((-1 + x)^2*x^2) - (I*eps^3*(1 + eps)*(1 - x + x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - (I*eps^3*(1 + eps)*(1 - x + x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((7*I)/3)*eps^3*(-1 - eps + x - x^2 + eps*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[0, x]*(((-I)*(1 - x + 2*eps*x + 2*eps^2*x + 4*eps^3*x + 8*eps^4*x + 
        x^2 - eps*x^2))/((-1 + x)^2*x) - 
     ((I/2)*eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x) + ((I/6)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       G[1, x]^3)/((-1 + x)^2*x) - ((I/24)*eps^4*(1 - x + x^2)*G[1, x]^4)/
      ((-1 + x)^2*x) - (((7*I)/3)*eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-I)*eps*(1 - x + 2*eps*x + 2*eps^2*x + 4*eps^3*x + x^2 - 
          eps*x^2))/((-1 + x)^2*x) + (((7*I)/3)*eps^4*(1 - x + x^2)*Zeta[3])/
        ((-1 + x)^2*x))) - (((31*I)/5)*eps^4*(-1 + 2*x)*Zeta[5])/
    ((-1 + x)*x)) + 
 G[1, x]*(-1/2*(2 + 4*eps + 8*eps^2 + 16*eps^3 + 32*eps^4 + x + 5*eps*x + 
      10*eps^2*x + 20*eps^3*x + 40*eps^4*x)/((-1 + x)*x) - 
   (eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - (eps^2*(-1 - eps - 2*eps^2 + x + 2*eps^2*x - x^2 + 
      eps*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
   (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - (eps^3*(-1 + 2*x)*(-1 - eps + x - eps*x - x^2 + eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (eps^3*(-1 - eps + x - x^2 + eps*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (eps^4*(1 - x + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (eps^4*(1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (eps^4*(1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (eps^4*(1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (eps^2*(-6 - 14*eps - 28*eps^2 + 6*x - 5*eps*x - 19*eps^2*x - 6*x^2 + 
      13*eps*x^2 + 35*eps^2*x^2)*Zeta[3])/(6*(-1 + x)^2*x) - 
   (eps^4*(1 - x + x^2)*Zeta[5])/((-1 + x)^2*x)) + 
 G[0, x]*(-1/2*(-3 - 9*eps - 18*eps^2 - 36*eps^3 - 72*eps^4 + x + 5*eps*x + 
      10*eps^2*x + 20*eps^3*x + 40*eps^4*x)/((-1 + x)*x) + 
   (eps^4*(1 - x + x^2)*G[1, x]^3*G[0, 1, x])/(6*(-1 + x)^2*x) - 
   (eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (eps^4*(1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^2*(6 + 21*eps + 63*eps^2 - 6*x - 16*eps*x - 86*eps^2*x + 6*x^2 + 
      eps*x^2 + 35*eps^2*x^2)*Zeta[3])/(6*(-1 + x)^2*x) + 
   G[0, 1, x]*((eps*(1 - x + 2*eps*x + 2*eps^2*x + 4*eps^3*x + x^2 - 
        eps*x^2))/((-1 + x)^2*x) - (7*eps^4*(1 - x + x^2)*Zeta[3])/
      (3*(-1 + x)^2*x)) + G[1, x]^2*
    (-1/2*(eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*G[0, 1, x])/
       ((-1 + x)^2*x) - (eps^4*(1 - x + x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)^2*x) + (eps^4*(1 - x + x^2)*Zeta[3])/(2*(-1 + x)^2*x)) + 
   G[1, x]*((eps^2*(1 - x + 2*eps*x + 2*eps^2*x + x^2 - eps*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + (eps^4*(1 - x + x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) - (eps^3*(-1 + x - 2*eps*x - x^2 + eps*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + (eps^4*(1 - x + x^2)*Zeta[5])/((-1 + x)^2*x))


==> anc/Bare_FFs/Compton/2L_Compton_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/3359232*(1679616 + 5038848*eps + 15536448*eps^2 + 40520736*eps^3 + 
    101091888*eps^4 + 244436616*eps^5 + 579966156*eps^6 + 1362076722*eps^7 + 
    3188613195*eps^8 + 559872*eps*Nf + 2612736*eps^2*Nf + 9859968*eps^3*Nf + 
    33307200*eps^4*Nf + 107095392*eps^5*Nf + 335341584*eps^6*Nf + 
    1033783320*eps^7*Nf + 3156396068*eps^8*Nf)/(eps^4*(-1 + x)) - 
 (eps^4*Pi^8*(14757 - 141787*x + 285368*Nf*x + 160697*x^2 + 285368*Nf*x^2))/
  (2721600*(-1 + x)^2) - (eps^2*(-720 + 1728*eps + 3384*eps^2 + 480*eps*Nf + 
    512*eps^2*Nf - 2952*x - 4455*eps*x - 1368*eps^2*x + 480*eps*Nf*x + 
    7664*eps^2*Nf*x + 162*x^2 - 468*eps*x^2 - 9369*eps^2*x^2 - 
    480*eps*Nf*x^2 - 14816*eps^2*Nf*x^2 + 2367*eps^2*x^3 + 2880*eps^2*Nf*x^3)*
   G[0, x]^6)/(6480*(-1 + x)^2) - 
 (eps^2*(3510 + 3195*eps + 4986*eps^2 - 480*eps*Nf + 3760*eps^2*Nf - 2628*x - 
    5391*eps*x - 13005*eps^2*x - 480*eps*Nf*x - 13328*eps^2*Nf*x - 162*x^2 + 
    468*eps*x^2 + 2268*eps^2*x^2 + 480*eps*Nf*x^2 + 6176*eps^2*Nf*x^2 + 
    2367*eps^2*x^3 + 2880*eps^2*Nf*x^3)*G[1, x]^6)/(6480*(-1 + x)*x) + 
 Pi^7*(((I/90720)*eps^3*(3396 - 32469*eps - 3838*eps*Nf - 2808*x + 
      4224*eps*x + 2688*Nf*x + 5630*eps*Nf*x - 294*x^2 - 5082*eps*x^2 + 
      2688*Nf*x^2 + 14140*eps*Nf*x^2))/(-1 + x)^2 + 
   (((23*I)/336)*eps^4*(-1 - x + x^2)*G[0, x])/(-1 + x)^2 + 
   ((I/15120)*eps^4*(-391 - 672*Nf + 77*x + 1680*Nf*x + 803*x^2 - 
      896*Nf*x^2 - 440*x^3 + 784*Nf*x^3)*G[1, x])/((-1 + x)^2*x)) + 
 Pi^6*((eps^2*(588708 - 3563532*eps - 9927801*eps^2 + 2100636*eps*Nf + 
      1827936*eps^2*Nf - 800244*x + 1412496*eps*x - 4126761*eps^2*x + 
      1642176*Nf*x - 4017564*eps*Nf*x - 6074952*eps^2*Nf*x + 327384*x^2 + 
      1295568*eps*x^2 + 6552432*eps^2*x^2 + 1642176*Nf*x^2 + 
      3427536*eps*Nf*x^2 + 550496*eps^2*Nf*x^2 - 171072*eps^2*x^3 + 
      2924640*eps^2*Nf*x^3))/(3265920*(-1 + x)^2) - 
   (eps^4*(-311 + 1481*x + 759*x^2)*G[0, x]^2)/(6048*(-1 + x)^2) + 
   (eps^3*(3990 - 28665*eps + 35616*Nf + 20972*eps*Nf - 11718*x - 
      77862*eps*x - 89040*Nf*x + 44044*eps*Nf*x + 21630*x^2 + 
      136119*eps*x^2 + 67536*Nf*x^2 - 77924*eps*Nf*x^2 - 15036*x^3 - 
      21549*eps*x^3 - 21504*Nf*x^3 + 16576*eps*Nf*x^3)*G[1, x])/
    (90720*(-1 + x)^2*x) - (eps^4*(17569 - 18032*Nf - 30359*x + 45080*Nf*x + 
      9039*x^2 - 35448*Nf*x^2 + 3940*x^3 + 9632*Nf*x^3)*G[1, x]^2)/
    (30240*(-1 + x)^2*x) + 
   G[0, x]*(-1/90720*(eps^3*(8358 + 38757*eps + 53228*eps*Nf - 5082*x + 
         12087*eps*x - 88060*eps*Nf*x - 11718*x^2 - 49269*eps*x^2 + 
         50988*eps*Nf*x^2))/(-1 + x)^2 + 
     (eps^4*(-728 - 1152*Nf + 1241*x + 2880*Nf*x - 727*x^2 - 2304*Nf*x^2 + 
        415*x^3 + 576*Nf*x^3)*G[1, x])/(2160*(-1 + x)^2*x)) - 
   (eps^4*(-823 - 2000*Nf + 1713*x + 5000*Nf*x - 805*x^2 - 4880*Nf*x^2 + 
      278*x^3 + 120*Nf*x^3)*G[0, 1, x])/(2160*(-1 + x)^2*x)) - 
 (eps^2*(-1260 - 2574*eps - 12456*eps^2 + 1440*Nf + 1272*eps*Nf + 
    2744*eps^2*Nf + 2112*x + 2478*eps*x + 14814*eps^2*x - 3600*Nf*x - 
    4296*eps*Nf*x - 11592*eps^2*Nf*x - 720*x^2 + 1026*eps*x^2 + 
    2394*eps^2*x^2 + 2880*Nf*x^2 + 4656*eps*Nf*x^2 + 15792*eps^2*Nf*x^2 - 
    120*x^3 - 168*eps*x^3 + 825*eps^2*x^3 - 720*Nf*x^3 - 2016*eps*Nf*x^3 - 
    10176*eps^2*Nf*x^3 - 252*eps^2*x^4 + 1344*eps^2*Nf*x^4)*G[0, 0, 1, x]^2)/
  (12*(-1 + x)^2*x) - (eps^2*(12 + 762*eps + 5325*eps^2 - 384*eps*Nf - 
    1888*eps^2*Nf - 312*x - 4026*eps*x - 21069*eps^2*x + 1032*eps*Nf*x + 
    5160*eps^2*Nf*x - 1080*x^2 + 522*eps*x^2 + 3357*eps^2*x^2 + 720*Nf*x^2 - 
    1392*eps*Nf*x^2 - 6672*eps^2*Nf*x^2 + 120*x^3 + 168*eps*x^3 + 
    183*eps^2*x^3 + 720*Nf*x^3 + 2016*eps*Nf*x^3 + 4800*eps^2*Nf*x^3 - 
    252*eps^2*x^4 + 1344*eps^2*Nf*x^4)*G[0, 1, 1, x]^2)/(12*(-1 + x)^2*x) - 
 (eps^2*(1332 + 4086*eps + 31104*eps^2 - 8160*eps*Nf - 33568*eps^2*Nf + 
    2772*x + 3906*eps*x - 9918*eps^2*x + 14592*eps*Nf*x + 66440*eps^2*Nf*x - 
    972*x^2 - 5256*eps*x^2 - 27549*eps^2*x^2 - 5856*eps*Nf*x^2 - 
    38320*eps^2*Nf*x^2 + 3708*eps^2*x^3 + 10080*eps^2*Nf*x^3)*
   G[0, 0, 0, 0, 0, 1, x])/(18*(-1 + x)^2) - 
 (eps^2*(-28188 - 50382*eps - 221337*eps^2 + 32256*Nf + 24312*eps*Nf + 
    38444*eps^2*Nf + 52056*x + 52596*eps*x + 299736*eps^2*x - 80640*Nf*x - 
    105216*eps*Nf*x - 266032*eps^2*Nf*x - 288*x^2 + 48942*eps*x^2 + 
    67509*eps^2*x^2 + 66528*Nf*x^2 + 139536*eps*Nf*x^2 + 
    462768*eps^2*Nf*x^2 - 3852*x^3 - 15696*eps*x^3 - 8478*eps^2*x^3 - 
    14112*Nf*x^3 - 65736*eps*Nf*x^3 - 307944*eps^2*Nf*x^3 - 1836*eps^2*x^4 + 
    30960*eps^2*Nf*x^4)*G[0, 0, 0, 0, 1, 1, x])/(36*(-1 + x)^2*x) - 
 (eps^2*(-4284 - 8766*eps - 41931*eps^2 + 4896*Nf + 4224*eps*Nf + 
    8834*eps^2*Nf + 7416*x + 9594*eps*x + 57771*eps^2*x - 12240*Nf*x - 
    15264*eps*Nf*x - 40896*eps^2*Nf*x - 1080*x^2 + 4050*eps*x^2 + 
    2187*eps^2*x^2 + 9792*Nf*x^2 + 17208*eps*Nf*x^2 + 57780*eps^2*Nf*x^2 - 
    360*x^3 - 612*eps*x^3 + 4257*eps^2*x^3 - 2448*Nf*x^3 - 7776*eps*Nf*x^3 - 
    37944*eps^2*Nf*x^3 - 648*eps^2*x^4 + 4320*eps^2*Nf*x^4)*
   G[0, 0, 0, 1, 0, 1, x])/(18*(-1 + x)^2*x) - 
 (eps^2*(-19044 - 29106*eps - 96471*eps^2 + 6048*Nf + 4344*eps*Nf + 
    5302*eps^2*Nf + 33408*x + 13608*eps*x + 88155*eps^2*x - 15120*Nf*x - 
    27384*eps*Nf*x - 93928*eps^2*Nf*x - 6048*x^2 + 28350*eps*x^2 - 
    38637*eps^2*x^2 + 25920*Nf*x^2 + 36648*eps*Nf*x^2 + 174858*eps^2*Nf*x^2 - 
    1584*x^3 - 12420*eps*x^3 - 7398*eps^2*x^3 + 10800*Nf*x^3 + 
    1920*eps*Nf*x^3 - 109012*eps^2*Nf*x^3 - 2916*eps^2*x^4 + 
    33048*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x) - 
 (eps^2*(-6192 - 10026*eps - 37197*eps^2 + 2880*Nf + 2088*eps*Nf + 
    3246*eps^2*Nf + 10656*x + 1980*eps*x + 30861*eps^2*x - 7200*Nf*x - 
    9936*eps*Nf*x - 33000*eps^2*Nf*x - 3744*x^2 + 7344*eps*x^2 - 
    26289*eps^2*x^2 + 11808*Nf*x^2 + 8640*eps*Nf*x^2 + 46140*eps^2*Nf*x^2 - 
    2016*eps*x^3 + 2790*eps^2*x^3 + 4608*Nf*x^3 + 5952*eps*Nf*x^3 - 
    27400*eps^2*Nf*x^3 - 1296*eps^2*x^4 + 14688*eps^2*Nf*x^4)*
   G[0, 0, 1, 0, 1, 1, x])/(18*(-1 + x)^2*x) - 
 (eps^2*(-684 - 1593*eps - 8541*eps^2 + 1872*Nf + 1104*eps*Nf + 
    865*eps^2*Nf + 936*x - 1080*eps*x + 6174*eps^2*x - 4680*Nf*x - 
    4392*eps*Nf*x - 8604*eps^2*Nf*x - 936*x^2 + 1080*eps*x^2 - 
    6498*eps^2*x^2 + 4680*Nf*x^2 + 4392*eps*Nf*x^2 + 12276*eps^2*Nf*x^2 + 
    648*eps^2*x^3 - 7344*eps^2*Nf*x^3 - 324*eps^2*x^4 + 3672*eps^2*Nf*x^4)*
   G[0, 0, 1, 1, 0, 1, x])/(9*(-1 + x)^2*x) + 
 (eps^2*(19728 + 35460*eps + 135594*eps^2 + 4032*Nf - 7104*eps*Nf - 
    41804*eps^2*Nf - 39924*x - 103392*eps*x - 401976*eps^2*x - 10080*Nf*x + 
    23352*eps*Nf*x + 140488*eps^2*Nf*x - 11844*x^2 + 1854*eps*x^2 + 
    31059*eps^2*x^2 + 24192*Nf*x^2 - 57672*eps*Nf*x^2 - 275304*eps^2*Nf*x^2 + 
    3852*x^3 + 15696*eps*x^3 + 15822*eps^2*x^3 + 14112*Nf*x^3 + 
    65736*eps*Nf*x^3 + 184104*eps^2*Nf*x^3 - 1836*eps^2*x^4 + 
    30960*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
 (eps^2*(1692 + 4266*eps + 21636*eps^2 - 1608*eps*Nf - 7906*eps^2*Nf - 
    4176*x - 15858*eps*x - 72324*eps^2*x + 4176*eps*Nf*x + 21888*eps^2*Nf*x - 
    2160*x^2 + 2214*eps*x^2 + 11070*eps^2*x^2 + 2448*Nf*x^2 - 
    6120*eps*Nf*x^2 - 30132*eps^2*Nf*x^2 + 360*x^3 + 612*eps*x^3 - 
    1665*eps^2*x^3 + 2448*Nf*x^3 + 7776*eps*Nf*x^3 + 20664*eps^2*Nf*x^3 - 
    648*eps^2*x^4 + 4320*eps^2*Nf*x^4)*G[0, 1, 0, 1, 1, 1, x])/
  (18*(-1 + x)^2*x) + (eps^2*(-3132 - 2736*eps + 2655*eps^2 - 576*eps*Nf - 
    4632*eps^2*Nf + 828*x - 6606*eps*x - 53892*eps^2*x + 2880*eps*Nf*x + 
    20040*eps^2*Nf*x + 972*x^2 + 5256*eps*x^2 + 16425*eps^2*x^2 + 
    5856*eps*Nf*x^2 + 8080*eps^2*Nf*x^2 + 3708*eps^2*x^3 + 
    10080*eps^2*Nf*x^3)*G[0, 1, 1, 1, 1, 1, x])/(18*(-1 + x)*x) + 
 (eps^2*(55476 + 26784*eps - 105336*eps^2 + 98304*eps*Nf + 352768*eps^2*Nf + 
    19908*x + 39582*eps*x + 293445*eps^2*x - 23328*Nf*x - 185856*eps*Nf*x - 
    579508*eps^2*Nf*x - 2700*x^2 + 46440*eps*x^2 + 189864*eps^2*x^2 - 
    23328*Nf*x^2 + 42552*eps*Nf*x^2 - 132480*eps^2*Nf*x^2 + 64476*eps^2*x^3 + 
    166752*eps^2*Nf*x^3)*Zeta[3]^2)/(648*(-1 + x)^2) + 
 G[0, x]^5*((eps*(-864 + 3888*eps + 7128*eps^2 + 9396*eps^3 + 1152*eps*Nf + 
      1056*eps^2*Nf - 592*eps^3*Nf - 3888*x - 4698*eps*x + 7992*eps^2*x + 
      1404*eps^3*x + 1152*eps*Nf*x + 18624*eps^2*Nf*x + 113504*eps^3*Nf*x + 
      108*x^2 - 3240*eps*x^2 - 30078*eps^2*x^2 - 106191*eps^3*x^2 - 
      1152*eps*Nf*x^2 - 35616*eps^2*Nf*x^2 - 233264*eps^3*Nf*x^2 + 
      7290*eps^2*x^3 + 36612*eps^3*x^3 + 6912*eps^2*Nf*x^3 + 
      74304*eps^3*Nf*x^3))/(6480*(-1 + x)^2) - 
   (eps^2*(144 + 4707*eps + 27405*eps^2 - 4800*eps*Nf - 22400*eps^2*Nf + 
      648*x - 1125*eps*x - 8973*eps^2*x + 9024*eps*Nf*x + 46240*eps^2*Nf*x - 
      18*x^2 - 3195*eps*x^2 - 22464*eps^2*x^2 - 4416*eps*Nf*x^2 - 
      25216*eps^2*Nf*x^2 + 3294*eps^2*x^3 + 4032*eps^2*Nf*x^3)*G[1, x])/
    (1080*(-1 + x)^2) - (7*eps^4*(-8 - 36*x + x^2)*Zeta[3])/
    (90*(-1 + x)^2)) + 
 G[1, x]^5*((eps*(4644 + 4050*eps + 7668*eps^2 + 58779*eps^3 - 1152*eps*Nf + 
      9024*eps^2*Nf + 46048*eps^3*Nf - 3672*x - 11178*eps*x - 30294*eps^2*x - 
      101142*eps^3*x - 1152*eps*Nf*x - 31872*eps^2*Nf*x - 130112*eps^3*Nf*x - 
      108*x^2 + 3240*eps*x^2 + 8208*eps^2*x^2 - 3645*eps^3*x^2 + 
      1152*eps*Nf*x^2 + 14880*eps^2*Nf*x^2 + 10352*eps^3*Nf*x^2 + 
      7290*eps^2*x^3 + 36612*eps^3*x^3 + 6912*eps^2*Nf*x^3 + 
      74304*eps^3*Nf*x^3))/(6480*(-1 + x)*x) + 
   (7*eps^4*(-43 + 34*x + x^2)*Zeta[3])/(90*(-1 + x)*x)) + 
 G[0, 0, 0, 0, 1, x]*((eps*(864 + 5346*eps + 40932*eps^2 + 242946*eps^3 - 
      10512*eps*Nf - 43728*eps^2*Nf - 162784*eps^3*Nf - 1404*eps*x - 
      26784*eps^2*x - 170181*eps^3*x + 18864*eps*Nf*x + 86880*eps^2*Nf*x + 
      357692*eps^3*Nf*x - 1080*x^2 - 4320*eps*x^2 - 24975*eps^2*x^2 - 
      137214*eps^3*x^2 - 7632*eps*Nf*x^2 - 49872*eps^2*Nf*x^2 - 
      245648*eps^3*Nf*x^2 + 3078*eps^2*x^3 + 18387*eps^3*x^3 + 
      12960*eps^2*Nf*x^3 + 85968*eps^3*Nf*x^3))/(54*(-1 + x)^2) + 
   (56*eps^4*(-4 + 5*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[0, 1, 1, 1, 1, x]*((eps*(216 + 378*eps + 7749*eps^2 + 46062*eps^3 - 
      720*eps*Nf - 6240*eps^2*Nf - 35228*eps^3*Nf - 2160*x - 10044*eps*x - 
      67500*eps^2*x - 389448*eps^3*x + 3600*eps*Nf*x + 26016*eps^2*Nf*x + 
      124300*eps^3*Nf*x + 1080*x^2 + 4320*eps*x^2 + 15741*eps^2*x^2 + 
      82053*eps^3*x^2 + 7632*eps*Nf*x^2 + 10992*eps^2*Nf*x^2 - 
      12256*eps^3*Nf*x^2 + 3078*eps^2*x^3 + 18387*eps^3*x^3 + 
      12960*eps^2*Nf*x^3 + 85968*eps^3*Nf*x^3))/(54*(-1 + x)*x) - 
   (56*eps^4*(1 - 10*x + 5*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 Pi^5*(((-1/38880*I)*eps*(3348 - 54378*eps - 131328*eps^2 - 112455*eps^3 + 
      45252*eps*Nf + 28980*eps^2*Nf - 157008*eps^3*Nf + 4860*x - 9882*eps*x - 
      450684*eps^2*x - 2808081*eps^3*x + 6912*Nf*x - 89748*eps*Nf*x - 
      202032*eps^2*Nf*x - 249672*eps^3*Nf*x - 4104*x^2 + 324*eps*x^2 + 
      63774*eps^2*x^2 + 219618*eps^3*x^2 + 6912*Nf*x^2 + 83232*eps*Nf*x^2 + 
      189624*eps^2*Nf*x^2 + 265664*eps^3*Nf*x^2 + 62370*eps^3*x^3 + 
      115344*eps^2*Nf*x^3 + 692064*eps^3*Nf*x^3))/(-1 + x)^2 + 
   (((3*I)/20)*eps^4*(-1 - x + x^2)*G[0, x]^3)/(-1 + x)^2 - 
   ((I/2160)*eps^3*(-300 + 189*eps + 1440*Nf + 120*eps*Nf + 210*x + 
      357*eps*x - 3600*Nf*x + 2792*eps*Nf*x + 450*x^2 - 1218*eps*x^2 + 
      2880*Nf*x^2 - 8760*eps*Nf*x^2 - 330*x^3 + 837*eps*x^3 - 720*Nf*x^3 + 
      5828*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)^2*x) + 
   ((I/1080)*eps^4*(28 - 560*Nf - 75*x + 1400*Nf*x + 9*x^2 - 1120*Nf*x^2 + 
      33*x^3 + 280*Nf*x^3)*G[1, x]^3)/((-1 + x)^2*x) + 
   G[0, x]^2*(((-1/2160*I)*eps^3*(-360 + 1098*eps + 1044*eps*Nf - 360*x - 
        2712*eps*x - 1596*eps*Nf*x + 360*x^2 + 1653*eps*x^2 + 
        152*eps*Nf*x^2))/(-1 + x)^2 + 
     ((I/18)*eps^4*(-8*Nf + 2*x + 20*Nf*x + 4*x^2 - 16*Nf*x^2 - 3*x^3 + 
        4*Nf*x^3)*G[1, x])/((-1 + x)^2*x)) + 
   ((I/2160)*eps^3*(6 + 3219*eps - 1920*Nf - 2324*eps*Nf - 126*x - 
      3822*eps*x + 4800*Nf*x + 13604*eps*Nf*x + 822*x^2 - 1968*eps*x^2 - 
      4800*Nf*x^2 - 23268*eps*Nf*x^2 - 348*x^3 + 672*eps*x^3 + 
      12472*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*(((I/4320)*eps^2*(60 - 11196*eps - 17388*eps^2 - 3000*eps*Nf - 
        16184*eps^2*Nf + 60*x + 306*eps*x - 68475*eps^2*x + 6504*eps*Nf*x + 
        36892*eps^2*Nf*x - 60*x^2 + 276*eps*x^2 + 6810*eps^2*x^2 + 
        1848*eps*Nf*x^2 - 18352*eps^2*Nf*x^2 + 18144*eps^2*Nf*x^3))/
      (-1 + x)^2 + ((I/2160)*eps^3*(-2178*eps + 960*Nf + 1288*eps*Nf - 
        114*x + 6972*eps*x - 2400*Nf*x - 804*eps*Nf*x - 354*x^2 - 
        6957*eps*x^2 + 1920*Nf*x^2 - 1764*eps*Nf*x^2 + 234*x^3 + 
        2244*eps*x^3 - 480*Nf*x^3 + 964*eps*Nf*x^3)*G[1, x])/((-1 + x)^2*x) - 
     ((I/720)*eps^4*(-36 - 496*Nf - 23*x + 1240*Nf*x + 173*x^2 - 992*Nf*x^2 - 
        75*x^3 + 248*Nf*x^3)*G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/6)*eps^4*(-8*Nf - 3*x + 20*Nf*x - x^2 - 16*Nf*x^2 + 2*x^3 + 
        4*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/12960)*eps^2*(1332 - 3366*eps - 22617*eps^2 - 14400*Nf - 
        4488*eps*Nf + 12152*eps^2*Nf - 3744*x + 100944*eps*x + 
        556704*eps^2*x + 36000*Nf*x - 28224*eps*Nf*x - 218064*eps^2*Nf*x - 
        1656*x^2 - 77382*eps*x^2 - 329481*eps^2*x^2 - 31104*Nf*x^2 + 
        17856*eps*Nf*x^2 + 241860*eps^2*Nf*x^2 + 2700*x^3 - 7740*eps*x^3 - 
        79308*eps^2*x^3 + 4896*Nf*x^3 + 1944*eps*Nf*x^3 - 
        96048*eps^2*Nf*x^3 + 22464*eps^2*Nf*x^4))/((-1 + x)^2*x) - 
     ((I/360)*eps^4*(-24 - 1104*Nf - 157*x + 2760*Nf*x + 87*x^2 - 
        2048*Nf*x^2 + 35*x^3 + 712*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/360)*eps^4*(1 - 800*Nf - 182*x + 2000*Nf*x + 172*x^2 - 1912*Nf*x^2 + 
      5*x^3 + 88*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/360)*eps^4*(16 - 3184*Nf - 377*x + 7960*Nf*x - 13*x^2 - 5568*Nf*x^2 + 
      195*x^3 + 2392*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/1080)*eps^4*(691 - 2925*x + 2440*Nf*x + 1117*x^2 + 2440*Nf*x^2)*
     Zeta[3])/(-1 + x)^2) + 
 G[1, x]^4*(-1/2592*(1080 + 540*eps + 2268*eps^2 + 42660*eps^3 + 
      318897*eps^4 - 864*eps*Nf + 6768*eps^2*Nf + 34536*eps^3*Nf + 
      111044*eps^4*Nf - 1296*x - 7020*eps*x - 20304*eps^2*x - 70794*eps^3*x - 
      242379*eps^4*x - 864*eps*Nf*x - 23760*eps^2*Nf*x - 98856*eps^3*Nf*x - 
      244212*eps^4*Nf*x + 216*x^2 + 3888*eps*x^2 + 7560*eps^2*x^2 - 
      7182*eps^3*x^2 - 270594*eps^4*x^2 + 864*eps*Nf*x^2 + 
      11232*eps^2*Nf*x^2 + 10080*eps^3*Nf*x^2 - 224112*eps^4*Nf*x^2 + 
      6372*eps^2*x^3 + 31968*eps^3*x^3 + 197694*eps^4*x^3 + 
      5184*eps^2*Nf*x^3 + 55728*eps^3*Nf*x^3 + 367416*eps^4*Nf*x^3)/
     ((-1 + x)*x) + (7*eps^3*(10 + 5*eps - 8*eps*Nf - 12*x - 65*eps*x - 
      8*eps*Nf*x + 2*x^2 + 36*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/
    (36*(-1 + x)*x)) + G[0, 0, 1, 1, x]*
  (((-1 + 2*x)*(19440 + 71928*eps + 396900*eps^2 + 1705050*eps^3 + 
      6821091*eps^4 - 20736*Nf - 26784*eps*Nf - 107712*eps^2*Nf - 
      431016*eps^3*Nf - 1659700*eps^4*Nf + 3888*x - 24624*eps*x - 
      169776*eps^2*x - 804168*eps^3*x - 3687120*eps^4*x + 10368*Nf*x - 
      33696*eps*Nf*x - 146016*eps^2*Nf*x - 637344*eps^3*Nf*x - 
      2716224*eps^4*Nf*x - 3888*x^2 + 24624*eps*x^2 + 169776*eps^2*x^2 + 
      804168*eps^3*x^2 + 3687120*eps^4*x^2 - 10368*Nf*x^2 + 
      33696*eps*Nf*x^2 + 146016*eps^2*Nf*x^2 + 637344*eps^3*Nf*x^2 + 
      2716224*eps^4*Nf*x^2))/(1296*(-1 + x)^2*x) - 
   (7*eps^3*(-1 + 2*x)*(90 + 333*eps - 96*Nf - 124*eps*Nf + 18*x - 
      114*eps*x + 48*Nf*x - 156*eps*Nf*x - 18*x^2 + 114*eps*x^2 - 48*Nf*x^2 + 
      156*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 0, 0, 1, x]*(-1/648*(1296 + 31752*eps + 224856*eps^2 + 1302156*eps^3 + 
      6359796*eps^4 - 52704*eps*Nf - 222624*eps^2*Nf - 840264*eps^3*Nf - 
      3123880*eps^4*Nf - 9072*x - 28512*eps*x - 185976*eps^2*x - 
      1039230*eps^3*x - 4555359*eps^4*x + 95040*eps*Nf*x + 
      444600*eps^2*Nf*x + 1856784*eps^3*Nf*x + 7566116*eps^4*Nf*x - 
      3888*x^2 - 19440*eps*x^2 - 131544*eps^2*x^2 - 702432*eps^3*x^2 - 
      3932388*eps^4*x^2 - 38880*eps*Nf*x^2 - 253584*eps^2*Nf*x^2 - 
      1273248*eps^3*Nf*x^2 - 5853984*eps^4*Nf*x^2 + 16848*eps^2*x^3 + 
      96552*eps^3*x^3 + 702432*eps^4*x^3 + 64800*eps^2*Nf*x^3 + 
      438048*eps^3*Nf*x^3 + 2258928*eps^4*Nf*x^3)/(-1 + x)^2 - 
   (14*eps^3*(-6 - 147*eps + 244*eps*Nf + 42*x + 132*eps*x - 440*eps*Nf*x + 
      18*x^2 + 90*eps*x^2 + 180*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
 G[0, 1, 1, 1, x]*((11664 + 16200*eps + 75816*eps^2 + 342954*eps^3 + 
     1425519*eps^4 - 3456*eps*Nf - 33192*eps^2*Nf - 181320*eps^3*Nf - 
     847180*eps^4*Nf - 16848*x - 67392*eps*x - 398520*eps^2*x - 
     2154438*eps^3*x - 10312839*eps^4*x + 17280*eps*Nf*x + 
     131832*eps^2*Nf*x + 624432*eps^3*Nf*x + 2634932*eps^4*Nf*x + 3888*x^2 + 
     19440*eps*x^2 + 81000*eps^2*x^2 + 412776*eps^3*x^2 + 1825092*eps^4*x^2 + 
     38880*eps*Nf*x^2 + 59184*eps^2*Nf*x^2 - 40896*eps^3*Nf*x^2 - 
     922800*eps^4*Nf*x^2 + 16848*eps^2*x^3 + 96552*eps^3*x^3 + 
     702432*eps^4*x^3 + 64800*eps^2*Nf*x^3 + 438048*eps^3*Nf*x^3 + 
     2258928*eps^4*Nf*x^3)/(648*(-1 + x)*x) - 
   (14*eps^3*(54 + 75*eps - 16*eps*Nf - 78*x - 312*eps*x + 80*eps*Nf*x + 
      18*x^2 + 90*eps*x^2 + 180*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, 0, 1, 0, 1, x]*((eps*(-3024 - 6912*eps - 33777*eps^2 - 139806*eps^3 + 
      3456*Nf + 3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 5724*x + 
      11232*eps*x + 67149*eps^2*x + 313038*eps^3*x - 8640*Nf*x - 
      11880*eps*Nf*x - 33480*eps^2*Nf*x - 115038*eps^3*Nf*x + 540*x^2 + 
      2484*eps*x^2 - 11556*eps^2*x^2 - 86076*eps^3*x^2 + 6912*Nf*x^2 + 
      13824*eps*Nf*x^2 + 48438*eps^2*Nf*x^2 + 166086*eps^3*Nf*x^2 - 540*x^3 - 
      1080*eps*x^3 + 3213*eps^2*x^3 + 16389*eps^3*x^3 - 1728*Nf*x^3 - 
      6480*eps*Nf*x^3 - 32076*eps^2*Nf*x^3 - 121680*eps^3*Nf*x^3 + 
      1863*eps^3*x^4 + 3240*eps^2*Nf*x^4 + 19440*eps^3*Nf*x^4))/
    (54*(-1 + x)^2*x) + (28*eps^4*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 
      64*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 0, 1, 1, x]*((eps*(2700 + 5724*eps + 25029*eps^2 + 105408*eps^3 - 
      1440*eps*Nf - 7080*eps^2*Nf - 26896*eps^3*Nf - 5184*x - 12960*eps*x - 
      53676*eps^2*x - 197505*eps^3*x + 3672*eps*Nf*x + 19872*eps^2*Nf*x + 
      70146*eps^3*Nf*x - 1080*x^2 - 756*eps*x^2 - 1917*eps^2*x^2 - 
      25731*eps^3*x^2 + 1728*Nf*x^2 - 5616*eps*Nf*x^2 - 28350*eps^2*Nf*x^2 - 
      82314*eps^3*Nf*x^2 + 540*x^3 + 1080*eps*x^3 - 3213*eps^2*x^3 - 
      23841*eps^3*x^3 + 1728*Nf*x^3 + 6480*eps*Nf*x^3 + 19116*eps^2*Nf*x^3 + 
      43920*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 3240*eps^2*Nf*x^4 + 
      19440*eps^3*Nf*x^4))/(54*(-1 + x)^2*x) - 
   (28*eps^4*(25 - 48*x - 10*x^2 + 16*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[0, 0, 0, 1, 1, x]*
  ((eps*(-21384 - 60372*eps - 328266*eps^2 - 1413639*eps^3 + 24192*Nf + 
      27792*eps*Nf + 85560*eps^2*Nf + 330172*eps^3*Nf + 45360*x + 
      72576*eps*x + 520560*eps^2*x + 2669382*eps^3*x - 60480*Nf*x - 
      146304*eps*Nf*x - 543072*eps^2*Nf*x - 1979744*eps^3*Nf*x + 19008*x^2 + 
      79164*eps*x^2 + 99954*eps^2*x^2 - 93177*eps^3*x^2 + 43200*Nf*x^2 + 
      173664*eps*Nf*x^2 + 758808*eps^2*Nf*x^2 + 2810700*eps^3*Nf*x^2 - 
      8856*x^3 - 16632*eps*x^3 + 15552*eps^2*x^3 + 40284*eps^3*x^3 - 
      17280*Nf*x^3 - 73584*eps*Nf*x^3 - 433824*eps^2*Nf*x^3 - 
      1793584*eps^3*Nf*x^3 + 648*eps^2*x^4 + 34992*eps^3*x^4 + 
      76032*eps^2*Nf*x^4 + 456192*eps^3*Nf*x^4))/(216*(-1 + x)^2*x) + 
   (14*eps^4*(99 - 112*Nf - 210*x + 280*Nf*x - 88*x^2 - 200*Nf*x^2 + 41*x^3 + 
      80*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 1, 1, 1, x]*
  ((eps*(34128 + 74736*eps + 308448*eps^2 + 1237842*eps^3 - 10368*Nf - 
      18432*eps*Nf - 56496*eps^2*Nf - 176264*eps^3*Nf - 56808*x - 
      181008*eps*x - 769716*eps^2*x - 2743848*eps^3*x + 25920*Nf*x + 
      19728*eps*Nf*x + 22800*eps^2*Nf*x - 85672*eps^3*Nf*x - 7560*x^2 + 
      29268*eps*x^2 + 150498*eps^2*x^2 + 237627*eps^3*x^2 - 8640*Nf*x^2 - 
      47088*eps*Nf*x^2 - 86472*eps^2*Nf*x^2 + 167100*eps^3*Nf*x^2 + 
      8856*x^3 + 16632*eps*x^3 - 18144*eps^2*x^3 - 180252*eps^3*x^3 + 
      17280*Nf*x^3 + 73584*eps*Nf*x^3 + 129696*eps^2*Nf*x^3 - 
      31184*eps^3*Nf*x^3 + 648*eps^2*x^4 + 34992*eps^3*x^4 + 
      76032*eps^2*Nf*x^4 + 456192*eps^3*Nf*x^4))/(216*(-1 + x)^2*x) - 
   (14*eps^4*(158 - 48*Nf - 263*x + 120*Nf*x - 35*x^2 - 40*Nf*x^2 + 41*x^3 + 
      80*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, x]^4*(-1/2592*(2592*eps + 4104*eps^2 + 3348*eps^3 - 3618*eps^4 + 
      864*eps*Nf + 576*eps^2*Nf - 1488*eps^3*Nf - 10136*eps^4*Nf - 864*x + 
      756*eps*x + 13932*eps^2*x + 10746*eps^3*x - 190485*eps^4*x + 
      864*eps*Nf*x + 14256*eps^2*Nf*x + 88488*eps^3*Nf*x + 
      409812*eps^4*Nf*x - 216*x^2 - 3888*eps*x^2 - 26676*eps^2*x^2 - 
      88722*eps^3*x^2 - 322488*eps^4*x^2 - 864*eps*Nf*x^2 - 
      26784*eps^2*Nf*x^2 - 177264*eps^3*Nf*x^2 - 878136*eps^4*Nf*x^2 + 
      6372*eps^2*x^3 + 31968*eps^3*x^3 + 197694*eps^4*x^3 + 
      5184*eps^2*Nf*x^3 + 55728*eps^3*Nf*x^3 + 367416*eps^4*Nf*x^3)/
     (-1 + x)^2 - (eps^2*(-3024 - 6750*eps - 30978*eps^2 + 3456*Nf + 
      2688*eps*Nf + 4792*eps^2*Nf + 5184*x + 20754*eps*x + 108459*eps^2*x - 
      8640*Nf*x + 2448*eps*Nf*x + 29424*eps^2*Nf*x - 1872*x^2 - 
      18396*eps*x^2 - 100440*eps^2*x^2 + 6912*Nf*x^2 - 12528*eps*Nf*x^2 - 
      75168*eps^2*Nf*x^2 - 468*x^3 + 4518*eps*x^3 + 20673*eps^2*x^3 - 
      1728*Nf*x^3 + 7536*eps*Nf*x^3 + 36368*eps^2*Nf*x^3 + 4284*eps^2*x^4 + 
      864*eps^2*Nf*x^4)*G[1, x]^2)/(864*(-1 + x)^2*x) - 
   (eps^2*(36 + 630*eps + 144*eps^2 - 1056*eps*Nf - 1760*eps^2*Nf - 2556*x - 
      2430*eps*x - 1134*eps^2*x + 1536*eps*Nf*x + 1720*eps^2*Nf*x - 684*x^2 + 
      360*eps*x^2 + 5211*eps^2*x^2 - 288*eps*Nf*x^2 - 2256*eps^2*Nf*x^2 - 
      2052*eps^2*x^3 + 1440*eps^2*Nf*x^3)*G[0, 1, x])/(432*(-1 + x)^2) - 
   (7*eps^3*(-24*eps - 8*eps*Nf + 8*x - 7*eps*x - 8*eps*Nf*x + 2*x^2 + 
      36*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/(36*(-1 + x)^2) + 
   G[1, x]*((eps*(1755*eps + 10125*eps^2 + 53487*eps^3 - 1800*eps*Nf - 
        8376*eps^2*Nf - 33916*eps^3*Nf + 72*x - 891*eps*x - 4590*eps^2*x - 
        27090*eps^3*x + 3384*eps*Nf*x + 17244*eps^2*Nf*x + 75714*eps^3*Nf*x + 
        18*x^2 - 927*eps*x^2 - 7236*eps^2*x^2 - 31266*eps^3*x^2 - 
        1656*eps*Nf*x^2 - 9312*eps^2*Nf*x^2 - 48568*eps^3*Nf*x^2 + 
        1134*eps^2*x^3 + 5076*eps^3*x^3 + 1440*eps^2*Nf*x^3 + 
        11376*eps^3*Nf*x^3))/(216*(-1 + x)^2) - (7*eps^4*x*(4 + x)*Zeta[3])/
      (18*(-1 + x)^2))) + G[0, 1, x]*
  ((eps^2*(-4284 - 8766*eps - 41931*eps^2 + 4896*Nf + 4224*eps*Nf + 
      8834*eps^2*Nf + 7416*x + 9594*eps*x + 57771*eps^2*x - 12240*Nf*x - 
      15264*eps*Nf*x - 40896*eps^2*Nf*x - 1080*x^2 + 4050*eps*x^2 + 
      2187*eps^2*x^2 + 9792*Nf*x^2 + 17208*eps*Nf*x^2 + 57780*eps^2*Nf*x^2 - 
      360*x^3 - 612*eps*x^3 + 4257*eps^2*x^3 - 2448*Nf*x^3 - 
      7776*eps*Nf*x^3 - 37944*eps^2*Nf*x^3 - 648*eps^2*x^4 + 
      4320*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(-684 - 1593*eps - 8541*eps^2 + 1872*Nf + 1104*eps*Nf + 
      865*eps^2*Nf + 936*x - 1080*eps*x + 6174*eps^2*x - 4680*Nf*x - 
      4392*eps*Nf*x - 8604*eps^2*Nf*x - 936*x^2 + 1080*eps*x^2 - 
      6498*eps^2*x^2 + 4680*Nf*x^2 + 4392*eps*Nf*x^2 + 12276*eps^2*Nf*x^2 + 
      648*eps^2*x^3 - 7344*eps^2*Nf*x^3 - 324*eps^2*x^4 + 3672*eps^2*Nf*x^4)*
     G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x) - 
   (eps*(1080 - 11124*eps - 66150*eps^2 - 268137*eps^3 + 6912*Nf + 
      4176*eps*Nf + 2712*eps^2*Nf - 10684*eps^3*Nf - 5832*x + 8208*eps*x + 
      108972*eps^2*x + 538866*eps^3*x - 17280*Nf*x - 26928*eps*Nf*x - 
      59568*eps^2*Nf*x - 132016*eps^3*Nf*x + 9288*x^2 + 20952*eps*x^2 + 
      18900*eps^2*x^2 + 49032*eps^3*x^2 + 17280*Nf*x^2 + 42768*eps*Nf*x^2 + 
      117576*eps^2*Nf*x^2 + 327144*eps^3*Nf*x^2 - 6912*x^3 - 11664*eps*x^3 - 
      30564*eps^2*x^3 - 196668*eps^3*x^3 - 17568*eps*Nf*x^3 - 
      77520*eps^2*Nf*x^3 - 261920*eps^3*Nf*x^3 + 7452*eps^3*x^4 + 
      12960*eps^2*Nf*x^4 + 77760*eps^3*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x) - 
   (14*eps^4*(-5 - 32*Nf + 27*x + 80*Nf*x - 43*x^2 - 80*Nf*x^2 + 32*x^3)*
     Zeta[3]^2)/(3*(-1 + x)^2*x) + G[0, 0, 1, x]*
    (-1/54*(eps*(-3024 - 6912*eps - 33777*eps^2 - 139806*eps^3 + 3456*Nf + 
         3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 5724*x + 
         11232*eps*x + 67149*eps^2*x + 313038*eps^3*x - 8640*Nf*x - 
         11880*eps*Nf*x - 33480*eps^2*Nf*x - 115038*eps^3*Nf*x + 540*x^2 + 
         2484*eps*x^2 - 11556*eps^2*x^2 - 86076*eps^3*x^2 + 6912*Nf*x^2 + 
         13824*eps*Nf*x^2 + 48438*eps^2*Nf*x^2 + 166086*eps^3*Nf*x^2 - 
         540*x^3 - 1080*eps*x^3 + 3213*eps^2*x^3 + 16389*eps^3*x^3 - 
         1728*Nf*x^3 - 6480*eps*Nf*x^3 - 32076*eps^2*Nf*x^3 - 
         121680*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 3240*eps^2*Nf*x^4 + 
         19440*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
     (28*eps^4*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^4*(-1/933120*(-68688 + 1035504*eps + 1497204*eps^2 - 6753294*eps^3 - 
      63443493*eps^4 + 2238192*eps*Nf + 6136992*eps^2*Nf + 
      15549048*eps^3*Nf + 43044132*eps^4*Nf + 457488*x - 513216*eps*x - 
      3128220*eps^2*x - 12177702*eps^3*x - 53058969*eps^4*x - 228096*Nf*x - 
      4412016*eps*Nf*x - 17112672*eps^2*Nf*x - 58288872*eps^3*Nf*x - 
      200732348*eps^4*Nf*x - 458784*x^2 - 391392*eps*x^2 + 526176*eps^2*x^2 + 
      3617136*eps^3*x^2 + 18369504*eps^4*x^2 - 228096*Nf*x^2 + 
      2400192*eps*Nf*x^2 + 10801728*eps^2*Nf*x^2 + 40546368*eps^3*Nf*x^2 + 
      147774912*eps^4*Nf*x^2 + 69984*eps^2*x^3 + 513216*eps^3*x^3 + 
      6461856*eps^4*x^3 + 777600*eps^2*Nf*x^3 + 5552064*eps^3*Nf*x^3 + 
      29774304*eps^4*Nf*x^3)/(-1 + x)^2 - (361*eps^4*x*(4 + x)*G[0, x]^4)/
    (4320*(-1 + x)^2) + (eps^3*(-2514 - 1755*eps + 1848*eps*Nf + 4086*x + 
      10251*eps*x - 1512*eps*Nf*x - 1086*x^2 - 4998*eps*x^2 + 
      4072*eps*Nf*x^2)*G[1, x]^3)/(6480*(-1 + x)*x) + 
   (361*eps^4*(-5 + x)*G[1, x]^4)/(4320*x) + 
   G[0, x]^3*(-1/6480*(eps^3*(486 + 3498*eps + 4408*eps*Nf - 1914*x - 
         255*eps*x - 6632*eps*Nf*x - 1086*x^2 - 4998*eps*x^2 + 
         4072*eps*Nf*x^2))/(-1 + x)^2 + 
     (eps^4*(-400 - 640*Nf + 719*x + 1600*Nf*x - 161*x^2 - 1280*Nf*x^2 + 
        261*x^3 + 320*Nf*x^3)*G[1, x])/(1080*(-1 + x)^2*x)) - 
   (eps^2*(16488 + 4860*eps - 87003*eps^2 + 27072*Nf + 21000*eps*Nf + 
      5834*eps^2*Nf - 25812*x - 17640*eps*x + 200934*eps^2*x - 67680*Nf*x - 
      194928*eps*Nf*x - 616240*eps^2*Nf*x - 10620*x^2 + 27918*eps*x^2 + 
      117198*eps^2*x^2 + 74448*Nf*x^2 + 404784*eps*Nf*x^2 + 
      1634406*eps^2*Nf*x^2 + 11736*x^3 - 16884*eps*x^3 - 197316*eps^2*x^3 + 
      6768*Nf*x^3 - 227472*eps*Nf*x^3 - 1106668*eps^2*Nf*x^3 + 
      5508*eps^2*x^4 + 31752*eps^2*Nf*x^4)*G[0, 1, x])/(6480*(-1 + x)^2*x) + 
   (eps^4*(-1 + 116*Nf - 4*x - 290*Nf*x + 4*x^2 + 290*Nf*x^2)*G[0, 1, x]^2)/
    (18*(-1 + x)^2*x) + G[1, x]^2*
    (-1/25920*(eps^2*(-82980 - 117846*eps - 286029*eps^2 + 92736*Nf + 
         12408*eps*Nf - 73724*eps^2*Nf + 107028*x + 229788*eps*x + 
         940230*eps^2*x - 231840*Nf*x + 144168*eps*Nf*x + 
         1150888*eps^2*Nf*x + 14652*x^2 - 132696*eps*x^2 - 
         1057878*eps^2*x^2 + 182304*Nf*x^2 - 549432*eps*Nf*x^2 - 
         3083244*eps^2*Nf*x^2 - 39672*x^3 + 27648*eps*x^3 + 
         435924*eps^2*x^3 - 49536*Nf*x^3 + 396000*eps*Nf*x^3 + 
         1965216*eps^2*Nf*x^3 + 2088*eps^2*x^4 + 2592*eps^2*Nf*x^4))/
       ((-1 + x)^2*x) - (eps^4*(80 - 304*Nf - 71*x + 760*Nf*x - 95*x^2 - 
        600*Nf*x^2 + 83*x^3 + 160*Nf*x^3)*G[0, 1, x])/(72*(-1 + x)^2*x)) + 
   G[0, x]^2*((eps^2*(6948 - 55008*eps - 233478*eps^2 - 57096*eps*Nf - 
        227712*eps^2*Nf + 35172*x + 96966*eps*x + 171099*eps^2*x + 
        106488*eps*Nf*x + 464940*eps^2*Nf*x + 108*x^2 - 4896*eps*x^2 + 
        81144*eps^2*x^2 - 55992*eps*Nf*x^2 - 294680*eps^2*Nf*x^2 - 
        252*eps^2*x^3 + 23760*eps^2*Nf*x^3))/(25920*(-1 + x)^2) + 
     (eps^3*(1560 + 1680*eps + 2880*Nf + 640*eps*Nf - 2754*x - 23646*eps*x - 
        7200*Nf*x + 14980*eps*Nf*x + 2526*x^2 + 20025*eps*x^2 + 5760*Nf*x^2 - 
        30188*eps*Nf*x^2 - 1686*x^3 + 3282*eps*x^3 - 1440*Nf*x^3 + 
        16092*eps*Nf*x^3)*G[1, x])/(4320*(-1 + x)^2*x) - 
     (eps^4*(3254 - 2736*Nf - 5785*x + 6840*Nf*x + 2047*x^2 - 5472*Nf*x^2 + 
        543*x^3 + 1368*Nf*x^3)*G[1, x]^2)/(1440*(-1 + x)^2*x) - 
     (eps^4*(-530 - 880*Nf + 1139*x + 2200*Nf*x + 299*x^2 - 1760*Nf*x^2 + 
        331*x^3 + 440*Nf*x^3)*G[0, 1, x])/(360*(-1 + x)^2*x)) - 
   (eps^3*(-1740 - 510*eps - 4800*Nf - 200*eps*Nf + 7314*x - 9174*eps*x + 
      12000*Nf*x + 27340*eps*Nf*x - 2166*x^2 + 11349*eps*x^2 - 6240*Nf*x^2 - 
      31092*eps*Nf*x^2 + 2466*x^3 - 1464*eps*x^3 + 5760*Nf*x^3 + 
      10036*eps*Nf*x^3)*G[0, 0, 1, x])/(2160*(-1 + x)^2*x) + 
   (eps^3*(-5874 - 201*eps - 6720*Nf - 6084*eps*Nf + 10380*x + 9132*eps*x + 
      16800*Nf*x - 4736*eps*Nf*x - 5232*x^2 - 6957*eps*x^2 - 11040*Nf*x^2 + 
      984*eps*Nf*x^2 + 2466*x^3 - 1464*eps*x^3 + 5760*Nf*x^3 + 
      10036*eps*Nf*x^3)*G[0, 1, 1, x])/(2160*(-1 + x)^2*x) - 
   (eps^4*(-835 - 1600*Nf + 1679*x + 4000*Nf*x - 3063*x^2 - 2440*Nf*x^2 + 
      668*x^3 + 1560*Nf*x^3)*G[0, 0, 0, 1, x])/(180*(-1 + x)^2*x) - 
   (eps^4*(-1 + 2*x)*(-4285 + 4304*Nf - 937*x - 2152*Nf*x + 937*x^2 + 
      2152*Nf*x^2)*G[0, 0, 1, 1, x])/(360*(-1 + x)^2*x) - 
   (eps^4*(1551 - 1520*Nf - 2443*x + 3800*Nf*x + 1059*x^2 - 2240*Nf*x^2 + 
      668*x^3 + 1560*Nf*x^3)*G[0, 1, 1, 1, x])/(180*(-1 + x)^2*x) + 
   (eps^3*(-11136 + 70422*eps + 48192*eps*Nf + 8292*x - 60021*eps*x - 
      24672*Nf*x - 107384*eps*Nf*x - 22266*x^2 - 8292*eps*x^2 - 
      24672*Nf*x^2 + 47676*eps*Nf*x^2)*Zeta[3])/(6480*(-1 + x)^2) + 
   G[0, x]*(-1/77760*(eps*(17280 - 132948*eps - 532602*eps^2 - 
         1949319*eps^3 - 144288*eps*Nf - 581112*eps^2*Nf - 2012844*eps^3*Nf + 
         86400*x + 194184*eps*x - 648*eps^2*x - 1936926*eps^3*x + 
         260928*eps*Nf*x + 1120680*eps^2*Nf*x + 4042992*eps^3*Nf*x - 
         12420*eps*x^2 + 296730*eps^2*x^2 + 1994355*eps^3*x^2 - 
         132768*eps*Nf*x^2 - 609144*eps^2*Nf*x^2 - 2138380*eps^3*Nf*x^2 - 
         9504*eps^2*x^3 - 17280*eps^3*x^3 + 38880*eps^2*Nf*x^3 + 
         85536*eps^3*Nf*x^3))/(-1 + x)^2 - 
     (eps^3*(-3600 - 7071*eps + 3360*Nf + 2676*eps*Nf + 6630*x + 
        20991*eps*x - 8400*Nf*x + 1192*eps*Nf*x - 2130*x^2 - 16824*eps*x^2 + 
        6720*Nf*x^2 - 10112*eps*Nf*x^2 - 630*x^3 + 3429*eps*x^3 - 
        1680*Nf*x^3 + 6544*eps*Nf*x^3)*G[1, x]^2)/(2160*(-1 + x)^2*x) + 
     (eps^4*(-1615 - 1520*Nf + 3604*x + 3800*Nf*x - 2558*x^2 - 3040*Nf*x^2 + 
        524*x^3 + 760*Nf*x^3)*G[1, x]^3)/(1080*(-1 + x)^2*x) + 
     (eps^3*(-640 - 540*eps - 1280*Nf - 240*eps*Nf + 1838*x + 1622*eps*x + 
        3200*Nf*x + 2260*eps*Nf*x + 558*x^2 + 733*eps*x^2 - 2560*Nf*x^2 - 
        3324*eps*Nf*x^2 + 482*x^3 + 352*eps*x^3 + 640*Nf*x^3 + 
        1172*eps*Nf*x^3)*G[0, 1, x])/(720*(-1 + x)^2*x) + 
     G[1, x]*(-1/6480*(eps^2*(-9756 - 6732*eps + 10791*eps^2 - 11808*Nf - 
           6432*eps*Nf - 2842*eps^2*Nf + 16200*x - 9594*eps*x - 
           142722*eps^2*x + 29520*Nf*x - 3096*eps*Nf*x - 87408*eps^2*Nf*x + 
           3096*x^2 + 40878*eps*x^2 + 194292*eps^2*x^2 - 23616*Nf*x^2 + 
           23184*eps*Nf*x^2 + 196308*eps^2*Nf*x^2 - 900*x^3 - 21510*eps*x^3 - 
           96075*eps^2*x^3 + 5904*Nf*x^3 - 15000*eps*Nf*x^3 - 
           121792*eps^2*Nf*x^3 + 6786*eps^2*x^4 + 15768*eps^2*Nf*x^4))/
         ((-1 + x)^2*x) - (eps^4*(-574 - 784*Nf + 1345*x + 1960*Nf*x - 
          2087*x^2 - 1568*Nf*x^2 + 197*x^3 + 392*Nf*x^3)*G[0, 1, x])/
        (360*(-1 + x)^2*x)) + (eps^4*(-690 - 1200*Nf + 1439*x + 3000*Nf*x - 
        997*x^2 - 2400*Nf*x^2 + 292*x^3 + 600*Nf*x^3)*G[0, 0, 1, x])/
      (180*(-1 + x)^2*x) + (eps^4*(3306 - 5424*Nf - 5795*x + 13560*Nf*x - 
        3667*x^2 - 10848*Nf*x^2 + 1197*x^3 + 2712*Nf*x^3)*G[0, 1, 1, x])/
      (360*(-1 + x)^2*x) - (eps^4*(-4291 - 18875*x + 645*x^2)*Zeta[3])/
      (1080*(-1 + x)^2)) + 
   G[1, x]*((eps*(-80784 + 90504*eps + 1332504*eps^2 + 7401996*eps^3 - 
        183168*Nf - 174816*eps*Nf - 191424*eps^2*Nf - 411728*eps^3*Nf + 
        60264*x + 182088*eps*x - 428976*eps^2*x - 2222262*eps^3*x + 
        457920*Nf*x - 92592*eps*Nf*x - 1964544*eps^2*Nf*x - 
        8449000*eps^3*Nf*x + 9288*x^2 - 158976*eps*x^2 - 329940*eps^2*x^2 - 
        2414826*eps^3*x^2 - 347328*Nf*x^2 + 204336*eps*Nf*x^2 + 
        2860632*eps^2*Nf*x^2 + 13272072*eps^3*Nf*x^2 + 17064*x^3 - 
        154980*eps*x^3 - 721494*eps^2*x^3 - 2644353*eps^3*x^3 + 
        110592*Nf*x^3 + 44208*eps*Nf*x^3 - 892344*eps^2*Nf*x^3 - 
        5849852*eps^3*Nf*x^3 + 35208*eps^2*x^4 + 225720*eps^3*x^4 + 
        230688*eps^2*Nf*x^4 + 1531872*eps^3*Nf*x^4))/(77760*(-1 + x)^2*x) - 
     (eps^3*(84 + 630*eps - 672*Nf - 648*eps*Nf - 282*x - 330*eps*x + 
        1680*Nf*x - 212*eps*Nf*x + 78*x^2 - 159*eps*x^2 - 1296*Nf*x^2 + 
        156*eps*Nf*x^2 + 102*x^3 - 252*eps*x^3 + 384*Nf*x^3 + 652*eps*Nf*x^3)*
       G[0, 1, x])/(216*(-1 + x)^2*x) + 
     (eps^4*(-674 - 4304*Nf + 1905*x + 10760*Nf*x - 2887*x^2 - 9168*Nf*x^2 + 
        677*x^3 + 1592*Nf*x^3)*G[0, 0, 1, x])/(360*(-1 + x)^2*x) + 
     (eps^4*(1595 - 1520*Nf - 2764*x + 3800*Nf*x + 938*x^2 - 2840*Nf*x^2 + 
        376*x^3 + 960*Nf*x^3)*G[0, 1, 1, x])/(180*(-1 + x)^2*x) - 
     (eps^4*(-9445 - 8080*Nf + 9393*x + 20200*Nf*x + 3551*x^2 - 
        12048*Nf*x^2 + 686*x^3 + 8152*Nf*x^3)*Zeta[3])/
      (1080*(-1 + x)^2*x))) - 
 (eps*(4428 + 95364*eps + 66474*eps^2 - 362772*eps^3 + 61236*eps*Nf + 
    148068*eps^2*Nf + 512154*eps^3*Nf - 35748*x - 130464*eps*x - 
    104679*eps^2*x + 281907*eps^3*x + 8640*Nf*x - 114876*eps*Nf*x - 
    347358*eps^2*Nf*x - 1092494*eps^3*Nf*x - 3780*x^2 + 19440*eps*x^2 + 
    34155*eps^2*x^2 + 174825*eps^3*x^2 + 8640*Nf*x^2 + 64800*eps*Nf*x^2 + 
    141300*eps^2*Nf*x^2 + 137760*eps^3*Nf*x^2 + 30780*eps^2*x^3 + 
    137295*eps^3*x^3 + 48600*eps^2*Nf*x^3 + 373680*eps^3*Nf*x^3)*Zeta[5])/
  (540*(-1 + x)^2) + G[0, 0, 1, x]*
  ((-7776 + 85536*eps + 668736*eps^2 + 4136832*eps^3 + 21084624*eps^4 + 
     97744320*eps^5 - 129600*eps*Nf - 620352*eps^2*Nf - 2585664*eps^3*Nf - 
     10305888*eps^4*Nf - 40307392*eps^5*Nf - 7776*x - 104976*eps*x - 
     600696*eps^2*x - 3402972*eps^3*x - 15016914*eps^4*x - 60495579*eps^5*x + 
     243648*eps*Nf*x + 1287360*eps^2*Nf*x + 5932080*eps^3*Nf*x + 
     26045688*eps^4*Nf*x + 110976788*eps^5*Nf*x + 7776*x^2 - 31104*eps*x^2 - 
     419904*eps^2*x^2 - 2076192*eps^3*x^2 - 11539584*eps^4*x^2 - 
     60738336*eps^5*x^2 - 108864*eps*Nf*x^2 - 699840*eps^2*Nf*x^2 - 
     4027968*eps^3*Nf*x^2 - 20834496*eps^4*Nf*x^2 - 99599328*eps^5*Nf*x^2 + 
     93312*eps^2*x^3 + 466560*eps^3*x^3 + 2982096*eps^4*x^3 + 
     17602920*eps^5*x^3 + 155520*eps^2*Nf*x^3 + 1228608*eps^3*Nf*x^3 + 
     7021728*eps^4*Nf*x^3 + 34995888*eps^5*Nf*x^3)/(7776*eps*(-1 + x)^2) - 
   (eps^2*(-1530*eps - 15003*eps^2 + 4608*Nf + 3048*eps*Nf + 3754*eps^2*Nf - 
      576*x - 3474*eps*x + 10422*eps^2*x - 11520*Nf*x - 10008*eps*Nf*x - 
      18120*eps^2*Nf*x - 2880*x^2 - 1188*eps*x^2 - 14112*eps^2*x^2 + 
      9216*Nf*x^2 + 10656*eps*Nf*x^2 + 25302*eps^2*Nf*x^2 + 1008*eps*x^3 + 
      1413*eps^2*x^3 - 2304*Nf*x^3 - 2976*eps*Nf*x^3 - 13804*eps^2*Nf*x^3 - 
      756*eps^2*x^4 + 6408*eps^2*Nf*x^4)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(5724 - 5562*eps - 55917*eps^2 + 13824*Nf + 5976*eps*Nf - 
      4800*eps^2*Nf - 21888*x - 1908*eps*x + 113976*eps^2*x - 34560*Nf*x - 
      32016*eps*Nf*x - 58400*eps^2*Nf*x + 2088*x^2 - 6102*eps*x^2 - 
      53973*eps^2*x^2 + 29376*Nf*x^2 + 49488*eps*Nf*x^2 + 
      147952*eps^2*Nf*x^2 - 1764*x^3 - 8496*eps*x^3 - 73656*eps^2*x^3 - 
      5184*Nf*x^3 - 21096*eps*Nf*x^3 - 82152*eps^2*Nf*x^3 + 8964*eps^2*x^4 + 
      13968*eps^2*Nf*x^4)*Zeta[3])/(108*(-1 + x)^2*x) - 
   (62*eps^4*(-1 - x + x^2)*Zeta[5])/(5*(-1 + x)^2)) + 
 G[0, x]^3*((3888 + 11664*eps + 9720*eps^2 - 24300*eps^3 - 141426*eps^4 - 
     478467*eps^5 + 5184*eps*Nf + 864*eps^2*Nf - 21456*eps^3*Nf - 
     106968*eps^4*Nf - 402116*eps^5*Nf + 3888*x + 29160*eps*x + 
     130248*eps^2*x + 105948*eps^3*x - 1234926*eps^4*x - 10268937*eps^5*x + 
     5184*eps*Nf*x + 88992*eps^2*Nf*x + 571248*eps^3*Nf*x + 
     2676696*eps^4*Nf*x + 11011012*eps^5*Nf*x - 3888*x^2 - 31104*eps*x^2 - 
     171072*eps^2*x^2 - 520992*eps^3*x^2 - 1852146*eps^4*x^2 - 
     7853517*eps^5*x^2 - 5184*eps*Nf*x^2 - 161568*eps^2*Nf*x^2 - 
     1091376*eps^3*Nf*x^2 - 5440488*eps^4*Nf*x^2 - 23995900*eps^5*Nf*x^2 + 
     40824*eps^2*x^3 + 209952*eps^3*x^3 + 1284012*eps^4*x^3 + 
     7320132*eps^5*x^3 + 31104*eps^2*Nf*x^3 + 334368*eps^3*Nf*x^3 + 
     2204496*eps^4*Nf*x^3 + 11899224*eps^5*Nf*x^3)/(11664*eps*(-1 + x)^2) - 
   (eps^2*(-2592 - 1026*eps + 4806*eps^2 - 3456*Nf - 1152*eps*Nf + 
      2760*eps^2*Nf + 5868*x + 9486*eps*x + 25425*eps^2*x + 8640*Nf*x - 
      4656*eps*Nf*x - 47312*eps^2*Nf*x - 4212*x^2 - 7380*eps*x^2 - 
      25632*eps^2*x^2 - 6912*Nf*x^2 + 12624*eps*Nf*x^2 + 93520*eps^2*Nf*x^2 + 
      900*x^3 - 1242*eps*x^3 - 7497*eps^2*x^3 + 1728*Nf*x^3 - 
      6864*eps*Nf*x^3 - 52624*eps^2*Nf*x^3 + 1440*eps^2*x^4 + 
      6048*eps^2*Nf*x^4)*G[1, x]^3)/(648*(-1 + x)^2*x) + 
   (eps^2*(72 + 2394*eps + 10728*eps^2 - 2304*eps*Nf - 8832*eps^2*Nf - 
      2088*x - 1890*eps*x - 306*eps^2*x + 4032*eps*Nf*x + 17040*eps^2*Nf*x - 
      612*x^2 - 1836*eps*x^2 - 9531*eps^2*x^2 - 1536*eps*Nf*x^2 - 
      10144*eps^2*Nf*x^2 - 144*eps^2*x^3 + 2880*eps^2*Nf*x^3)*G[0, 0, 1, x])/
    (108*(-1 + x)^2) + (eps^2*(-4032 - 6894*eps - 29682*eps^2 + 4608*Nf + 
      3360*eps*Nf + 5288*eps^2*Nf + 7452*x + 7308*eps*x + 41409*eps^2*x - 
      11520*Nf*x - 15888*eps*Nf*x - 42608*eps^2*Nf*x + 396*x^2 + 
      8694*eps*x^2 + 18486*eps^2*x^2 + 9216*Nf*x^2 + 20976*eps*Nf*x^2 + 
      71320*eps^2*Nf*x^2 - 576*x^3 - 3492*eps*x^3 - 5517*eps^2*x^3 - 
      2304*Nf*x^3 - 9936*eps*Nf*x^3 - 42720*eps^2*Nf*x^3 - 2124*eps^2*x^4 + 
      2880*eps^2*Nf*x^4)*G[0, 1, 1, x])/(108*(-1 + x)^2*x) - 
   (eps^2*(1008 - 9504*eps - 34956*eps^2 - 6216*eps*Nf - 28936*eps^2*Nf + 
      7488*x + 15390*eps*x + 17703*eps^2*x + 14088*eps*Nf*x + 
      72356*eps^2*Nf*x + 612*x^2 + 1548*eps*x^2 + 19584*eps^2*x^2 - 
      8040*eps*Nf*x^2 - 56432*eps^2*Nf*x^2 + 1728*eps^2*x^3 + 
      4608*eps^2*Nf*x^3)*Zeta[3])/(162*(-1 + x)^2) + 
   G[0, 1, x]*(-1/324*(eps*(-108 + 1134*eps + 8208*eps^2 + 51786*eps^3 - 
         144*eps*Nf - 3984*eps^2*Nf - 26344*eps^3*Nf + 1620*x + 1350*eps*x + 
         2376*eps^2*x - 12879*eps^3*x + 720*eps*Nf*x + 10200*eps^2*Nf*x + 
         68324*eps^3*Nf*x + 540*x^2 - 1728*eps*x^2 - 15093*eps^2*x^2 - 
         52893*eps^3*x^2 - 720*eps*Nf*x^2 - 4224*eps^2*Nf*x^2 - 
         45008*eps^3*Nf*x^2 + 2916*eps^2*x^3 + 11907*eps^3*x^3 + 
         8208*eps^3*Nf*x^3))/(-1 + x)^2 + 
     (14*eps^4*(-1 + 15*x + 5*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
   G[1, x]*(-1/1944*(-648 + 19116*eps + 114372*eps^2 + 612036*eps^3 + 
        2907252*eps^4 - 21600*eps*Nf - 99936*eps^2*Nf - 401856*eps^3*Nf - 
        1544896*eps^4*Nf - 648*x - 16524*eps*x - 79056*eps^2*x - 
        402732*eps^3*x - 1677429*eps^4*x + 40608*eps*Nf*x + 
        204624*eps^2*Nf*x + 884856*eps^3*Nf*x + 3676220*eps^4*Nf*x + 
        648*x^2 - 5508*eps*x^2 - 56376*eps^2*x^2 - 258552*eps^3*x^2 - 
        1324350*eps^4*x^2 - 19872*eps*Nf*x^2 - 108288*eps^2*Nf*x^2 - 
        545664*eps^3*Nf*x^2 - 2610608*eps^4*Nf*x^2 + 10368*eps^2*x^3 + 
        47304*eps^3*x^3 + 261792*eps^4*x^3 + 15552*eps^2*Nf*x^3 + 
        117936*eps^3*Nf*x^3 + 657720*eps^4*Nf*x^3)/(-1 + x)^2 + 
     (eps^2*(-684*eps - 3888*eps^2 + 96*eps*Nf + 472*eps^2*Nf + 36*x + 
        5274*eps*x + 26730*eps^2*x + 2064*eps*Nf*x + 9584*eps^2*Nf*x - 
        540*x^2 - 6318*eps*x^2 - 29772*eps^2*x^2 - 4560*eps*Nf*x^2 - 
        21520*eps^2*Nf*x^2 - 180*x^3 + 1764*eps*x^3 + 7173*eps^2*x^3 + 
        2448*eps*Nf*x^3 + 9360*eps^2*Nf*x^3 + 2016*eps^2*x^4 + 
        864*eps^2*Nf*x^4)*G[0, 1, x])/(108*(-1 + x)^2*x) - 
     (7*eps^3*(6 - 177*eps + 200*eps*Nf + 6*x + 153*eps*x - 376*eps*Nf*x - 
        6*x^2 + 51*eps*x^2 + 184*eps*Nf*x^2)*Zeta[3])/(27*(-1 + x)^2)) + 
   G[1, x]^2*((eps*(-3024 - 6426*eps - 28890*eps^2 - 115398*eps^3 + 3456*Nf + 
        2592*eps*Nf + 4320*eps^2*Nf + 13824*eps^3*Nf + 5292*x + 17982*eps*x + 
        94149*eps^2*x + 396954*eps^3*x - 8640*Nf*x + 2736*eps*Nf*x + 
        31344*eps^2*Nf*x + 126952*eps^3*Nf*x - 1620*x^2 - 15876*eps*x^2 - 
        91152*eps^2*x^2 - 406944*eps^3*x^2 + 6912*Nf*x^2 - 12816*eps*Nf*x^2 - 
        78168*eps^2*Nf*x^2 - 310916*eps^3*Nf*x^2 - 540*x^3 + 4806*eps*x^3 + 
        25731*eps^2*x^3 + 117693*eps^3*x^3 - 1728*Nf*x^3 + 7632*eps*Nf*x^3 + 
        38784*eps^2*Nf*x^3 + 145808*eps^3*Nf*x^3 + 2808*eps^2*x^4 + 
        11475*eps^3*x^4 + 8208*eps^3*Nf*x^4))/(648*(-1 + x)^2*x) + 
     (7*eps^4*(28 - 32*Nf - 49*x + 80*Nf*x + 15*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   (62*eps^4*(-1 - x + x^2)*Zeta[5])/(15*(-1 + x)^2)) + 
 G[1, x]^3*((-3888 - 9720*eps - 9720*eps^2 + 229392*eps^3 + 1944486*eps^4 + 
     11280789*eps^5 - 5184*eps*Nf + 40608*eps^2*Nf + 207216*eps^3*Nf + 
     666264*eps^4*Nf + 1487780*eps^5*Nf - 3888*x - 33048*eps*x - 
     89424*eps^2*x - 306180*eps^3*x - 1087182*eps^4*x - 4015575*eps^5*x - 
     5184*eps*Nf*x - 140832*eps^2*Nf*x - 608400*eps^3*Nf*x - 
     1590792*eps^4*Nf*x - 1283116*eps^5*Nf*x + 3888*x^2 + 31104*eps*x^2 + 
     48600*eps^2*x^2 - 108864*eps^3*x^2 - 1999890*eps^4*x^2 - 
     14106879*eps^5*x^2 + 5184*eps*Nf*x^2 + 68256*eps^2*Nf*x^2 + 
     88272*eps^3*Nf*x^2 - 1173000*eps^4*Nf*x^2 - 11701772*eps^5*Nf*x^2 + 
     40824*eps^2*x^3 + 209952*eps^3*x^3 + 1284012*eps^4*x^3 + 
     7320132*eps^5*x^3 + 31104*eps^2*Nf*x^3 + 334368*eps^3*Nf*x^3 + 
     2204496*eps^4*Nf*x^3 + 11899224*eps^5*Nf*x^3)/(11664*eps*(-1 + x)*x) - 
   (eps^2*(-6912 - 8712*eps - 29574*eps^2 + 4032*Nf + 3600*eps*Nf + 
      7872*eps^2*Nf + 14004*x + 28548*eps*x + 129852*eps^2*x - 10080*Nf*x - 
      2136*eps*Nf*x + 9784*eps^2*Nf*x - 7452*x^2 - 25362*eps*x^2 - 
      131139*eps^2*x^2 + 8064*Nf*x^2 - 6456*eps*Nf*x^2 - 44552*eps^2*Nf*x^2 + 
      396*x^3 + 5724*eps*x^3 + 30258*eps^2*x^3 - 2016*Nf*x^3 + 
      4968*eps*Nf*x^3 + 20712*eps^2*Nf*x^3 + 2628*eps^2*x^4 + 
      3600*eps^2*Nf*x^4)*G[0, 0, 1, x])/(216*(-1 + x)^2*x) - 
   (eps^2*(1386 + 747*eps + 513*eps^2 - 192*eps*Nf - 1844*eps^2*Nf - 1980*x - 
      4977*eps*x - 23877*eps^2*x + 960*eps*Nf*x + 7324*eps^2*Nf*x + 450*x^2 + 
      1926*eps*x^2 + 9117*eps^2*x^2 + 2160*eps*Nf*x^2 + 3288*eps^2*Nf*x^2 + 
      657*eps^2*x^3 + 3600*eps^2*Nf*x^3)*G[0, 1, 1, x])/(54*(-1 + x)*x) + 
   (eps^2*(-32328 - 12564*eps + 66330*eps^2 - 12096*Nf - 7824*eps*Nf + 
      32128*eps^2*Nf + 69660*x + 86724*eps*x + 167580*eps^2*x + 30240*Nf*x - 
      16056*eps*Nf*x - 279720*eps^2*Nf*x - 44100*x^2 - 86886*eps*x^2 - 
      349803*eps^2*x^2 - 24192*Nf*x^2 + 45096*eps*Nf*x^2 + 
      459256*eps^2*Nf*x^2 + 6660*x^3 + 12132*eps*x^3 + 116730*eps^2*x^3 + 
      6048*Nf*x^3 - 21144*eps*Nf*x^3 - 217880*eps^2*Nf*x^3 - 6912*eps^2*x^4 + 
      13968*eps^2*Nf*x^4)*Zeta[3])/(648*(-1 + x)^2*x) - 
   (62*eps^4*(-1 - x + x^2)*Zeta[5])/(15*(-1 + x)*x)) + 
 G[0, 1, 1, x]*((7776 + 50544*eps + 258552*eps^2 + 875772*eps^3 + 
     2489778*eps^4 + 5886675*eps^5 - 5184*eps*Nf - 122688*eps^2*Nf - 
     547056*eps^3*Nf - 1927032*eps^4*Nf - 6065956*eps^5*Nf + 7776*x - 
     167184*eps*x - 1160568*eps^2*x - 6155676*eps^3*x - 29149794*eps^4*x - 
     129163491*eps^5*x + 25920*eps*Nf*x + 354240*eps^2*Nf*x + 
     1561968*eps^3*Nf*x + 5441880*eps^4*Nf*x + 16765796*eps^5*Nf*x - 
     7776*x^2 + 31104*eps*x^2 + 139968*eps^2*x^2 + 676512*eps^3*x^2 + 
     2593296*eps^4*x^2 + 7929576*eps^5*x^2 + 108864*eps*Nf*x^2 + 
     233280*eps^2*Nf*x^2 + 342144*eps^3*Nf*x^2 - 230688*eps^4*Nf*x^2 - 
     5388336*eps^5*Nf*x^2 + 93312*eps^2*x^3 + 466560*eps^3*x^3 + 
     2982096*eps^4*x^3 + 17602920*eps^5*x^3 + 155520*eps^2*Nf*x^3 + 
     1228608*eps^3*Nf*x^3 + 7021728*eps^4*Nf*x^3 + 34995888*eps^5*Nf*x^3)/
    (7776*eps*(-1 + x)*x) - (eps^2*(-16056 - 44964*eps - 246474*eps^2 + 
      31104*Nf + 27552*eps*Nf + 73076*eps^2*Nf + 25164*x + 91224*eps*x + 
      620856*eps^2*x - 77760*Nf*x - 82296*eps*Nf*x - 248520*eps^2*Nf*x - 
      1044*x^2 - 48114*eps*x^2 - 366255*eps^2*x^2 + 56160*Nf*x^2 + 
      75192*eps*Nf*x^2 + 257212*eps^2*Nf*x^2 - 396*x^3 + 11520*eps*x^3 + 
      42984*eps^2*x^3 - 21600*Nf*x^3 - 33048*eps*Nf*x^3 - 
      142944*eps^2*Nf*x^3 + 8964*eps^2*x^4 + 28224*eps^2*Nf*x^4)*Zeta[3])/
    (108*(-1 + x)^2*x) + (62*eps^4*(-1 - x + x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 Zeta[3]*(-1/23328*(147744 + 513216*eps + 497664*eps^2 - 1005048*eps^3 - 
      6336468*eps^4 - 21549726*eps^5 + 422496*eps*Nf + 1310688*eps^2*Nf + 
      4935456*eps^3*Nf + 18392592*eps^4*Nf + 64076456*eps^5*Nf - 101088*x - 
      454896*eps*x - 141912*eps^2*x + 1602828*eps^3*x + 6025914*eps^4*x + 
      15421023*eps^5*x - 764640*eps*Nf*x - 2378592*eps^2*Nf*x - 
      7603056*eps^3*Nf*x - 23481624*eps^4*Nf*x - 66109316*eps^5*Nf*x - 
      23328*x^2 + 93312*eps*x^2 + 139968*eps^2*x^2 + 629856*eps^3*x^2 - 
      1166400*eps^4*x^2 - 29020032*eps^5*x^2 + 326592*eps*Nf*x^2 + 
      233280*eps^2*Nf*x^2 - 2659392*eps^3*Nf*x^2 - 21757248*eps^4*Nf*x^2 - 
      121152672*eps^5*Nf*x^2 + 279936*eps^2*x^3 + 1399680*eps^3*x^3 + 
      8946288*eps^4*x^3 + 52808760*eps^5*x^3 + 466560*eps^2*Nf*x^3 + 
      3685824*eps^3*Nf*x^3 + 21065184*eps^4*Nf*x^3 + 104987664*eps^5*Nf*x^3)/
     (eps*(-1 + x)^2) + (4*eps^4*(221 - 1143*x + 280*Nf*x - 169*x^2 + 
      280*Nf*x^2)*Zeta[5])/(15*(-1 + x)^2)) + 
 Pi^3*(((-1/46656*I)*(31104 - 58320*eps + 38880*eps^2 + 1529928*eps^3 + 
      10710468*eps^4 + 56444526*eps^5 - 121824*eps*Nf - 394848*eps^2*Nf - 
      1074528*eps^3*Nf - 3273360*eps^4*Nf - 11923624*eps^5*Nf - 46656*x + 
      38880*eps*x - 64152*eps^2*x - 1192644*eps^3*x - 6645078*eps^4*x - 
      30336849*eps^5*x + 235872*eps*Nf*x + 999648*eps^2*Nf*x + 
      3752208*eps^3*Nf*x + 14604168*eps^4*Nf*x + 58794572*eps^5*Nf*x + 
      7776*x^2 - 31104*eps*x^2 - 233280*eps^2*x^2 - 1283040*eps^3*x^2 - 
      7534944*eps^4*x^2 - 38456208*eps^5*x^2 - 108864*eps*Nf*x^2 - 
      575424*eps^2*Nf*x^2 - 2690496*eps^3*Nf*x^2 - 12016512*eps^4*Nf*x^2 - 
      52002432*eps^5*Nf*x^2 + 69984*eps^3*x^3 + 979776*eps^4*x^3 + 
      6461856*eps^5*x^3 + 93312*eps^2*Nf*x^3 + 559872*eps^3*Nf*x^3 + 
      2612736*eps^4*Nf*x^3 + 11197440*eps^5*Nf*x^3))/(eps*(-1 + x)^2) + 
   ((I/15)*eps^4*(-1 - x + x^2)*G[0, x]^5)/(-1 + x)^2 - 
   ((I/432)*eps^3*(48 + 57*eps + 32*eps*Nf + 48*x + 114*eps*x - 
      112*eps*Nf*x - 48*x^2 - 243*eps*x^2 + 64*eps*Nf*x^2)*G[1, x]^4)/
    ((-1 + x)*x) - ((I/15)*eps^4*(-1 - x + x^2)*G[1, x]^5)/((-1 + x)*x) + 
   G[0, x]^4*(((I/432)*eps^3*(48 - 72*eps - 16*eps*Nf + 48*x + 372*eps*x - 
        16*eps*Nf*x - 48*x^2 - 243*eps*x^2 + 64*eps*Nf*x^2))/(-1 + x)^2 - 
     ((I/9)*eps^4*(-1 - x + x^2)*G[1, x])/(-1 + x)^2) - 
   ((I/18)*eps^3*(-9 - 33*eps + 96*Nf + 46*eps*Nf + 15*x - 48*eps*x - 
      240*Nf*x - 228*eps*Nf*x - 15*x^2 + 48*eps*x^2 + 240*Nf*x^2 + 
      228*eps*Nf*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[0, x]^3*(((I/324)*eps^2*(180 - 324*eps - 324*eps^2 - 552*eps*Nf - 
        2264*eps^2*Nf + 180*x + 1278*eps*x + 2025*eps^2*x + 1032*eps*Nf*x + 
        4684*eps^2*Nf*x - 180*x^2 - 792*eps*x^2 - 2718*eps^2*x^2 - 
        264*eps*Nf*x^2 - 2816*eps^2*Nf*x^2 + 1152*eps^2*Nf*x^3))/(-1 + x)^2 + 
     ((I/108)*eps^3*(-87*eps + 32*eps*Nf - 12*x + 204*eps*x + 104*eps*Nf*x - 
        12*x^2 - 291*eps*x^2 - 280*eps*Nf*x^2 + 12*x^3 + 171*eps*x^3 + 
        136*eps*Nf*x^3)*G[1, x])/((-1 + x)^2*x) - 
     ((I/18)*eps^4*(2 - 16*Nf - x + 40*Nf*x - x^2 - 32*Nf*x^2 + x^3 + 
        8*Nf*x^3)*G[1, x]^2)/((-1 + x)^2*x) - 
     (((5*I)/18)*eps^4*(-1 - x + x^2)*G[0, 1, x])/(-1 + x)^2) + 
   G[1, x]^3*(((-1/1296*I)*eps^2*(648 + 5076*eps + 31590*eps^2 - 4032*Nf - 
        3696*eps*Nf - 3520*eps^2*Nf - 540*x - 6228*eps*x - 50004*eps^2*x + 
        10080*Nf*x + 408*eps*Nf*x - 33400*eps^2*Nf*x - 828*x^2 + 
        2142*eps*x^2 + 23679*eps^2*x^2 - 8064*Nf*x^2 + 696*eps*Nf*x^2 + 
        48104*eps^2*Nf*x^2 + 684*x^3 - 1188*eps*x^3 - 7290*eps^2*x^3 + 
        2016*Nf*x^3 + 2616*eps*Nf*x^3 - 14792*eps^2*Nf*x^3 + 
        6192*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/36)*eps^4*(38 - 112*Nf - 15*x + 280*Nf*x - 63*x^2 - 224*Nf*x^2 + 
        39*x^3 + 56*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) - 
   ((I/216)*eps^2*(-108 + 2466*eps + 22527*eps^2 - 2880*Nf - 3144*eps*Nf - 
      5072*eps^2*Nf - 432*x + 8280*eps*x + 23850*eps^2*x + 7200*Nf*x - 
      5328*eps*Nf*x - 37536*eps^2*Nf*x + 1512*x^2 - 10026*eps*x^2 - 
      46377*eps^2*x^2 - 7776*Nf*x^2 + 8208*eps*Nf*x^2 + 48528*eps^2*Nf*x^2 - 
      540*x^3 + 1116*eps*x^3 + 11052*eps^2*x^3 - 576*Nf*x^3 - 
      2520*eps*Nf*x^3 - 12696*eps^2*Nf*x^3 + 6768*eps^2*Nf*x^4)*
     G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/216)*eps^2*(504 + 9468*eps + 73008*eps^2 - 13248*Nf - 11184*eps*Nf - 
      18844*eps^2*Nf - 1692*x - 8784*eps*x - 111510*eps^2*x + 33120*Nf*x + 
      22680*eps*Nf*x + 18696*eps^2*Nf*x - 828*x^2 - 1170*eps*x^2 + 
      35145*eps^2*x^2 - 23616*Nf*x^2 - 29016*eps*Nf*x^2 - 
      39588*eps^2*Nf*x^2 + 1260*x^3 - 2124*eps*x^3 - 12780*eps^2*x^3 + 
      9504*Nf*x^3 + 20568*eps*Nf*x^3 + 42032*eps^2*Nf*x^3 + 
      2016*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/36)*eps^3*(-6 - 339*eps + 156*eps*Nf + 450*eps*x + 496*eps*Nf*x + 
      84*x^2 - 123*eps*x^2 - 144*Nf*x^2 - 1944*eps*Nf*x^2 - 42*x^3 + 
      306*eps*x^3 - 144*Nf*x^3 + 1164*eps*Nf*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/18)*eps^3*(-1 + 2*x)*(18 + 165*eps - 192*Nf - 
      132*eps*Nf + 18*x - 81*eps*x + 96*Nf*x - 220*eps*Nf*x - 18*x^2 + 
      81*eps*x^2 - 96*Nf*x^2 + 220*eps*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/36)*eps^3*(-36 - 294*eps + 288*Nf + 128*eps*Nf + 
      42*x + 1122*eps*x - 720*Nf*x + 100*eps*Nf*x + 42*x^2 - 795*eps*x^2 + 
      576*Nf*x^2 - 1548*eps*Nf*x^2 - 42*x^3 + 306*eps*x^3 - 144*Nf*x^3 + 
      1164*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/6)*eps^4*(1 + 14*x - 16*x^2 + 56*Nf*x^2 + x^3 + 56*Nf*x^3)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps^4*(51 - 616*Nf - 19*x + 1540*Nf*x - 99*x^2 - 968*Nf*x^2 + 
      59*x^3 + 572*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps^4*(19 - 232*Nf - 7*x + 580*Nf*x - 45*x^2 - 348*Nf*x^2 + 
      26*x^3 + 232*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps^4*(8 - 528*Nf - 40*x + 1320*Nf*x - 78*x^2 - 748*Nf*x^2 + 
      59*x^3 + 572*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps^4*(7 - 232*Nf - 19*x + 580*Nf*x - 33*x^2 - 348*Nf*x^2 + 
      26*x^3 + 232*Nf*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/6)*eps^4*(-112*Nf - 15*x + 280*Nf*x + 13*x^2 - 224*Nf*x^2 + x^3 + 
      56*Nf*x^3)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/648)*eps^2*(6012 - 13608*eps - 10224*eps^2 + 2688*eps*Nf - 
      34016*eps^2*Nf - 14580*x + 4734*eps*x - 14445*eps^2*x + 14688*Nf*x + 
      384*eps*Nf*x + 109756*eps^2*Nf*x + 4284*x^2 - 10332*eps*x^2 - 
      83700*eps^2*x^2 + 14688*Nf*x^2 + 14472*eps*Nf*x^2 - 
      80976*eps^2*Nf*x^2 + 32832*eps^2*Nf*x^3)*Zeta[3])/(-1 + x)^2 + 
   G[0, x]^2*(((-1/1296*I)*eps*(1296 - 1944*eps - 1080*eps^2 + 31158*eps^3 - 
        3312*eps*Nf - 13728*eps^2*Nf - 50444*eps^3*Nf + 1296*x + 8424*eps*x + 
        9612*eps^2*x - 40743*eps^3*x + 6192*eps*Nf*x + 28356*eps^2*Nf*x + 
        116176*eps^3*Nf*x - 1296*x^2 - 5616*eps*x^2 - 17766*eps^2*x^2 - 
        69174*eps^3*x^2 - 1440*eps*Nf*x^2 - 16728*eps^2*Nf*x^2 - 
        84592*eps^3*Nf*x^2 + 4050*eps^3*x^3 + 7344*eps^2*Nf*x^3 + 
        44064*eps^3*Nf*x^3))/(-1 + x)^2 - 
     ((I/72)*eps^3*(-18 - 69*eps + 96*Nf + 44*eps*Nf + 12*x + 114*eps*x - 
        240*Nf*x + 160*eps*Nf*x + 24*x^2 - 126*eps*x^2 + 192*Nf*x^2 - 
        440*eps*Nf*x^2 - 18*x^3 + 93*eps*x^3 - 48*Nf*x^3 + 236*eps*Nf*x^3)*
       G[1, x]^2)/((-1 + x)^2*x) + 
     ((I/36)*eps^4*(-5 + 48*Nf + x - 72*Nf*x + 5*x^2 + 24*Nf*x^2)*G[1, x]^3)/
      ((-1 + x)*x) + ((I/36)*eps^3*(105*eps - 44*eps*Nf - 12*x - 186*eps*x + 
        228*eps*Nf*x - 12*x^2 - 33*eps*x^2 - 300*eps*Nf*x^2 + 12*x^3 + 
        12*eps*x^3 + 144*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((I/216)*eps^2*(-720*eps - 5553*eps^2 + 576*Nf + 600*eps*Nf + 
          1546*eps^2*Nf - 144*x + 2286*eps*x + 18981*eps^2*x - 1440*Nf*x - 
          1824*eps*Nf*x - 6064*eps^2*Nf*x - 288*x^2 - 2088*eps*x^2 - 
          10926*eps^2*x^2 + 1152*Nf*x^2 + 1920*eps*Nf*x^2 + 
          8252*eps^2*Nf*x^2 + 216*x^3 + 72*eps*x^3 - 2565*eps^2*x^3 - 
          288*Nf*x^3 - 936*eps*Nf*x^3 - 4608*eps^2*Nf*x^3 + 
          144*eps^2*Nf*x^4))/((-1 + x)^2*x) - 
       ((I/6)*eps^4*(-1 - 16*Nf + 40*Nf*x + 6*x^2 - 32*Nf*x^2 - 3*x^3 + 
          8*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
     ((I/2)*eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     ((I/6)*eps^4*(5 - 80*Nf - 8*x + 200*Nf*x + 2*x^2 - 160*Nf*x^2 + 3*x^3 + 
        40*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (((11*I)/3)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*(((I/1296)*eps*(648 - 7236*eps - 65826*eps^2 - 345411*eps^3 + 
        6912*Nf + 7920*eps*Nf + 10536*eps^2*Nf + 34060*eps^3*Nf - 216*x + 
        2376*eps*x + 92340*eps^2*x + 629154*eps^3*x - 17280*Nf*x - 
        57456*eps*Nf*x - 193104*eps^2*Nf*x - 717984*eps^3*Nf*x - 4968*x^2 + 
        15120*eps*x^2 + 66852*eps^2*x^2 + 241812*eps^3*x^2 + 17280*Nf*x^2 + 
        111888*eps*Nf*x^2 + 471240*eps^2*Nf*x^2 + 1816584*eps^3*Nf*x^2 + 
        2592*x^3 - 7776*eps*x^3 - 62532*eps^2*x^3 - 325188*eps^3*x^3 - 
        63648*eps*Nf*x^3 - 313296*eps^2*Nf*x^3 - 1254880*eps^3*Nf*x^3 + 
        7452*eps^3*x^4 + 12960*eps^2*Nf*x^4 + 77760*eps^3*Nf*x^4))/
      ((-1 + x)^2*x) - ((I/3)*eps^4*(10 - 112*Nf - 7*x + 280*Nf*x - 25*x^2 - 
        172*Nf*x^2 + 16*x^3 + 108*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/3)*eps^4*(1 - 128*Nf - 10*x + 320*Nf*x - 10*x^2 - 196*Nf*x^2 + 
        10*x^3 + 124*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/9)*eps^4*(-24 - 272*Nf + x + 680*Nf*x + 155*x^2 - 620*Nf*x^2 - 
        78*x^3 + 60*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^2*(((-1/2592*I)*eps*(2160 + 648*eps - 11232*eps^2 - 136242*eps^3 - 
        10368*Nf - 864*eps*Nf + 6552*eps^2*Nf + 27768*eps^3*Nf - 1512*x - 
        3240*eps*x - 11124*eps^2*x + 73008*eps^3*x + 25920*Nf*x - 
        17424*eps*Nf*x - 122640*eps^2*Nf*x - 507784*eps^3*Nf*x - 3240*x^2 + 
        8100*eps*x^2 + 60318*eps^2*x^2 + 258579*eps^3*x^2 - 20736*Nf*x^2 + 
        58608*eps*Nf*x^2 + 326856*eps^2*Nf*x^2 + 1334588*eps^3*Nf*x^2 + 
        2376*x^3 - 6696*eps*x^3 - 46656*eps^2*x^3 - 228960*eps^3*x^3 + 
        5184*Nf*x^3 - 40176*eps*Nf*x^3 - 209088*eps^2*Nf*x^3 - 
        860112*eps^3*Nf*x^3 + 3888*eps^3*x^4 + 6912*eps^2*Nf*x^4 + 
        41472*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
     ((I/72)*eps^3*(12 + 30*eps + 288*Nf + 104*eps*Nf + 42*x + 198*eps*x - 
        720*Nf*x + 220*eps*Nf*x - 54*x^2 - 693*eps*x^2 + 576*Nf*x^2 - 
        1524*eps*Nf*x^2 + 6*x^3 + 498*eps*x^3 - 144*Nf*x^3 + 1196*eps*Nf*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*eps^4*(18 - 64*Nf - 7*x + 160*Nf*x - 25*x^2 - 132*Nf*x^2 + 
        16*x^3 + 28*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/12)*eps^4*(26 - 112*Nf - 15*x + 280*Nf*x - 39*x^2 - 224*Nf*x^2 + 
        27*x^3 + 56*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/36)*eps^4*(74 - 624*Nf - 101*x + 1560*Nf*x - 105*x^2 - 1224*Nf*x^2 + 
        103*x^3 + 336*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/7776*I)*(-3888 + 26568*eps + 249156*eps^2 + 1379106*eps^3 + 
        6500007*eps^4 - 20736*Nf - 25056*eps*Nf - 29232*eps^2*Nf - 
        81480*eps^3*Nf - 450356*eps^4*Nf - 3888*x - 58320*eps*x - 
        489240*eps^2*x - 2440692*eps^3*x - 10529838*eps^4*x + 51840*Nf*x + 
        4320*eps*Nf*x - 191520*eps^2*Nf*x - 790368*eps^3*Nf*x - 
        2189032*eps^4*Nf*x + 9072*x^2 + 58320*eps*x^2 + 310392*eps^2*x^2 + 
        1224072*eps^3*x^2 + 4255740*eps^4*x^2 - 41472*Nf*x^2 + 
        19872*eps*Nf*x^2 + 299664*eps^2*Nf*x^2 + 1268112*eps^3*Nf*x^2 + 
        4069424*eps^4*Nf*x^2 - 2592*x^3 - 33696*eps*x^3 - 112104*eps^2*x^3 - 
        293544*eps^3*x^3 - 417960*eps^4*x^3 + 10368*Nf*x^3 + 
        1728*eps*Nf*x^3 - 63648*eps^2*Nf*x^3 - 356928*eps^3*Nf*x^3 - 
        1409536*eps^4*Nf*x^3 - 5832*eps^3*x^4 - 151632*eps^4*x^4 + 
        15552*eps^2*Nf*x^4 + 93312*eps^3*Nf*x^4 + 435456*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) + ((I/72)*eps^2*(120 + 2184*eps + 15654*eps^2 - 
        1920*Nf - 1920*eps*Nf - 3476*eps^2*Nf - 300*x - 1068*eps*x - 
        18822*eps^2*x + 4800*Nf*x + 1320*eps*Nf*x - 5944*eps^2*Nf*x - 
        156*x^2 - 786*eps*x^2 + 6267*eps^2*x^2 - 3648*Nf*x^2 - 
        1560*eps*Nf*x^2 + 6708*eps^2*Nf*x^2 + 228*x^3 - 204*eps*x^3 - 
        1686*eps^2*x^3 + 1152*Nf*x^3 + 2088*eps*Nf*x^3 + 1104*eps^2*Nf*x^3 + 
        1440*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*eps^4*(-7 - 24*Nf - 2*x + 60*Nf*x + 10*x^2 - 32*Nf*x^2 - 4*x^3 + 
        28*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     ((I/18)*eps^3*(-6 - 81*eps + 192*Nf + 112*eps*Nf + 18*x + 78*eps*x - 
        480*Nf*x - 8*eps*Nf*x - 30*x^2 - 318*eps*x^2 + 408*Nf*x^2 - 
        768*eps*Nf*x^2 + 6*x^3 + 252*eps*x^3 - 72*Nf*x^3 + 712*eps*Nf*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/36)*eps^3*(-30*eps + 288*Nf + 88*eps*Nf + 42*x + 444*eps*x - 
        720*Nf*x + 220*eps*Nf*x - 30*x^2 - 747*eps*x^2 + 576*Nf*x^2 - 
        1668*eps*Nf*x^2 - 6*x^3 + 414*eps*x^3 - 144*Nf*x^3 + 1324*eps*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/3)*eps^4*(14 - 80*Nf - 10*x + 200*Nf*x - 24*x^2 - 148*Nf*x^2 + 
        17*x^3 + 52*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/3)*eps^4*(7 - 64*Nf - 7*x + 160*Nf*x - 13*x^2 - 112*Nf*x^2 + 
        10*x^3 + 48*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*eps^4*(10 - 112*Nf - 15*x + 280*Nf*x - 7*x^2 - 224*Nf*x^2 + 
        11*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/108)*eps^3*(288 - 2190*eps + 1056*Nf + 1552*eps*Nf + 270*x + 
        5400*eps*x - 2640*Nf*x - 580*eps*Nf*x - 498*x^2 - 3789*eps*x^2 + 
        1968*Nf*x^2 - 1468*eps*Nf*x^2 + 114*x^3 + 1698*eps*x^3 - 672*Nf*x^3 + 
        44*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/7776)*(9072 - 11664*eps + 2592*eps^2 + 248184*eps^3 + 
        1709424*eps^4 - 19872*eps*Nf - 83232*eps^2*Nf - 309504*eps^3*Nf - 
        1144208*eps^4*Nf + 9072*x + 49896*eps*x - 6804*eps^2*x - 
        678294*eps^3*x - 4295997*eps^4*x + 37152*eps*Nf*x + 
        171648*eps^2*Nf*x + 713400*eps^3*Nf*x + 2830108*eps^4*Nf*x - 
        9072*x^2 - 37584*eps*x^2 - 97848*eps^2*x^2 - 320760*eps^3*x^2 - 
        1425600*eps^4*x^2 - 7776*eps*Nf*x^2 - 99360*eps^2*Nf*x^2 - 
        514656*eps^3*Nf*x^2 - 2181696*eps^4*Nf*x^2 + 29160*eps^3*x^3 + 
        384912*eps^4*x^3 + 46656*eps^2*Nf*x^3 + 279936*eps^3*Nf*x^3 + 
        1306368*eps^4*Nf*x^3))/(-1 + x)^2 + 
     ((I/216)*eps^3*(-24 - 120*eps + 288*Nf + 160*eps*Nf + 42*x + 114*eps*x - 
        720*Nf*x + 196*eps*Nf*x + 18*x^2 - 189*eps*x^2 + 576*Nf*x^2 - 
        860*eps*Nf*x^2 - 30*x^3 + 216*eps*x^3 - 144*Nf*x^3 + 508*eps*Nf*x^3)*
       G[1, x]^3)/((-1 + x)^2*x) - 
     ((I/144)*eps^4*(20 - 112*Nf - 15*x + 280*Nf*x - 27*x^2 - 224*Nf*x^2 + 
        21*x^3 + 56*Nf*x^3)*G[1, x]^4)/((-1 + x)^2*x) - 
     ((I/54)*eps^2*(-459*eps - 3789*eps^2 + 432*Nf + 456*eps*Nf + 
        1189*eps^2*Nf + 162*x + 540*eps*x + 5796*eps^2*x - 1080*Nf*x - 
        1368*eps*Nf*x - 4272*eps^2*Nf*x + 54*x^2 + 999*eps*x^2 + 
        3438*eps^2*x^2 + 864*Nf*x^2 + 1368*eps*Nf*x^2 + 5415*eps^2*Nf*x^2 - 
        108*x^3 - 324*eps*x^3 - 1323*eps^2*x^3 - 216*Nf*x^3 - 
        576*eps*Nf*x^3 - 3390*eps^2*Nf*x^3 + 468*eps^2*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((I/6)*eps^4*(4 - 24*Nf - x + 60*Nf*x - 3*x^2 - 
        48*Nf*x^2 + 2*x^3 + 12*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     G[1, x]^2*(((I/432)*eps^2*(-576 - 3816*eps - 20124*eps^2 + 480*eps*Nf + 
          2360*eps^2*Nf + 252*x + 4212*eps*x + 35316*eps^2*x - 264*eps*Nf*x - 
          3032*eps^2*Nf*x + 1404*x^2 + 414*eps*x^2 - 21789*eps^2*x^2 - 
          984*eps*Nf*x^2 - 1064*eps^2*Nf*x^2 - 828*x^3 - 468*eps*x^3 + 
          5598*eps^2*x^3 + 1032*eps*Nf*x^3 + 424*eps^2*Nf*x^3 + 
          1872*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
       ((I/6)*eps^4*(-2 + 8*Nf - x - 12*Nf*x + 2*x^2 + 4*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) - ((I/18)*eps^3*(129*eps - 60*eps*Nf - 18*x - 
        129*eps*x + 180*eps*Nf*x - 18*x^2 - 186*eps*x^2 - 180*eps*Nf*x^2 + 
        18*x^3 + 54*eps*x^3 + 80*eps*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/18)*eps^3*(30 + 234*eps - 240*Nf - 180*eps*Nf - 42*x - 213*eps*x + 
        600*Nf*x + 636*eps*Nf*x - 42*x^2 - 195*eps*x^2 - 480*Nf*x^2 - 
        708*eps*Nf*x^2 + 42*x^3 + 90*eps*x^3 + 120*Nf*x^3 + 272*eps*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + (((5*I)/3)*eps^4*(-1 - x + x^2)*
       G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     ((I/3)*eps^4*(10 - 120*Nf - 2*x + 300*Nf*x + 8*x^2 - 240*Nf*x^2 - 
        3*x^3 + 60*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^4*(5 - 72*Nf - 5*x + 180*Nf*x + 3*x^2 - 144*Nf*x^2 + 
        x^3 + 36*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/54)*eps^3*(-294 + 756*eps + 1040*eps*Nf - 294*x - 1455*eps*x - 
        1996*eps*Nf*x + 294*x^2 + 1110*eps*x^2 + 480*eps*Nf*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*(((-1/1296*I)*eps*(-5832*eps - 41580*eps^2 - 
          193752*eps^3 + 3456*Nf + 3744*eps*Nf + 9984*eps^2*Nf + 
          37760*eps^3*Nf - 1080*x + 23760*eps*x + 176796*eps^2*x + 
          899100*eps^3*x - 8640*Nf*x - 11376*eps*Nf*x - 38832*eps^2*Nf*x - 
          153904*eps^3*Nf*x - 1944*x^2 - 25380*eps*x^2 - 138942*eps^2*x^2 - 
          645111*eps^3*x^2 + 6912*Nf*x^2 + 11952*eps*Nf*x^2 + 
          52608*eps^2*Nf*x^2 + 208700*eps^3*Nf*x^2 + 1512*x^3 + 
          5400*eps*x^3 + 10584*eps^2*x^3 + 7128*eps^3*x^3 - 1728*Nf*x^3 - 
          5904*eps*Nf*x^3 - 29712*eps^2*Nf*x^3 - 122480*eps^3*Nf*x^3 + 
          6480*eps^3*x^4 + 864*eps^2*Nf*x^4 + 5184*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) + ((I/18)*eps^3*(63*eps - 48*Nf - 56*eps*Nf - 6*x - 
          27*eps*x + 120*Nf*x + 120*eps*Nf*x + 6*x^2 - 21*eps*x^2 - 
          96*Nf*x^2 - 84*eps*Nf*x^2 + 6*eps*x^3 + 24*Nf*x^3 + 8*eps*Nf*x^3)*
         G[0, 1, x])/((-1 + x)^2*x) - ((I/3)*eps^4*(-5 + 8*x)*(-1 - x + x^2)*
         G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((I/3)*eps^4*(-1 - 16*Nf + 40*Nf*x + 6*x^2 - 32*Nf*x^2 - 3*x^3 + 
          8*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
       ((I/9)*eps^4*(-184*Nf + 26*x + 460*Nf*x + 72*x^2 - 368*Nf*x^2 - 
          49*x^3 + 92*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) + 
   ((I/30)*eps^4*(361 - 995*x + 1600*Nf*x + 317*x^2 + 1600*Nf*x^2)*Zeta[5])/
    (-1 + x)^2) + G[1, x]^2*
  (-1/93312*(-46656 - 116640*eps - 221616*eps^2 + 1043928*eps^3 + 
      11258676*eps^4 + 68302926*eps^5 + 345835413*eps^6 - 31104*eps*Nf + 
      243648*eps^2*Nf + 1243296*eps^3*Nf + 3997584*eps^4*Nf + 
      8926680*eps^5*Nf + 4659332*eps^6*Nf - 46656*x - 116640*eps*x - 
      104976*eps^2*x + 5832*eps^3*x - 259524*eps^4*x - 4938246*eps^5*x - 
      38083689*eps^6*x - 31104*eps*Nf*x - 813888*eps^2*Nf*x - 
      3925152*eps^3*Nf*x - 11804112*eps^4*Nf*x - 18524472*eps^5*Nf*x + 
      55819628*eps^6*Nf*x + 46656*x^2 + 233280*eps*x^2 + 303264*eps^2*x^2 - 
      1388016*eps^3*x^2 - 16265448*eps^4*x^2 - 102430332*eps^5*x^2 - 
      528853050*eps^6*x^2 + 31104*eps*Nf*x^2 + 425088*eps^2*Nf*x^2 + 
      1029888*eps^3*Nf*x^2 - 3947904*eps^4*Nf*x^2 - 56597376*eps^5*Nf*x^2 - 
      390202112*eps^6*Nf*x^2 + 233280*eps^2*x^3 + 1283040*eps^3*x^3 + 
      8269776*eps^4*x^3 + 47419992*eps^5*x^3 + 242870724*eps^6*x^3 + 
      186624*eps^2*Nf*x^3 + 2006208*eps^3*Nf*x^3 + 13226976*eps^4*Nf*x^3 + 
      71395344*eps^5*Nf*x^3 + 346858200*eps^6*Nf*x^3)/(eps^2*(-1 + x)*x) - 
   (eps^2*(-4752 - 6642*eps - 19314*eps^2 - 2592*Nf - 336*eps*Nf + 
      4666*eps^2*Nf + 8424*x + 16362*eps*x + 62496*eps^2*x + 6480*Nf*x - 
      3912*eps*Nf*x - 39160*eps^2*Nf*x - 3888*x^2 - 7452*eps*x^2 - 
      39231*eps^2*x^2 - 5184*Nf*x^2 + 8544*eps*Nf*x^2 + 69536*eps^2*Nf*x^2 - 
      108*x^3 - 2412*eps*x^3 - 6507*eps^2*x^3 + 1296*Nf*x^3 - 
      4200*eps*Nf*x^3 - 39880*eps^2*Nf*x^3 + 1548*eps^2*x^4 + 
      6624*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x) + 
   (eps^2*(1872 + 4608*eps + 10044*eps^2 + 4032*Nf + 2064*eps*Nf + 
      3272*eps^2*Nf - 180*x + 1440*eps*x + 34434*eps^2*x - 10080*Nf*x + 
      312*eps*Nf*x + 20104*eps^2*Nf*x - 2484*x^2 - 14886*eps*x^2 - 
      74385*eps^2*x^2 + 7776*Nf*x^2 - 21240*eps*Nf*x^2 - 
      104952*eps^2*Nf*x^2 + 1332*x^3 + 10224*eps*x^3 + 38844*eps^2*x^3 - 
      2304*Nf*x^3 + 18120*eps*Nf*x^3 + 70376*eps^2*Nf*x^3 - 108*eps^2*x^4 + 
      6480*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(72*(-1 + x)^2*x) + 
   (2*eps^2*(378 + 171*eps + 153*eps^2 - 72*eps*Nf - 579*eps^2*Nf - 612*x - 
      1440*eps*x - 7236*eps^2*x + 360*eps*Nf*x + 2505*eps^2*Nf*x + 162*x^2 + 
      576*eps*x^2 + 2610*eps^2*x^2 + 732*eps*Nf*x^2 + 1010*eps^2*Nf*x^2 + 
      180*eps^2*x^3 + 1260*eps^2*Nf*x^3)*G[0, 1, 1, 1, x])/(9*(-1 + x)*x) + 
   (eps*(49680 + 34128*eps + 13392*eps^2 - 351810*eps^3 - 31104*Nf - 
      10080*eps*Nf - 38328*eps^2*Nf - 221320*eps^3*Nf - 104328*x - 
      208008*eps*x - 760860*eps^2*x - 2728512*eps^3*x + 77760*Nf*x - 
      13392*eps*Nf*x - 80784*eps^2*Nf*x - 58968*eps^3*Nf*x + 58104*x^2 + 
      251748*eps*x^2 + 1196802*eps^2*x^2 + 5215293*eps^3*x^2 - 62208*Nf*x^2 + 
      92304*eps*Nf*x^2 + 392376*eps^2*Nf*x^2 + 1215332*eps^3*Nf*x^2 - 
      4104*x^3 - 81432*eps*x^3 - 462024*eps^2*x^3 - 2193264*eps^3*x^3 + 
      15552*Nf*x^3 - 68400*eps*Nf*x^3 - 244032*eps^2*Nf*x^3 - 
      839344*eps^3*Nf*x^3 - 13392*eps^2*x^4 - 30888*eps^3*x^4 - 
      3456*eps^2*Nf*x^4 + 12096*eps^3*Nf*x^4)*Zeta[3])/(1296*(-1 + x)^2*x) - 
   (7*eps^4*(223 - 144*Nf - 483*x + 360*Nf*x + 283*x^2 - 288*Nf*x^2 - 
      26*x^3 + 72*Nf*x^3)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
   G[0, 1, 1, x]*((eps*(2484 + 1998*eps + 5184*eps^2 + 17766*eps^3 - 
        432*eps*Nf - 4824*eps^2*Nf - 25212*eps^3*Nf - 3456*x - 11610*eps*x - 
        60480*eps^2*x - 305721*eps^3*x + 2160*eps*Nf*x + 17928*eps^2*Nf*x + 
        83844*eps^3*Nf*x + 756*x^2 + 4212*eps*x^2 + 19278*eps^2*x^2 + 
        88641*eps^3*x^2 + 5328*eps*Nf*x^2 + 8736*eps^2*Nf*x^2 - 
        1376*eps^3*Nf*x^2 + 2430*eps^2*x^3 + 13446*eps^3*x^3 + 
        8640*eps^2*Nf*x^3 + 60048*eps^3*Nf*x^3))/(108*(-1 + x)*x) - 
     (14*eps^4*(23 - 32*x + 7*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((eps*(-10368 - 9072*eps - 13500*eps^2 - 57888*eps^3 - 
        10368*Nf - 2016*eps*Nf + 15360*eps^2*Nf + 78208*eps^3*Nf + 22248*x + 
        47304*eps*x + 181224*eps^2*x + 883656*eps^3*x + 25920*Nf*x - 
        18288*eps*Nf*x - 169296*eps^2*Nf*x - 735232*eps^3*Nf*x - 14904*x^2 - 
        38340*eps*x^2 - 171342*eps^2*x^2 - 870939*eps^3*x^2 - 20736*Nf*x^2 + 
        42192*eps*Nf*x^2 + 319152*eps^2*Nf*x^2 + 1421900*eps^3*Nf*x^2 + 
        2808*x^3 - 1080*eps*x^3 - 14796*eps^2*x^3 - 34128*eps^3*x^3 + 
        5184*Nf*x^3 - 21744*eps*Nf*x^3 - 183408*eps^2*Nf*x^3 - 
        922480*eps^3*Nf*x^3 + 9720*eps^2*x^4 + 49572*eps^3*x^4 + 
        26784*eps^2*Nf*x^4 + 193536*eps^3*Nf*x^4))/(432*(-1 + x)^2*x) - 
     (7*eps^4*(-48 - 48*Nf + 103*x + 120*Nf*x - 69*x^2 - 96*Nf*x^2 + 13*x^3 + 
        24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   (31*eps^3*(-6 - 15*eps - 4*eps*Nf - 6*x - 15*eps*x - 4*eps*Nf*x + 6*x^2 + 
      30*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(30*(-1 + x)*x)) + 
 G[1, x]*((93312 + 326592*eps + 1423008*eps^2 + 4607280*eps^3 + 
     13256136*eps^4 + 35933868*eps^5 + 94398210*eps^6 + 62208*eps*Nf - 
     549504*eps^2*Nf - 4518720*eps^3*Nf - 21651552*eps^4*Nf - 
     85347600*eps^5*Nf - 304698136*eps^6*Nf + 46656*x + 209952*eps*x + 
     174960*eps^2*x - 297432*eps^3*x - 2289060*eps^4*x - 8938998*eps^5*x - 
     29178225*eps^6*x + 31104*eps*Nf*x + 1000512*eps^2*Nf*x + 
     6180192*eps^3*Nf*x + 27226512*eps^4*Nf*x + 103230168*eps^5*Nf*x + 
     360636868*eps^6*Nf*x)/(93312*eps^2*(-1 + x)) - 
   (eps^2*(-3024 - 6624*eps - 31752*eps^2 + 3456*Nf + 2976*eps*Nf + 
      6208*eps^2*Nf + 4896*x + 15912*eps*x + 90450*eps^2*x - 8640*Nf*x - 
      3120*eps*Nf*x + 1520*eps^2*Nf*x - 1728*x^2 - 10908*eps*x^2 - 
      62658*eps^2*x^2 + 6912*Nf*x^2 - 1968*eps*Nf*x^2 - 19936*eps^2*Nf*x^2 - 
      72*x^3 + 954*eps*x^3 + 1071*eps^2*x^3 - 1728*Nf*x^3 + 1872*eps*Nf*x^3 + 
      8688*eps^2*Nf*x^3 + 1800*eps^2*x^4 + 864*eps^2*Nf*x^4)*
     G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(-2664 - 4554*eps - 29592*eps^2 + 5184*Nf + 4848*eps*Nf + 
      12514*eps^2*Nf + 5832*x + 828*eps*x + 33894*eps^2*x - 12960*Nf*x - 
      7824*eps*Nf*x - 18680*eps^2*Nf*x - 7056*x^2 - 6768*eps*x^2 - 
      41139*eps^2*x^2 + 10800*Nf*x^2 - 4896*eps*Nf*x^2 - 22578*eps^2*Nf*x^2 + 
      1044*x^3 + 5058*eps*x^3 + 16641*eps^2*x^3 - 2160*Nf*x^3 + 
      9408*eps*Nf*x^3 + 21860*eps^2*Nf*x^3 - 1260*eps^2*x^4 + 
      11016*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(-1800 - 2682*eps - 11673*eps^2 + 864*Nf + 1272*eps*Nf + 
      4148*eps^2*Nf + 3492*x + 2448*eps*x + 14859*eps^2*x - 2160*Nf*x - 
      2952*eps*Nf*x - 12504*eps^2*Nf*x - 2772*x^2 - 1656*eps*x^2 - 
      12069*eps^2*x^2 + 1728*Nf*x^2 + 2304*eps*Nf*x^2 + 14196*eps^2*Nf*x^2 + 
      180*x^3 + 252*eps*x^3 + 2430*eps^2*x^3 - 432*Nf*x^3 - 144*eps*Nf*x^3 - 
      6792*eps^2*Nf*x^3 - 540*eps^2*x^4 + 3312*eps^2*Nf*x^4)*
     G[0, 0, 1, 0, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(14544 + 17244*eps + 29052*eps^2 + 4032*Nf + 1536*eps*Nf + 
      676*eps^2*Nf - 21924*x - 10980*eps*x + 44514*eps^2*x - 10080*Nf*x + 
      456*eps*Nf*x + 26008*eps^2*Nf*x + 9468*x^2 - 9378*eps*x^2 - 
      47889*eps^2*x^2 + 6048*Nf*x^2 - 25704*eps*Nf*x^2 - 
      125832*eps^2*Nf*x^2 + 1476*x^3 + 10980*eps*x^3 + 15786*eps^2*x^3 - 
      4032*Nf*x^3 + 19080*eps*Nf*x^3 + 80424*eps^2*Nf*x^3 + 2844*eps^2*x^4 + 
      3312*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
   (eps^2*(-2052 - 1836*eps - 1962*eps^2 + 24*eps*Nf + 118*eps^2*Nf + 
      3420*x - 234*eps*x - 13842*eps^2*x + 72*eps*Nf*x - 648*eps^2*Nf*x - 
      2412*x^2 + 450*eps*x^2 + 5004*eps^2*x^2 + 576*Nf*x^2 + 360*eps*Nf*x^2 + 
      2628*eps^2*Nf*x^2 + 36*x^3 - 144*eps*x^3 + 2781*eps^2*x^3 + 
      576*Nf*x^3 + 576*eps*Nf*x^3 - 984*eps^2*Nf*x^3 - 540*eps^2*x^4 + 
      1152*eps^2*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(90 - 243*eps + 1008*eps^2 - 288*eps*Nf - 2316*eps^2*Nf - 1098*x - 
      4275*eps*x - 26667*eps^2*x + 1440*eps*Nf*x + 10020*eps^2*Nf*x + 
      558*x^2 + 2232*eps*x^2 + 8478*eps^2*x^2 + 2928*eps*Nf*x^2 + 
      4040*eps^2*Nf*x^2 + 1143*eps^2*x^3 + 5040*eps^2*Nf*x^3)*
     G[0, 1, 1, 1, 1, x])/(9*(-1 + x)*x) + 
   ((-3888 + 39528*eps + 245268*eps^2 + 1019142*eps^3 + 3970053*eps^4 - 
      20736*Nf - 19872*eps*Nf - 41328*eps^2*Nf - 68376*eps^3*Nf + 
      34660*eps^4*Nf + 24624*x + 28080*eps*x - 76680*eps^2*x - 
      28620*eps^3*x + 1343358*eps^4*x + 51840*Nf*x - 21600*eps*Nf*x - 
      227232*eps^2*Nf*x - 1290528*eps^3*Nf*x - 6100728*eps^4*Nf*x - 
      34992*x^2 - 110592*eps*x^2 - 305640*eps^2*x^2 - 1514268*eps^3*x^2 - 
      6572070*eps^4*x^2 - 41472*Nf*x^2 + 57888*eps*Nf*x^2 + 
      531216*eps^2*Nf*x^2 + 3042336*eps^3*Nf*x^2 + 14442248*eps^4*Nf*x^2 + 
      12960*x^3 + 35856*eps*x^3 + 62856*eps^2*x^3 + 220320*eps^3*x^3 - 
      183384*eps^4*x^3 + 10368*Nf*x^3 - 15552*eps*Nf*x^3 - 
      309600*eps^2*Nf*x^3 - 2115840*eps^3*Nf*x^3 - 10986560*eps^4*Nf*x^3 + 
      32400*eps^2*x^4 + 166536*eps^3*x^4 + 1098360*eps^4*x^4 + 
      77760*eps^2*Nf*x^4 + 565056*eps^3*Nf*x^4 + 3066336*eps^4*Nf*x^4)*
     Zeta[3])/(1296*(-1 + x)^2*x) + 
   (7*eps^3*(18 - 183*eps + 96*Nf + 92*eps*Nf - 114*x - 116*eps*x - 
      240*Nf*x + 100*eps*Nf*x + 162*x^2 + 505*eps*x^2 + 192*Nf*x^2 - 
      268*eps*Nf*x^2 - 60*x^3 - 173*eps*x^3 - 48*Nf*x^3 + 72*eps*Nf*x^3)*
     Zeta[3]^2)/(9*(-1 + x)^2*x) + G[0, 1, 1, 1, x]*
    (-1/54*(eps*(3240 + 2376*eps + 7236*eps^2 + 32427*eps^3 - 720*eps*Nf - 
         6240*eps^2*Nf - 35228*eps^3*Nf - 5076*x - 14256*eps*x - 
         76626*eps^2*x - 407889*eps^3*x + 3600*eps*Nf*x + 26016*eps^2*Nf*x + 
         124300*eps^3*Nf*x + 1296*x^2 + 5076*eps*x^2 + 22410*eps^2*x^2 + 
         110268*eps^3*x^2 + 7632*eps*Nf*x^2 + 10992*eps^2*Nf*x^2 - 
         12256*eps^3*Nf*x^2 + 2484*eps^2*x^3 + 15606*eps^3*x^3 + 
         12960*eps^2*Nf*x^3 + 85968*eps^3*Nf*x^3))/((-1 + x)*x) + 
     (28*eps^4*(30 - 47*x + 12*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/648*(6480 + 10368*eps + 45036*eps^2 + 170910*eps^3 + 
        596403*eps^4 - 1728*eps*Nf - 24696*eps^2*Nf - 121224*eps^3*Nf - 
        496508*eps^4*Nf - 7776*x - 49248*eps*x - 287064*eps^2*x - 
        1475010*eps^3*x - 6874875*eps^4*x + 8640*eps*Nf*x + 
        83304*eps^2*Nf*x + 381696*eps^3*Nf*x + 1482964*eps^4*Nf*x + 
        1296*x^2 + 15552*eps*x^2 + 68364*eps^2*x^2 + 312660*eps^3*x^2 + 
        1248048*eps^4*x^2 + 25056*eps*Nf*x^2 + 45648*eps^2*Nf*x^2 + 
        24384*eps^3*Nf*x^2 - 333232*eps^4*Nf*x^2 + 16200*eps^2*x^3 + 
        83268*eps^3*x^3 + 549180*eps^4*x^3 + 38880*eps^2*Nf*x^3 + 
        282528*eps^3*Nf*x^3 + 1533168*eps^4*Nf*x^3)/((-1 + x)*x) + 
     (28*eps^3*(15 + 24*eps - 4*eps*Nf - 18*x - 114*eps*x + 20*eps*Nf*x + 
        3*x^2 + 36*eps*x^2 + 58*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*((eps*(-7560 - 17388*eps - 83754*eps^2 - 345384*eps^3 + 
        8640*Nf + 7488*eps*Nf + 15756*eps^2*Nf + 55504*eps^3*Nf + 12744*x + 
        46872*eps*x + 264870*eps^2*x + 1186758*eps^3*x - 21600*Nf*x - 
        6768*eps*Nf*x + 8592*eps^2*Nf*x + 31792*eps^3*Nf*x - 2808*x^2 - 
        30996*eps*x^2 - 187488*eps^2*x^2 - 863163*eps^3*x^2 + 17280*Nf*x^2 - 
        7200*eps*Nf*x^2 - 60600*eps^2*Nf*x^2 - 223964*eps^3*Nf*x^2 - 
        432*x^3 + 2376*eps*x^3 + 4212*eps^2*x^3 + 10368*eps^3*x^3 - 
        4320*Nf*x^3 + 5904*eps*Nf*x^3 + 26400*eps^2*Nf*x^3 + 
        67568*eps^3*Nf*x^3 + 6480*eps^2*x^4 + 29808*eps^3*x^4 + 
        2592*eps^2*Nf*x^4 + 31968*eps^3*Nf*x^4))/(108*(-1 + x)^2*x) + 
     (28*eps^4*(35 - 40*Nf - 59*x + 100*Nf*x + 13*x^2 - 80*Nf*x^2 + 2*x^3 + 
        20*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*(-1/216*(eps*(1296 + 13608*eps + 70416*eps^2 + 
         282366*eps^3 - 10368*Nf - 6048*eps*Nf + 4392*eps^2*Nf + 
         48792*eps^3*Nf + 2808*x - 26136*eps*x - 138780*eps^2*x - 
         378324*eps^3*x + 25920*Nf*x - 10512*eps*Nf*x - 143952*eps^2*Nf*x - 
         659368*eps^3*Nf*x - 11880*x^2 - 6156*eps*x^2 - 18954*eps^2*x^2 - 
         295245*eps^3*x^2 - 19008*Nf*x^2 + 3888*eps*Nf*x^2 + 
         165384*eps^2*Nf*x^2 + 877308*eps^3*Nf*x^2 + 4536*x^3 + 
         10368*eps*x^3 + 39312*eps^2*x^3 + 174420*eps^3*x^3 + 6912*Nf*x^3 + 
         17136*eps*Nf*x^3 - 45888*eps^2*Nf*x^3 - 429904*eps^3*Nf*x^3 - 
         1512*eps^2*x^4 + 10152*eps^3*x^4 + 41472*eps^2*Nf*x^4 + 
         248832*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (14*eps^4*(6 - 48*Nf + 13*x + 120*Nf*x - 55*x^2 - 88*Nf*x^2 + 21*x^3 + 
        32*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(-1/1296*(-18144 - 47952*eps - 237168*eps^2 - 999216*eps^3 - 
        4065552*eps^4 + 20736*Nf + 19008*eps*Nf + 42912*eps^2*Nf + 
        154752*eps^3*Nf + 632800*eps^4*Nf + 32400*x + 152928*eps*x + 
        848880*eps^2*x + 3778488*eps^3*x + 15852672*eps^4*x - 51840*Nf*x + 
        6048*eps*Nf*x + 124128*eps^2*Nf*x + 477600*eps^3*Nf*x + 
        1426480*eps^4*Nf*x - 9072*x^2 - 125064*eps*x^2 - 720900*eps^2*x^2 - 
        3333798*eps^3*x^2 - 14238261*eps^4*x^2 + 41472*Nf*x^2 - 
        66528*eps*Nf*x^2 - 377856*eps^2*Nf*x^2 - 1402536*eps^3*Nf*x^2 - 
        4560260*eps^4*Nf*x^2 - 3888*x^3 + 27216*eps*x^3 + 118584*eps^2*x^3 + 
        548208*eps^3*x^3 + 1929744*eps^4*x^3 - 10368*Nf*x^3 + 
        40608*eps*Nf*x^3 + 164448*eps^2*Nf*x^3 + 445728*eps^3*Nf*x^3 + 
        720512*eps^4*Nf*x^3 + 32400*eps^2*x^4 + 143208*eps^3*x^4 + 
        865080*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 191808*eps^3*Nf*x^4 + 
        1324512*eps^4*Nf*x^4)/((-1 + x)^2*x) + 
     (7*eps^3*(-84 - 222*eps + 96*Nf + 88*eps*Nf + 150*x + 708*eps*x - 
        240*Nf*x + 28*eps*Nf*x - 42*x^2 - 579*eps*x^2 + 192*Nf*x^2 - 
        308*eps*Nf*x^2 - 18*x^3 + 126*eps*x^3 - 48*Nf*x^3 + 188*eps*Nf*x^3)*
       Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, 1, x]*((eps^2*(-1800 - 2682*eps - 11673*eps^2 + 864*Nf + 
        1272*eps*Nf + 4148*eps^2*Nf + 3492*x + 2448*eps*x + 14859*eps^2*x - 
        2160*Nf*x - 2952*eps*Nf*x - 12504*eps^2*Nf*x - 2772*x^2 - 
        1656*eps*x^2 - 12069*eps^2*x^2 + 1728*Nf*x^2 + 2304*eps*Nf*x^2 + 
        14196*eps^2*Nf*x^2 + 180*x^3 + 252*eps*x^3 + 2430*eps^2*x^3 - 
        432*Nf*x^3 - 144*eps*Nf*x^3 - 6792*eps^2*Nf*x^3 - 540*eps^2*x^4 + 
        3312*eps^2*Nf*x^4)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^2*(360 + 4608*eps + 29772*eps^2 - 2880*Nf - 2928*eps*Nf - 
        7052*eps^2*Nf + 900*x - 4248*eps*x - 46890*eps^2*x + 7200*Nf*x + 
        4728*eps*Nf*x + 9464*eps^2*Nf*x - 1980*x^2 + 234*eps*x^2 + 
        16137*eps^2*x^2 - 5184*Nf*x^2 - 4536*eps*Nf*x^2 - 8124*eps^2*Nf*x^2 + 
        324*x^3 + 1008*eps*x^3 + 8910*eps^2*x^3 + 2016*Nf*x^3 + 
        3144*eps*Nf*x^3 + 3632*eps^2*Nf*x^3 - 36*eps^2*x^4 + 
        1440*eps^2*Nf*x^4)*Zeta[3])/(36*(-1 + x)^2*x)) + 
   (eps^2*(-9000 + 20880*eps + 176220*eps^2 - 18720*Nf - 20040*eps*Nf - 
      50470*eps^2*Nf + 23580*x + 42822*eps*x - 57123*eps^2*x + 46800*Nf*x + 
      3360*eps*Nf*x - 73552*eps^2*Nf*x - 9180*x^2 - 78876*eps*x^2 - 
      202320*eps^2*x^2 - 40320*Nf*x^2 + 5880*eps*Nf*x^2 + 
      204296*eps^2*Nf*x^2 + 6300*x^3 + 21564*eps*x^3 + 51543*eps^2*x^3 + 
      6480*Nf*x^3 + 7080*eps*Nf*x^3 - 116024*eps^2*Nf*x^3 + 25740*eps^2*x^4 + 
      44640*eps^2*Nf*x^4)*Zeta[5])/(180*(-1 + x)^2*x)) + 
 G[0, x]^2*(-1/93312*(46656 - 209952*eps^2 - 944784*eps^3 - 3003480*eps^4 - 
      8354340*eps^5 - 21769398*eps^6 + 31104*eps*Nf - 41472*eps^2*Nf - 
      354240*eps^3*Nf - 1472544*eps^4*Nf - 5200176*eps^5*Nf - 
      17135048*eps^6*Nf + 46656*x + 349920*eps*x + 1201392*eps^2*x + 
      1078920*eps^3*x - 7981092*eps^4*x - 67538934*eps^5*x - 
      367177617*eps^6*x + 31104*eps*Nf*x + 596160*eps^2*Nf*x + 
      4153248*eps^3*Nf*x + 19981008*eps^4*Nf*x + 82466808*eps^5*Nf*x + 
      315990004*eps^6*Nf*x - 46656*x^2 - 233280*eps*x^2 - 1003104*eps^2*x^2 - 
      2461104*eps^3*x^2 - 8543880*eps^4*x^2 - 39829644*eps^5*x^2 - 
      199759122*eps^6*x^2 - 31104*eps*Nf*x^2 - 984960*eps^2*Nf*x^2 - 
      7048512*eps^3*Nf*x^2 - 35733024*eps^4*Nf*x^2 - 157588656*eps^5*Nf*x^2 - 
      650372488*eps^6*Nf*x^2 + 233280*eps^2*x^3 + 1283040*eps^3*x^3 + 
      8269776*eps^4*x^3 + 47419992*eps^5*x^3 + 242870724*eps^6*x^3 + 
      186624*eps^2*Nf*x^3 + 2006208*eps^3*Nf*x^3 + 13226976*eps^4*Nf*x^3 + 
      71395344*eps^5*Nf*x^3 + 346858200*eps^6*Nf*x^3)/(eps^2*(-1 + x)^2) + 
   (eps^2*(3240 + 4248*eps + 14598*eps^2 - 4032*Nf - 2304*eps*Nf - 
      1500*eps^2*Nf - 6084*x - 8568*eps*x - 40320*eps^2*x + 10080*Nf*x - 
      1752*eps*Nf*x - 33832*eps^2*Nf*x + 2556*x^2 + 7902*eps*x^2 + 
      48303*eps^2*x^2 - 8064*Nf*x^2 + 10344*eps*Nf*x^2 + 77672*eps^2*Nf*x^2 + 
      252*x^3 - 3708*eps*x^3 - 25488*eps^2*x^3 + 2016*Nf*x^3 - 
      6312*eps*Nf*x^3 - 42440*eps^2*Nf*x^3 + 1476*eps^2*x^4 + 
      2448*eps^2*Nf*x^4)*G[1, x]^4)/(1728*(-1 + x)^2*x) - 
   (eps^2*(-1260 - 3150*eps - 15687*eps^2 + 1440*Nf + 1344*eps*Nf + 
      3098*eps^2*Nf + 2664*x + 5742*eps*x + 35811*eps^2*x - 3600*Nf*x - 
      5472*eps*Nf*x - 16128*eps^2*Nf*x + 1368*x^2 + 2070*eps*x^2 - 
      8037*eps^2*x^2 + 2880*Nf*x^2 + 6552*eps*Nf*x^2 + 23796*eps^2*Nf*x^2 - 
      288*x^3 - 684*eps*x^3 + 1935*eps^2*x^3 - 720*Nf*x^3 - 3168*eps*Nf*x^3 - 
      15864*eps^2*Nf*x^3 + 216*eps^2*x^4 + 1440*eps^2*Nf*x^4)*G[0, 1, x]^2)/
    (72*(-1 + x)^2*x) - (eps^2*(12 + 54*eps + 144*eps^2 + 44*x + 94*eps*x + 
      378*eps^2*x - 4*x^2 - 104*eps*x^2 - 569*eps^2*x^2 + 64*eps^2*x^3)*
     G[0, 0, 0, 1, x])/(4*(-1 + x)^2) - 
   (eps^2*(-4788 - 7776*eps - 32463*eps^2 + 5472*Nf + 3840*eps*Nf + 
      5542*eps^2*Nf + 8028*x + 10080*eps*x + 50310*eps^2*x - 13680*Nf*x - 
      11808*eps*Nf*x - 20928*eps^2*Nf*x - 1908*x^2 + 630*eps*x^2 - 
      6831*eps^2*x^2 + 10944*Nf*x^2 + 12024*eps*Nf*x^2 + 26688*eps^2*Nf*x^2 - 
      252*x^3 - 1332*eps*x^3 - 2313*eps^2*x^3 - 2736*Nf*x^3 - 
      4992*eps*Nf*x^3 - 18064*eps^2*Nf*x^3 - 360*eps^2*x^4 + 
      2160*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^2*(-3960 - 7398*eps - 34164*eps^2 + 6912*Nf + 4416*eps*Nf + 
      4864*eps^2*Nf + 6156*x + 990*eps*x + 21213*eps^2*x - 17280*Nf*x - 
      9480*eps*Nf*x - 728*eps^2*Nf*x - 1764*x^2 + 5274*eps*x^2 + 
      144*eps^2*x^2 + 13824*Nf*x^2 + 5712*eps*Nf*x^2 - 15590*eps^2*Nf*x^2 - 
      684*x^3 - 180*eps*x^3 + 9387*eps^2*x^3 - 3456*Nf*x^3 - 456*eps*Nf*x^3 + 
      8852*eps^2*Nf*x^3 - 3240*eps^2*x^4 + 2232*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
   (eps*(2808 - 42120*eps - 145476*eps^2 - 527634*eps^3 - 24048*eps*Nf - 
      123024*eps^2*Nf - 481940*eps^3*Nf + 20952*x + 46980*eps*x + 
      13500*eps^2*x - 289683*eps^3*x + 55008*eps*Nf*x + 293244*eps^2*Nf*x + 
      1228840*eps^3*Nf*x + 1728*x^2 + 13824*eps*x^2 + 134514*eps^2*x^2 + 
      630774*eps^3*x^2 - 30384*eps*Nf*x^2 - 193416*eps^2*Nf*x^2 - 
      899632*eps^3*Nf*x^2 - 6696*eps^2*x^3 - 9126*eps^3*x^3 + 
      9936*eps^2*Nf*x^3 + 76032*eps^3*Nf*x^3)*Zeta[3])/(648*(-1 + x)^2) - 
   (7*eps^4*(19 + 187*x + 23*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[0, 0, 1, x]*(-1/108*(eps*(2862*eps + 14472*eps^2 + 70362*eps^3 - 
         3456*eps*Nf - 13248*eps^2*Nf - 45480*eps^3*Nf - 3024*x - 
         3618*eps*x - 7290*eps^2*x - 22788*eps^3*x + 6048*eps*Nf*x + 
         25560*eps^2*Nf*x + 96456*eps^3*Nf*x - 756*x^2 - 1620*eps*x^2 - 
         8181*eps^2*x^2 - 47979*eps^3*x^2 - 2304*eps*Nf*x^2 - 
         15216*eps^2*Nf*x^2 - 66880*eps^3*Nf*x^2 - 540*eps^2*x^3 - 
         621*eps^3*x^3 + 4320*eps^2*Nf*x^3 + 25920*eps^3*Nf*x^3))/
       (-1 + x)^2 - (98*eps^4*x*(4 + x)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]^3*((eps*(-5616 + 432*eps + 29484*eps^2 + 131112*eps^3 - 10368*Nf - 
        4608*eps*Nf + 2616*eps^2*Nf + 24352*eps^3*Nf + 12744*x + 7776*eps*x - 
        20952*eps^2*x - 64368*eps^3*x + 25920*Nf*x - 10512*eps*Nf*x - 
        120048*eps^2*Nf*x - 512176*eps^3*Nf*x - 9720*x^2 - 5292*eps*x^2 - 
        1134*eps^2*x^2 - 41283*eps^3*x^2 - 20736*Nf*x^2 + 34416*eps*Nf*x^2 + 
        249168*eps^2*Nf*x^2 + 1056572*eps^3*Nf*x^2 + 2376*x^3 - 
        3672*eps*x^3 - 8856*eps^2*x^3 - 26244*eps^3*x^3 + 5184*Nf*x^3 - 
        19440*eps*Nf*x^3 - 135792*eps^2*Nf*x^3 - 606192*eps^3*Nf*x^3 - 
        3672*eps^2*x^4 - 11448*eps^3*x^4 + 11232*eps^2*Nf*x^4 + 
        67392*eps^3*Nf*x^4))/(2592*(-1 + x)^2*x) - 
     (7*eps^4*(-2 + x)*(13 + 24*Nf - 23*x - 48*Nf*x + 11*x^2 + 24*Nf*x^2)*
       Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[0, 1, x]*((-1296 + 14904*eps + 90072*eps^2 + 514188*eps^3 + 
       2602692*eps^4 - 11232*eps*Nf - 63648*eps^2*Nf - 294504*eps^3*Nf - 
       1248904*eps^4*Nf - 1296*x - 7776*eps*x - 17496*eps^2*x - 
       160542*eps^3*x - 907119*eps^4*x + 22464*eps*Nf*x + 137880*eps^2*Nf*x + 
       699312*eps^3*Nf*x + 3265892*eps^4*Nf*x + 1296*x^2 - 11664*eps*x^2 - 
       102384*eps^2*x^2 - 422496*eps^3*x^2 - 1858788*eps^4*x^2 - 
       11232*eps*Nf*x^2 - 70992*eps^2*Nf*x^2 - 470688*eps^3*Nf*x^2 - 
       2678560*eps^4*Nf*x^2 + 15552*eps^2*x^3 + 69984*eps^3*x^3 + 
       395928*eps^4*x^3 + 12960*eps^2*Nf*x^3 + 127008*eps^3*Nf*x^3 + 
       807408*eps^4*Nf*x^3)/(1296*(-1 + x)^2) + 
     (7*eps^3*(6 - 69*eps + 52*eps*Nf + 6*x + 36*eps*x - 104*eps*Nf*x - 
        6*x^2 + 54*eps*x^2 + 52*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
   G[0, 1, 1, x]*(-1/216*(eps*(-4536 - 5184*eps - 16146*eps^2 - 44172*eps^3 + 
         5184*Nf + 2880*eps*Nf + 1524*eps^2*Nf - 208*eps^3*Nf + 7992*x - 
         324*eps*x - 10368*eps^2*x - 58752*eps^3*x - 12960*Nf*x - 
         22608*eps*Nf*x - 64464*eps^2*Nf*x - 213508*eps^3*Nf*x - 2376*x^2 + 
         16092*eps*x^2 + 72414*eps^2*x^2 + 329157*eps^3*x^2 + 10368*Nf*x^2 + 
         35280*eps*Nf*x^2 + 126084*eps^2*Nf*x^2 + 431744*eps^3*Nf*x^2 - 
         864*x^3 - 6912*eps*x^3 - 16146*eps^2*x^3 - 87534*eps^3*x^3 - 
         2592*Nf*x^3 - 17136*eps*Nf*x^3 - 69528*eps^2*Nf*x^3 - 
         229520*eps^3*Nf*x^3 - 6696*eps^2*x^4 - 24678*eps^3*x^4 + 
         3024*eps^2*Nf*x^4 + 1728*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
     (14*eps^4*(21 - 24*Nf - 37*x + 60*Nf*x + 11*x^2 - 48*Nf*x^2 + 4*x^3 + 
        12*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]^2*((18144 + 33696*eps + 140616*eps^2 + 535248*eps^3 + 
       2096280*eps^4 - 20736*Nf - 13824*eps*Nf - 17424*eps^2*Nf - 
       47040*eps^3*Nf - 204592*eps^4*Nf - 32400*x - 72576*eps*x - 
       373248*eps^2*x - 1478736*eps^3*x - 5716656*eps^4*x + 51840*Nf*x - 
       21600*eps*Nf*x - 222624*eps^2*Nf*x - 926016*eps^3*Nf*x - 
       3310000*eps^4*Nf*x + 9072*x^2 + 64152*eps*x^2 + 415692*eps^2*x^2 + 
       1810350*eps^3*x^2 + 7438149*eps^4*x^2 - 41472*Nf*x^2 + 
       82080*eps*Nf*x^2 + 523008*eps^2*Nf*x^2 + 2184456*eps^3*Nf*x^2 + 
       8286116*eps^4*Nf*x^2 + 3888*x^3 - 29808*eps*x^3 - 209952*eps^2*x^3 - 
       932472*eps^3*x^3 - 3805056*eps^4*x^3 + 10368*Nf*x^3 - 
       47520*eps*Nf*x^3 - 276192*eps^2*Nf*x^3 - 1207968*eps^3*Nf*x^3 - 
       4893760*eps^4*Nf*x^3 + 6480*eps^2*x^4 + 33696*eps^3*x^4 + 
       86184*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 93312*eps^3*Nf*x^4 + 
       435456*eps^4*Nf*x^4)/(5184*(-1 + x)^2*x) + 
     (eps^2*(-720 + 162*eps + 3258*eps^2 - 1440*Nf - 336*eps*Nf + 
        1858*eps^2*Nf + 2160*x + 5994*eps*x + 22842*eps^2*x + 3600*Nf*x - 
        2760*eps*Nf*x - 24568*eps^2*Nf*x - 2088*x^2 - 6120*eps*x^2 - 
        23535*eps^2*x^2 - 2880*Nf*x^2 + 6528*eps*Nf*x^2 + 
        47744*eps^2*Nf*x^2 + 612*x^3 - 216*eps*x^3 - 5715*eps^2*x^3 + 
        720*Nf*x^3 - 3432*eps*Nf*x^3 - 27464*eps^2*Nf*x^3 + 2052*eps^2*x^4 + 
        3744*eps^2*Nf*x^4)*G[0, 1, x])/(72*(-1 + x)^2*x) + 
     (7*eps^3*(-84 - 156*eps + 96*Nf + 64*eps*Nf + 150*x + 336*eps*x - 
        240*Nf*x + 100*eps*Nf*x - 42*x^2 - 297*eps*x^2 + 192*Nf*x^2 - 
        380*eps*Nf*x^2 - 18*x^3 + 138*eps*x^3 - 48*Nf*x^3 + 220*eps*Nf*x^3)*
       Zeta[3])/(36*(-1 + x)^2*x)) - 
   (31*eps^3*(-6 - 4*eps*Nf - 6*x - 45*eps*x - 4*eps*Nf*x + 6*x^2 + 
      30*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(30*(-1 + x)^2) + 
   G[1, x]*((-7776 + 85536*eps + 583200*eps^2 + 3192048*eps^3 + 
       14961024*eps^4 + 65170656*eps^5 - 129600*eps*Nf - 589248*eps^2*Nf - 
       2318688*eps^3*Nf - 8694528*eps^4*Nf - 31980736*eps^5*Nf - 7776*x - 
       136080*eps*x - 713448*eps^2*x - 3224124*eps^3*x - 12190338*eps^4*x - 
       42760467*eps^5*x + 243648*eps*Nf*x + 1186272*eps^2*Nf*x + 
       4882320*eps^3*Nf*x + 19277976*eps^4*Nf*x + 75051236*eps^5*Nf*x + 
       7776*x^2 + 23328*eps*x^2 + 31104*eps^2*x^2 - 66096*eps^3*x^2 - 
       2111184*eps^4*x^2 - 16500672*eps^5*x^2 - 119232*eps*Nf*x^2 - 
       587520*eps^2*Nf*x^2 - 2605248*eps^3*Nf*x^2 - 11254656*eps^4*Nf*x^2 - 
       47803520*eps^5*Nf*x^2 + 7776*eps^2*x^3 + 31104*eps^3*x^3 + 
       276048*eps^4*x^3 + 1975104*eps^5*x^3 + 62208*eps^2*Nf*x^3 + 
       373248*eps^3*Nf*x^3 + 1741824*eps^4*Nf*x^3 + 7464960*eps^5*Nf*x^3)/
      (15552*eps*(-1 + x)^2) + (eps^2*(-1008 - 1980*eps - 9288*eps^2 + 
        1152*Nf + 960*eps*Nf + 1912*eps^2*Nf + 1728*x + 3222*eps*x + 
        20538*eps^2*x - 2880*Nf*x - 1728*eps*Nf*x - 2688*eps^2*Nf*x + 
        432*x^2 - 414*eps*x^2 - 10206*eps^2*x^2 + 2304*Nf*x^2 + 
        864*eps*Nf*x^2 + 528*eps^2*Nf*x^2 + 108*x^3 - 396*eps*x^3 - 
        2511*eps^2*x^3 - 576*Nf*x^3 - 192*eps*Nf*x^3 - 224*eps^2*Nf*x^3 + 
        180*eps^2*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^2*(1620 + 2988*eps + 12375*eps^2 - 2304*Nf - 1296*eps*Nf - 
        756*eps^2*Nf - 2232*x + 2178*eps*x + 8397*eps^2*x + 5760*Nf*x - 
        744*eps*Nf*x - 17896*eps^2*Nf*x + 144*x^2 - 4500*eps*x^2 - 
        12294*eps^2*x^2 - 4608*Nf*x^2 + 5160*eps*Nf*x^2 + 
        41180*eps^2*Nf*x^2 + 504*x^3 - 108*eps*x^3 - 7785*eps^2*x^3 + 
        1152*Nf*x^3 - 3384*eps*Nf*x^3 - 24528*eps^2*Nf*x^3 + 2592*eps^2*x^4 + 
        2016*eps^2*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     (eps^2*(-2484 - 1134*eps + 5103*eps^2 - 4320*Nf - 1728*eps*Nf + 
        2034*eps^2*Nf + 5868*x + 8514*eps*x + 11637*eps^2*x + 10800*Nf*x + 
        3480*eps*Nf*x - 16808*eps^2*Nf*x - 180*x^2 + 36*eps*x^2 + 
        3276*eps^2*x^2 - 8640*Nf*x^2 - 624*eps*Nf*x^2 + 38116*eps^2*Nf*x^2 + 
        1044*x^3 - 4428*eps*x^3 - 26847*eps^2*x^3 + 2160*Nf*x^3 - 
        1032*eps*Nf*x^3 - 29728*eps^2*Nf*x^3 + 5796*eps^2*x^4 + 
        3600*eps^2*Nf*x^4)*Zeta[3])/(108*(-1 + x)^2*x) + 
     G[0, 1, x]*(-1/216*(eps*(-1512 - 4860*eps - 24786*eps^2 - 106920*eps^3 + 
           1728*Nf + 1728*eps*Nf + 4284*eps^2*Nf + 15888*eps^3*Nf + 2808*x + 
           18792*eps*x + 101574*eps^2*x + 447390*eps^3*x - 4320*Nf*x + 
           3600*eps*Nf*x + 24720*eps^2*Nf*x + 95536*eps^3*Nf*x - 648*x^2 - 
           17604*eps*x^2 - 96984*eps^2*x^2 - 450063*eps^3*x^2 + 3456*Nf*x^2 - 
           12384*eps*Nf*x^2 - 63768*eps^2*Nf*x^2 - 237020*eps^3*Nf*x^2 - 
           432*x^3 + 4752*eps*x^3 + 19008*eps^2*x^3 + 95148*eps^3*x^3 - 
           864*Nf*x^3 + 7056*eps*Nf*x^3 + 27744*eps^2*Nf*x^3 + 
           76528*eps^3*Nf*x^3 + 6048*eps^2*x^4 + 25164*eps^3*x^4 + 
           2592*eps^2*Nf*x^4 + 31968*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (14*eps^4*(7 - 8*Nf - 13*x + 20*Nf*x + 3*x^2 - 16*Nf*x^2 + 2*x^3 + 
          4*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) - 
     (31*eps^4*(-1 - x + x^2)*Zeta[5])/(5*(-1 + x)^2))) + 
 G[0, x]*(-1/93312*(-139968 - 536544*eps - 1597968*eps^2 - 4309848*eps^3 - 
      10967076*eps^4 - 26994870*eps^5 - 65219985*eps^6 - 93312*eps*Nf - 
      451008*eps^2*Nf - 1661472*eps^3*Nf - 5574960*eps^4*Nf - 
      17882568*eps^5*Nf - 55938732*eps^6*Nf + 46656*x + 209952*eps*x + 
      174960*eps^2*x - 297432*eps^3*x - 2289060*eps^4*x - 8938998*eps^5*x - 
      29178225*eps^6*x + 31104*eps*Nf*x + 1000512*eps^2*Nf*x + 
      6180192*eps^3*Nf*x + 27226512*eps^4*Nf*x + 103230168*eps^5*Nf*x + 
      360636868*eps^6*Nf*x)/(eps^2*(-1 + x)) + 
   (eps^2*(3060 + 2340*eps + 3969*eps^2 - 768*eps*Nf - 3776*eps^2*Nf - 
      3672*x - 5454*eps*x - 23400*eps^2*x + 1536*eps*Nf*x + 
      10432*eps^2*Nf*x + 612*x^2 + 3114*eps*x^2 + 16731*eps^2*x^2 - 
      768*eps*Nf*x^2 - 8960*eps^2*Nf*x^2 - 126*eps^2*x^3 + 3456*eps^2*Nf*x^3)*
     G[1, x]^5)/(2160*(-1 + x)*x) + 
   (eps^2*(48 - 54*eps - 108*eps^2 + 304*x + 392*eps*x + 294*eps^2*x + 
      16*x^2 - 88*eps*x^2 - 415*eps^2*x^2 + 158*eps^2*x^3)*
     G[0, 0, 0, 0, 1, x])/(2*(-1 + x)^2) + 
   (eps^2*(-1764 - 3236*eps - 14758*eps^2 + 2016*Nf + 1608*eps*Nf + 
      2992*eps^2*Nf + 2972*x + 3100*eps*x + 17067*eps^2*x - 5040*Nf*x - 
      5496*eps*Nf*x - 13176*eps^2*Nf*x - 788*x^2 + 1410*eps*x^2 + 
      2832*eps^2*x^2 + 4032*Nf*x^2 + 6000*eps*Nf*x^2 + 18192*eps^2*Nf*x^2 - 
      132*x^3 - 262*eps*x^3 + 1038*eps^2*x^3 - 1008*Nf*x^3 - 
      2592*eps*Nf*x^3 - 11904*eps^2*Nf*x^3 - 260*eps^2*x^4 + 
      1536*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^2*(-882 - 1755*eps - 8415*eps^2 + 1008*Nf + 876*eps*Nf + 
      1850*eps^2*Nf + 1452*x + 1560*eps*x + 9237*eps^2*x - 2520*Nf*x - 
      2964*eps*Nf*x - 7860*eps^2*Nf*x - 564*x^2 + 678*eps*x^2 + 
      2049*eps^2*x^2 + 2016*Nf*x^2 + 3216*eps*Nf*x^2 + 10728*eps^2*Nf*x^2 - 
      66*x^3 - 78*eps*x^3 + 606*eps^2*x^3 - 504*Nf*x^3 - 1392*eps*Nf*x^3 - 
      6928*eps^2*Nf*x^3 - 198*eps^2*x^4 + 912*eps^2*Nf*x^4)*
     G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^2*(7992 + 4554*eps - 27477*eps^2 + 17280*Nf + 10440*eps*Nf + 
      9210*eps^2*Nf - 17028*x - 29034*eps*x - 10566*eps^2*x - 43200*Nf*x - 
      35928*eps*Nf*x - 55128*eps^2*Nf*x - 9108*x^2 - 6984*eps*x^2 - 
      38115*eps^2*x^2 + 34560*Nf*x^2 + 39384*eps*Nf*x^2 + 
      81552*eps^2*Nf*x^2 + 540*x^3 + 7362*eps*x^3 + 3573*eps^2*x^3 - 
      8640*Nf*x^3 - 11328*eps*Nf*x^3 - 45040*eps^2*Nf*x^3 - 2232*eps^2*x^4 + 
      22032*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(594 - 585*eps - 10521*eps^2 + 4176*Nf + 2508*eps*Nf + 
      2152*eps^2*Nf - 1764*x - 4176*eps*x + 5166*eps^2*x - 10440*Nf*x - 
      8820*eps*Nf*x - 13692*eps^2*Nf*x - 2052*x^2 - 882*eps*x^2 - 
      10359*eps^2*x^2 + 8352*Nf*x^2 + 9792*eps*Nf*x^2 + 20604*eps^2*Nf*x^2 - 
      90*x^3 + 882*eps*x^3 + 414*eps^2*x^3 - 2088*Nf*x^3 - 2904*eps*Nf*x^3 - 
      11560*eps^2*Nf*x^3 - 594*eps^2*x^4 + 5328*eps^2*Nf*x^4)*
     G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^2*x) + 
   (eps^2*(-6336 + 39672*eps^2 - 4032*Nf - 5280*eps*Nf - 16132*eps^2*Nf + 
      8964*x - 29556*eps*x - 225522*eps^2*x + 10080*Nf*x + 7176*eps*Nf*x + 
      16952*eps^2*Nf*x - 1548*x^2 + 31950*eps*x^2 + 154791*eps^2*x^2 - 
      8064*Nf*x^2 + 1416*eps*Nf*x^2 + 11624*eps^2*Nf*x^2 - 1116*x^3 - 
      8892*eps*x^3 - 12600*eps^2*x^3 + 2016*Nf*x^3 + 216*eps*Nf*x^3 + 
      5496*eps^2*Nf*x^3 - 6948*eps^2*x^4 + 1872*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((3888 + 54432*eps + 162432*eps^2 + 585360*eps^3 + 2369304*eps^4 + 
      21600*eps*Nf + 144864*eps^2*Nf + 650976*eps^3*Nf + 2517808*eps^4*Nf - 
      6480*x - 10152*eps*x + 110052*eps^2*x + 515754*eps^3*x + 
      1671867*eps^4*x - 50976*eps*Nf*x - 304704*eps^2*Nf*x - 
      1385448*eps^3*Nf*x - 5403076*eps^4*Nf*x - 6480*x^2 - 31968*eps*x^2 - 
      206712*eps^2*x^2 - 882576*eps^3*x^2 - 3808944*eps^4*x^2 + 
      25056*eps*Nf*x^2 + 96480*eps^2*Nf*x^2 + 386592*eps^3*Nf*x^2 + 
      1235200*eps^4*Nf*x^2 + 32400*eps^2*x^3 + 143208*eps^3*x^3 + 
      865080*eps^4*x^3 + 15552*eps^2*Nf*x^3 + 191808*eps^3*Nf*x^3 + 
      1324512*eps^4*Nf*x^3)*Zeta[3])/(1296*(-1 + x)^2) - 
   (7*eps^3*(18 + 231*eps + 100*eps*Nf - 30*x - 19*eps*x - 236*eps*Nf*x - 
      30*x^2 - 155*eps*x^2 + 116*eps*Nf*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[1, x]^4*(-1/432*(eps*(900 + 828*eps + 2169*eps^2 + 8064*eps^3 - 
         288*eps*Nf - 1416*eps^2*Nf - 5984*eps^3*Nf - 1080*x - 2070*eps*x - 
         9972*eps^2*x - 48618*eps^3*x + 576*eps*Nf*x + 3960*eps^2*Nf*x + 
         17976*eps^3*Nf*x + 180*x^2 + 1242*eps*x^2 + 6255*eps^2*x^2 + 
         25533*eps^3*x^2 - 288*eps*Nf*x^2 - 3504*eps^2*Nf*x^2 - 
         19376*eps^3*Nf*x^2 + 306*eps^2*x^3 + 2061*eps^3*x^3 + 
         1440*eps^2*Nf*x^3 + 11376*eps^3*Nf*x^3))/((-1 + x)*x) + 
     (35*eps^4*(-5 + x)*Zeta[3])/(18*x)) + 
   G[1, x]^3*((1620 + 2268*eps + 9477*eps^2 + 41472*eps^3 + 174555*eps^4 - 
       864*eps*Nf - 4248*eps^2*Nf - 17952*eps^3*Nf - 71368*eps^4*Nf - 
       1944*x - 6318*eps*x - 35316*eps^2*x - 178686*eps^3*x - 
       807570*eps^4*x + 1728*eps*Nf*x + 12168*eps^2*Nf*x + 56496*eps^3*Nf*x + 
       239408*eps^4*Nf*x + 324*x^2 + 4050*eps*x^2 + 18387*eps^2*x^2 + 
       72981*eps^3*x^2 + 210276*eps^4*x^2 - 864*eps*Nf*x^2 - 
       11376*eps^2*Nf*x^2 - 67416*eps^3*Nf*x^2 - 337948*eps^4*Nf*x^2 + 
       2754*eps^2*x^3 + 14661*eps^3*x^3 + 105381*eps^4*x^3 + 
       5184*eps^2*Nf*x^3 + 43416*eps^3*Nf*x^3 + 256284*eps^4*Nf*x^3)/
      (972*(-1 + x)*x) + (eps^2*(-6912 - 8712*eps - 29574*eps^2 + 4032*Nf + 
        3600*eps*Nf + 7872*eps^2*Nf + 14004*x + 28548*eps*x + 
        129852*eps^2*x - 10080*Nf*x - 2136*eps*Nf*x + 9784*eps^2*Nf*x - 
        7452*x^2 - 25362*eps*x^2 - 131139*eps^2*x^2 + 8064*Nf*x^2 - 
        6456*eps*Nf*x^2 - 44552*eps^2*Nf*x^2 + 396*x^3 + 5724*eps*x^3 + 
        30258*eps^2*x^3 - 2016*Nf*x^3 + 4968*eps*Nf*x^3 + 
        20712*eps^2*Nf*x^3 + 2628*eps^2*x^4 + 3600*eps^2*Nf*x^4)*G[0, 1, x])/
      (216*(-1 + x)^2*x) + (7*eps^3*(30 + 42*eps - 16*eps*Nf - 6*x - 
        75*eps*x + 16*eps*Nf*x)*Zeta[3])/(27*x)) + 
   G[0, 0, 0, 1, x]*(-1/2*(eps*(12 - 54*eps - 132*eps^2 - 246*eps^3 + 92*x + 
         100*eps*x - 90*eps^2*x - 1098*eps^3*x + 8*x^2 + 28*eps*x^2 + 
         181*eps^2*x^2 + 736*eps^3*x^2 + 22*eps^2*x^3 + 103*eps^3*x^3))/
       (-1 + x)^2 + (28*eps^4*(3 + 23*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, 0, 1, x]*((324 + 2106*eps + 16848*eps^2 + 98496*eps^3 + 
       469638*eps^4 - 5184*eps*Nf - 19872*eps^2*Nf - 68220*eps^3*Nf - 
       234372*eps^4*Nf - 972*x - 2592*eps*x - 21060*eps^2*x - 
       109836*eps^3*x - 456030*eps^4*x + 9072*eps*Nf*x + 38340*eps^2*Nf*x + 
       144684*eps^3*Nf*x + 537528*eps^4*Nf*x - 648*x^2 - 972*eps*x^2 - 
       3645*eps^2*x^2 - 34992*eps^3*x^2 - 259200*eps^4*x^2 - 
       3456*eps*Nf*x^2 - 22824*eps^2*Nf*x^2 - 100320*eps^3*Nf*x^2 - 
       396928*eps^4*Nf*x^2 + 162*eps^2*x^3 + 3321*eps^3*x^3 + 
       38313*eps^4*x^3 + 6480*eps^2*Nf*x^3 + 38880*eps^3*Nf*x^3 + 
       181440*eps^4*Nf*x^3)/(162*(-1 + x)^2) + 
     (14*eps^3*(-6 - 39*eps + 96*eps*Nf + 18*x + 48*eps*x - 168*eps*Nf*x + 
        12*x^2 + 18*eps*x^2 + 64*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
   G[0, 0, 1, 1, x]*(-1/54*(eps*(1512 + 810*eps - 2133*eps^2 - 22140*eps^3 - 
         1728*Nf - 360*eps*Nf + 2442*eps^2*Nf + 12536*eps^3*Nf - 1944*x - 
         6156*eps*x - 20358*eps^2*x - 59967*eps^3*x + 4320*Nf*x - 
         648*eps*Nf*x - 15048*eps^2*Nf*x - 64644*eps^3*Nf*x + 3240*x^2 + 
         8586*eps*x^2 + 25623*eps^2*x^2 + 76626*eps^3*x^2 - 3456*Nf*x^2 + 
         1944*eps*Nf*x^2 + 23688*eps^2*Nf*x^2 + 100356*eps^3*Nf*x^2 + 
         594*eps*x^3 + 5778*eps^2*x^3 + 31050*eps^3*x^3 + 864*Nf*x^3 - 
         1152*eps*Nf*x^3 - 14304*eps^2*Nf*x^3 - 63680*eps^3*Nf*x^3 + 
         540*eps^2*x^4 + 2484*eps^3*x^4 + 2160*eps^2*Nf*x^4 + 
         12960*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (56*eps^4*(7 - 8*Nf - 9*x + 20*Nf*x + 15*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       Zeta[3])/(3*(-1 + x)^2*x)) + G[0, 1, x]^2*
    ((eps*(-3024 - 6912*eps - 33777*eps^2 - 139806*eps^3 + 3456*Nf + 
        3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 5724*x + 11232*eps*x + 
        67149*eps^2*x + 313038*eps^3*x - 8640*Nf*x - 11880*eps*Nf*x - 
        33480*eps^2*Nf*x - 115038*eps^3*Nf*x + 540*x^2 + 2484*eps*x^2 - 
        11556*eps^2*x^2 - 86076*eps^3*x^2 + 6912*Nf*x^2 + 13824*eps*Nf*x^2 + 
        48438*eps^2*Nf*x^2 + 166086*eps^3*Nf*x^2 - 540*x^3 - 1080*eps*x^3 + 
        3213*eps^2*x^3 + 16389*eps^3*x^3 - 1728*Nf*x^3 - 6480*eps*Nf*x^3 - 
        32076*eps^2*Nf*x^3 - 121680*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 
        3240*eps^2*Nf*x^4 + 19440*eps^3*Nf*x^4))/(108*(-1 + x)^2*x) + 
     (14*eps^4*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, 1, x]*(-1/216*(eps*(5616 + 7776*eps + 16740*eps^2 + 
         9720*eps^3 - 10368*Nf - 2304*eps*Nf + 13944*eps^2*Nf + 
         72224*eps^3*Nf - 6264*x - 9504*eps*x + 17496*eps^2*x + 
         404676*eps^3*x + 25920*Nf*x - 17424*eps*Nf*x - 169584*eps^2*Nf*x - 
         756304*eps^3*Nf*x - 2808*x^2 - 9396*eps*x^2 - 98442*eps^2*x^2 - 
         760023*eps^3*x^2 - 20736*Nf*x^2 + 41328*eps*Nf*x^2 + 
         322032*eps^2*Nf*x^2 + 1495964*eps^3*Nf*x^2 + 3240*x^3 - 
         1080*eps*x^3 - 39852*eps^2*x^3 - 153360*eps^3*x^3 + 5184*Nf*x^3 - 
         15984*eps*Nf*x^3 - 173232*eps^2*Nf*x^3 - 949104*eps^3*Nf*x^3 + 
         13608*eps^2*x^4 + 72252*eps^3*x^4 + 42336*eps^2*Nf*x^4 + 
         286848*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (14*eps^4*(26 - 48*Nf - 29*x + 120*Nf*x - 13*x^2 - 96*Nf*x^2 + 15*x^3 + 
        24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/1296*(-18144 - 64800*eps - 355104*eps^2 - 
        1568160*eps^3 - 6477408*eps^4 + 20736*Nf + 25920*eps*Nf + 
        76896*eps^2*Nf + 298368*eps^3*Nf + 1203744*eps^4*Nf + 32400*x + 
        184032*eps*x + 1071144*eps^2*x + 4885920*eps^3*x + 20703600*eps^4*x - 
        51840*Nf*x - 14688*eps*Nf*x + 6624*eps^2*Nf*x - 1632*eps^3*Nf*x - 
        368720*eps^4*Nf*x - 9072*x^2 - 117288*eps*x^2 - 680076*eps^2*x^2 - 
        3242430*eps^3*x^2 - 14319909*eps^4*x^2 + 41472*Nf*x^2 - 
        45792*eps*Nf*x^2 - 229248*eps^2*Nf*x^2 - 826536*eps^3*Nf*x^2 - 
        2600324*eps^4*Nf*x^2 - 3888*x^3 + 22032*eps*x^3 + 91368*eps^2*x^3 + 
        487296*eps^3*x^3 + 1984176*eps^4*x^3 - 10368*Nf*x^3 + 
        26784*eps*Nf*x^3 + 65376*eps^2*Nf*x^3 + 61728*eps^3*Nf*x^3 - 
        586112*eps^4*Nf*x^3 + 32400*eps^2*x^4 + 143208*eps^3*x^4 + 
        865080*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 191808*eps^3*Nf*x^4 + 
        1324512*eps^4*Nf*x^4)/((-1 + x)^2*x) + 
     (7*eps^3*(-84 - 300*eps + 96*Nf + 120*eps*Nf + 150*x + 852*eps*x - 
        240*Nf*x - 68*eps*Nf*x - 42*x^2 - 543*eps*x^2 + 192*Nf*x^2 - 
        212*eps*Nf*x^2 - 18*x^3 + 102*eps*x^3 - 48*Nf*x^3 + 124*eps*Nf*x^3)*
       Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/1944*(2916 + 20898*eps + 101088*eps^2 + 428166*eps^3 + 
        1721412*eps^4 - 1296*Nf - 6372*eps*Nf - 26928*eps^2*Nf - 
        107052*eps^3*Nf - 416752*eps^4*Nf - 9720*x - 66582*eps*x - 
        361584*eps^2*x - 1695654*eps^3*x - 7415874*eps^4*x + 2592*Nf*x + 
        19548*eps*Nf*x + 96300*eps^2*Nf*x + 430968*eps^3*Nf*x + 
        1865840*eps^4*Nf*x + 6804*x^2 + 24300*eps*x^2 + 87966*eps^2*x^2 + 
        163782*eps^3*x^2 - 330723*eps^4*x^2 - 1296*Nf*x^2 - 
        20952*eps*Nf*x^2 - 142920*eps^2*Nf*x^2 - 782484*eps^3*Nf*x^2 - 
        3849622*eps^4*Nf*x^2 + 10692*eps*x^3 + 54432*eps^2*x^3 + 
        338256*eps^3*x^3 + 1953477*eps^4*x^3 + 11664*eps*Nf*x^3 + 
        106920*eps^2*Nf*x^3 + 659988*eps^3*Nf*x^3 + 3441366*eps^4*Nf*x^3)/
       ((-1 + x)*x) + (eps^2*(-2016 - 3402*eps - 11286*eps^2 - 576*Nf + 
        1404*eps^2*Nf + 3132*x + 5184*eps*x + 19827*eps^2*x + 1440*Nf*x - 
        576*eps*Nf*x - 7296*eps^2*Nf*x - 900*x^2 - 666*eps*x^2 - 
        7848*eps^2*x^2 - 1152*Nf*x^2 + 1008*eps*Nf*x^2 + 10896*eps^2*Nf*x^2 - 
        360*x^3 - 1098*eps*x^3 - 396*eps^2*x^3 + 288*Nf*x^3 - 
        384*eps*Nf*x^3 - 6208*eps^2*Nf*x^3 - 252*eps^2*x^4 + 
        1440*eps^2*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^2*(-4752 - 6840*eps - 30042*eps^2 + 4032*Nf + 4176*eps*Nf + 
        10704*eps^2*Nf + 10836*x + 27036*eps*x + 139464*eps^2*x - 
        10080*Nf*x - 3864*eps*Nf*x - 392*eps^2*Nf*x - 6876*x^2 - 
        26154*eps*x^2 - 135135*eps^2*x^2 + 8064*Nf*x^2 - 4728*eps*Nf*x^2 - 
        31496*eps^2*Nf*x^2 + 828*x^3 + 6444*eps*x^3 + 26622*eps^2*x^3 - 
        2016*Nf*x^3 + 4200*eps*Nf*x^3 + 12904*eps^2*Nf*x^3 + 3492*eps^2*x^4 + 
        4752*eps^2*Nf*x^4)*G[0, 1, 1, x])/(72*(-1 + x)^2*x) + 
     (eps^2*(-5616 - 13500*eps - 72666*eps^2 + 8640*Nf + 8304*eps*Nf + 
        19768*eps^2*Nf + 13284*x + 65412*eps*x + 379566*eps^2*x - 
        21600*Nf*x - 2376*eps*Nf*x + 28008*eps^2*Nf*x - 8748*x^2 - 
        75042*eps*x^2 - 408141*eps^2*x^2 + 17280*Nf*x^2 - 20808*eps*Nf*x^2 - 
        115032*eps^2*Nf*x^2 + 324*x^3 + 24696*eps*x^3 + 94374*eps^2*x^3 - 
        4320*Nf*x^3 + 14520*eps*Nf*x^3 + 38648*eps^2*Nf*x^3 + 
        20340*eps^2*x^4 + 19440*eps^2*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x) + 
     G[0, 1, x]*(-1/432*(eps*(-10368 - 9072*eps - 13500*eps^2 - 57888*eps^3 - 
           10368*Nf - 2016*eps*Nf + 15360*eps^2*Nf + 78208*eps^3*Nf + 
           22248*x + 47304*eps*x + 181224*eps^2*x + 883656*eps^3*x + 
           25920*Nf*x - 18288*eps*Nf*x - 169296*eps^2*Nf*x - 
           735232*eps^3*Nf*x - 14904*x^2 - 38340*eps*x^2 - 171342*eps^2*x^2 - 
           870939*eps^3*x^2 - 20736*Nf*x^2 + 42192*eps*Nf*x^2 + 
           319152*eps^2*Nf*x^2 + 1421900*eps^3*Nf*x^2 + 2808*x^3 - 
           1080*eps*x^3 - 14796*eps^2*x^3 - 34128*eps^3*x^3 + 5184*Nf*x^3 - 
           21744*eps*Nf*x^3 - 183408*eps^2*Nf*x^3 - 922480*eps^3*Nf*x^3 + 
           9720*eps^2*x^4 + 49572*eps^3*x^4 + 26784*eps^2*Nf*x^4 + 
           193536*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (7*eps^4*(-48 - 48*Nf + 103*x + 120*Nf*x - 69*x^2 - 96*Nf*x^2 + 
          13*x^3 + 24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x))) + 
   G[1, x]*((-11664 - 157464*eps - 1073088*eps^2 - 5866992*eps^3 - 
       28728432*eps^4 + 5184*Nf + 46224*eps*Nf + 287424*eps^2*Nf + 
       1521312*eps^3*Nf + 7351648*eps^4*Nf - 19440*x - 106920*eps*x - 
       689148*eps^2*x - 3951666*eps^3*x - 20239227*eps^4*x - 15552*Nf*x - 
       167184*eps*Nf*x - 1102248*eps^2*Nf*x - 5949612*eps^3*Nf*x - 
       28904850*eps^4*Nf*x + 19440*x^2 + 106920*eps*x^2 + 689148*eps^2*x^2 + 
       3951666*eps^3*x^2 + 20239227*eps^4*x^2 + 15552*Nf*x^2 + 
       167184*eps*Nf*x^2 + 1102248*eps^2*Nf*x^2 + 5949612*eps^3*Nf*x^2 + 
       28904850*eps^4*Nf*x^2)/(3888*(-1 + x)) - 
     (eps^2*(-1800 - 2682*eps - 11673*eps^2 + 864*Nf + 1272*eps*Nf + 
        4148*eps^2*Nf + 3492*x + 2448*eps*x + 14859*eps^2*x - 2160*Nf*x - 
        2952*eps*Nf*x - 12504*eps^2*Nf*x - 2772*x^2 - 1656*eps*x^2 - 
        12069*eps^2*x^2 + 1728*Nf*x^2 + 2304*eps*Nf*x^2 + 
        14196*eps^2*Nf*x^2 + 180*x^3 + 252*eps*x^3 + 2430*eps^2*x^3 - 
        432*Nf*x^3 - 144*eps*Nf*x^3 - 6792*eps^2*Nf*x^3 - 540*eps^2*x^4 + 
        3312*eps^2*Nf*x^4)*G[0, 1, x]^2)/(36*(-1 + x)^2*x) - 
     (eps^2*(12 - 36*eps - 78*eps^2 + 92*x + 124*eps*x + 84*eps^2*x + 8*x^2 - 
        14*eps*x^2 - 53*eps^2*x^2 + 28*eps^2*x^3)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)^2) + (eps^2*(2196 + 2934*eps + 5616*eps^2 + 576*Nf + 
        600*eps*Nf + 1546*eps^2*Nf - 3312*x - 5418*eps*x - 13473*eps^2*x - 
        1440*Nf*x - 1224*eps*Nf*x - 3624*eps^2*Nf*x - 360*x^2 - 432*eps*x^2 + 
        3996*eps^2*x^2 + 1152*Nf*x^2 + 792*eps*Nf*x^2 + 3264*eps^2*Nf*x^2 + 
        540*x^3 + 1818*eps*x^3 + 1467*eps^2*x^3 - 288*Nf*x^3 - 
        96*eps*Nf*x^3 - 1552*eps^2*Nf*x^3 + 144*eps^2*x^4 + 720*eps^2*Nf*x^4)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x) + 
     (eps^2*(1008 - 2304*eps - 28512*eps^2 + 4032*Nf + 4416*eps*Nf + 
        11884*eps^2*Nf + 540*x + 22356*eps*x + 154242*eps^2*x - 10080*Nf*x - 
        4584*eps*Nf*x - 3992*eps^2*Nf*x - 2484*x^2 - 25722*eps*x^2 - 
        135621*eps^2*x^2 + 8064*Nf*x^2 - 4008*eps*Nf*x^2 - 
        27176*eps^2*Nf*x^2 + 972*x^3 + 7236*eps*x^3 + 18198*eps^2*x^3 - 
        2016*Nf*x^3 + 3240*eps*Nf*x^3 + 8904*eps^2*Nf*x^3 + 5004*eps^2*x^4 + 
        3312*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
     (eps*(-432 + 4536*eps + 25272*eps^2 + 98280*eps^3 - 3456*Nf - 
        864*eps*Nf + 4176*eps^2*Nf + 22080*eps^3*Nf + 3672*x + 11232*eps*x + 
        66096*eps^2*x + 463860*eps^3*x + 8640*Nf*x - 14832*eps*Nf*x - 
        106704*eps^2*Nf*x - 479520*eps^3*Nf*x - 4968*x^2 - 15444*eps*x^2 - 
        70506*eps^2*x^2 - 478827*eps^3*x^2 - 6912*Nf*x^2 + 33552*eps*Nf*x^2 + 
        229488*eps^2*Nf*x^2 + 1112044*eps^3*Nf*x^2 + 3240*x^3 - 
        3456*eps*x^3 - 62136*eps^2*x^3 - 266364*eps^3*x^3 + 1728*Nf*x^3 - 
        17136*eps*Nf*x^3 - 141168*eps^2*Nf*x^3 - 845168*eps^3*Nf*x^3 + 
        17784*eps^2*x^4 + 91008*eps^3*x^4 + 25632*eps^2*Nf*x^4 + 
        230400*eps^3*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x) + 
     (14*eps^4*(-2 - 16*Nf + 17*x + 40*Nf*x - 23*x^2 - 32*Nf*x^2 + 15*x^3 + 
        8*Nf*x^3)*Zeta[3]^2)/(3*(-1 + x)^2*x) + 
     G[0, 0, 1, x]*(-1/54*(eps*(-1512 - 3132*eps - 14742*eps^2 - 
           59616*eps^3 + 1728*Nf + 1440*eps*Nf + 2868*eps^2*Nf + 
           9904*eps^3*Nf + 2484*x + 7020*eps*x + 40824*eps^2*x + 
           184842*eps^3*x - 4320*Nf*x - 2592*eps*Nf*x - 4032*eps^2*Nf*x - 
           15936*eps^3*Nf*x - 540*x^2 - 3348*eps*x^2 - 22626*eps^2*x^2 - 
           103275*eps^3*x^2 + 3456*Nf*x^2 + 1296*eps*Nf*x^2 + 
           792*eps^2*Nf*x^2 + 3264*eps^3*Nf*x^2 - 594*eps*x^3 - 
           3699*eps^2*x^3 - 21195*eps^3*x^3 - 864*Nf*x^3 - 288*eps*Nf*x^3 - 
           336*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 108*eps^2*x^4 + 
           1161*eps^3*x^4))/((-1 + x)^2*x) - 
       (28*eps^4*(14 - 16*Nf - 23*x + 40*Nf*x + 5*x^2 - 32*Nf*x^2 + 8*Nf*x^3)*
         Zeta[3])/(3*(-1 + x)^2*x)) + G[0, 1, 1, x]*
      ((eps*(-7344 - 7344*eps - 20520*eps^2 - 110160*eps^3 - 10368*Nf - 
          864*eps*Nf + 21024*eps^2*Nf + 102144*eps^3*Nf + 17496*x + 
          35856*eps*x + 158652*eps^2*x + 867564*eps^3*x + 25920*Nf*x - 
          21744*eps*Nf*x - 191184*eps^2*Nf*x - 833344*eps^3*Nf*x - 
          13608*x^2 - 30348*eps*x^2 - 150930*eps^2*x^2 - 859167*eps^3*x^2 - 
          20736*Nf*x^2 + 45648*eps*Nf*x^2 + 347952*eps^2*Nf*x^2 + 
          1561484*eps^3*Nf*x^2 + 3240*x^3 - 1080*eps*x^3 - 21168*eps^2*x^3 - 
          55620*eps^3*x^3 + 5184*Nf*x^3 - 21744*eps*Nf*x^3 - 
          197232*eps^2*Nf*x^3 - 1005424*eps^3*Nf*x^3 + 11016*eps^2*x^4 + 
          57672*eps^3*x^4 + 33696*eps^2*Nf*x^4 + 235008*eps^3*Nf*x^4))/
        (216*(-1 + x)^2*x) - (14*eps^4*(-34 - 48*Nf + 81*x + 120*Nf*x - 
          63*x^2 - 96*Nf*x^2 + 15*x^3 + 24*Nf*x^3)*Zeta[3])/
        (3*(-1 + x)^2*x)) + G[0, 1, x]*
      ((-18144 - 47952*eps - 237168*eps^2 - 999216*eps^3 - 4065552*eps^4 + 
         20736*Nf + 19008*eps*Nf + 42912*eps^2*Nf + 154752*eps^3*Nf + 
         632800*eps^4*Nf + 32400*x + 152928*eps*x + 848880*eps^2*x + 
         3778488*eps^3*x + 15852672*eps^4*x - 51840*Nf*x + 6048*eps*Nf*x + 
         124128*eps^2*Nf*x + 477600*eps^3*Nf*x + 1426480*eps^4*Nf*x - 
         9072*x^2 - 125064*eps*x^2 - 720900*eps^2*x^2 - 3333798*eps^3*x^2 - 
         14238261*eps^4*x^2 + 41472*Nf*x^2 - 66528*eps*Nf*x^2 - 
         377856*eps^2*Nf*x^2 - 1402536*eps^3*Nf*x^2 - 4560260*eps^4*Nf*x^2 - 
         3888*x^3 + 27216*eps*x^3 + 118584*eps^2*x^3 + 548208*eps^3*x^3 + 
         1929744*eps^4*x^3 - 10368*Nf*x^3 + 40608*eps*Nf*x^3 + 
         164448*eps^2*Nf*x^3 + 445728*eps^3*Nf*x^3 + 720512*eps^4*Nf*x^3 + 
         32400*eps^2*x^4 + 143208*eps^3*x^4 + 865080*eps^4*x^4 + 
         15552*eps^2*Nf*x^4 + 191808*eps^3*Nf*x^4 + 1324512*eps^4*Nf*x^4)/
        (1296*(-1 + x)^2*x) - (7*eps^3*(-84 - 222*eps + 96*Nf + 88*eps*Nf + 
          150*x + 708*eps*x - 240*Nf*x + 28*eps*Nf*x - 42*x^2 - 579*eps*x^2 + 
          192*Nf*x^2 - 308*eps*Nf*x^2 - 18*x^3 + 126*eps*x^3 - 48*Nf*x^3 + 
          188*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x))) + 
   (eps^2*(-8280 + 45288*eps + 82224*eps^2 + 3000*eps*Nf + 59672*eps^2*Nf - 
      42120*x - 79434*eps*x + 1629*eps^2*x - 15720*eps*Nf*x - 
      140656*eps^2*Nf*x - 180*x^2 - 1044*eps*x^2 - 87678*eps^2*x^2 + 
      6360*eps*Nf*x^2 + 26584*eps^2*Nf*x^2 + 15120*eps^2*x^3 + 
      10800*eps^2*Nf*x^3)*Zeta[5])/(180*(-1 + x)^2) + 
   G[0, 1, x]*(-1/7776*(-7776 + 85536*eps + 668736*eps^2 + 4136832*eps^3 + 
        21084624*eps^4 + 97744320*eps^5 - 129600*eps*Nf - 620352*eps^2*Nf - 
        2585664*eps^3*Nf - 10305888*eps^4*Nf - 40307392*eps^5*Nf - 7776*x - 
        104976*eps*x - 600696*eps^2*x - 3402972*eps^3*x - 15016914*eps^4*x - 
        60495579*eps^5*x + 243648*eps*Nf*x + 1287360*eps^2*Nf*x + 
        5932080*eps^3*Nf*x + 26045688*eps^4*Nf*x + 110976788*eps^5*Nf*x + 
        7776*x^2 - 31104*eps*x^2 - 419904*eps^2*x^2 - 2076192*eps^3*x^2 - 
        11539584*eps^4*x^2 - 60738336*eps^5*x^2 - 108864*eps*Nf*x^2 - 
        699840*eps^2*Nf*x^2 - 4027968*eps^3*Nf*x^2 - 20834496*eps^4*Nf*x^2 - 
        99599328*eps^5*Nf*x^2 + 93312*eps^2*x^3 + 466560*eps^3*x^3 + 
        2982096*eps^4*x^3 + 17602920*eps^5*x^3 + 155520*eps^2*Nf*x^3 + 
        1228608*eps^3*Nf*x^3 + 7021728*eps^4*Nf*x^3 + 34995888*eps^5*Nf*x^3)/
       (eps*(-1 + x)^2) - (eps^2*(-504 - 936*eps - 4374*eps^2 + 576*Nf + 
        480*eps*Nf + 956*eps^2*Nf + 792*x + 642*eps*x + 3660*eps^2*x - 
        1440*Nf*x - 1632*eps*Nf*x - 4128*eps^2*Nf*x - 408*x^2 + 330*eps*x^2 + 
        1704*eps^2*x^2 + 1152*Nf*x^2 + 1776*eps*Nf*x^2 + 5664*eps^2*Nf*x^2 - 
        12*x^3 + 12*eps*x^3 + 387*eps^2*x^3 - 288*Nf*x^3 - 768*eps*Nf*x^3 - 
        3680*eps^2*Nf*x^3 - 144*eps^2*x^4 + 480*eps^2*Nf*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x) + (eps^2*(-1530*eps - 15003*eps^2 + 4608*Nf + 
        3048*eps*Nf + 3754*eps^2*Nf - 576*x - 3474*eps*x + 10422*eps^2*x - 
        11520*Nf*x - 10008*eps*Nf*x - 18120*eps^2*Nf*x - 2880*x^2 - 
        1188*eps*x^2 - 14112*eps^2*x^2 + 9216*Nf*x^2 + 10656*eps*Nf*x^2 + 
        25302*eps^2*Nf*x^2 + 1008*eps*x^3 + 1413*eps^2*x^3 - 2304*Nf*x^3 - 
        2976*eps*Nf*x^3 - 13804*eps^2*Nf*x^3 - 756*eps^2*x^4 + 
        6408*eps^2*Nf*x^4)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) + 
     (eps^2*(2592 - 11421*eps^2 + 5184*Nf + 1944*eps*Nf - 3078*eps^2*Nf - 
        7164*x + 1206*eps*x + 58527*eps^2*x - 12960*Nf*x - 19752*eps*Nf*x - 
        51496*eps^2*Nf*x - 252*x^2 - 918*eps*x^2 - 17388*eps^2*x^2 + 
        10368*Nf*x^2 + 31440*eps*Nf*x^2 + 112406*eps^2*Nf*x^2 - 1800*x^3 - 
        6948*eps*x^3 - 48924*eps^2*x^3 - 2592*Nf*x^3 - 13104*eps*Nf*x^3 - 
        63660*eps^2*Nf*x^3 + 4428*eps^2*x^4 + 15624*eps^2*Nf*x^4)*Zeta[3])/
      (54*(-1 + x)^2*x) + (62*eps^4*(-1 - x + x^2)*Zeta[5])/
      (5*(-1 + x)^2))) + 
 Pi^2*(-1/559872*(-606528 + 419904*eps - 58320*eps^2 - 8893800*eps^3 - 
      74949948*eps^4 - 436835754*eps^5 - 2178292095*eps^6 - 171072*eps*Nf - 
      891648*eps^2*Nf - 7165152*eps^3*Nf - 32004432*eps^4*Nf - 
      104323704*eps^5*Nf - 248182324*eps^6*Nf - 1399680*eps^2*x - 
      7698240*eps^3*x - 49618656*eps^4*x - 284519952*eps^5*x - 
      1457224344*eps^6*x - 1119744*eps^2*Nf*x - 12037248*eps^3*Nf*x - 
      79361856*eps^4*Nf*x - 428372064*eps^5*Nf*x - 2081149200*eps^6*Nf*x + 
      1399680*eps^2*x^2 + 7698240*eps^3*x^2 + 49618656*eps^4*x^2 + 
      284519952*eps^5*x^2 + 1457224344*eps^6*x^2 + 1119744*eps^2*Nf*x^2 + 
      12037248*eps^3*Nf*x^2 + 79361856*eps^4*Nf*x^2 + 
      428372064*eps^5*Nf*x^2 + 2081149200*eps^6*Nf*x^2)/(eps^2*(-1 + x)) + 
   (eps^4*(-40 - 164*x + 9*x^2)*G[0, x]^6)/(2160*(-1 + x)^2) - 
   (eps^2*(5940 + 4932*eps + 10395*eps^2 - 2160*eps*Nf - 5760*eps^2*Nf - 
      7128*x - 12582*eps*x - 48150*eps^2*x + 2448*eps*Nf*x + 
      9408*eps^2*Nf*x + 1188*x^2 + 3330*eps*x^2 + 16479*eps^2*x^2 - 
      6384*eps*Nf*x^2 - 29312*eps^2*Nf*x^2 + 1566*eps^2*x^3 + 
      3456*eps^2*Nf*x^3)*G[1, x]^4)/(2592*(-1 + x)*x) - 
   (eps^3*(258 + 225*eps - 64*eps*Nf - 204*x - 621*eps*x - 64*eps*Nf*x - 
      6*x^2 + 180*eps*x^2 + 64*eps*Nf*x^2)*G[1, x]^5)/(2160*(-1 + x)*x) - 
   (eps^4*(-195 + 146*x + 9*x^2)*G[1, x]^6)/(2160*(-1 + x)*x) + 
   G[0, x]^5*((eps^3*(48 - 216*eps - 64*eps*Nf + 216*x + 261*eps*x - 
        64*eps*Nf*x - 6*x^2 + 180*eps*x^2 + 64*eps*Nf*x^2))/
      (2160*(-1 + x)^2) - (eps^4*(-8 - 36*x + x^2)*G[1, x])/
      (360*(-1 + x)^2)) - (eps^2*(-36 - 585*eps - 5589*eps^2 + 4176*Nf + 
      1632*eps*Nf - 2155*eps^2*Nf - 144*x - 1404*eps*x + 13248*eps^2*x - 
      10440*Nf*x - 8136*eps*Nf*x - 6732*eps^2*Nf*x + 144*x^2 + 1404*eps*x^2 - 
      12924*eps^2*x^2 + 10440*Nf*x^2 + 8136*eps*Nf*x^2 + 11268*eps^2*Nf*x^2 - 
      648*eps^2*x^3 - 9072*eps^2*Nf*x^3 + 324*eps^2*x^4 + 4536*eps^2*Nf*x^4)*
     G[0, 1, x]^2)/(108*(-1 + x)^2*x) + 
   G[0, x]^4*(-1/2592*(eps^2*(4320*eps + 19710*eps^2 + 6096*eps*Nf + 
         22208*eps^2*Nf - 4752*x - 5922*eps*x - 10494*eps^2*x - 
         10320*eps*Nf*x - 38848*eps^2*Nf*x - 1188*x^2 - 3330*eps*x^2 - 
         21177*eps^2*x^2 + 6384*eps*Nf*x^2 + 18944*eps^2*Nf*x^2 + 
         1566*eps^2*x^3 + 3456*eps^2*Nf*x^3))/(-1 + x)^2 + 
     (eps^3*(-195*eps + 200*eps*Nf - 8*x + 99*eps*x - 376*eps*Nf*x - 2*x^2 + 
        103*eps*x^2 + 184*eps*Nf*x^2)*G[1, x])/(144*(-1 + x)^2) - 
     (eps^4*(84 - 96*Nf - 144*x + 240*Nf*x + 52*x^2 - 192*Nf*x^2 + 13*x^3 + 
        48*Nf*x^3)*G[1, x]^2)/(144*(-1 + x)^2*x) - 
     (eps^4*(-1 + 71*x + 19*x^2)*G[0, 1, x])/(72*(-1 + x)^2)) - 
   (eps^4*(105 - 120*Nf - 176*x + 300*Nf*x + 60*x^2 - 240*Nf*x^2 + 10*x^3 + 
      60*Nf*x^3)*G[0, 0, 1, x]^2)/(6*(-1 + x)^2*x) + 
   (eps^4*(1 - 26*x - 90*x^2 + 60*Nf*x^2 + 10*x^3 + 60*Nf*x^3)*
     G[0, 1, 1, x]^2)/(6*(-1 + x)^2*x) + 
   (eps^2*(-6012 - 4518*eps - 4365*eps^2 - 11520*Nf - 2280*eps*Nf + 
      9148*eps^2*Nf + 12312*x + 4896*eps*x + 3600*eps^2*x + 28800*Nf*x - 
      31920*eps*Nf*x - 203008*eps^2*Nf*x - 23616*x^2 - 12474*eps*x^2 - 
      2115*eps^2*x^2 - 17568*Nf*x^2 + 88656*eps*Nf*x^2 + 
      489892*eps^2*Nf*x^2 + 4140*x^3 - 2088*eps*x^3 - 29034*eps^2*x^3 + 
      11232*Nf*x^3 - 51864*eps*Nf*x^3 - 319936*eps^2*Nf*x^3 - 
      3492*eps^2*x^4 + 21024*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/
    (216*(-1 + x)^2*x) - (eps^2*(-1 + 2*x)*(17100 + 35010*eps + 
      155673*eps^2 - 17280*Nf - 11784*eps*Nf - 25088*eps^2*Nf + 3708*x + 
      2304*eps*x - 18936*eps^2*x + 8640*Nf*x - 17784*eps*Nf*x - 
      103560*eps^2*Nf*x - 3708*x^2 - 2304*eps*x^2 + 18936*eps^2*x^2 - 
      8640*Nf*x^2 + 17784*eps*Nf*x^2 + 103560*eps^2*Nf*x^2)*G[0, 0, 1, 1, x])/
    (216*(-1 + x)^2*x) - (eps^2*(-13176 - 14184*eps - 35406*eps^2 + 
      10944*Nf + 2592*eps*Nf - 2880*eps^2*Nf + 22500*x + 26316*eps*x + 
      101700*eps^2*x - 27360*Nf*x + 10200*eps*Nf*x + 98936*eps^2*Nf*x - 
      11196*x^2 - 18738*eps*x^2 - 110169*eps^2*x^2 + 16128*Nf*x^2 - 
      66936*eps*Nf*x^2 - 343772*eps^2*Nf*x^2 - 4140*x^3 + 2088*eps*x^3 + 
      43002*eps^2*x^3 - 11232*Nf*x^3 + 51864*eps*Nf*x^3 + 
      235840*eps^2*Nf*x^3 - 3492*eps^2*x^4 + 21024*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, x])/(216*(-1 + x)^2*x) + 
   (eps^3*(-48 - 297*eps + 584*eps*Nf + 78*eps*x - 1048*eps*Nf*x + 60*x^2 + 
      240*eps*x^2 + 424*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2) + 
   (eps^3*(594 + 1677*eps - 672*Nf - 772*eps*Nf - 1260*x - 2016*eps*x + 
      1680*Nf*x + 4064*eps*Nf*x - 528*x^2 - 2199*eps*x^2 - 1200*Nf*x^2 - 
      4824*eps*Nf*x^2 + 246*x^3 + 462*eps*x^3 + 480*Nf*x^3 + 2044*eps*Nf*x^3)*
     G[0, 0, 0, 1, 1, x])/(36*(-1 + x)^2*x) + 
   (eps^3*(84 + 192*eps - 96*Nf - 86*eps*Nf - 159*x - 312*eps*x + 240*Nf*x + 
      330*eps*Nf*x - 15*x^2 - 69*eps*x^2 - 192*Nf*x^2 - 384*eps*Nf*x^2 + 
      15*x^3 + 30*eps*x^3 + 48*Nf*x^3 + 180*eps*Nf*x^3)*G[0, 0, 1, 0, 1, x])/
    (9*(-1 + x)^2*x) - (eps^3*(948 + 2076*eps - 288*Nf - 512*eps*Nf - 
      1578*x - 5028*eps*x + 720*Nf*x + 548*eps*Nf*x - 210*x^2 + 813*eps*x^2 - 
      240*Nf*x^2 - 1308*eps*Nf*x^2 + 246*x^3 + 462*eps*x^3 + 480*Nf*x^3 + 
      2044*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^3*(75 + 159*eps - 40*eps*Nf - 144*x - 360*eps*x + 102*eps*Nf*x - 
      30*x^2 - 21*eps*x^2 + 48*Nf*x^2 - 156*eps*Nf*x^2 + 15*x^3 + 
      30*eps*x^3 + 48*Nf*x^3 + 180*eps*Nf*x^3)*G[0, 1, 0, 1, 1, x])/
    (9*(-1 + x)^2*x) - (eps^3*(12 + 21*eps - 40*eps*Nf - 120*x - 558*eps*x + 
      200*eps*Nf*x + 60*x^2 + 240*eps*x^2 + 424*eps*Nf*x^2)*
     G[0, 1, 1, 1, 1, x])/(18*(-1 + x)*x) - 
   (eps^4*(-37 - 77*x + 27*x^2)*G[0, 0, 0, 0, 0, 1, x])/(3*(-1 + x)^2) - 
   (eps^4*(783 - 896*Nf - 1446*x + 2240*Nf*x + 8*x^2 - 1848*Nf*x^2 + 
      107*x^3 + 392*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/(6*(-1 + x)^2*x) - 
   (eps^4*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 272*Nf*x^2 + 10*x^3 + 
      68*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^4*(-529 + 168*Nf + 928*x - 420*Nf*x - 168*x^2 + 720*Nf*x^2 - 44*x^3 + 
      300*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (4*eps^4*(-43 + 20*Nf + 74*x - 50*Nf*x - 26*x^2 + 82*Nf*x^2 + 32*Nf*x^3)*
     G[0, 0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (2*eps^4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^4*(548 + 112*Nf - 1109*x - 280*Nf*x - 329*x^2 + 672*Nf*x^2 + 
      107*x^3 + 392*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/(6*(-1 + x)^2*x) - 
   (eps^4*(47 - 116*x - 60*x^2 + 68*Nf*x^2 + 10*x^3 + 68*Nf*x^3)*
     G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^4*(-87 + 23*x + 27*x^2)*G[0, 1, 1, 1, 1, 1, x])/(3*(-1 + x)*x) + 
   (eps*(28296 - 62856*eps - 187380*eps^2 - 397575*eps^3 + 63468*eps*Nf + 
      84396*eps^2*Nf + 220892*eps^3*Nf + 1512*x + 77112*eps*x + 
      140724*eps^2*x + 111402*eps^3*x + 31104*Nf*x - 98460*eps*Nf*x - 
      47676*eps^2*Nf*x + 550192*eps^3*Nf*x + 12312*x^2 - 3888*eps*x^2 - 
      119880*eps^2*x^2 - 502038*eps^3*x^2 + 31104*Nf*x^2 + 68256*eps*Nf*x^2 - 
      137232*eps^2*Nf*x^2 - 1765056*eps^3*Nf*x^2 + 45036*eps^2*x^3 + 
      254988*eps^3*x^3 + 101088*eps^2*Nf*x^3 + 815832*eps^3*Nf*x^3)*Zeta[3])/
    (1944*(-1 + x)^2) - (eps^4*(2357 + 861*x + 2472*Nf*x + 1067*x^2 + 
      2472*Nf*x^2)*Zeta[3]^2)/(36*(-1 + x)^2) + 
   G[0, x]^3*((eps*(540 + 5292*eps + 23760*eps^2 + 91827*eps^3 + 
        7488*eps*Nf + 27384*eps^2*Nf + 86620*eps^3*Nf - 3780*x - 2970*eps*x - 
        3348*eps^2*x - 37719*eps^3*x - 12384*eps*Nf*x - 45408*eps^2*Nf*x - 
        125168*eps^3*Nf*x - 1620*x^2 - 6318*eps*x^2 - 37449*eps^2*x^2 - 
        150957*eps^3*x^2 + 7776*eps*Nf*x^2 + 17928*eps^2*Nf*x^2 - 
        900*eps^3*Nf*x^2 + 4374*eps^2*x^3 + 21627*eps^3*x^3 + 
        6048*eps^2*Nf*x^3 + 56808*eps^3*Nf*x^3))/(1944*(-1 + x)^2) - 
     (eps^3*(-168 - 357*eps + 192*Nf + 144*eps*Nf + 294*x + 999*eps*x - 
        480*Nf*x + 152*eps*Nf*x - 90*x^2 - 882*eps*x^2 + 384*Nf*x^2 - 
        712*eps*Nf*x^2 - 30*x^3 + 267*eps*x^3 - 96*Nf*x^3 + 424*eps*Nf*x^3)*
       G[1, x]^2)/(216*(-1 + x)^2*x) + 
     (eps^4*(-72 - 96*Nf + 163*x + 240*Nf*x - 117*x^2 - 192*Nf*x^2 + 25*x^3 + 
        48*Nf*x^3)*G[1, x]^3)/(108*(-1 + x)^2*x) - 
     (eps^3*(6 - 63*eps + 8*eps*Nf - 90*x - 75*eps*x - 40*eps*Nf*x - 30*x^2 + 
        96*eps*x^2 + 40*eps*Nf*x^2)*G[0, 1, x])/(108*(-1 + x)^2) + 
     G[1, x]*(-1/648*(eps^2*(-1440 - 1602*eps - 3222*eps^2 - 2304*Nf - 
           672*eps*Nf + 2312*eps^2*Nf + 2700*x + 12150*eps*x + 
           55359*eps^2*x + 5760*Nf*x - 6240*eps*Nf*x - 45248*eps^2*Nf*x - 
           468*x^2 - 7272*eps*x^2 - 31230*eps^2*x^2 - 4608*Nf*x^2 + 
           13632*eps*Nf*x^2 + 88744*eps^2*Nf*x^2 + 828*x^3 - 2592*eps*x^3 - 
           25974*eps^2*x^3 + 1152*Nf*x^3 - 7680*eps*Nf*x^3 - 
           52688*eps^2*Nf*x^3 + 5328*eps^2*x^4 + 6336*eps^2*Nf*x^4))/
         ((-1 + x)^2*x) + (eps^4*(-1 + 15*x + 5*x^2)*G[0, 1, x])/
        (18*(-1 + x)^2)) + (eps^4*(-2 + 58*x + 17*x^2)*G[0, 0, 1, x])/
      (18*(-1 + x)^2) + (eps^4*(112 - 128*Nf - 207*x + 320*Nf*x - 11*x^2 - 
        256*Nf*x^2 + 16*x^3 + 64*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) + 
     (eps^4*(-14 + 446*x + 129*x^2)*Zeta[3])/(27*(-1 + x)^2)) + 
   G[1, x]^3*((eps*(4860 + 3996*eps + 12663*eps^2 + 75222*eps^3 - 
        2880*eps*Nf - 5952*eps^2*Nf - 17360*eps^3*Nf - 7020*x - 15606*eps*x - 
        65124*eps^2*x - 274752*eps^3*x + 3168*eps*Nf*x + 8592*eps^2*Nf*x + 
        43456*eps^3*Nf*x + 1620*x^2 + 6318*eps*x^2 + 24327*eps^2*x^2 + 
        86076*eps^3*x^2 - 7776*eps*Nf*x^2 - 36072*eps^2*Nf*x^2 - 
        169524*eps^3*Nf*x^2 + 4374*eps^2*x^3 + 21627*eps^3*x^3 + 
        6048*eps^2*Nf*x^3 + 56808*eps^3*Nf*x^3))/(1944*(-1 + x)*x) - 
     (eps^4*(192 - 112*Nf - 389*x + 280*Nf*x + 207*x^2 - 224*Nf*x^2 - 
        11*x^3 + 56*Nf*x^3)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
     (eps^4*(77 - 110*x + 25*x^2)*G[0, 1, 1, x])/(18*(-1 + x)*x) - 
     (eps^4*(-2130 - 336*Nf + 5015*x + 840*Nf*x - 3521*x^2 - 672*Nf*x^2 + 
        633*x^3 + 168*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/1296*(eps*(-21816 - 5076*eps + 82566*eps^2 + 
         473391*eps^3 - 24192*Nf - 21456*eps*Nf - 13368*eps^2*Nf + 
         42964*eps^3*Nf + 37368*x + 51624*eps*x + 104760*eps^2*x + 
         741474*eps^3*x + 60480*Nf*x - 19728*eps*Nf*x - 315408*eps^2*Nf*x - 
         1451480*eps^3*Nf*x - 17496*x^2 - 42120*eps*x^2 - 162648*eps^2*x^2 - 
         1062072*eps^3*x^2 - 39744*Nf*x^2 - 3600*eps*Nf*x^2 + 
         338160*eps^2*Nf*x^2 + 1823840*eps^3*Nf*x^2 + 8208*x^3 - 
         2592*eps*x^3 - 26352*eps^2*x^3 - 75060*eps^3*x^3 + 20736*Nf*x^3 + 
         45504*eps*Nf*x^3 - 88032*eps^2*Nf*x^3 - 893312*eps^3*Nf*x^3 + 
         3240*eps^2*x^4 + 40176*eps^3*x^4 + 65664*eps^2*Nf*x^4 + 
         402192*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (eps^4*(-1846 - 704*Nf + 3121*x + 1760*Nf*x - 1191*x^2 - 1016*Nf*x^2 + 
        535*x^3 + 744*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(-1/1296*(eps*(6264 + 1836*eps + 1566*eps^2 + 117909*eps^3 + 
         17280*Nf + 720*eps*Nf - 12984*eps^2*Nf - 75796*eps^3*Nf - 27000*x + 
         40392*eps*x + 286632*eps^2*x + 1447146*eps^3*x - 43200*Nf*x - 
         109584*eps*Nf*x - 359472*eps^2*Nf*x - 1125032*eps^3*Nf*x + 
         7128*x^2 - 49896*eps*x^2 - 222264*eps^2*x^2 - 1046196*eps^3*x^2 + 
         22464*Nf*x^2 + 132912*eps*Nf*x^2 + 468048*eps^2*Nf*x^2 + 
         1557056*eps^3*Nf*x^2 - 8208*x^3 + 2592*eps*x^3 + 13392*eps^2*x^3 - 
         85644*eps^3*x^3 - 20736*Nf*x^3 - 45504*eps*Nf*x^3 - 
         174624*eps^2*Nf*x^3 - 715456*eps^3*Nf*x^3 + 3240*eps^2*x^4 + 
         40176*eps^3*x^4 + 65664*eps^2*Nf*x^4 + 402192*eps^3*Nf*x^4))/
       ((-1 + x)^2*x) - (16*eps^4*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 
        4*Nf*x^3)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(-565 - 1504*Nf + 2344*x + 3760*Nf*x - 534*x^2 - 2272*Nf*x^2 + 
        595*x^3 + 1488*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/15552*(11664 + 8424*eps + 126684*eps^2 + 1081998*eps^3 + 
        6257493*eps^4 - 30240*eps*Nf - 39168*eps^2*Nf - 90264*eps^3*Nf - 
        513452*eps^4*Nf - 45360*x - 148392*eps*x - 681372*eps^2*x - 
        3028590*eps^3*x - 12168873*eps^4*x + 31968*eps*Nf*x + 
        36864*eps^2*Nf*x + 280104*eps^3*Nf*x + 2637580*eps^4*Nf*x + 
        19440*x^2 + 90720*eps*x^2 + 262440*eps^2*x^2 + 737100*eps^3*x^2 + 
        267786*eps^4*x^2 - 71712*eps*Nf*x^2 - 338112*eps^2*Nf*x^2 - 
        1782336*eps^3*Nf*x^2 - 9349568*eps^4*Nf*x^2 + 73872*eps^2*x^3 + 
        359640*eps^3*x^3 + 2226204*eps^4*x^3 + 82944*eps^2*Nf*x^3 + 
        768528*eps^3*Nf*x^3 + 4767336*eps^4*Nf*x^3)/((-1 + x)*x) - 
     (eps^2*(-2880 - 4320*eps - 13284*eps^2 + 10944*Nf + 1104*eps*Nf - 
        11096*eps^2*Nf + 2556*x + 7632*eps*x + 52758*eps^2*x - 27360*Nf*x + 
        15960*eps*Nf*x + 133352*eps^2*Nf*x + 3420*x^2 - 10494*eps*x^2 - 
        88677*eps^2*x^2 + 21600*Nf*x^2 - 68184*eps*Nf*x^2 - 
        371544*eps^2*Nf*x^2 - 2988*x^3 + 7848*eps*x^3 + 52452*eps^2*x^3 - 
        5760*Nf*x^3 + 51432*eps*Nf*x^3 + 239752*eps^2*Nf*x^3 + 
        108*eps^2*x^4 + 4752*eps^2*Nf*x^4)*G[0, 1, x])/(432*(-1 + x)^2*x) + 
     (eps^3*(288 + 252*eps + 288*Nf + 56*eps*Nf - 618*x - 1314*eps*x - 
        720*Nf*x + 508*eps*Nf*x + 414*x^2 + 1065*eps*x^2 + 576*Nf*x^2 - 
        1172*eps*Nf*x^2 - 78*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 604*eps*Nf*x^3)*
       G[0, 0, 1, x])/(72*(-1 + x)^2*x) - 
     (eps^3*(138 + 111*eps - 24*eps*Nf - 192*x - 645*eps*x + 120*eps*Nf*x + 
        42*x^2 + 234*eps*x^2 + 296*eps*Nf*x^2)*G[0, 1, 1, x])/
      (36*(-1 + x)*x) + (eps^4*(-44 - 24*Nf + 78*x + 60*Nf*x - 36*x^2 - 
        48*Nf*x^2 - x^3 + 12*Nf*x^3)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     (eps^4*(-52 - 112*Nf + 5*x + 280*Nf*x + 69*x^2 - 216*Nf*x^2 - 37*x^3 + 
        64*Nf*x^3)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x) - 
     (2*eps^4*(-3 + x)*(-7 + 9*x)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^3*(2052 + 1284*eps - 864*Nf - 2296*eps*Nf - 6594*x - 15942*eps*x + 
        2160*Nf*x + 3660*eps*Nf*x + 5982*x^2 + 23121*eps*x^2 - 1728*Nf*x^2 - 
        4044*eps*Nf*x^2 - 1458*x^3 - 8562*eps*x^3 + 432*Nf*x^3 + 
        2692*eps*Nf*x^3)*Zeta[3])/(216*(-1 + x)^2*x)) + 
   G[0, 1, x]*(-1/7776*((-1 + 2*x)*(3888 + 12312*eps - 30780*eps^2 - 
         636174*eps^3 - 4125249*eps^4 - 20736*Nf + 11232*eps*Nf + 
         14400*eps^2*Nf + 65976*eps^3*Nf + 481276*eps^4*Nf + 19440*x + 
         6480*eps*x - 94608*eps^2*x - 559224*eps^3*x - 3217968*eps^4*x + 
         10368*Nf*x - 147744*eps*Nf*x - 702432*eps^2*Nf*x - 
         2836512*eps^3*Nf*x - 11163456*eps^4*Nf*x - 19440*x^2 - 
         6480*eps*x^2 + 94608*eps^2*x^2 + 559224*eps^3*x^2 + 
         3217968*eps^4*x^2 - 10368*Nf*x^2 + 147744*eps*Nf*x^2 + 
         702432*eps^2*Nf*x^2 + 2836512*eps^3*Nf*x^2 + 11163456*eps^4*Nf*x^2))/
       ((-1 + x)^2*x) - (eps^3*(84 + 192*eps - 96*Nf - 86*eps*Nf - 159*x - 
        312*eps*x + 240*Nf*x + 330*eps*Nf*x - 15*x^2 - 69*eps*x^2 - 
        192*Nf*x^2 - 384*eps*Nf*x^2 + 15*x^3 + 30*eps*x^3 + 48*Nf*x^3 + 
        180*eps*Nf*x^3)*G[0, 0, 1, x])/(9*(-1 + x)^2*x) + 
     (eps^4*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 272*Nf*x^2 + 10*x^3 + 
        68*Nf*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
       G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^3*(-162 - 1725*eps + 1920*Nf - 380*eps*Nf - 1242*x + 1860*eps*x - 
        4800*Nf*x + 8788*eps*Nf*x + 4554*x^2 + 3006*eps*x^2 + 3456*Nf*x^2 - 
        25164*eps*Nf*x^2 - 3096*x^3 - 1812*eps*x^3 - 1344*Nf*x^3 + 
        17688*eps*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x)) + 
   G[0, x]^2*(-1/15552*(14256 + 49248*eps + 218376*eps^2 + 849852*eps^3 + 
        3417390*eps^4 + 69984*eps*Nf + 257472*eps^2*Nf + 823968*eps^3*Nf + 
        2458104*eps^4*Nf - 6480*x + 33048*eps*x + 65124*eps^2*x - 
        475470*eps^3*x - 4954689*eps^4*x - 111456*eps*Nf*x - 
        390528*eps^2*Nf*x - 978984*eps^3*Nf*x - 1759548*eps^4*Nf*x - 
        19440*x^2 - 90720*eps*x^2 - 484056*eps^2*x^2 - 1816020*eps^3*x^2 - 
        6946398*eps^4*x^2 + 71712*eps*Nf*x^2 + 89280*eps^2*Nf*x^2 - 
        523248*eps^3*Nf*x^2 - 4952440*eps^4*Nf*x^2 + 73872*eps^2*x^3 + 
        359640*eps^3*x^3 + 2226204*eps^4*x^3 + 82944*eps^2*Nf*x^3 + 
        768528*eps^3*Nf*x^3 + 4767336*eps^4*Nf*x^3)/(-1 + x)^2 + 
     (eps^3*(156 - 12*eps + 288*Nf + 128*eps*Nf - 354*x - 216*eps*x - 
        720*Nf*x + 292*eps*Nf*x + 270*x^2 + 147*eps*x^2 + 576*Nf*x^2 - 
        956*eps*Nf*x^2 - 66*x^3 + 102*eps*x^3 - 144*Nf*x^3 + 540*eps*Nf*x^3)*
       G[1, x]^3)/(432*(-1 + x)^2*x) - 
     (eps^4*(90 - 112*Nf - 169*x + 280*Nf*x + 71*x^2 - 224*Nf*x^2 + 7*x^3 + 
        56*Nf*x^3)*G[1, x]^4)/(288*(-1 + x)^2*x) - 
     (eps^2*(1908 + 1944*eps + 3591*eps^2 + 3168*Nf + 864*eps*Nf - 
        3474*eps^2*Nf - 4212*x - 774*eps*x + 10206*eps^2*x - 7920*Nf*x - 
        7224*eps*Nf*x - 5704*eps^2*Nf*x - 1188*x^2 - 1926*eps*x^2 - 
        81*eps^2*x^2 + 6336*Nf*x^2 + 10776*eps*Nf*x^2 + 19034*eps^2*Nf*x^2 - 
        1080*x^3 - 2592*eps*x^3 - 17595*eps^2*x^3 - 1584*Nf*x^3 - 
        4248*eps*Nf*x^3 - 12396*eps^2*Nf*x^3 + 612*eps^2*x^4 + 
        3816*eps^2*Nf*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x) - 
     (eps^4*(35 - 40*Nf - 74*x + 100*Nf*x - 38*x^2 - 80*Nf*x^2 + 8*x^3 + 
        20*Nf*x^3)*G[0, 1, x]^2)/(12*(-1 + x)^2*x) + 
     G[1, x]^2*(-1/864*(eps^2*(-10152 - 18720*eps - 77166*eps^2 + 8064*Nf + 
           6432*eps*Nf + 11968*eps^2*Nf + 18036*x + 55080*eps*x + 
           269874*eps^2*x - 20160*Nf*x + 1656*eps*Nf*x + 47880*eps^2*Nf*x - 
           6588*x^2 - 40482*eps*x^2 - 223299*eps^2*x^2 + 16128*Nf*x^2 - 
           21816*eps*Nf*x^2 - 133920*eps^2*Nf*x^2 - 1620*x^3 + 4536*eps*x^3 + 
           20484*eps^2*x^3 - 4032*Nf*x^3 + 14568*eps*Nf*x^3 + 
           63064*eps^2*Nf*x^3 + 12204*eps^2*x^4 + 7344*eps^2*Nf*x^4))/
         ((-1 + x)^2*x) - (eps^4*(-20 - 40*Nf + 60*x + 100*Nf*x - 58*x^2 - 
          80*Nf*x^2 + 17*x^3 + 20*Nf*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x)) - 
     (eps^3*(-159*eps + 192*eps*Nf + 168*x + 201*eps*x - 336*eps*Nf*x + 
        42*x^2 + 90*eps*x^2 + 128*eps*Nf*x^2)*G[0, 0, 1, x])/
      (36*(-1 + x)^2) - (eps^3*(126 + 144*eps - 144*Nf - 80*eps*Nf - 222*x + 
        9*eps*x + 360*Nf*x + 628*eps*Nf*x + 66*x^2 - 447*eps*x^2 - 
        288*Nf*x^2 - 980*eps*Nf*x^2 + 24*x^3 + 192*eps*x^3 + 72*Nf*x^3 + 
        476*eps*Nf*x^3)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^4*(-3 - 11*x + x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2) - 
     (eps^4*(133 - 152*Nf - 223*x + 380*Nf*x + 53*x^2 - 304*Nf*x^2 + 7*x^3 + 
        76*Nf*x^3)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x) - 
     (eps^4*(110 - 192*Nf - 171*x + 480*Nf*x + 49*x^2 - 384*Nf*x^2 + 19*x^3 + 
        96*Nf*x^3)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^3*(426 + 2766*eps + 2964*eps*Nf - 750*x + 81*eps*x - 
        5112*eps*Nf*x - 720*x^2 - 3534*eps*x^2 + 3140*eps*Nf*x^2)*Zeta[3])/
      (108*(-1 + x)^2) + G[1, x]*
      ((eps*(-5616 - 6048*eps - 14148*eps^2 - 78408*eps^3 - 10368*Nf - 
          2304*eps*Nf + 13944*eps^2*Nf + 72224*eps^3*Nf + 10584*x + 
          77760*eps*x + 378864*eps^2*x + 1902528*eps^3*x + 25920*Nf*x - 
          42768*eps*Nf*x - 276912*eps^2*Nf*x - 1157832*eps^3*Nf*x - 
          8424*x^2 - 60372*eps*x^2 - 233118*eps^2*x^2 - 1139751*eps^3*x^2 - 
          20736*Nf*x^2 + 87696*eps*Nf*x^2 + 544536*eps^2*Nf*x^2 + 
          2409300*eps^3*Nf*x^2 + 5400*x^3 - 13824*eps*x^3 - 
          170748*eps^2*x^3 - 775872*eps^3*x^3 + 5184*Nf*x^3 - 
          47664*eps*Nf*x^3 - 320064*eps^2*Nf*x^3 - 1648048*eps^3*Nf*x^3 + 
          36072*eps^2*x^4 + 163404*eps^3*x^4 + 41472*eps^2*Nf*x^4 + 
          347328*eps^3*Nf*x^4))/(2592*(-1 + x)^2*x) + 
       (eps^3*(-42 - 135*eps + 48*Nf + 48*eps*Nf + 78*x + 522*eps*x - 
          120*Nf*x + 100*eps*Nf*x - 18*x^2 - 489*eps*x^2 + 96*Nf*x^2 - 
          344*eps*Nf*x^2 - 12*x^3 + 132*eps*x^3 - 24*Nf*x^3 + 196*eps*Nf*x^3)*
         G[0, 1, x])/(36*(-1 + x)^2*x) + 
       (eps^4*(28 - 32*Nf - 48*x + 80*Nf*x - 12*x^2 - 64*Nf*x^2 - 3*x^3 + 
          16*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) + 
       (eps^4*(45 - 64*Nf - 62*x + 160*Nf*x + 4*x^2 - 128*Nf*x^2 + 14*x^3 + 
          32*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) - 
       (eps^4*(-251 - 456*Nf + 499*x + 1140*Nf*x - 285*x^2 - 912*Nf*x^2 + 
          211*x^3 + 228*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x))) + 
   (eps^3*(1146 + 1254*eps + 1980*eps*Nf - 2016*x - 2229*eps*x + 240*Nf*x - 
      3470*eps*Nf*x - 105*x^2 + 540*eps*x^2 + 240*Nf*x^2 + 1800*eps*Nf*x^2)*
     Zeta[5])/(90*(-1 + x)^2) + 
   G[0, x]*((69984 + 104976*eps + 472392*eps^2 + 1898316*eps^3 + 
       7983522*eps^4 + 33728643*eps^5 + 150336*eps*Nf + 559008*eps^2*Nf + 
       1825488*eps^3*Nf + 5500920*eps^4*Nf + 15402884*eps^5*Nf + 69984*x + 
       260496*eps*x + 188568*eps^2*x - 3198852*eps^3*x - 25587414*eps^4*x - 
       139253337*eps^5*x - 222912*eps*Nf*x - 708480*eps^2*Nf*x - 
       1367856*eps^3*Nf*x - 234744*eps^4*Nf*x + 15418508*eps^5*Nf*x - 
       69984*x^2 - 299376*eps*x^2 - 1296648*eps^2*x^2 - 4235004*eps^3*x^2 - 
       15537906*eps^4*x^2 - 64459395*eps^5*x^2 + 150336*eps*Nf*x^2 - 
       109728*eps^2*Nf*x^2 - 3107088*eps^3*Nf*x^2 - 20559480*eps^4*Nf*x^2 - 
       105427156*eps^5*Nf*x^2 + 256608*eps^2*x^3 + 1306368*eps^3*x^3 + 
       8118144*eps^4*x^3 + 46883448*eps^5*x^3 + 279936*eps^2*Nf*x^3 + 
       2566080*eps^3*Nf*x^3 + 15839712*eps^4*Nf*x^3 + 82592784*eps^5*Nf*x^3)/
      (46656*eps*(-1 + x)^2) - (eps^3*(50 + 46*eps - 16*eps*Nf - 10*x - 
        69*eps*x + 16*eps*Nf*x)*G[1, x]^4)/(144*x) - 
     (17*eps^4*(-5 + x)*G[1, x]^5)/(360*x) + 
     (eps^3*(84 + 192*eps - 96*Nf - 86*eps*Nf - 159*x - 312*eps*x + 
        240*Nf*x + 330*eps*Nf*x - 15*x^2 - 69*eps*x^2 - 192*Nf*x^2 - 
        384*eps*Nf*x^2 + 15*x^3 + 30*eps*x^3 + 48*Nf*x^3 + 180*eps*Nf*x^3)*
       G[0, 1, x]^2)/(18*(-1 + x)^2*x) + 
     G[1, x]^3*(-1/1296*(eps^2*(-12744 - 9288*eps - 7056*eps^2 - 10944*Nf - 
           1776*eps*Nf + 17944*eps^2*Nf + 28404*x + 59256*eps*x + 
           220014*eps^2*x + 27360*Nf*x - 19560*eps*Nf*x - 180920*eps^2*Nf*x - 
           19980*x^2 - 52830*eps*x^2 - 224019*eps^2*x^2 - 21888*Nf*x^2 + 
           44088*eps*Nf*x^2 + 337048*eps^2*Nf*x^2 + 3996*x^3 + 2232*eps*x^3 - 
           2412*eps^2*x^3 + 5472*Nf*x^3 - 23112*eps*Nf*x^3 - 
           195624*eps^2*Nf*x^3 + 10584*eps^2*x^4 + 27504*eps^2*Nf*x^4))/
         ((-1 + x)^2*x) + (eps^4*(192 - 112*Nf - 389*x + 280*Nf*x + 207*x^2 - 
          224*Nf*x^2 - 11*x^3 + 56*Nf*x^3)*G[0, 1, x])/(36*(-1 + x)^2*x)) - 
     (eps^2*(-828 - 756*eps - 1242*eps^2 - 1440*Nf - 360*eps*Nf + 
        1740*eps^2*Nf + 1764*x + 1386*eps*x + 1365*eps^2*x + 3600*Nf*x + 
        1368*eps*Nf*x - 5256*eps^2*Nf*x - 1308*x^2 - 1806*eps*x^2 - 
        5940*eps^2*x^2 - 2880*Nf*x^2 - 1584*eps*Nf*x^2 + 6300*eps^2*Nf*x^2 + 
        276*x^3 + 912*eps*x^3 + 4920*eps^2*x^3 + 720*Nf*x^3 + 
        672*eps*Nf*x^3 - 3032*eps^2*Nf*x^3 - 402*eps^2*x^4 + 
        720*eps^2*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
     (eps^2*(-13464 - 34164*eps - 167562*eps^2 + 21312*Nf + 15360*eps*Nf + 
        23572*eps^2*Nf + 23652*x + 58680*eps*x + 359334*eps^2*x - 
        53280*Nf*x - 50664*eps*Nf*x - 97784*eps^2*Nf*x + 12420*x^2 + 
        20466*eps*x^2 - 46791*eps^2*x^2 + 42624*Nf*x^2 + 53736*eps*Nf*x^2 + 
        130300*eps^2*Nf*x^2 - 4644*x^3 - 14436*eps*x^3 - 29034*eps^2*x^3 - 
        10656*Nf*x^3 - 24792*eps*Nf*x^3 - 94432*eps^2*Nf*x^3 + 
        3204*eps^2*x^4 + 6336*eps^2*Nf*x^4)*G[0, 1, 1, x])/
      (216*(-1 + x)^2*x) + (eps^3*(6 - 27*eps + 46*x + 50*eps*x + 4*x^2 + 
        14*eps*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2) - 
     (eps^3*(-84 - 45*eps + 96*Nf + 20*eps*Nf + 108*x + 342*eps*x - 
        240*Nf*x + 36*eps*Nf*x - 180*x^2 - 477*eps*x^2 + 192*Nf*x^2 - 
        108*eps*Nf*x^2 - 33*eps*x^3 - 48*Nf*x^3 + 64*eps*Nf*x^3)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^3*(-156 - 216*eps + 288*Nf + 64*eps*Nf + 174*x + 264*eps*x - 
        720*Nf*x + 484*eps*Nf*x + 78*x^2 + 261*eps*x^2 + 576*Nf*x^2 - 
        1148*eps*Nf*x^2 - 90*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 444*eps*Nf*x^3)*
       G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
     (4*eps^4*(3 + 19*x + x^2)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2) + 
     (eps^4*(441 - 504*Nf - 743*x + 1260*Nf*x + 197*x^2 - 1008*Nf*x^2 + 
        33*x^3 + 252*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(147 - 168*Nf - 242*x + 420*Nf*x + 94*x^2 - 336*Nf*x^2 + 11*x^3 + 
        84*Nf*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(-222 - 480*Nf + 473*x + 1200*Nf*x + 253*x^2 - 960*Nf*x^2 - 
        15*x^3 + 240*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(-33 - 232*Nf + 98*x + 580*Nf*x + 114*x^2 - 464*Nf*x^2 + 5*x^3 + 
        116*Nf*x^3)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(-176 - 112*Nf + 249*x + 280*Nf*x - 43*x^2 - 224*Nf*x^2 - 
        31*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(6*(-1 + x)^2*x) - 
     (eps^2*(16956 - 13824*eps - 32076*eps^2 + 5064*eps*Nf + 27208*eps^2*Nf + 
        50652*x + 115650*eps*x + 166365*eps^2*x - 4008*eps*Nf*x + 
        676*eps^2*Nf*x - 8532*x^2 - 46512*eps*x^2 - 161208*eps^2*x^2 + 
        5352*eps*Nf*x^2 - 99680*eps^2*Nf*x^2 + 41796*eps^2*x^3 + 
        47520*eps^2*Nf*x^3)*Zeta[3])/(648*(-1 + x)^2) + 
     G[0, 1, x]*((eps*(6912 + 5832*eps + 11340*eps^2 + 77328*eps^3 + 
          13824*Nf + 2592*eps*Nf - 20952*eps^2*Nf - 106272*eps^3*Nf - 
          20520*x - 10152*eps*x + 21168*eps^2*x + 186408*eps^3*x - 
          34560*Nf*x - 35568*eps*Nf*x - 34224*eps^2*Nf*x - 7624*eps^3*Nf*x - 
          6696*x^2 - 16956*eps*x^2 - 54702*eps^2*x^2 - 221967*eps^3*x^2 + 
          27648*Nf*x^2 + 56880*eps*Nf*x^2 + 115176*eps^2*Nf*x^2 + 
          333572*eps^3*Nf*x^2 - 4536*x^3 - 6480*eps*x^3 - 54000*eps^2*x^3 - 
          333072*eps^3*x^3 - 6912*Nf*x^3 - 22032*eps*Nf*x^3 - 
          72288*eps^2*Nf*x^3 - 293712*eps^3*Nf*x^3 + 1728*eps^2*x^4 + 
          19224*eps^3*x^4 + 24192*eps^2*Nf*x^4 + 153360*eps^3*Nf*x^4))/
        (1296*(-1 + x)^2*x) - (eps^4*(42 - 48*Nf - 66*x + 120*Nf*x + 34*x^2 - 
          96*Nf*x^2 + x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
       (16*eps^4*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
         G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
       (eps^4*(-296 - 592*Nf + 857*x + 1480*Nf*x + 217*x^2 - 1184*Nf*x^2 + 
          204*x^3 + 296*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
     G[1, x]^2*((eps*(-25920 - 52920*eps - 234576*eps^2 - 945648*eps^3 + 
          24192*Nf + 20160*eps*Nf + 40152*eps^2*Nf + 138656*eps^3*Nf + 
          47736*x + 159840*eps*x + 837216*eps^2*x + 3669192*eps^3*x - 
          60480*Nf*x + 5904*eps*Nf*x + 145488*eps^2*Nf*x + 
          561896*eps^3*Nf*x - 15336*x^2 - 132516*eps*x^2 - 778950*eps^2*x^2 - 
          3636549*eps^3*x^2 + 48384*Nf*x^2 - 70128*eps*Nf*x^2 - 
          418056*eps^2*Nf*x^2 - 1529524*eps^3*Nf*x^2 - 4536*x^3 + 
          29376*eps*x^3 + 146988*eps^2*x^3 + 709668*eps^3*x^3 - 
          12096*Nf*x^3 + 46224*eps*Nf*x^3 + 193248*eps^2*Nf*x^3 + 
          512592*eps^3*Nf*x^3 + 36288*eps^2*x^4 + 161676*eps^3*x^4 + 
          24192*eps^2*Nf*x^4 + 251856*eps^3*Nf*x^4))/(2592*(-1 + x)^2*x) - 
       (eps^3*(288 + 252*eps + 288*Nf + 56*eps*Nf - 618*x - 1314*eps*x - 
          720*Nf*x + 508*eps*Nf*x + 414*x^2 + 1065*eps*x^2 + 576*Nf*x^2 - 
          1172*eps*Nf*x^2 - 78*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 
          604*eps*Nf*x^3)*G[0, 1, x])/(72*(-1 + x)^2*x) - 
       (eps^4*(-56 - 16*Nf + 87*x + 40*Nf*x - 25*x^2 - 32*Nf*x^2 - 10*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) - 
       (eps^4*(132 - 112*Nf - 301*x + 280*Nf*x + 191*x^2 - 224*Nf*x^2 - 
          23*x^3 + 56*Nf*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
       (eps^4*(1836 - 1808*Nf - 3463*x + 4520*Nf*x + 1237*x^2 - 3616*Nf*x^2 + 
          285*x^3 + 904*Nf*x^3)*Zeta[3])/(36*(-1 + x)^2*x)) + 
     G[1, x]*(-1/7776*(-7776 - 10368*eps - 41472*eps^2 - 261792*eps^3 - 
          1280448*eps^4 - 20736*Nf - 1728*eps*Nf + 42048*eps^2*Nf + 
          204288*eps^3*Nf + 794560*eps^4*Nf + 14256*x + 248832*eps*x + 
          1360152*eps^2*x + 7011360*eps^3*x + 32536728*eps^4*x + 51840*Nf*x - 
          144288*eps*Nf*x - 847008*eps^2*Nf*x - 3538128*eps^3*Nf*x - 
          13647344*eps^4*Nf*x - 37584*x^2 - 267624*eps*x^2 - 
          1125900*eps^2*x^2 - 5293026*eps^3*x^2 - 22036779*eps^4*x^2 - 
          41472*Nf*x^2 + 280800*eps*Nf*x^2 + 1669824*eps^2*Nf*x^2 + 
          7437480*eps^3*Nf*x^2 + 30992908*eps^4*Nf*x^2 + 19440*x^3 + 
          6480*eps*x^3 - 312336*eps^2*x^3 - 1605096*eps^3*x^3 - 
          9531432*eps^4*x^3 + 10368*Nf*x^3 - 147744*eps*Nf*x^3 - 
          972000*eps^2*Nf*x^3 - 5094144*eps^3*Nf*x^3 - 24490224*eps^4*Nf*
           x^3 + 108864*eps^2*x^4 + 522936*eps^3*x^4 + 3156732*eps^4*x^4 + 
          134784*eps^2*Nf*x^4 + 1128816*eps^3*Nf*x^4 + 6663384*eps^4*Nf*x^4)/
         ((-1 + x)^2*x) + (eps^2*(-504 + 4608*eps + 32130*eps^2 - 4608*Nf - 
          2784*eps*Nf - 2456*eps^2*Nf + 2052*x - 10224*eps*x - 
          89154*eps^2*x + 11520*Nf*x + 2568*eps*Nf*x - 13864*eps^2*Nf*x - 
          6732*x^2 - 1134*eps*x^2 + 35415*eps^2*x^2 - 9216*Nf*x^2 + 
          2136*eps*Nf*x^2 + 34232*eps^2*Nf*x^2 + 1044*x^3 + 3420*eps*x^3 + 
          18090*eps^2*x^3 + 2304*Nf*x^3 - 1608*eps*Nf*x^3 - 
          18376*eps^2*Nf*x^3 - 2556*eps^2*x^4 + 2736*eps^2*Nf*x^4)*
         G[0, 1, x])/(216*(-1 + x)^2*x) - 
       (eps^4*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
          12*Nf*x^3)*G[0, 1, x]^2)/(6*(-1 + x)^2*x) - 
       (eps^3*(84 + 174*eps - 96*Nf - 80*eps*Nf - 138*x - 390*eps*x + 
          240*Nf*x + 144*eps*Nf*x + 30*x^2 + 186*eps*x^2 - 192*Nf*x^2 - 
          72*eps*Nf*x^2 + 33*eps*x^3 + 48*Nf*x^3 + 16*eps*Nf*x^3)*
         G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
       (eps^3*(204 + 204*eps + 288*Nf + 24*eps*Nf - 486*x - 996*eps*x - 
          720*Nf*x + 604*eps*Nf*x + 378*x^2 + 843*eps*x^2 + 576*Nf*x^2 - 
          1268*eps*Nf*x^2 - 90*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 
          604*eps*Nf*x^3)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
       (eps^4*(3 + 23*x + 2*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2) + 
       (eps^4*(-61 - 16*Nf + 92*x + 40*Nf*x + 10*x^2 - 32*Nf*x^2 - 15*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
       (eps^4*(-28 - 112*Nf - 15*x + 280*Nf*x + 69*x^2 - 224*Nf*x^2 - 
          27*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x) - 
       (eps^3*(540 + 294*eps + 1632*Nf + 184*eps*Nf - 1230*x - 17064*eps*x - 
          4080*Nf*x + 10588*eps*Nf*x + 2850*x^2 + 18633*eps*x^2 + 
          3264*Nf*x^2 - 20996*eps*Nf*x^2 - 1530*x^3 - 132*eps*x^3 - 
          816*Nf*x^3 + 11004*eps*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x)) + 
     (eps^4*(-328 + 612*x + 563*x^2)*Zeta[5])/(30*(-1 + x)^2)) + 
   G[1, x]*((-69984 - 66096*eps + 379080*eps^2 + 4229172*eps^3 + 
       25023654*eps^4 + 123100641*eps^5 - 77760*eps*Nf - 20736*eps^2*Nf + 
       83376*eps^3*Nf - 546408*eps^4*Nf - 7987020*eps^5*Nf - 69984*x - 
       338256*eps*x - 1634904*eps^2*x - 7749756*eps^3*x - 32308794*eps^4*x - 
       127521783*eps^5*x + 77760*eps*Nf*x - 88128*eps^2*Nf*x + 
       116208*eps^3*Nf*x + 6165432*eps^4*Nf*x + 52342548*eps^5*Nf*x + 
       69984*x^2 + 299376*eps*x^2 + 526824*eps^2*x^2 + 315900*eps^3*x^2 - 
       8816526*eps^4*x^2 - 76190949*eps^5*x^2 - 150336*eps*Nf*x^2 - 
       730080*eps^2*Nf*x^2 - 4591152*eps^3*Nf*x^2 - 26959656*eps^4*Nf*x^2 - 
       142351196*eps^5*Nf*x^2 + 256608*eps^2*x^3 + 1306368*eps^3*x^3 + 
       8118144*eps^4*x^3 + 46883448*eps^5*x^3 + 279936*eps^2*Nf*x^3 + 
       2566080*eps^3*Nf*x^3 + 15839712*eps^4*Nf*x^3 + 82592784*eps^5*Nf*x^3)/
      (46656*eps*(-1 + x)*x) + (eps^2*(864 - 4464*eps - 36522*eps^2 + 
        17280*Nf + 5424*eps*Nf - 6920*eps^2*Nf - 4068*x + 11412*eps*x + 
        138816*eps^2*x - 43200*Nf*x + 11784*eps*Nf*x + 148520*eps^2*Nf*x + 
        9612*x^2 - 15930*eps*x^2 - 171477*eps^2*x^2 + 36576*Nf*x^2 - 
        73992*eps*Nf*x^2 - 425660*eps^2*Nf*x^2 - 2772*x^3 + 9828*eps*x^3 + 
        54090*eps^2*x^3 - 6624*Nf*x^3 + 60360*eps*Nf*x^3 + 
        276208*eps^2*Nf*x^3 + 3204*eps^2*x^4 + 6336*eps^2*Nf*x^4)*
       G[0, 0, 1, x])/(216*(-1 + x)^2*x) + 
     (eps^2*(-12600 - 12600*eps - 27612*eps^2 + 10944*Nf + 2016*eps*Nf - 
        5712*eps^2*Nf + 22356*x + 29376*eps*x + 117522*eps^2*x - 27360*Nf*x + 
        11496*eps*Nf*x + 105704*eps^2*Nf*x - 8316*x^2 - 24318*eps*x^2 - 
        148617*eps^2*x^2 + 20448*Nf*x^2 - 69528*eps*Nf*x^2 - 
        352916*eps^2*Nf*x^2 - 2484*x^3 + 7560*eps*x^3 + 62874*eps^2*x^3 - 
        6912*Nf*x^3 + 55896*eps*Nf*x^3 + 234928*eps^2*Nf*x^3 - 
        1080*eps^2*x^4 + 16704*eps^2*Nf*x^4)*G[0, 1, 1, x])/
      (216*(-1 + x)^2*x) - (eps^3*(-210 - 483*eps + 240*Nf + 208*eps*Nf + 
        354*x + 1302*eps*x - 600*Nf*x - 188*eps*Nf*x - 78*x^2 - 861*eps*x^2 + 
        480*Nf*x^2 - 200*eps*Nf*x^2 - 12*x^3 + 66*eps*x^3 - 120*Nf*x^3 + 
        164*eps*Nf*x^3)*G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x) + 
     (eps^3*(36 + 378*eps - 288*Nf - 168*eps*Nf + 78*x - 726*eps*x + 
        720*Nf*x - 292*eps*Nf*x - 330*x^2 - 171*eps*x^2 - 528*Nf*x^2 + 
        108*eps*Nf*x^2 + 126*x^3 + 288*eps*x^3 + 192*Nf*x^3 + 476*eps*Nf*x^3)*
       G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     (eps^3*(90 + 66*eps - 20*eps*Nf - 141*x - 396*eps*x + 100*eps*Nf*x + 
        36*x^2 + 141*eps*x^2 + 212*eps*Nf*x^2)*G[0, 1, 1, 1, x])/
      (9*(-1 + x)*x) - (2*eps^4*(42 - 48*Nf - 68*x + 120*Nf*x + 24*x^2 - 
        96*Nf*x^2 + x^3 + 24*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(74 - 144*Nf - 162*x + 360*Nf*x + 196*x^2 - 300*Nf*x^2 - 29*x^3 + 
        60*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
        12*Nf*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(-404 - 112*Nf + 609*x + 280*Nf*x - 263*x^2 - 168*Nf*x^2 - 
        41*x^3 + 112*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(6*(-1 + x)^2*x) - 
     (eps^4*(-57 + 95*x - 67*x^2 + 16*Nf*x^2 + x^3 + 16*Nf*x^3)*
       G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(5 - 61*x + 31*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^2*(18684 + 30906*eps + 41607*eps^2 - 19008*Nf - 3816*eps*Nf - 
        20652*eps^2*Nf - 13392*x - 24048*eps*x - 48096*eps^2*x + 47520*Nf*x - 
        13968*eps*Nf*x - 48048*eps^2*Nf*x - 28728*x^2 - 49050*eps*x^2 + 
        2097*eps^2*x^2 - 48384*Nf*x^2 + 25440*eps*Nf*x^2 + 
        204988*eps^2*Nf*x^2 + 9396*x^3 + 39708*eps*x^3 + 20376*eps^2*x^3 - 
        864*Nf*x^3 - 18744*eps*Nf*x^3 - 214240*eps^2*Nf*x^3 + 
        28944*eps^2*x^4 + 78624*eps^2*Nf*x^4)*Zeta[3])/(648*(-1 + x)^2*x) + 
     G[0, 1, x]*((eps*(3024 + 22680*eps + 157032*eps^2 + 745470*eps^3 - 
          24192*Nf - 23328*eps*Nf - 25272*eps^2*Nf - 36360*eps^3*Nf - 
          10152*x - 11880*eps*x - 138564*eps^2*x - 438372*eps^3*x + 
          60480*Nf*x - 7632*eps*Nf*x - 239376*eps^2*Nf*x - 
          1059656*eps^3*Nf*x + 2808*x^2 - 5724*eps*x^2 + 43686*eps^2*x^2 + 
          43767*eps^3*x^2 - 46656*Nf*x^2 + 5616*eps*Nf*x^2 + 
          294696*eps^2*Nf*x^2 + 1451244*eps^3*Nf*x^2 + 3672*x^3 - 
          9072*eps*x^3 - 73440*eps^2*x^3 - 331236*eps^3*x^3 + 13824*Nf*x^3 + 
          23472*eps*Nf*x^3 - 63552*eps^2*Nf*x^3 - 573584*eps^3*Nf*x^3 + 
          1512*eps^2*x^4 + 20952*eps^3*x^4 + 41472*eps^2*Nf*x^4 + 
          248832*eps^3*Nf*x^4))/(1296*(-1 + x)^2*x) + 
       (eps^4*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
          12*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
       (eps^4*(166 - 1328*Nf - 733*x + 3320*Nf*x + 347*x^2 - 2592*Nf*x^2 + 
          211*x^3 + 728*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x)) - 
     (eps^4*(308 - 520*Nf + 655*x + 1300*Nf*x - 1371*x^2 - 1120*Nf*x^2 + 
        733*x^3 + 180*Nf*x^3)*Zeta[5])/(30*(-1 + x)^2*x))) + 
 Pi*(((-1/139968*I)*(139968 + 69984*eps - 1154736*eps^3 - 4951368*eps^4 - 
      15965100*eps^5 - 46062594*eps^6 - 125920899*eps^7 + 46656*eps*Nf - 
      15552*eps^2*Nf + 969408*eps^3*Nf + 7061472*eps^4*Nf + 
      33039504*eps^5*Nf + 129142680*eps^6*Nf + 459287716*eps^7*Nf))/
    (eps^3*(-1 + x)) + ((I/2160)*eps^2*(864 - 864*eps + 810*eps^2 - 
      192*eps*Nf - 1472*eps^2*Nf + 864*x + 6552*eps*x + 17748*eps^2*x - 
      192*eps*Nf*x - 32*eps^2*Nf*x - 864*x^2 - 4338*eps*x^2 - 
      17667*eps^2*x^2 + 960*eps*Nf*x^2 + 4480*eps^2*Nf*x^2 + 
      2304*eps^2*Nf*x^3)*G[0, x]^5)/(-1 + x)^2 + 
   ((I/2160)*eps^2*(-864 - 1350*eps - 891*eps^2 - 576*eps*Nf - 
      5280*eps^2*Nf - 864*x - 2124*eps*x - 17586*eps^2*x + 1728*eps*Nf*x + 
      15840*eps^2*Nf*x + 864*x^2 + 4338*eps*x^2 + 17667*eps^2*x^2 - 
      960*eps*Nf*x^2 - 11392*eps^2*Nf*x^2 + 2304*eps^2*Nf*x^3)*G[1, x]^5)/
    ((-1 + x)*x) + ((I/36)*eps^2*(-36 - 6498*eps - 50607*eps^2 + 
      3528*eps*Nf + 19812*eps^2*Nf - 504*x - 1512*eps*x + 34164*eps^2*x - 
      24672*eps*Nf*x - 122480*eps^2*Nf*x + 576*x^2 + 10458*eps*x^2 + 
      44883*eps^2*x^2 - 2016*Nf*x^2 + 27216*eps*Nf*x^2 + 
      155184*eps^2*Nf*x^2 - 36*x^3 + 1548*eps*x^3 - 378*eps^2*x^3 - 
      2016*Nf*x^3 - 10392*eps*Nf*x^3 - 79480*eps^2*Nf*x^3 + 
      19152*eps^2*Nf*x^4)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/18)*eps^2*(-1836 - 15084*eps - 112716*eps^2 + 22176*Nf + 
      16536*eps*Nf + 28562*eps^2*Nf + 684*x + 19080*eps*x + 155358*eps^2*x - 
      55440*Nf*x - 64992*eps*Nf*x - 148112*eps^2*Nf*x + 3564*x^2 + 
      10782*eps*x^2 + 82935*eps^2*x^2 + 34848*Nf*x^2 + 77544*eps*Nf*x^2 + 
      211572*eps^2*Nf*x^2 - 2124*x^3 + 2232*eps*x^3 + 6579*eps^2*x^3 - 
      20592*Nf*x^3 - 46920*eps*Nf*x^3 - 136352*eps^2*Nf*x^3 + 
      4464*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/9)*eps^2*(342 + 2808*eps + 20610*eps^2 - 4176*Nf - 3084*eps*Nf - 
      4984*eps^2*Nf - 126*x - 5130*eps*x - 33408*eps^2*x + 10440*Nf*x + 
      10800*eps*Nf*x + 20592*eps^2*Nf*x - 810*x^2 - 1098*eps*x^2 - 
      14976*eps^2*x^2 - 6264*Nf*x^2 - 13176*eps*Nf*x^2 - 30438*eps^2*Nf*x^2 + 
      468*x^3 - 288*eps*x^3 - 927*eps^2*x^3 + 4176*Nf*x^3 + 9240*eps*Nf*x^3 + 
      21724*eps^2*Nf*x^3 + 1512*eps^2*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/18)*eps^2*(288 + 17010*eps + 132156*eps^2 - 
      19008*Nf - 17832*eps*Nf - 39866*eps^2*Nf - 1440*x - 47340*eps*x - 
      340965*eps^2*x + 47520*Nf*x + 50664*eps*Nf*x + 116168*eps^2*Nf*x - 
      2808*x^2 + 17478*eps*x^2 + 102672*eps^2*x^2 - 26928*Nf*x^2 - 
      63216*eps*Nf*x^2 - 170700*eps^2*Nf*x^2 + 2124*x^3 - 2232*eps*x^3 - 
      6579*eps^2*x^3 + 20592*Nf*x^3 + 46920*eps*Nf*x^3 + 
      118496*eps^2*Nf*x^3 + 4464*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/9)*eps^2*(-126 - 3708*eps - 28701*eps^2 + 4176*Nf + 
      3780*eps*Nf + 8406*eps^2*Nf + 342*x + 8190*eps*x + 66141*eps^2*x - 
      10440*Nf*x - 12168*eps*Nf*x - 30936*eps^2*Nf*x + 594*x^2 - 
      1962*eps*x^2 - 17757*eps^2*x^2 + 6264*Nf*x^2 + 14544*eps*Nf*x^2 + 
      43806*eps^2*Nf*x^2 - 468*x^3 + 288*eps*x^3 + 927*eps^2*x^3 - 
      4176*Nf*x^3 - 9240*eps*Nf*x^3 - 27772*eps^2*Nf*x^3 + 1512*eps^2*Nf*x^4)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/36)*eps^2*(3996*eps + 28062*eps^2 - 4032*Nf - 4320*eps*Nf - 
      7812*eps^2*Nf - 540*x - 24048*eps*x - 122796*eps^2*x + 10080*Nf*x + 
      1416*eps*Nf*x - 26056*eps^2*Nf*x + 468*x^2 + 15102*eps*x^2 + 
      43749*eps^2*x^2 - 8064*Nf*x^2 - 3960*eps*Nf*x^2 + 31656*eps^2*Nf*x^2 + 
      36*x^3 - 1548*eps*x^3 + 378*eps^2*x^3 + 2016*Nf*x^3 + 
      10392*eps*Nf*x^3 + 2872*eps^2*Nf*x^3 + 19152*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/3888)*(29808 - 80352*eps - 136080*eps^2 + 336312*eps^3 + 
      5192100*eps^4 + 76032*eps*Nf - 97920*eps^2*Nf - 596640*eps^3*Nf - 
      2203520*eps^4*Nf - 68688*x - 88776*eps*x - 809676*eps^2*x - 
      4635954*eps^3*x - 22934259*eps^4*x + 31104*Nf*x - 101952*eps*Nf*x + 
      277632*eps^2*Nf*x + 2223048*eps^3*Nf*x + 10847684*eps^4*Nf*x + 
      19440*x^2 - 11664*eps*x^2 - 155520*eps^2*x^2 - 730944*eps^3*x^2 - 
      3798576*eps^4*x^2 + 31104*Nf*x^2 + 111456*eps*Nf*x^2 - 
      192672*eps^2*Nf*x^2 - 2396448*eps^3*Nf*x^2 - 13386048*eps^4*Nf*x^2 + 
      116640*eps^3*x^3 + 1306368*eps^4*x^3 + 264384*eps^2*Nf*x^3 + 
      1586304*eps^3*Nf*x^3 + 7402752*eps^4*Nf*x^3)*Zeta[3])/(-1 + x)^2 + 
   (((7*I)/27)*eps^3*(96 - 393*eps + 338*eps*Nf - 276*x - 390*eps*x + 
      144*Nf*x - 458*eps*Nf*x + 90*x^2 - 54*eps*x^2 + 144*Nf*x^2 + 
      516*eps*Nf*x^2)*Zeta[3]^2)/(-1 + x)^2 + 
   G[0, x]^4*(((-1/1296*I)*eps*(864 - 1296*eps + 702*eps^2 + 32832*eps^3 - 
        288*eps*Nf - 1920*eps^2*Nf - 12872*eps^3*Nf + 864*x + 6696*eps*x + 
        16308*eps^2*x + 35235*eps^3*x - 288*eps*Nf*x - 552*eps^2*Nf*x + 
        15040*eps^3*Nf*x - 864*x^2 - 4374*eps*x^2 - 18117*eps^2*x^2 - 
        77679*eps^3*x^2 + 1152*eps*Nf*x^2 + 6384*eps^2*Nf*x^2 + 
        11744*eps^3*Nf*x^2 + 1539*eps^3*x^3 + 2592*eps^2*Nf*x^3 + 
        15552*eps^3*Nf*x^3))/(-1 + x)^2 - 
     ((I/432)*eps^2*(1242*eps + 8550*eps^2 - 480*eps*Nf - 2360*eps^2*Nf + 
        288*x - 2664*eps*x - 19737*eps^2*x - 960*eps*Nf*x - 2560*eps^2*Nf*x + 
        288*x^2 + 4230*eps*x^2 + 20664*eps^2*x^2 + 3072*eps*Nf*x^2 + 
        11312*eps^2*Nf*x^2 - 288*x^3 - 2394*eps*x^3 - 9774*eps^2*x^3 - 
        1440*eps*Nf*x^3 - 4224*eps^2*Nf*x^3 + 576*eps^2*Nf*x^4)*G[1, x])/
      ((-1 + x)^2*x) - (((28*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3])/
      (-1 + x)^2) + G[1, x]^4*
    (((-1/1296*I)*eps*(-864 - 1026*eps + 1107*eps^2 + 8073*eps^3 - 
        576*eps*Nf - 6504*eps^2*Nf - 29464*eps^3*Nf - 864*x - 2052*eps*x - 
        19926*eps^2*x - 115506*eps^3*x + 2016*eps*Nf*x + 19992*eps^2*Nf*x + 
        85184*eps^3*Nf*x + 864*x^2 + 4374*eps*x^2 + 18117*eps^2*x^2 + 
        73062*eps^3*x^2 - 1152*eps*Nf*x^2 - 14160*eps^2*Nf*x^2 - 
        58400*eps^3*Nf*x^2 + 1539*eps^3*x^3 + 2592*eps^2*Nf*x^3 + 
        15552*eps^3*Nf*x^3))/((-1 + x)*x) + 
     (((28*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(((I/108)*eps*(-1 + 2*x)*(648 + 5940*eps + 42984*eps^2 + 
        183789*eps^3 - 6912*Nf - 4752*eps*Nf - 10944*eps^2*Nf - 
        41820*eps^3*Nf + 648*x - 2916*eps*x - 14580*eps^2*x - 61992*eps^3*x + 
        3456*Nf*x - 7920*eps*Nf*x - 44304*eps^2*Nf*x - 181744*eps^3*Nf*x - 
        648*x^2 + 2916*eps*x^2 + 14580*eps^2*x^2 + 61992*eps^3*x^2 - 
        3456*Nf*x^2 + 7920*eps*Nf*x^2 + 44304*eps^2*Nf*x^2 + 
        181744*eps^3*Nf*x^2))/((-1 + x)^2*x) + 
     (((28*I)/3)*eps^4*(-1 + 2*x)*(-3 + 32*Nf - 3*x - 16*Nf*x + 3*x^2 + 
        16*Nf*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]^2*(((I/108)*eps*(-324 - 1188*eps - 8748*eps^2 - 34398*eps^3 + 
        3456*Nf + 1656*eps*Nf - 282*eps^2*Nf - 2600*eps^3*Nf + 540*x - 
        1728*eps*x + 13473*eps^2*x + 115533*eps^3*x - 8640*Nf*x - 
        8208*eps*Nf*x - 13608*eps^2*Nf*x - 44892*eps^3*Nf*x - 540*x^2 + 
        1728*eps*x^2 - 13473*eps^2*x^2 - 111807*eps^3*x^2 + 8640*Nf*x^2 + 
        8208*eps*Nf*x^2 + 20088*eps^2*Nf*x^2 + 83772*eps^3*Nf*x^2 - 
        7452*eps^3*x^3 - 12960*eps^2*Nf*x^3 - 77760*eps^3*Nf*x^3 + 
        3726*eps^3*x^4 + 6480*eps^2*Nf*x^4 + 38880*eps^3*Nf*x^4))/
      ((-1 + x)^2*x) - (((14*I)/3)*eps^4*(-3 + 32*Nf + 5*x - 80*Nf*x - 
        5*x^2 + 80*Nf*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^3*(((I/1944)*(-1296 - 324*eps + 8910*eps^2 + 31428*eps^3 + 
        40581*eps^4 - 864*eps*Nf - 15264*eps^2*Nf - 70440*eps^3*Nf - 
        253780*eps^4*Nf - 1296*x - 2592*eps*x - 39528*eps^2*x - 
        247050*eps^3*x - 1250397*eps^4*x + 4320*eps*Nf*x + 48672*eps^2*Nf*x + 
        206760*eps^3*Nf*x + 681188*eps^4*Nf*x + 1296*x^2 + 6804*eps*x^2 + 
        30294*eps^2*x^2 + 131220*eps^3*x^2 + 565704*eps^4*x^2 - 
        2592*eps*Nf*x^2 - 33696*eps^2*Nf*x^2 - 135648*eps^3*Nf*x^2 - 
        394560*eps^4*Nf*x^2 + 3402*eps^3*x^3 + 45684*eps^4*x^3 + 
        5184*eps^2*Nf*x^3 + 31104*eps^3*Nf*x^3 + 145152*eps^4*Nf*x^3))/
      ((-1 + x)*x) - ((I/216)*eps^2*(1368 + 5724*eps + 27522*eps^2 - 
        4032*Nf - 2832*eps*Nf - 496*eps^2*Nf - 540*x - 5652*eps*x - 
        32292*eps^2*x + 10080*Nf*x - 2472*eps*Nf*x - 46456*eps^2*Nf*x - 
        2268*x^2 - 2250*eps*x^2 - 837*eps^2*x^2 - 8064*Nf*x^2 + 
        1656*eps*Nf*x^2 + 60696*eps^2*Nf*x^2 + 1404*x^3 + 1980*eps*x^3 + 
        3582*eps^2*x^3 + 2016*Nf*x^3 + 3672*eps*Nf*x^3 - 21960*eps^2*Nf*x^3 + 
        10800*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/27)*eps^3*(12 + 3*eps + 8*eps*Nf + 12*x + 24*eps*x - 
        40*eps*Nf*x - 12*x^2 - 63*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, 1, 1, x]*
    (((I/216)*eps*(-1296 - 10584*eps - 69336*eps^2 - 292896*eps^3 + 
        10368*Nf + 4608*eps*Nf + 8184*eps^2*Nf + 48656*eps^3*Nf + 1512*x + 
        40392*eps*x + 264276*eps^2*x + 1241028*eps^3*x - 25920*Nf*x + 
        3600*eps*Nf*x + 59568*eps^2*Nf*x + 219136*eps^3*Nf*x + 1512*x^2 - 
        28620*eps*x^2 - 158058*eps^2*x^2 - 764829*eps^3*x^2 + 20736*Nf*x^2 - 
        55728*eps*Nf*x^2 - 273600*eps^2*Nf*x^2 - 1052412*eps^3*Nf*x^2 - 
        1512*x^3 + 11016*eps*x^3 + 53568*eps^2*x^3 + 240192*eps^3*x^3 - 
        5184*Nf*x^3 + 41904*eps*Nf*x^3 + 169488*eps^2*Nf*x^3 + 
        629808*eps^3*Nf*x^3 + 3240*eps^3*x^4 + 864*eps^2*Nf*x^4 + 
        5184*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (((14*I)/3)*eps^4*(6 - 48*Nf - 7*x + 120*Nf*x - 7*x^2 - 96*Nf*x^2 + 
        7*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*(((-1/216*I)*eps*(216 + 12204*eps + 90450*eps^2 + 
        426735*eps^3 - 5616*eps*Nf - 35496*eps^2*Nf - 149628*eps^3*Nf - 
        16200*eps*x - 108864*eps^2*x - 444906*eps^3*x - 17856*eps*Nf*x - 
        24288*eps^2*Nf*x - 24472*eps^3*Nf*x - 3024*x^2 + 4428*eps*x^2 + 
        2646*eps^2*x^2 - 24813*eps^3*x^2 + 5184*Nf*x^2 + 69984*eps*Nf*x^2 + 
        240048*eps^2*Nf*x^2 + 868116*eps^3*Nf*x^2 + 1512*x^3 - 
        11016*eps*x^3 - 53568*eps^2*x^3 - 253152*eps^3*x^3 + 5184*Nf*x^3 - 
        41904*eps*Nf*x^3 - 172944*eps^2*Nf*x^3 - 650544*eps^3*Nf*x^3 + 
        3240*eps^3*x^4 + 864*eps^2*Nf*x^4 + 5184*eps^3*Nf*x^4))/
      ((-1 + x)^2*x) + (((14*I)/3)*eps^4*(1 - 14*x^2 + 24*Nf*x^2 + 7*x^3 + 
        24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(((I/1296)*(-1296 - 23976*eps - 159732*eps^2 - 
        705834*eps^3 - 2755539*eps^4 + 7776*eps*Nf + 64800*eps^2*Nf + 
        276264*eps^3*Nf + 1026900*eps^4*Nf + 2592*x + 60912*eps*x + 
        472392*eps^2*x + 2602692*eps^3*x + 12261942*eps^4*x - 
        110592*eps*Nf*x - 559296*eps^2*Nf*x - 2109936*eps^3*Nf*x - 
        7339928*eps^4*Nf*x + 10368*x^2 - 4536*eps*x^2 - 157140*eps^2*x^2 - 
        1091718*eps^3*x^2 - 5476977*eps^4*x^2 - 10368*Nf*x^2 + 
        119232*eps*Nf*x^2 + 675648*eps^2*Nf*x^2 + 2625336*eps^3*Nf*x^2 + 
        9393708*eps^4*Nf*x^2 - 6480*x^3 + 3888*eps*x^3 + 51840*eps^2*x^3 + 
        88128*eps^3*x^3 - 475632*eps^4*x^3 - 10368*Nf*x^3 - 
        37152*eps*Nf*x^3 - 288288*eps^2*Nf*x^3 - 1316256*eps^3*Nf*x^3 - 
        5408320*eps^4*Nf*x^3 + 38880*eps^3*x^4 + 435456*eps^4*x^4 + 
        88128*eps^2*Nf*x^4 + 528768*eps^3*Nf*x^4 + 2467584*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) + (((7*I)/9)*eps^3*(6 + 111*eps - 36*eps*Nf - 12*x - 
        282*eps*x + 512*eps*Nf*x - 48*x^2 + 21*eps*x^2 + 48*Nf*x^2 - 
        552*eps*Nf*x^2 + 30*x^3 - 18*eps*x^3 + 48*Nf*x^3 + 172*eps*Nf*x^3)*
       Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, x]*
    (((I/1296)*(5184 + 36288*eps + 207360*eps^2 + 932148*eps^3 + 
        3989250*eps^4 - 20736*Nf - 20736*eps*Nf - 19008*eps^2*Nf + 
        4176*eps^3*Nf + 139944*eps^4*Nf - 3888*x - 63504*eps*x - 
        313632*eps^2*x - 839160*eps^3*x - 1622916*eps^4*x + 51840*Nf*x - 
        16416*eps*Nf*x - 279648*eps^2*Nf*x - 1307040*eps^3*Nf*x - 
        5092864*eps^4*Nf*x - 9072*x^2 + 7128*eps*x^2 - 1620*eps^2*x^2 - 
        594054*eps^3*x^2 - 4291137*eps^4*x^2 - 41472*Nf*x^2 + 
        7776*eps*Nf*x^2 + 339552*eps^2*Nf*x^2 + 1849176*eps^3*Nf*x^2 + 
        7974252*eps^4*Nf*x^2 + 6480*x^3 - 3888*eps*x^3 - 51840*eps^2*x^3 - 
        243648*eps^3*x^3 - 1266192*eps^4*x^3 + 10368*Nf*x^3 + 
        37152*eps*Nf*x^3 - 64224*eps^2*Nf*x^3 - 798816*eps^3*Nf*x^3 - 
        4462016*eps^4*Nf*x^3 + 38880*eps^3*x^4 + 435456*eps^4*x^4 + 
        88128*eps^2*Nf*x^4 + 528768*eps^3*Nf*x^4 + 2467584*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) - (((7*I)/9)*eps^3*(24 + 168*eps - 96*Nf - 96*eps*Nf - 
        18*x - 294*eps*x + 240*Nf*x - 76*eps*Nf*x - 42*x^2 + 33*eps*x^2 - 
        192*Nf*x^2 + 36*eps*Nf*x^2 + 30*x^3 - 18*eps*x^3 + 48*Nf*x^3 + 
        172*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^3*(((I/1944)*(1296 - 3888*eps + 324*eps^2 + 81000*eps^3 + 
        598428*eps^4 - 864*eps*Nf - 4896*eps^2*Nf - 31776*eps^3*Nf - 
        178000*eps^4*Nf + 1296*x + 11016*eps*x + 21060*eps^2*x + 
        25596*eps^3*x + 18063*eps^4*x - 864*eps*Nf*x - 3168*eps^2*Nf*x + 
        28776*eps^3*Nf*x + 327524*eps^4*Nf*x - 1296*x^2 - 6804*eps*x^2 - 
        30294*eps^2*x^2 - 141426*eps^3*x^2 - 702756*eps^4*x^2 + 
        2592*eps*Nf*x^2 + 18144*eps^2*Nf*x^2 + 42336*eps^3*Nf*x^2 - 
        40896*eps^4*Nf*x^2 + 3402*eps^3*x^3 + 45684*eps^4*x^3 + 
        5184*eps^2*Nf*x^3 + 31104*eps^3*Nf*x^3 + 145152*eps^4*Nf*x^3))/
      (-1 + x)^2 + ((I/216)*eps^2*(144 + 414*eps + 2142*eps^2 - 1152*Nf - 
        480*eps*Nf + 448*eps^2*Nf - 72*x - 1080*eps*x - 5607*eps^2*x + 
        2880*Nf*x - 2064*eps*Nf*x - 17648*eps^2*Nf*x - 72*x^2 + 
        2286*eps*x^2 + 10386*eps^2*x^2 - 2304*Nf*x^2 + 5424*eps*Nf*x^2 + 
        35920*eps^2*Nf*x^2 + 72*x^3 - 1602*eps*x^3 - 7848*eps^2*x^3 + 
        576*Nf*x^3 - 2832*eps*Nf*x^3 - 19024*eps^2*Nf*x^3 + 
        2016*eps^2*Nf*x^4)*G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/108)*eps^2*(-1530*eps - 10926*eps^2 + 672*eps*Nf + 3304*eps^2*Nf + 
        180*x + 2214*eps*x + 20079*eps^2*x - 3168*eps*Nf*x - 
        16032*eps^2*Nf*x + 180*x^2 + 1224*eps*x^2 + 774*eps^2*x^2 + 
        4032*eps*Nf*x^2 + 23304*eps^2*Nf*x^2 - 180*x^3 - 396*eps*x^3 - 
        1476*eps^2*x^3 - 1920*eps*Nf*x^3 - 14480*eps^2*Nf*x^3 + 
        2016*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) - 
     (((7*I)/27)*eps^3*(12 - 36*eps - 8*eps*Nf + 12*x + 102*eps*x - 
        8*eps*Nf*x - 12*x^2 - 63*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*(((I/324)*eps*(1566*eps + 10638*eps^2 + 
          51138*eps^3 - 576*eps*Nf - 2832*eps^2*Nf - 11968*eps^3*Nf + 216*x - 
          3672*eps*x - 25623*eps^2*x - 118368*eps^3*x - 1872*eps*Nf*x - 
          6288*eps^2*Nf*x - 22192*eps^3*Nf*x + 216*x^2 + 5238*eps*x^2 + 
          27270*eps^2*x^2 + 118098*eps^3*x^2 + 5040*eps*Nf*x^2 + 
          20064*eps^2*Nf*x^2 + 82172*eps^3*Nf*x^2 - 216*x^3 - 3078*eps*x^3 - 
          14202*eps^2*x^3 - 57672*eps^3*x^3 - 2448*eps*Nf*x^3 - 
          8400*eps^2*Nf*x^3 - 38000*eps^3*Nf*x^3 - 162*eps^3*x^4 + 
          864*eps^2*Nf*x^4 + 5184*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((28*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2)) + 
   G[1, x]^2*(((-1/7776*I)*(11664 + 66096*eps + 119556*eps^2 - 299862*eps^3 - 
        4292109*eps^4 - 66096*eps*Nf - 314928*eps^2*Nf - 1094472*eps^3*Nf - 
        3154788*eps^4*Nf + 7776*x - 104976*eps*x - 833004*eps^2*x - 
        4651506*eps^3*x - 22455387*eps^4*x + 15552*Nf*x + 224208*eps*Nf*x + 
        947808*eps^2*Nf*x + 2938104*eps^3*Nf*x + 6942180*eps^4*Nf*x + 
        3888*x^2 + 50544*eps*x^2 + 338256*eps^2*x^2 + 1944000*eps^3*x^2 + 
        9819144*eps^4*x^2 - 10368*Nf*x^2 - 149472*eps*Nf*x^2 - 
        576576*eps^2*Nf*x^2 - 1441920*eps^3*Nf*x^2 - 1427840*eps^4*Nf*x^2 + 
        11664*eps^2*x^3 + 163296*eps^3*x^3 + 1076976*eps^4*x^3 + 
        15552*eps*Nf*x^3 + 93312*eps^2*Nf*x^3 + 435456*eps^3*Nf*x^3 + 
        1866240*eps^4*Nf*x^3))/((-1 + x)*x) + 
     ((I/36)*eps^2*(648 + 1746*eps + 6273*eps^2 - 2304*Nf - 1104*eps*Nf + 
        1664*eps^2*Nf - 252*x - 486*eps*x + 2322*eps^2*x + 5760*Nf*x - 
        2400*eps*Nf*x - 30352*eps^2*Nf*x - 900*x^2 - 1818*eps*x^2 - 
        8028*eps^2*x^2 - 4752*Nf*x^2 + 648*eps*Nf*x^2 + 33888*eps^2*Nf*x^2 + 
        576*x^3 + 972*eps*x^3 + 1431*eps^2*x^3 + 1008*Nf*x^3 + 
        2568*eps*Nf*x^3 - 11944*eps^2*Nf*x^3 + 7344*eps^2*Nf*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/72)*eps^2*(936 + 4428*eps + 22734*eps^2 - 4032*Nf - 3216*eps*Nf - 
        2384*eps^2*Nf - 540*x - 6012*eps*x - 31248*eps^2*x + 10080*Nf*x - 
        1896*eps*Nf*x - 42616*eps^2*Nf*x - 1404*x^2 + 414*eps*x^2 + 
        3231*eps^2*x^2 - 8064*Nf*x^2 - 648*eps*Nf*x^2 + 51528*eps^2*Nf*x^2 + 
        972*x^3 + 684*eps*x^3 + 882*eps^2*x^3 + 2016*Nf*x^3 + 
        5976*eps*Nf*x^3 - 15528*eps^2*Nf*x^3 + 12528*eps^2*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/216)*eps^2*(-2376 - 7344*eps - 35604*eps^2 + 1728*Nf + 144*eps*Nf - 
        21144*eps^2*Nf - 108*x - 9792*eps*x - 42156*eps^2*x - 4320*Nf*x + 
        1224*eps*Nf*x + 70296*eps^2*Nf*x + 3780*x^2 + 25902*eps*x^2 + 
        109557*eps^2*x^2 + 4320*Nf*x^2 - 9192*eps*Nf*x^2 - 
        88400*eps^2*Nf*x^2 - 1836*x^3 - 12708*eps*x^3 - 56988*eps^2*x^3 + 
        10200*eps*Nf*x^3 + 37448*eps^2*Nf*x^3 + 8784*eps^2*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x) + G[0, 1, x]*
      (((I/432)*eps*(432 + 1080*eps - 7236*eps^2 - 13176*eps^3 + 10368*Nf + 
          3744*eps*Nf + 3936*eps^2*Nf + 22640*eps^3*Nf + 1512*x + 
          7128*eps*x + 81432*eps^2*x + 410292*eps^3*x - 25920*Nf*x + 
          7920*eps*Nf*x + 78288*eps^2*Nf*x + 299008*eps^3*Nf*x - 1944*x^2 - 
          24948*eps*x^2 - 147690*eps^2*x^2 - 706509*eps^3*x^2 + 
          20736*Nf*x^2 - 54864*eps*Nf*x^2 - 282384*eps^2*Nf*x^2 - 
          1081020*eps^3*Nf*x^2 + 216*x^3 + 17928*eps*x^3 + 82188*eps^2*x^3 + 
          334908*eps^3*x^3 - 5184*Nf*x^3 + 43056*eps*Nf*x^3 + 
          183792*eps^2*Nf*x^3 + 676784*eps^3*Nf*x^3 + 4212*eps^3*x^4 + 
          7776*eps^2*Nf*x^4 + 46656*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((7*I)/3)*eps^4*(-2 - 48*Nf - 7*x + 120*Nf*x + 9*x^2 - 96*Nf*x^2 - 
          x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) + 
   G[0, x]^2*(((-1/7776*I)*(-23328 - 11664*eps + 363528*eps^2 + 
        2844072*eps^3 + 15851376*eps^4 - 5184*Nf - 24192*eps*Nf - 
        149616*eps^2*Nf - 837168*eps^3*Nf - 4225792*eps^4*Nf + 15552*x - 
        3888*eps*x - 121500*eps^2*x - 273618*eps^3*x + 413829*eps^4*x - 
        5184*Nf*x - 28080*eps*Nf*x + 74592*eps^2*Nf*x + 1360632*eps^3*Nf*x + 
        9685220*eps^4*Nf*x - 3888*x^2 - 50544*eps*x^2 - 373248*eps^2*x^2 - 
        2433888*eps^3*x^2 - 13050072*eps^4*x^2 + 10368*Nf*x^2 + 
        102816*eps*Nf*x^2 + 296640*eps^2*Nf*x^2 + 135552*eps^3*Nf*x^2 - 
        4170880*eps^4*Nf*x^2 + 11664*eps^2*x^3 + 163296*eps^3*x^3 + 
        1076976*eps^4*x^3 + 15552*eps*Nf*x^3 + 93312*eps^2*Nf*x^3 + 
        435456*eps^3*Nf*x^3 + 1866240*eps^4*Nf*x^3))/(-1 + x)^2 - 
     ((I/216)*eps^2*(180 + 1134*eps + 7380*eps^2 - 1728*Nf - 1032*eps*Nf - 
        862*eps^2*Nf - 216*x - 1800*eps*x - 15849*eps^2*x + 4320*Nf*x - 
        960*eps*Nf*x - 15280*eps^2*Nf*x - 144*x^2 + 2232*eps*x^2 + 
        15975*eps^2*x^2 - 3456*Nf*x^2 + 4944*eps*Nf*x^2 + 
        35432*eps^2*Nf*x^2 + 180*x^3 - 1638*eps*x^3 - 8406*eps^2*x^3 + 
        864*Nf*x^3 - 2952*eps*Nf*x^3 - 19128*eps^2*Nf*x^3 + 
        1152*eps^2*Nf*x^4)*G[1, x]^3)/((-1 + x)^2*x) + 
     ((I/36)*eps^2*(-1926*eps - 14193*eps^2 + 936*eps*Nf + 4602*eps^2*Nf + 
        108*x + 1062*eps*x + 15750*eps^2*x - 2808*eps*Nf*x - 
        16536*eps^2*Nf*x + 108*x^2 + 2556*eps*x^2 + 8361*eps^2*x^2 + 
        2808*eps*Nf*x^2 + 21216*eps^2*Nf*x^2 - 108*x^3 - 324*eps*x^3 - 
        1800*eps^2*x^3 - 1248*eps*Nf*x^3 - 12688*eps^2*Nf*x^3 + 
        1872*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/36)*eps^2*(-180 - 2286*eps - 17514*eps^2 + 2880*Nf + 2328*eps*Nf + 
        4426*eps^2*Nf + 288*x + 774*eps*x + 25677*eps^2*x - 7200*Nf*x - 
        8136*eps*Nf*x - 20616*eps^2*Nf*x - 72*x^2 + 1368*eps*x^2 - 
        7614*eps^2*x^2 + 5760*Nf*x^2 + 9000*eps*Nf*x^2 + 29004*eps^2*Nf*x^2 - 
        108*x^3 + 108*eps*x^3 - 324*eps^2*x^3 - 1440*Nf*x^3 - 
        3360*eps*Nf*x^3 - 17672*eps^2*Nf*x^3 + 4032*eps^2*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/27)*eps^2*(-162 - 756*eps - 1971*eps^2 - 1104*eps*Nf - 
        4360*eps^2*Nf - 162*x - 1629*eps*x - 12681*eps^2*x + 2460*eps*Nf*x + 
        11129*eps^2*Nf*x + 162*x^2 + 1116*eps*x^2 + 6381*eps^2*x^2 - 
        960*eps*Nf*x^2 - 9178*eps^2*Nf*x^2 + 1908*eps^2*Nf*x^3)*Zeta[3])/
      (-1 + x)^2 + G[0, 1, x]*(((I/108)*eps*(-1890*eps - 13311*eps^2 - 
          64260*eps^3 + 792*eps*Nf + 3894*eps^2*Nf + 16456*eps^3*Nf + 216*x + 
          3348*eps*x + 28350*eps^2*x + 152631*eps^3*x - 4104*eps*Nf*x - 
          20232*eps^2*Nf*x - 78792*eps^3*Nf*x + 216*x^2 + 594*eps*x^2 - 
          4563*eps^2*x^2 - 39501*eps^3*x^2 + 5400*eps*Nf*x^2 + 
          30060*eps^2*Nf*x^2 + 116952*eps^3*Nf*x^2 - 216*x^3 - 216*eps*x^3 - 
          189*eps^2*x^3 - 4941*eps^3*x^3 - 2592*eps*Nf*x^3 - 
          18792*eps^2*Nf*x^3 - 78624*eps^3*Nf*x^3 + 1377*eps^3*x^4 + 
          2592*eps^2*Nf*x^4 + 15552*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((28*I)/3)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
     G[1, x]^2*(((-1/432*I)*eps*(648 + 2484*eps + 12852*eps^2 + 47088*eps^3 - 
          3456*Nf - 1584*eps*Nf + 636*eps^2*Nf + 7120*eps^3*Nf - 432*x - 
          4104*eps*x - 25002*eps^2*x - 73440*eps^3*x + 8640*Nf*x - 
          5760*eps*Nf*x - 50208*eps^2*Nf*x - 211096*eps^3*Nf*x - 864*x^2 + 
          4536*eps*x^2 + 27918*eps^2*x^2 + 97335*eps^3*x^2 - 6912*Nf*x^2 + 
          15840*eps*Nf*x^2 + 104160*eps^2*Nf*x^2 + 440420*eps^3*Nf*x^2 + 
          648*x^3 - 3348*eps*x^3 - 19440*eps^2*x^3 - 83916*eps^3*x^3 + 
          1728*Nf*x^3 - 8496*eps*Nf*x^3 - 55344*eps^2*Nf*x^3 - 
          248432*eps^3*Nf*x^3 + 1944*eps^3*x^4 + 5184*eps^2*Nf*x^4 + 
          31104*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((7*I)/3)*eps^4*(-3 + 16*Nf - x - 24*Nf*x + 3*x^2 + 8*Nf*x^2)*
         Zeta[3])/((-1 + x)*x)) + 
     G[1, x]*(((-1/1296*I)*eps*(7128 + 48276*eps + 231984*eps^2 + 
          984636*eps^3 - 2592*Nf - 12744*eps*Nf - 53856*eps^2*Nf - 
          214104*eps^3*Nf - 16200*x - 106272*eps*x - 457812*eps^2*x - 
          1747008*eps^3*x - 13824*Nf*x - 52416*eps*Nf*x - 193056*eps^2*Nf*x - 
          698944*eps^3*Nf*x + 20088*x^2 + 113400*eps*x^2 + 493614*eps^2*x^2 + 
          2076921*eps^3*x^2 + 32832*Nf*x^2 + 138960*eps*Nf*x^2 + 
          565032*eps^2*Nf*x^2 + 2276516*eps^3*Nf*x^2 - 13608*x^3 - 
          72252*eps*x^3 - 313956*eps^2*x^3 - 1359180*eps^3*x^3 - 
          16416*Nf*x^3 - 62784*eps*Nf*x^3 - 276000*eps^2*Nf*x^3 - 
          1258816*eps^3*Nf*x^3 + 972*eps^2*x^4 + 1944*eps^3*x^4 + 
          5184*eps*Nf*x^4 + 31104*eps^2*Nf*x^4 + 145152*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) - ((I/36)*eps^2*(36 - 792*eps - 6930*eps^2 + 576*Nf + 
          792*eps*Nf + 2490*eps^2*Nf - 378*eps*x + 7542*eps^2*x - 1440*Nf*x - 
          1800*eps*Nf*x - 7176*eps^2*Nf*x - 216*x^2 + 414*eps*x^2 - 
          3384*eps^2*x^2 + 1152*Nf*x^2 + 1368*eps*Nf*x^2 + 
          7896*eps^2*Nf*x^2 + 108*x^3 + 180*eps*x^3 - 477*eps^2*x^3 - 
          288*Nf*x^3 - 192*eps*Nf*x^3 - 3968*eps^2*Nf*x^3 + 
          1584*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) - 
       (((7*I)/9)*eps^4*(-33 + 12*Nf + 75*x + 64*Nf*x - 93*x^2 - 152*Nf*x^2 + 
          63*x^3 + 76*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) - 
   ((I/180)*eps^2*(8532 - 118944*eps - 189540*eps^2 + 37824*eps*Nf - 
      51968*eps^2*Nf - 26892*x - 13626*eps*x - 762075*eps^2*x + 57600*Nf*x - 
      60864*eps*Nf*x + 86108*eps^2*Nf*x + 9180*x^2 + 5220*eps*x^2 + 
      31500*eps^2*x^2 + 57600*Nf*x^2 + 129960*eps*Nf*x^2 + 
      36960*eps^2*Nf*x^2 + 171360*eps^2*Nf*x^3)*Zeta[5])/(-1 + x)^2 + 
   G[0, 1, x]*(((I/7776)*(-1 + 2*x)*(7776 + 50544*eps + 258552*eps^2 + 
        875772*eps^3 + 2489778*eps^4 + 5886675*eps^5 - 5184*eps*Nf - 
        122688*eps^2*Nf - 547056*eps^3*Nf - 1927032*eps^4*Nf - 
        6065956*eps^5*Nf + 7776*x - 31104*eps*x - 233280*eps^2*x - 
        1143072*eps^3*x - 5575392*eps^4*x - 25532496*eps^5*x - 
        108864*eps*Nf*x - 388800*eps^2*Nf*x - 1570752*eps^3*Nf*x - 
        6791040*eps^4*Nf*x - 29607552*eps^5*Nf*x - 7776*x^2 + 31104*eps*x^2 + 
        233280*eps^2*x^2 + 1143072*eps^3*x^2 + 5575392*eps^4*x^2 + 
        25532496*eps^5*x^2 + 108864*eps*Nf*x^2 + 388800*eps^2*Nf*x^2 + 
        1570752*eps^3*Nf*x^2 + 6791040*eps^4*Nf*x^2 + 29607552*eps^5*Nf*x^2))/
      (eps*(-1 + x)^2*x) + ((I/18)*eps^2*(360 + 3078*eps + 21888*eps^2 - 
        4032*Nf - 3072*eps*Nf - 5276*eps^2*Nf - 252*x - 5652*eps*x - 
        38961*eps^2*x + 10080*Nf*x + 11088*eps*Nf*x + 23112*eps^2*Nf*x - 
        900*x^2 - 954*eps*x^2 - 8361*eps^2*x^2 - 6192*Nf*x^2 - 
        14112*eps*Nf*x^2 - 35838*eps^2*Nf*x^2 + 576*x^3 - 72*eps*x^3 - 
        990*eps^2*x^3 + 3888*Nf*x^3 + 9456*eps*Nf*x^3 + 24748*eps^2*Nf*x^3 + 
        648*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/18)*eps^2*(-36 - 3816*eps - 30978*eps^2 + 4608*Nf + 4200*eps*Nf + 
        9418*eps^2*Nf + 360*x + 8604*eps*x + 73629*eps^2*x - 11520*Nf*x - 
        13104*eps*Nf*x - 33600*eps^2*Nf*x + 360*x^2 - 2754*eps*x^2 - 
        24183*eps^2*x^2 + 7056*Nf*x^2 + 14832*eps*Nf*x^2 + 
        45318*eps^2*Nf*x^2 - 360*x^3 + 504*eps*x^3 + 864*eps^2*x^3 - 
        4464*Nf*x^3 - 9024*eps*Nf*x^3 - 28204*eps^2*Nf*x^3 + 
        2376*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/54)*eps^2*(360 - 1224*eps - 15921*eps^2 + 1728*Nf + 1920*eps*Nf - 
        1486*eps^2*Nf - 36*x - 1044*eps*x + 17964*eps^2*x - 4320*Nf*x - 
        11112*eps*Nf*x - 28936*eps^2*Nf*x - 540*x^2 + 12150*eps*x^2 + 
        59886*eps^2*x^2 + 2160*Nf*x^2 + 23976*eps*Nf*x^2 + 
        101250*eps^2*Nf*x^2 + 288*x^3 - 10224*eps*x^3 - 59616*eps^2*x^3 - 
        2160*Nf*x^3 - 15840*eps*Nf*x^3 - 64932*eps^2*Nf*x^3 + 
        1944*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) + 
     (((62*I)/5)*eps^4*(-1 + 2*x)*(-1 - x + x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/46656)*(46656 + 116640*eps + 221616*eps^2 - 1043928*eps^3 - 
        11258676*eps^4 - 68302926*eps^5 - 345835413*eps^6 + 31104*eps*Nf - 
        243648*eps^2*Nf - 1243296*eps^3*Nf - 3997584*eps^4*Nf - 
        8926680*eps^5*Nf - 4659332*eps^6*Nf + 46656*x + 209952*eps*x + 
        291600*eps^2*x - 472392*eps^3*x - 8010252*eps^4*x - 
        52209522*eps^5*x - 270723627*eps^6*x + 31104*eps*Nf*x + 
        938304*eps^2*Nf*x + 3930336*eps^3*Nf*x + 10734480*eps^4*Nf*x + 
        15128664*eps^5*Nf*x - 52947452*eps^6*Nf*x - 46656*x^2 - 
        186624*eps*x^2 - 326592*eps^2*x^2 + 279936*eps^3*x^2 + 
        7698240*eps^4*x^2 + 52721280*eps^5*x^2 + 277043328*eps^6*x^2 - 
        31104*eps*Nf*x^2 - 580608*eps^2*Nf*x^2 - 2035584*eps^3*Nf*x^2 - 
        3098880*eps^4*Nf*x^2 + 12428544*eps^5*Nf*x^2 + 
        146574080*eps^6*Nf*x^2))/(eps^2*(-1 + x)*x) - 
     ((I/36)*eps^2*(252 - 846*eps - 9711*eps^2 + 864*Nf + 1248*eps*Nf + 
        4030*eps^2*Nf + 72*x + 2682*eps*x + 28701*eps^2*x - 2160*Nf*x - 
        3024*eps*Nf*x - 11856*eps^2*Nf*x - 360*x^2 - 2106*eps*x^2 - 
        17073*eps^2*x^2 + 1152*Nf*x^2 + 1944*eps*Nf*x^2 + 
        11568*eps^2*Nf*x^2 + 144*x^3 + 396*eps*x^3 - 351*eps^2*x^3 - 
        1008*Nf*x^3 - 720*eps*Nf*x^3 - 5808*eps^2*Nf*x^3 + 2160*eps^2*Nf*x^4)*
       G[0, 1, x]^2)/((-1 + x)^2*x) - 
     ((I/18)*eps^2*(504 + 2646*eps + 14031*eps^2 - 2880*Nf - 1800*eps*Nf - 
        516*eps^2*Nf - 360*x - 6102*eps*x - 37179*eps^2*x + 7200*Nf*x - 
        624*eps*Nf*x - 23192*eps^2*Nf*x - 864*x^2 + 2196*eps*x^2 + 
        19089*eps^2*x^2 - 5328*Nf*x^2 - 864*eps*Nf*x^2 + 24570*eps^2*Nf*x^2 + 
        612*x^3 + 972*eps*x^3 + 963*eps^2*x^3 + 1872*Nf*x^3 + 
        3672*eps*Nf*x^3 - 6444*eps^2*Nf*x^3 + 6840*eps^2*Nf*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/18)*eps^2*(252 + 1980*eps + 11700*eps^2 - 2304*Nf - 1824*eps*Nf - 
        1876*eps^2*Nf - 252*x - 5616*eps*x - 32301*eps^2*x + 5760*Nf*x - 
        312*eps*Nf*x - 18712*eps^2*Nf*x - 468*x^2 + 3060*eps*x^2 + 
        16101*eps^2*x^2 - 4032*Nf*x^2 - 1656*eps*Nf*x^2 + 
        19116*eps^2*Nf*x^2 + 360*x^3 - 882*eps^2*x^3 + 1728*Nf*x^3 + 
        4584*eps*Nf*x^3 - 3040*eps^2*Nf*x^3 + 6912*eps^2*Nf*x^4)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/36)*eps^2*(360 + 2844*eps + 17280*eps^2 - 4032*Nf - 3456*eps*Nf - 
        3564*eps^2*Nf - 540*x - 9828*eps*x - 49950*eps^2*x + 10080*Nf*x - 
        1176*eps*Nf*x - 39016*eps^2*Nf*x - 252*x^2 + 6174*eps*x^2 + 
        20529*eps^2*x^2 - 8064*Nf*x^2 - 1368*eps*Nf*x^2 + 
        47208*eps^2*Nf*x^2 + 396*x^3 - 756*eps*x^3 - 1170*eps^2*x^3 + 
        2016*Nf*x^3 + 6936*eps*Nf*x^3 - 11528*eps^2*Nf*x^3 + 
        13968*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/648)*eps*(4320 - 9288*eps - 115236*eps^2 - 863730*eps^3 - 10368*Nf - 
        576*eps*Nf - 30480*eps^2*Nf - 79576*eps^3*Nf + 648*x + 64368*eps*x + 
        386856*eps^2*x + 2270052*eps^3*x + 25920*Nf*x - 10800*eps*Nf*x + 
        56880*eps^2*Nf*x + 152832*eps^3*Nf*x - 2808*x^2 - 26028*eps*x^2 - 
        28890*eps^2*x^2 - 194643*eps^3*x^2 - 25920*Nf*x^2 - 
        10512*eps*Nf*x^2 - 80736*eps^2*Nf*x^2 - 71716*eps^3*Nf*x^2 + 
        1080*x^3 - 5400*eps*x^3 - 91584*eps^2*x^3 - 561168*eps^3*x^3 + 
        7632*eps*Nf*x^3 - 16080*eps^2*Nf*x^3 - 308656*eps^3*Nf*x^3 + 
        19440*eps^3*x^4 + 28512*eps^2*Nf*x^4 + 171072*eps^3*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x) + (((14*I)/9)*eps^4*(-13 + 48*Nf - 3*x - 120*Nf*x - 
        x^2 + 120*Nf*x^2 + 2*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
     G[0, 0, 1, x]*(((-1/108*I)*eps*(-216 - 2916*eps - 27054*eps^2 - 
          115641*eps^3 + 6912*Nf + 4032*eps*Nf + 7404*eps^2*Nf + 
          30892*eps^3*Nf + 648*x + 2808*eps*x + 63126*eps^2*x + 
          368442*eps^3*x - 17280*Nf*x - 288*eps*Nf*x + 25296*eps^2*Nf*x + 
          85660*eps^3*Nf*x - 1080*x^2 - 11448*eps*x^2 - 89208*eps^2*x^2 - 
          474336*eps^3*x^2 + 14688*Nf*x^2 - 27648*eps*Nf*x^2 - 
          138276*eps^2*Nf*x^2 - 499524*eps^3*Nf*x^2 + 216*x^3 + 
          9072*eps*x^3 + 39420*eps^2*x^3 + 153252*eps^3*x^3 - 2592*Nf*x^3 + 
          25632*eps*Nf*x^3 + 95496*eps^2*Nf*x^3 + 316096*eps^3*Nf*x^3 + 
          6480*eps^3*x^4 + 9936*eps^2*Nf*x^4 + 59616*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) - (((28*I)/3)*eps^4*(1 - 32*Nf - 3*x + 80*Nf*x + 
          5*x^2 - 68*Nf*x^2 - x^3 + 12*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, 1, x]*(((-1/216*I)*eps*(-1080*eps - 17712*eps^2 - 62424*eps^3 + 
          10368*Nf + 3168*eps*Nf + 1104*eps^2*Nf + 18736*eps^3*Nf + 1512*x + 
          15984*eps*x + 135540*eps^2*x + 697032*eps^3*x - 25920*Nf*x + 
          7920*eps*Nf*x + 81168*eps^2*Nf*x + 296176*eps^3*Nf*x - 1080*x^2 - 
          26892*eps*x^2 - 163134*eps^2*x^2 - 827793*eps^3*x^2 + 
          20736*Nf*x^2 - 60048*eps*Nf*x^2 - 299520*eps^2*Nf*x^2 - 
          1117932*eps^3*Nf*x^2 - 216*x^3 + 14904*eps*x^3 + 68256*eps^2*x^3 + 
          286416*eps^3*x^3 - 5184*Nf*x^3 + 47664*eps*Nf*x^3 + 
          193488*eps^2*Nf*x^3 + 686128*eps^3*Nf*x^3 + 6480*eps^3*x^4 + 
          9504*eps^2*Nf*x^4 + 57024*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((14*I)/3)*eps^4*(-48*Nf - 7*x + 120*Nf*x + 5*x^2 - 96*Nf*x^2 + x^3 + 
          24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]*(((-1/1296*I)*(5184 + 27216*eps + 147096*eps^2 + 
          657396*eps^3 + 2872746*eps^4 - 20736*Nf - 15552*eps*Nf + 
          6480*eps^2*Nf + 87696*eps^3*Nf + 360216*eps^4*Nf - 3888*x - 
          33696*eps*x - 184680*eps^2*x - 486648*eps^3*x - 910116*eps^4*x + 
          51840*Nf*x - 26784*eps*Nf*x - 340128*eps^2*Nf*x - 
          1483440*eps^3*Nf*x - 5385424*eps^4*Nf*x - 9072*x^2 - 4536*eps*x^2 + 
          10044*eps^2*x^2 - 241542*eps^3*x^2 - 2007585*eps^4*x^2 - 
          41472*Nf*x^2 + 33696*eps*Nf*x^2 + 453168*eps^2*Nf*x^2 + 
          2117160*eps^3*Nf*x^2 + 8192652*eps^4*Nf*x^2 + 6480*x^3 + 
          3888*eps*x^3 - 14256*eps^2*x^3 - 89424*eps^3*x^3 - 
          532008*eps^4*x^3 + 10368*Nf*x^3 + 9504*eps*Nf*x^3 - 
          150912*eps^2*Nf*x^3 - 962016*eps^3*Nf*x^3 - 4453312*eps^4*Nf*x^3 + 
          23328*eps^3*x^4 + 233280*eps^4*x^4 + 62208*eps^2*Nf*x^4 + 
          373248*eps^3*Nf*x^4 + 1741824*eps^4*Nf*x^4))/((-1 + x)^2*x) + 
       (((7*I)/9)*eps^3*(24 + 126*eps - 96*Nf - 72*eps*Nf - 18*x - 
          156*eps*x + 240*Nf*x - 124*eps*Nf*x - 42*x^2 - 21*eps*x^2 - 
          192*Nf*x^2 + 156*eps*Nf*x^2 + 30*x^3 + 18*eps*x^3 + 48*Nf*x^3 + 
          44*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     (((31*I)/15)*eps^3*(-6 - 15*eps - 4*eps*Nf - 6*x - 27*eps*x - 
        4*eps*Nf*x + 6*x^2 + 24*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)*x)) + G[0, x]*
    (((-1/46656*I)*(46656 + 139968*eps + 186624*eps^2 - 1236384*eps^3 - 
        11570688*eps^4 - 67791168*eps^5 - 339515712*eps^6 + 31104*eps*Nf + 
        114048*eps^2*Nf + 651456*eps^3*Nf + 3638016*eps^4*Nf + 
        18630528*eps^5*Nf + 88967296*eps^6*Nf + 46656*x + 163296*eps*x + 
        361584*eps^2*x - 87480*eps^3*x - 7386228*eps^4*x - 53233038*eps^5*x - 
        283363029*eps^6*x + 31104*eps*Nf*x + 222912*eps^2*Nf*x + 
        140832*eps^3*Nf*x - 4536720*eps^4*Nf*x - 39985752*eps^5*Nf*x - 
        240200708*eps^6*Nf*x - 46656*x^2 - 186624*eps*x^2 - 
        326592*eps^2*x^2 + 279936*eps^3*x^2 + 7698240*eps^4*x^2 + 
        52721280*eps^5*x^2 + 277043328*eps^6*x^2 - 31104*eps*Nf*x^2 - 
        580608*eps^2*Nf*x^2 - 2035584*eps^3*Nf*x^2 - 3098880*eps^4*Nf*x^2 + 
        12428544*eps^5*Nf*x^2 + 146574080*eps^6*Nf*x^2))/(eps^2*(-1 + x)^2) + 
     ((I/864)*eps^2*(720 + 2880*eps + 15336*eps^2 - 4032*Nf - 1920*eps*Nf + 
        388*eps^2*Nf - 540*x - 4572*eps*x - 34146*eps^2*x + 10080*Nf*x - 
        2904*eps*Nf*x - 40744*eps^2*Nf*x - 972*x^2 + 4014*eps*x^2 + 
        32949*eps^2*x^2 - 8064*Nf*x^2 + 11496*eps*Nf*x^2 + 
        86600*eps^2*Nf*x^2 + 756*x^3 - 2448*eps*x^3 - 15570*eps^2*x^3 + 
        2016*Nf*x^3 - 6696*eps*Nf*x^3 - 47496*eps^2*Nf*x^3 + 
        3600*eps^2*Nf*x^4)*G[1, x]^4)/((-1 + x)^2*x) - 
     ((I/36)*eps^2*(144 + 666*eps + 4122*eps^2 - 864*Nf - 528*eps*Nf - 
        490*eps^2*Nf - 36*x - 702*eps*x - 4608*eps^2*x + 2160*Nf*x + 
        1872*eps*Nf*x + 2544*eps^2*Nf*x - 108*x^2 - 630*eps*x^2 - 
        4896*eps^2*x^2 - 1728*Nf*x^2 - 2088*eps*Nf*x^2 - 3696*eps^2*Nf*x^2 + 
        72*x^3 + 36*eps*x^3 + 225*eps^2*x^3 + 432*Nf*x^3 + 1152*eps*Nf*x^3 + 
        3216*eps^2*Nf*x^3 + 432*eps^2*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^2*x) - 
     ((I/2)*eps^2*(-274*eps - 2072*eps^2 + 144*eps*Nf + 708*eps^2*Nf - 20*x - 
        70*eps*x + 1209*eps^2*x - 432*eps*Nf*x - 2544*eps^2*Nf*x - 20*x^2 + 
        364*eps*x^2 + 1548*eps^2*x^2 + 432*eps*Nf*x^2 + 3264*eps^2*Nf*x^2 + 
        20*x^3 + 44*eps*x^3 - 86*eps^2*x^3 - 192*eps*Nf*x^3 - 
        1952*eps^2*Nf*x^3 + 288*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) - ((I/18)*eps^2*(-360 - 3276*eps - 24894*eps^2 + 
        4320*Nf + 3408*eps*Nf + 6226*eps^2*Nf + 72*x - 936*eps*x + 
        18981*eps^2*x - 10800*Nf*x - 11664*eps*Nf*x - 27696*eps^2*Nf*x - 
        288*x^2 + 3330*eps*x^2 + 9576*eps^2*x^2 + 8640*Nf*x^2 + 
        12744*eps*Nf*x^2 + 38352*eps^2*Nf*x^2 + 108*x^3 + 1080*eps*x^3 + 
        1989*eps^2*x^3 - 2160*Nf*x^3 - 5376*eps*Nf*x^3 - 24848*eps^2*Nf*x^3 + 
        3600*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/18)*eps^2*(-360 - 4950*eps - 36954*eps^2 + 5184*Nf + 4464*eps*Nf + 
        9312*eps^2*Nf + 360*x + 3006*eps*x + 59769*eps^2*x - 12960*Nf*x - 
        13680*eps*Nf*x - 35472*eps^2*Nf*x - 216*x^2 + 594*eps*x^2 - 
        25848*eps^2*x^2 + 10368*Nf*x^2 + 13896*eps*Nf*x^2 + 
        45858*eps^2*Nf*x^2 - 72*x^3 + 468*eps*x^3 - 54*eps^2*x^3 - 
        2592*Nf*x^3 - 4848*eps*Nf*x^3 - 27220*eps^2*Nf*x^3 + 
        6696*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/81)*eps*(378 - 2268*eps - 3753*eps^2 + 9018*eps^3 - 3312*eps*Nf - 
        13656*eps^2*Nf - 45941*eps^3*Nf + 378*x - 135*eps*x - 31779*eps^2*x - 
        228339*eps^3*x + 7380*eps*Nf*x + 34395*eps^2*Nf*x + 
        127465*eps^3*Nf*x - 378*x^2 - 540*eps*x^2 + 7479*eps^2*x^2 + 
        43173*eps^3*x^2 - 2304*eps*Nf*x^2 - 26862*eps^2*Nf*x^2 - 
        120040*eps^3*Nf*x^2 + 4860*eps^3*x^3 + 7452*eps^2*Nf*x^3 + 
        44712*eps^3*Nf*x^3)*Zeta[3])/(-1 + x)^2 + 
     (((98*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3]^2)/(-1 + x)^2 + 
     G[0, 0, 1, x]*(((-1/54*I)*eps*(-2322*eps - 16875*eps^2 - 81756*eps^3 + 
          1080*eps*Nf + 5310*eps^2*Nf + 22440*eps^3*Nf + 324*x + 2322*eps*x + 
          23706*eps^2*x + 129573*eps^3*x - 3240*eps*Nf*x - 19080*eps^2*Nf*x - 
          80580*eps^3*Nf*x + 324*x^2 + 3348*eps*x^2 + 9747*eps^2*x^2 + 
          23787*eps^3*x^2 + 3240*eps*Nf*x^2 + 24480*eps^2*Nf*x^2 + 
          103620*eps^3*Nf*x^2 - 324*x^3 - 972*eps*x^3 - 3672*eps^2*x^3 - 
          14796*eps^3*x^3 - 1440*eps*Nf*x^3 - 14640*eps^2*Nf*x^3 - 
          65920*eps^3*Nf*x^3 + 810*eps^3*x^4 + 2160*eps^2*Nf*x^4 + 
          12960*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       ((28*I)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
     G[0, 1, 1, x]*(((-1/54*I)*eps*(-540 - 4212*eps - 28350*eps^2 - 
          122796*eps^3 + 4320*Nf + 3240*eps*Nf + 5400*eps^2*Nf + 
          17280*eps^3*Nf + 756*x + 3834*eps*x + 48789*eps^2*x + 
          262062*eps^3*x - 10800*Nf*x - 11448*eps*Nf*x - 26280*eps^2*Nf*x - 
          87630*eps^3*Nf*x + 756*x^2 + 3510*eps*x^2 - 7344*eps^2*x^2 - 
          80838*eps^3*x^2 + 8640*Nf*x^2 + 12744*eps*Nf*x^2 + 
          37458*eps^2*Nf*x^2 + 130614*eps^3*Nf*x^2 - 756*x^3 - 1620*eps*x^3 - 
          5130*eps^2*x^3 - 27594*eps^3*x^3 - 2160*Nf*x^3 - 4896*eps*Nf*x^3 - 
          23316*eps^2*Nf*x^3 - 95536*eps^3*Nf*x^3 + 3240*eps^3*x^4 + 
          4968*eps^2*Nf*x^4 + 29808*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((28*I)/3)*eps^4*(5 - 40*Nf - 7*x + 100*Nf*x - 7*x^2 - 80*Nf*x^2 + 
          7*x^3 + 20*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]^3*(((I/1296)*eps*(864 + 4320*eps + 30240*eps^2 + 117288*eps^3 - 
          10368*Nf - 5760*eps*Nf - 3048*eps^2*Nf + 416*eps^3*Nf - 1512*x - 
          4104*eps*x - 47196*eps^2*x - 157464*eps^3*x + 25920*Nf*x - 
          7056*eps*Nf*x - 99312*eps^2*Nf*x - 423184*eps^3*Nf*x - 648*x^2 + 
          6804*eps*x^2 + 50382*eps^2*x^2 + 177417*eps^3*x^2 - 20736*Nf*x^2 + 
          30960*eps*Nf*x^2 + 222384*eps^2*Nf*x^2 + 938780*eps^3*Nf*x^2 + 
          1080*x^3 - 7776*eps*x^3 - 38556*eps^2*x^3 - 152388*eps^3*x^3 + 
          5184*Nf*x^3 - 18288*eps*Nf*x^3 - 120624*eps^2*Nf*x^3 - 
          532720*eps^3*Nf*x^3 + 2916*eps^3*x^4 + 7776*eps^2*Nf*x^4 + 
          46656*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((7*I)/9)*eps^4*(4 - 48*Nf - 7*x + 120*Nf*x - 3*x^2 - 96*Nf*x^2 + 
          5*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]*(((-1/162*I)*eps*(-2106 - 14742*eps - 71118*eps^2 - 
          301482*eps^3 + 864*Nf + 4248*eps*Nf + 17952*eps^2*Nf + 
          71368*eps^3*Nf + 3726*x + 33129*eps*x + 182250*eps^2*x + 
          834219*eps^3*x - 5184*Nf*x - 24624*eps*Nf*x - 94014*eps^2*Nf*x - 
          341586*eps^3*Nf*x - 1458*x^2 - 15552*eps*x^2 - 90234*eps^2*x^2 - 
          409131*eps^3*x^2 + 7128*Nf*x^2 + 37746*eps*Nf*x^2 + 
          144342*eps^2*Nf*x^2 + 513756*eps^3*Nf*x^2 + 972*x^3 + 
          4698*eps*x^3 + 11502*eps^2*x^3 - 9315*eps^3*x^3 - 3456*Nf*x^3 - 
          23796*eps*Nf*x^3 - 98160*eps^2*Nf*x^3 - 361792*eps^3*Nf*x^3 + 
          1944*eps^2*x^4 + 25272*eps^3*x^4 + 3240*eps*Nf*x^4 + 
          19440*eps^2*Nf*x^4 + 90720*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((14*I)/9)*eps^4*(39 - 16*Nf - 69*x + 96*Nf*x + 27*x^2 - 132*Nf*x^2 - 
          18*x^3 + 64*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]^2*(((I/2592)*(5184 + 23328*eps + 120528*eps^2 + 473040*eps^3 + 
          1841616*eps^4 - 20736*Nf - 10368*eps*Nf - 432*eps^2*Nf + 
          24768*eps^3*Nf + 80880*eps^4*Nf - 3888*x - 37584*eps*x - 
          248184*eps^2*x - 951264*eps^3*x - 3523176*eps^4*x + 51840*Nf*x - 
          31968*eps*Nf*x - 284832*eps^2*Nf*x - 1192992*eps^3*Nf*x - 
          4361488*eps^4*Nf*x - 9072*x^2 + 25272*eps*x^2 + 228420*eps^2*x^2 + 
          995814*eps^3*x^2 + 4253877*eps^4*x^2 - 41472*Nf*x^2 + 
          92448*eps*Nf*x^2 + 603360*eps^2*Nf*x^2 + 2537832*eps^3*Nf*x^2 + 
          9669092*eps^4*Nf*x^2 + 6480*x^3 - 15552*eps*x^3 - 
          121176*eps^2*x^3 - 555336*eps^3*x^3 - 2500632*eps^4*x^3 + 
          10368*Nf*x^3 - 50976*eps*Nf*x^3 - 321696*eps^2*Nf*x^3 - 
          1428384*eps^3*Nf*x^3 - 5801024*eps^4*Nf*x^3 + 5832*eps^3*x^4 + 
          27216*eps^4*x^4 + 25920*eps^2*Nf*x^4 + 155520*eps^3*Nf*x^4 + 
          725760*eps^4*Nf*x^4))/((-1 + x)^2*x) - 
       ((I/12)*eps^2*(24 - 246*eps - 1914*eps^2 - 96*Nf + 96*eps*Nf + 
          706*eps^2*Nf - 12*x + 378*eps*x + 4056*eps^2*x + 240*Nf*x - 
          384*eps*Nf*x - 2912*eps^2*Nf*x - 36*x^2 - 222*eps*x^2 - 
          2340*eps^2*x^2 - 192*Nf*x^2 + 456*eps*Nf*x^2 + 3992*eps^2*Nf*x^2 + 
          24*x^3 + 132*eps*x^3 + 477*eps^2*x^3 + 48*Nf*x^3 - 192*eps*Nf*x^3 - 
          2336*eps^2*Nf*x^3 + 432*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) + 
       (((7*I)/18)*eps^3*(-24 - 108*eps + 96*Nf + 48*eps*Nf + 18*x + 
          174*eps*x - 240*Nf*x + 148*eps*Nf*x + 42*x^2 - 117*eps*x^2 + 
          192*Nf*x^2 - 428*eps*Nf*x^2 - 30*x^3 + 72*eps*x^3 - 48*Nf*x^3 + 
          236*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) - 
     (((31*I)/15)*eps^3*(-6 - 18*eps - 4*eps*Nf - 6*x - 21*eps*x - 
        4*eps*Nf*x + 6*x^2 + 24*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(-1 + x)^2 + 
     G[1, x]*(((I/7776)*(23328*eps + 167184*eps^2 + 808704*eps^3 + 
          3425328*eps^4 + 13771296*eps^5 - 10368*eps*Nf - 50976*eps^2*Nf - 
          215424*eps^3*Nf - 856416*eps^4*Nf - 3334016*eps^5*Nf - 7776*x - 
          15552*eps*x - 69984*eps^2*x + 120528*eps^3*x + 2262816*eps^4*x + 
          15540336*eps^5*x - 98496*eps*Nf*x - 402624*eps^2*Nf*x - 
          1517760*eps^3*Nf*x - 5540064*eps^4*Nf*x - 19805248*eps^5*Nf*x - 
          7776*x^2 - 3888*eps*x^2 + 44712*eps^2*x^2 + 170100*eps^3*x^2 + 
          1149390*eps^4*x^2 + 6259437*eps^5*x^2 + 212544*eps*Nf*x^2 + 
          945216*eps^2*Nf*x^2 + 3822192*eps^3*Nf*x^2 + 15129048*eps^4*Nf*
           x^2 + 59211236*eps^5*Nf*x^2 + 7776*x^3 - 31104*eps*x^3 - 
          233280*eps^2*x^3 - 1189728*eps^3*x^3 - 6228576*eps^4*x^3 - 
          29840400*eps^5*x^3 - 108864*eps*Nf*x^3 - 451008*eps^2*Nf*x^3 - 
          1944000*eps^3*Nf*x^3 - 8532864*eps^4*Nf*x^3 - 37072512*eps^5*Nf*
           x^3 + 23328*eps^3*x^4 + 326592*eps^4*x^4 + 2153952*eps^5*x^4 + 
          31104*eps^2*Nf*x^4 + 186624*eps^3*Nf*x^4 + 870912*eps^4*Nf*x^4 + 
          3732480*eps^5*Nf*x^4))/(eps*(-1 + x)^2*x) + 
       ((I/9)*eps^2*(90 - 180*eps - 2565*eps^2 + 300*eps*Nf + 1475*eps^2*Nf - 
          54*x - 846*eps*x - 162*eps^2*x - 900*eps*Nf*x - 5460*eps^2*Nf*x - 
          234*x^2 + 360*eps*x^2 + 513*eps^2*x^2 + 900*eps*Nf*x^2 + 
          7080*eps^2*Nf*x^2 + 144*x^3 + 360*eps*x^3 + 513*eps^2*x^3 - 
          240*eps*Nf*x^3 - 3880*eps^2*Nf*x^3 + 1080*eps^2*Nf*x^4)*
         G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((I/18)*eps^2*(36 - 1944*eps - 15030*eps^2 + 576*Nf + 1272*eps*Nf + 
          4850*eps^2*Nf + 1458*eps*x + 25434*eps^2*x - 1440*Nf*x - 
          3240*eps*Nf*x - 15768*eps^2*Nf*x - 216*x^2 - 342*eps*x^2 - 
          13104*eps^2*x^2 + 1152*Nf*x^2 + 2808*eps*Nf*x^2 + 
          18972*eps^2*Nf*x^2 + 108*x^3 + 324*eps*x^3 + 45*eps^2*x^3 - 
          288*Nf*x^3 - 720*eps*Nf*x^3 - 10344*eps^2*Nf*x^3 + 
          2880*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
       ((I/27)*eps^2*(-1053*eps - 7875*eps^2 + 1296*Nf + 984*eps*Nf + 
          1679*eps^2*Nf + 36*x + 7092*eps*x + 51705*eps^2*x - 3240*Nf*x - 
          6456*eps*Nf*x - 22832*eps^2*Nf*x - 288*x^2 - 3762*eps*x^2 - 
          24939*eps^2*x^2 + 2592*Nf*x^2 + 9708*eps*Nf*x^2 + 
          41794*eps^2*Nf*x^2 + 126*x^3 - 2124*eps*x^3 - 14256*eps^2*x^3 - 
          648*Nf*x^3 - 4824*eps*Nf*x^3 - 21084*eps^2*Nf*x^3 + 
          1152*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) + 
       G[0, 1, x]*(((I/54)*eps*(-1134*eps - 9126*eps^2 - 42876*eps^3 + 
            864*Nf + 1008*eps*Nf + 2850*eps^2*Nf + 10936*eps^3*Nf + 108*x + 
            486*eps*x + 14310*eps^2*x + 87156*eps^3*x - 2160*Nf*x - 
            2160*eps*Nf*x - 7488*eps^2*Nf*x - 32496*eps^3*Nf*x - 108*x^2 + 
            378*eps*x^2 - 6480*eps^2*x^2 - 49842*eps^3*x^2 + 1728*Nf*x^2 + 
            1512*eps*Nf*x^2 + 7596*eps^2*Nf*x^2 + 36528*eps^3*Nf*x^2 - 
            108*eps*x^3 - 1215*eps^2*x^3 - 7263*eps^3*x^3 - 432*Nf*x^3 - 
            144*eps*Nf*x^3 - 3624*eps^2*Nf*x^3 - 21856*eps^3*Nf*x^3 + 
            1377*eps^3*x^4 + 1728*eps^2*Nf*x^4 + 10368*eps^3*Nf*x^4))/
          ((-1 + x)^2*x) + (((28*I)/3)*eps^4*(8*Nf + x - 12*Nf*x + 4*Nf*x^2)*
           Zeta[3])/((-1 + x)*x)) - (((62*I)/5)*eps^4*(-1 - x + x^2)*Zeta[5])/
        (-1 + x)^2)))


==> anc/Bare_FFs/Compton/2L_Compton_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1679616 + 5038848*eps + 15536448*eps^2 + 40520736*eps^3 + 101091888*eps^4 + 
   244436616*eps^5 + 579966156*eps^6 + 1362076722*eps^7 + 3188613195*eps^8 + 
   559872*eps*Nf + 2612736*eps^2*Nf + 9859968*eps^3*Nf + 33307200*eps^4*Nf + 
   107095392*eps^5*Nf + 335341584*eps^6*Nf + 1033783320*eps^7*Nf + 
   3156396068*eps^8*Nf)/(3359232*eps^4*(-1 + x)) + 
 (eps^4*Pi^8*(14757 - 141787*x + 285368*Nf*x + 160697*x^2 + 285368*Nf*x^2))/
  (2721600*(-1 + x)^2) + (eps^2*(-720 + 1728*eps + 3384*eps^2 + 480*eps*Nf + 
    512*eps^2*Nf - 2952*x - 4455*eps*x - 1368*eps^2*x + 480*eps*Nf*x + 
    7664*eps^2*Nf*x + 162*x^2 - 468*eps*x^2 - 9369*eps^2*x^2 - 
    480*eps*Nf*x^2 - 14816*eps^2*Nf*x^2 + 2367*eps^2*x^3 + 2880*eps^2*Nf*x^3)*
   G[0, x]^6)/(6480*(-1 + x)^2) + 
 (eps^2*(3510 + 3195*eps + 4986*eps^2 - 480*eps*Nf + 3760*eps^2*Nf - 2628*x - 
    5391*eps*x - 13005*eps^2*x - 480*eps*Nf*x - 13328*eps^2*Nf*x - 162*x^2 + 
    468*eps*x^2 + 2268*eps^2*x^2 + 480*eps*Nf*x^2 + 6176*eps^2*Nf*x^2 + 
    2367*eps^2*x^3 + 2880*eps^2*Nf*x^3)*G[1, x]^6)/(6480*(-1 + x)*x) + 
 Pi^7*(((-1/90720*I)*eps^3*(3396 - 32469*eps - 3838*eps*Nf - 2808*x + 
      4224*eps*x + 2688*Nf*x + 5630*eps*Nf*x - 294*x^2 - 5082*eps*x^2 + 
      2688*Nf*x^2 + 14140*eps*Nf*x^2))/(-1 + x)^2 - 
   (((23*I)/336)*eps^4*(-1 - x + x^2)*G[0, x])/(-1 + x)^2 - 
   ((I/15120)*eps^4*(-391 - 672*Nf + 77*x + 1680*Nf*x + 803*x^2 - 
      896*Nf*x^2 - 440*x^3 + 784*Nf*x^3)*G[1, x])/((-1 + x)^2*x)) + 
 Pi^6*(-1/3265920*(eps^2*(588708 - 3563532*eps - 9927801*eps^2 + 
       2100636*eps*Nf + 1827936*eps^2*Nf - 800244*x + 1412496*eps*x - 
       4126761*eps^2*x + 1642176*Nf*x - 4017564*eps*Nf*x - 
       6074952*eps^2*Nf*x + 327384*x^2 + 1295568*eps*x^2 + 
       6552432*eps^2*x^2 + 1642176*Nf*x^2 + 3427536*eps*Nf*x^2 + 
       550496*eps^2*Nf*x^2 - 171072*eps^2*x^3 + 2924640*eps^2*Nf*x^3))/
     (-1 + x)^2 + (eps^4*(-311 + 1481*x + 759*x^2)*G[0, x]^2)/
    (6048*(-1 + x)^2) - (eps^3*(3990 - 28665*eps + 35616*Nf + 20972*eps*Nf - 
      11718*x - 77862*eps*x - 89040*Nf*x + 44044*eps*Nf*x + 21630*x^2 + 
      136119*eps*x^2 + 67536*Nf*x^2 - 77924*eps*Nf*x^2 - 15036*x^3 - 
      21549*eps*x^3 - 21504*Nf*x^3 + 16576*eps*Nf*x^3)*G[1, x])/
    (90720*(-1 + x)^2*x) + (eps^4*(17569 - 18032*Nf - 30359*x + 45080*Nf*x + 
      9039*x^2 - 35448*Nf*x^2 + 3940*x^3 + 9632*Nf*x^3)*G[1, x]^2)/
    (30240*(-1 + x)^2*x) + 
   G[0, x]*((eps^3*(8358 + 38757*eps + 53228*eps*Nf - 5082*x + 12087*eps*x - 
        88060*eps*Nf*x - 11718*x^2 - 49269*eps*x^2 + 50988*eps*Nf*x^2))/
      (90720*(-1 + x)^2) - (eps^4*(-728 - 1152*Nf + 1241*x + 2880*Nf*x - 
        727*x^2 - 2304*Nf*x^2 + 415*x^3 + 576*Nf*x^3)*G[1, x])/
      (2160*(-1 + x)^2*x)) + (eps^4*(-823 - 2000*Nf + 1713*x + 5000*Nf*x - 
      805*x^2 - 4880*Nf*x^2 + 278*x^3 + 120*Nf*x^3)*G[0, 1, x])/
    (2160*(-1 + x)^2*x)) + 
 (eps^2*(-1260 - 2574*eps - 12456*eps^2 + 1440*Nf + 1272*eps*Nf + 
    2744*eps^2*Nf + 2112*x + 2478*eps*x + 14814*eps^2*x - 3600*Nf*x - 
    4296*eps*Nf*x - 11592*eps^2*Nf*x - 720*x^2 + 1026*eps*x^2 + 
    2394*eps^2*x^2 + 2880*Nf*x^2 + 4656*eps*Nf*x^2 + 15792*eps^2*Nf*x^2 - 
    120*x^3 - 168*eps*x^3 + 825*eps^2*x^3 - 720*Nf*x^3 - 2016*eps*Nf*x^3 - 
    10176*eps^2*Nf*x^3 - 252*eps^2*x^4 + 1344*eps^2*Nf*x^4)*G[0, 0, 1, x]^2)/
  (12*(-1 + x)^2*x) + (eps^2*(12 + 762*eps + 5325*eps^2 - 384*eps*Nf - 
    1888*eps^2*Nf - 312*x - 4026*eps*x - 21069*eps^2*x + 1032*eps*Nf*x + 
    5160*eps^2*Nf*x - 1080*x^2 + 522*eps*x^2 + 3357*eps^2*x^2 + 720*Nf*x^2 - 
    1392*eps*Nf*x^2 - 6672*eps^2*Nf*x^2 + 120*x^3 + 168*eps*x^3 + 
    183*eps^2*x^3 + 720*Nf*x^3 + 2016*eps*Nf*x^3 + 4800*eps^2*Nf*x^3 - 
    252*eps^2*x^4 + 1344*eps^2*Nf*x^4)*G[0, 1, 1, x]^2)/(12*(-1 + x)^2*x) + 
 (eps^2*(1332 + 4086*eps + 31104*eps^2 - 8160*eps*Nf - 33568*eps^2*Nf + 
    2772*x + 3906*eps*x - 9918*eps^2*x + 14592*eps*Nf*x + 66440*eps^2*Nf*x - 
    972*x^2 - 5256*eps*x^2 - 27549*eps^2*x^2 - 5856*eps*Nf*x^2 - 
    38320*eps^2*Nf*x^2 + 3708*eps^2*x^3 + 10080*eps^2*Nf*x^3)*
   G[0, 0, 0, 0, 0, 1, x])/(18*(-1 + x)^2) + 
 (eps^2*(-28188 - 50382*eps - 221337*eps^2 + 32256*Nf + 24312*eps*Nf + 
    38444*eps^2*Nf + 52056*x + 52596*eps*x + 299736*eps^2*x - 80640*Nf*x - 
    105216*eps*Nf*x - 266032*eps^2*Nf*x - 288*x^2 + 48942*eps*x^2 + 
    67509*eps^2*x^2 + 66528*Nf*x^2 + 139536*eps*Nf*x^2 + 
    462768*eps^2*Nf*x^2 - 3852*x^3 - 15696*eps*x^3 - 8478*eps^2*x^3 - 
    14112*Nf*x^3 - 65736*eps*Nf*x^3 - 307944*eps^2*Nf*x^3 - 1836*eps^2*x^4 + 
    30960*eps^2*Nf*x^4)*G[0, 0, 0, 0, 1, 1, x])/(36*(-1 + x)^2*x) + 
 (eps^2*(-4284 - 8766*eps - 41931*eps^2 + 4896*Nf + 4224*eps*Nf + 
    8834*eps^2*Nf + 7416*x + 9594*eps*x + 57771*eps^2*x - 12240*Nf*x - 
    15264*eps*Nf*x - 40896*eps^2*Nf*x - 1080*x^2 + 4050*eps*x^2 + 
    2187*eps^2*x^2 + 9792*Nf*x^2 + 17208*eps*Nf*x^2 + 57780*eps^2*Nf*x^2 - 
    360*x^3 - 612*eps*x^3 + 4257*eps^2*x^3 - 2448*Nf*x^3 - 7776*eps*Nf*x^3 - 
    37944*eps^2*Nf*x^3 - 648*eps^2*x^4 + 4320*eps^2*Nf*x^4)*
   G[0, 0, 0, 1, 0, 1, x])/(18*(-1 + x)^2*x) + 
 (eps^2*(-19044 - 29106*eps - 96471*eps^2 + 6048*Nf + 4344*eps*Nf + 
    5302*eps^2*Nf + 33408*x + 13608*eps*x + 88155*eps^2*x - 15120*Nf*x - 
    27384*eps*Nf*x - 93928*eps^2*Nf*x - 6048*x^2 + 28350*eps*x^2 - 
    38637*eps^2*x^2 + 25920*Nf*x^2 + 36648*eps*Nf*x^2 + 174858*eps^2*Nf*x^2 - 
    1584*x^3 - 12420*eps*x^3 - 7398*eps^2*x^3 + 10800*Nf*x^3 + 
    1920*eps*Nf*x^3 - 109012*eps^2*Nf*x^3 - 2916*eps^2*x^4 + 
    33048*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x) + 
 (eps^2*(-6192 - 10026*eps - 37197*eps^2 + 2880*Nf + 2088*eps*Nf + 
    3246*eps^2*Nf + 10656*x + 1980*eps*x + 30861*eps^2*x - 7200*Nf*x - 
    9936*eps*Nf*x - 33000*eps^2*Nf*x - 3744*x^2 + 7344*eps*x^2 - 
    26289*eps^2*x^2 + 11808*Nf*x^2 + 8640*eps*Nf*x^2 + 46140*eps^2*Nf*x^2 - 
    2016*eps*x^3 + 2790*eps^2*x^3 + 4608*Nf*x^3 + 5952*eps*Nf*x^3 - 
    27400*eps^2*Nf*x^3 - 1296*eps^2*x^4 + 14688*eps^2*Nf*x^4)*
   G[0, 0, 1, 0, 1, 1, x])/(18*(-1 + x)^2*x) + 
 (eps^2*(-684 - 1593*eps - 8541*eps^2 + 1872*Nf + 1104*eps*Nf + 
    865*eps^2*Nf + 936*x - 1080*eps*x + 6174*eps^2*x - 4680*Nf*x - 
    4392*eps*Nf*x - 8604*eps^2*Nf*x - 936*x^2 + 1080*eps*x^2 - 
    6498*eps^2*x^2 + 4680*Nf*x^2 + 4392*eps*Nf*x^2 + 12276*eps^2*Nf*x^2 + 
    648*eps^2*x^3 - 7344*eps^2*Nf*x^3 - 324*eps^2*x^4 + 3672*eps^2*Nf*x^4)*
   G[0, 0, 1, 1, 0, 1, x])/(9*(-1 + x)^2*x) - 
 (eps^2*(19728 + 35460*eps + 135594*eps^2 + 4032*Nf - 7104*eps*Nf - 
    41804*eps^2*Nf - 39924*x - 103392*eps*x - 401976*eps^2*x - 10080*Nf*x + 
    23352*eps*Nf*x + 140488*eps^2*Nf*x - 11844*x^2 + 1854*eps*x^2 + 
    31059*eps^2*x^2 + 24192*Nf*x^2 - 57672*eps*Nf*x^2 - 275304*eps^2*Nf*x^2 + 
    3852*x^3 + 15696*eps*x^3 + 15822*eps^2*x^3 + 14112*Nf*x^3 + 
    65736*eps*Nf*x^3 + 184104*eps^2*Nf*x^3 - 1836*eps^2*x^4 + 
    30960*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
 (eps^2*(1692 + 4266*eps + 21636*eps^2 - 1608*eps*Nf - 7906*eps^2*Nf - 
    4176*x - 15858*eps*x - 72324*eps^2*x + 4176*eps*Nf*x + 21888*eps^2*Nf*x - 
    2160*x^2 + 2214*eps*x^2 + 11070*eps^2*x^2 + 2448*Nf*x^2 - 
    6120*eps*Nf*x^2 - 30132*eps^2*Nf*x^2 + 360*x^3 + 612*eps*x^3 - 
    1665*eps^2*x^3 + 2448*Nf*x^3 + 7776*eps*Nf*x^3 + 20664*eps^2*Nf*x^3 - 
    648*eps^2*x^4 + 4320*eps^2*Nf*x^4)*G[0, 1, 0, 1, 1, 1, x])/
  (18*(-1 + x)^2*x) - (eps^2*(-3132 - 2736*eps + 2655*eps^2 - 576*eps*Nf - 
    4632*eps^2*Nf + 828*x - 6606*eps*x - 53892*eps^2*x + 2880*eps*Nf*x + 
    20040*eps^2*Nf*x + 972*x^2 + 5256*eps*x^2 + 16425*eps^2*x^2 + 
    5856*eps*Nf*x^2 + 8080*eps^2*Nf*x^2 + 3708*eps^2*x^3 + 
    10080*eps^2*Nf*x^3)*G[0, 1, 1, 1, 1, 1, x])/(18*(-1 + x)*x) - 
 (eps^2*(55476 + 26784*eps - 105336*eps^2 + 98304*eps*Nf + 352768*eps^2*Nf + 
    19908*x + 39582*eps*x + 293445*eps^2*x - 23328*Nf*x - 185856*eps*Nf*x - 
    579508*eps^2*Nf*x - 2700*x^2 + 46440*eps*x^2 + 189864*eps^2*x^2 - 
    23328*Nf*x^2 + 42552*eps*Nf*x^2 - 132480*eps^2*Nf*x^2 + 64476*eps^2*x^3 + 
    166752*eps^2*Nf*x^3)*Zeta[3]^2)/(648*(-1 + x)^2) + 
 G[0, x]^5*(-1/6480*(eps*(-864 + 3888*eps + 7128*eps^2 + 9396*eps^3 + 
       1152*eps*Nf + 1056*eps^2*Nf - 592*eps^3*Nf - 3888*x - 4698*eps*x + 
       7992*eps^2*x + 1404*eps^3*x + 1152*eps*Nf*x + 18624*eps^2*Nf*x + 
       113504*eps^3*Nf*x + 108*x^2 - 3240*eps*x^2 - 30078*eps^2*x^2 - 
       106191*eps^3*x^2 - 1152*eps*Nf*x^2 - 35616*eps^2*Nf*x^2 - 
       233264*eps^3*Nf*x^2 + 7290*eps^2*x^3 + 36612*eps^3*x^3 + 
       6912*eps^2*Nf*x^3 + 74304*eps^3*Nf*x^3))/(-1 + x)^2 + 
   (eps^2*(144 + 4707*eps + 27405*eps^2 - 4800*eps*Nf - 22400*eps^2*Nf + 
      648*x - 1125*eps*x - 8973*eps^2*x + 9024*eps*Nf*x + 46240*eps^2*Nf*x - 
      18*x^2 - 3195*eps*x^2 - 22464*eps^2*x^2 - 4416*eps*Nf*x^2 - 
      25216*eps^2*Nf*x^2 + 3294*eps^2*x^3 + 4032*eps^2*Nf*x^3)*G[1, x])/
    (1080*(-1 + x)^2) + (7*eps^4*(-8 - 36*x + x^2)*Zeta[3])/
    (90*(-1 + x)^2)) + 
 G[1, x]^5*(-1/6480*(eps*(4644 + 4050*eps + 7668*eps^2 + 58779*eps^3 - 
       1152*eps*Nf + 9024*eps^2*Nf + 46048*eps^3*Nf - 3672*x - 11178*eps*x - 
       30294*eps^2*x - 101142*eps^3*x - 1152*eps*Nf*x - 31872*eps^2*Nf*x - 
       130112*eps^3*Nf*x - 108*x^2 + 3240*eps*x^2 + 8208*eps^2*x^2 - 
       3645*eps^3*x^2 + 1152*eps*Nf*x^2 + 14880*eps^2*Nf*x^2 + 
       10352*eps^3*Nf*x^2 + 7290*eps^2*x^3 + 36612*eps^3*x^3 + 
       6912*eps^2*Nf*x^3 + 74304*eps^3*Nf*x^3))/((-1 + x)*x) - 
   (7*eps^4*(-43 + 34*x + x^2)*Zeta[3])/(90*(-1 + x)*x)) + 
 G[0, 0, 0, 0, 1, x]*
  (-1/54*(eps*(864 + 5346*eps + 40932*eps^2 + 242946*eps^3 - 10512*eps*Nf - 
       43728*eps^2*Nf - 162784*eps^3*Nf - 1404*eps*x - 26784*eps^2*x - 
       170181*eps^3*x + 18864*eps*Nf*x + 86880*eps^2*Nf*x + 
       357692*eps^3*Nf*x - 1080*x^2 - 4320*eps*x^2 - 24975*eps^2*x^2 - 
       137214*eps^3*x^2 - 7632*eps*Nf*x^2 - 49872*eps^2*Nf*x^2 - 
       245648*eps^3*Nf*x^2 + 3078*eps^2*x^3 + 18387*eps^3*x^3 + 
       12960*eps^2*Nf*x^3 + 85968*eps^3*Nf*x^3))/(-1 + x)^2 - 
   (56*eps^4*(-4 + 5*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[0, 1, 1, 1, 1, x]*
  (-1/54*(eps*(216 + 378*eps + 7749*eps^2 + 46062*eps^3 - 720*eps*Nf - 
       6240*eps^2*Nf - 35228*eps^3*Nf - 2160*x - 10044*eps*x - 
       67500*eps^2*x - 389448*eps^3*x + 3600*eps*Nf*x + 26016*eps^2*Nf*x + 
       124300*eps^3*Nf*x + 1080*x^2 + 4320*eps*x^2 + 15741*eps^2*x^2 + 
       82053*eps^3*x^2 + 7632*eps*Nf*x^2 + 10992*eps^2*Nf*x^2 - 
       12256*eps^3*Nf*x^2 + 3078*eps^2*x^3 + 18387*eps^3*x^3 + 
       12960*eps^2*Nf*x^3 + 85968*eps^3*Nf*x^3))/((-1 + x)*x) + 
   (56*eps^4*(1 - 10*x + 5*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 Pi^5*(((I/38880)*eps*(3348 - 54378*eps - 131328*eps^2 - 112455*eps^3 + 
      45252*eps*Nf + 28980*eps^2*Nf - 157008*eps^3*Nf + 4860*x - 9882*eps*x - 
      450684*eps^2*x - 2808081*eps^3*x + 6912*Nf*x - 89748*eps*Nf*x - 
      202032*eps^2*Nf*x - 249672*eps^3*Nf*x - 4104*x^2 + 324*eps*x^2 + 
      63774*eps^2*x^2 + 219618*eps^3*x^2 + 6912*Nf*x^2 + 83232*eps*Nf*x^2 + 
      189624*eps^2*Nf*x^2 + 265664*eps^3*Nf*x^2 + 62370*eps^3*x^3 + 
      115344*eps^2*Nf*x^3 + 692064*eps^3*Nf*x^3))/(-1 + x)^2 - 
   (((3*I)/20)*eps^4*(-1 - x + x^2)*G[0, x]^3)/(-1 + x)^2 + 
   ((I/2160)*eps^3*(-300 + 189*eps + 1440*Nf + 120*eps*Nf + 210*x + 
      357*eps*x - 3600*Nf*x + 2792*eps*Nf*x + 450*x^2 - 1218*eps*x^2 + 
      2880*Nf*x^2 - 8760*eps*Nf*x^2 - 330*x^3 + 837*eps*x^3 - 720*Nf*x^3 + 
      5828*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)^2*x) - 
   ((I/1080)*eps^4*(28 - 560*Nf - 75*x + 1400*Nf*x + 9*x^2 - 1120*Nf*x^2 + 
      33*x^3 + 280*Nf*x^3)*G[1, x]^3)/((-1 + x)^2*x) + 
   G[0, x]^2*(((I/2160)*eps^3*(-360 + 1098*eps + 1044*eps*Nf - 360*x - 
        2712*eps*x - 1596*eps*Nf*x + 360*x^2 + 1653*eps*x^2 + 
        152*eps*Nf*x^2))/(-1 + x)^2 - 
     ((I/18)*eps^4*(-8*Nf + 2*x + 20*Nf*x + 4*x^2 - 16*Nf*x^2 - 3*x^3 + 
        4*Nf*x^3)*G[1, x])/((-1 + x)^2*x)) - 
   ((I/2160)*eps^3*(6 + 3219*eps - 1920*Nf - 2324*eps*Nf - 126*x - 
      3822*eps*x + 4800*Nf*x + 13604*eps*Nf*x + 822*x^2 - 1968*eps*x^2 - 
      4800*Nf*x^2 - 23268*eps*Nf*x^2 - 348*x^3 + 672*eps*x^3 + 
      12472*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*(((-1/4320*I)*eps^2*(60 - 11196*eps - 17388*eps^2 - 3000*eps*Nf - 
        16184*eps^2*Nf + 60*x + 306*eps*x - 68475*eps^2*x + 6504*eps*Nf*x + 
        36892*eps^2*Nf*x - 60*x^2 + 276*eps*x^2 + 6810*eps^2*x^2 + 
        1848*eps*Nf*x^2 - 18352*eps^2*Nf*x^2 + 18144*eps^2*Nf*x^3))/
      (-1 + x)^2 - ((I/2160)*eps^3*(-2178*eps + 960*Nf + 1288*eps*Nf - 
        114*x + 6972*eps*x - 2400*Nf*x - 804*eps*Nf*x - 354*x^2 - 
        6957*eps*x^2 + 1920*Nf*x^2 - 1764*eps*Nf*x^2 + 234*x^3 + 
        2244*eps*x^3 - 480*Nf*x^3 + 964*eps*Nf*x^3)*G[1, x])/((-1 + x)^2*x) + 
     ((I/720)*eps^4*(-36 - 496*Nf - 23*x + 1240*Nf*x + 173*x^2 - 992*Nf*x^2 - 
        75*x^3 + 248*Nf*x^3)*G[1, x]^2)/((-1 + x)^2*x) + 
     ((I/6)*eps^4*(-8*Nf - 3*x + 20*Nf*x - x^2 - 16*Nf*x^2 + 2*x^3 + 
        4*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/12960*I)*eps^2*(1332 - 3366*eps - 22617*eps^2 - 14400*Nf - 
        4488*eps*Nf + 12152*eps^2*Nf - 3744*x + 100944*eps*x + 
        556704*eps^2*x + 36000*Nf*x - 28224*eps*Nf*x - 218064*eps^2*Nf*x - 
        1656*x^2 - 77382*eps*x^2 - 329481*eps^2*x^2 - 31104*Nf*x^2 + 
        17856*eps*Nf*x^2 + 241860*eps^2*Nf*x^2 + 2700*x^3 - 7740*eps*x^3 - 
        79308*eps^2*x^3 + 4896*Nf*x^3 + 1944*eps*Nf*x^3 - 
        96048*eps^2*Nf*x^3 + 22464*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/360)*eps^4*(-24 - 1104*Nf - 157*x + 2760*Nf*x + 87*x^2 - 
        2048*Nf*x^2 + 35*x^3 + 712*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) - 
   ((I/360)*eps^4*(1 - 800*Nf - 182*x + 2000*Nf*x + 172*x^2 - 1912*Nf*x^2 + 
      5*x^3 + 88*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/360)*eps^4*(16 - 3184*Nf - 377*x + 7960*Nf*x - 13*x^2 - 5568*Nf*x^2 + 
      195*x^3 + 2392*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/1080)*eps^4*(691 - 2925*x + 2440*Nf*x + 1117*x^2 + 2440*Nf*x^2)*
     Zeta[3])/(-1 + x)^2) + 
 G[1, x]^4*((1080 + 540*eps + 2268*eps^2 + 42660*eps^3 + 318897*eps^4 - 
     864*eps*Nf + 6768*eps^2*Nf + 34536*eps^3*Nf + 111044*eps^4*Nf - 1296*x - 
     7020*eps*x - 20304*eps^2*x - 70794*eps^3*x - 242379*eps^4*x - 
     864*eps*Nf*x - 23760*eps^2*Nf*x - 98856*eps^3*Nf*x - 244212*eps^4*Nf*x + 
     216*x^2 + 3888*eps*x^2 + 7560*eps^2*x^2 - 7182*eps^3*x^2 - 
     270594*eps^4*x^2 + 864*eps*Nf*x^2 + 11232*eps^2*Nf*x^2 + 
     10080*eps^3*Nf*x^2 - 224112*eps^4*Nf*x^2 + 6372*eps^2*x^3 + 
     31968*eps^3*x^3 + 197694*eps^4*x^3 + 5184*eps^2*Nf*x^3 + 
     55728*eps^3*Nf*x^3 + 367416*eps^4*Nf*x^3)/(2592*(-1 + x)*x) - 
   (7*eps^3*(10 + 5*eps - 8*eps*Nf - 12*x - 65*eps*x - 8*eps*Nf*x + 2*x^2 + 
      36*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/(36*(-1 + x)*x)) + 
 G[0, 0, 1, 1, x]*
  (-1/1296*((-1 + 2*x)*(19440 + 71928*eps + 396900*eps^2 + 1705050*eps^3 + 
       6821091*eps^4 - 20736*Nf - 26784*eps*Nf - 107712*eps^2*Nf - 
       431016*eps^3*Nf - 1659700*eps^4*Nf + 3888*x - 24624*eps*x - 
       169776*eps^2*x - 804168*eps^3*x - 3687120*eps^4*x + 10368*Nf*x - 
       33696*eps*Nf*x - 146016*eps^2*Nf*x - 637344*eps^3*Nf*x - 
       2716224*eps^4*Nf*x - 3888*x^2 + 24624*eps*x^2 + 169776*eps^2*x^2 + 
       804168*eps^3*x^2 + 3687120*eps^4*x^2 - 10368*Nf*x^2 + 
       33696*eps*Nf*x^2 + 146016*eps^2*Nf*x^2 + 637344*eps^3*Nf*x^2 + 
       2716224*eps^4*Nf*x^2))/((-1 + x)^2*x) + 
   (7*eps^3*(-1 + 2*x)*(90 + 333*eps - 96*Nf - 124*eps*Nf + 18*x - 
      114*eps*x + 48*Nf*x - 156*eps*Nf*x - 18*x^2 + 114*eps*x^2 - 48*Nf*x^2 + 
      156*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 0, 0, 1, x]*((1296 + 31752*eps + 224856*eps^2 + 1302156*eps^3 + 
     6359796*eps^4 - 52704*eps*Nf - 222624*eps^2*Nf - 840264*eps^3*Nf - 
     3123880*eps^4*Nf - 9072*x - 28512*eps*x - 185976*eps^2*x - 
     1039230*eps^3*x - 4555359*eps^4*x + 95040*eps*Nf*x + 444600*eps^2*Nf*x + 
     1856784*eps^3*Nf*x + 7566116*eps^4*Nf*x - 3888*x^2 - 19440*eps*x^2 - 
     131544*eps^2*x^2 - 702432*eps^3*x^2 - 3932388*eps^4*x^2 - 
     38880*eps*Nf*x^2 - 253584*eps^2*Nf*x^2 - 1273248*eps^3*Nf*x^2 - 
     5853984*eps^4*Nf*x^2 + 16848*eps^2*x^3 + 96552*eps^3*x^3 + 
     702432*eps^4*x^3 + 64800*eps^2*Nf*x^3 + 438048*eps^3*Nf*x^3 + 
     2258928*eps^4*Nf*x^3)/(648*(-1 + x)^2) + 
   (14*eps^3*(-6 - 147*eps + 244*eps*Nf + 42*x + 132*eps*x - 440*eps*Nf*x + 
      18*x^2 + 90*eps*x^2 + 180*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
 G[0, 1, 1, 1, x]*(-1/648*(11664 + 16200*eps + 75816*eps^2 + 342954*eps^3 + 
      1425519*eps^4 - 3456*eps*Nf - 33192*eps^2*Nf - 181320*eps^3*Nf - 
      847180*eps^4*Nf - 16848*x - 67392*eps*x - 398520*eps^2*x - 
      2154438*eps^3*x - 10312839*eps^4*x + 17280*eps*Nf*x + 
      131832*eps^2*Nf*x + 624432*eps^3*Nf*x + 2634932*eps^4*Nf*x + 3888*x^2 + 
      19440*eps*x^2 + 81000*eps^2*x^2 + 412776*eps^3*x^2 + 
      1825092*eps^4*x^2 + 38880*eps*Nf*x^2 + 59184*eps^2*Nf*x^2 - 
      40896*eps^3*Nf*x^2 - 922800*eps^4*Nf*x^2 + 16848*eps^2*x^3 + 
      96552*eps^3*x^3 + 702432*eps^4*x^3 + 64800*eps^2*Nf*x^3 + 
      438048*eps^3*Nf*x^3 + 2258928*eps^4*Nf*x^3)/((-1 + x)*x) + 
   (14*eps^3*(54 + 75*eps - 16*eps*Nf - 78*x - 312*eps*x + 80*eps*Nf*x + 
      18*x^2 + 90*eps*x^2 + 180*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, 0, 1, 0, 1, x]*
  (-1/54*(eps*(-3024 - 6912*eps - 33777*eps^2 - 139806*eps^3 + 3456*Nf + 
       3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 5724*x + 11232*eps*x + 
       67149*eps^2*x + 313038*eps^3*x - 8640*Nf*x - 11880*eps*Nf*x - 
       33480*eps^2*Nf*x - 115038*eps^3*Nf*x + 540*x^2 + 2484*eps*x^2 - 
       11556*eps^2*x^2 - 86076*eps^3*x^2 + 6912*Nf*x^2 + 13824*eps*Nf*x^2 + 
       48438*eps^2*Nf*x^2 + 166086*eps^3*Nf*x^2 - 540*x^3 - 1080*eps*x^3 + 
       3213*eps^2*x^3 + 16389*eps^3*x^3 - 1728*Nf*x^3 - 6480*eps*Nf*x^3 - 
       32076*eps^2*Nf*x^3 - 121680*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 
       3240*eps^2*Nf*x^4 + 19440*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
   (28*eps^4*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
      16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 0, 1, 1, x]*
  (-1/54*(eps*(2700 + 5724*eps + 25029*eps^2 + 105408*eps^3 - 1440*eps*Nf - 
       7080*eps^2*Nf - 26896*eps^3*Nf - 5184*x - 12960*eps*x - 
       53676*eps^2*x - 197505*eps^3*x + 3672*eps*Nf*x + 19872*eps^2*Nf*x + 
       70146*eps^3*Nf*x - 1080*x^2 - 756*eps*x^2 - 1917*eps^2*x^2 - 
       25731*eps^3*x^2 + 1728*Nf*x^2 - 5616*eps*Nf*x^2 - 28350*eps^2*Nf*x^2 - 
       82314*eps^3*Nf*x^2 + 540*x^3 + 1080*eps*x^3 - 3213*eps^2*x^3 - 
       23841*eps^3*x^3 + 1728*Nf*x^3 + 6480*eps*Nf*x^3 + 19116*eps^2*Nf*x^3 + 
       43920*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 3240*eps^2*Nf*x^4 + 
       19440*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
   (28*eps^4*(25 - 48*x - 10*x^2 + 16*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[0, 0, 0, 1, 1, x]*
  (-1/216*(eps*(-21384 - 60372*eps - 328266*eps^2 - 1413639*eps^3 + 
       24192*Nf + 27792*eps*Nf + 85560*eps^2*Nf + 330172*eps^3*Nf + 45360*x + 
       72576*eps*x + 520560*eps^2*x + 2669382*eps^3*x - 60480*Nf*x - 
       146304*eps*Nf*x - 543072*eps^2*Nf*x - 1979744*eps^3*Nf*x + 19008*x^2 + 
       79164*eps*x^2 + 99954*eps^2*x^2 - 93177*eps^3*x^2 + 43200*Nf*x^2 + 
       173664*eps*Nf*x^2 + 758808*eps^2*Nf*x^2 + 2810700*eps^3*Nf*x^2 - 
       8856*x^3 - 16632*eps*x^3 + 15552*eps^2*x^3 + 40284*eps^3*x^3 - 
       17280*Nf*x^3 - 73584*eps*Nf*x^3 - 433824*eps^2*Nf*x^3 - 
       1793584*eps^3*Nf*x^3 + 648*eps^2*x^4 + 34992*eps^3*x^4 + 
       76032*eps^2*Nf*x^4 + 456192*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
   (14*eps^4*(99 - 112*Nf - 210*x + 280*Nf*x - 88*x^2 - 200*Nf*x^2 + 41*x^3 + 
      80*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 1, 1, 1, x]*
  (-1/216*(eps*(34128 + 74736*eps + 308448*eps^2 + 1237842*eps^3 - 10368*Nf - 
       18432*eps*Nf - 56496*eps^2*Nf - 176264*eps^3*Nf - 56808*x - 
       181008*eps*x - 769716*eps^2*x - 2743848*eps^3*x + 25920*Nf*x + 
       19728*eps*Nf*x + 22800*eps^2*Nf*x - 85672*eps^3*Nf*x - 7560*x^2 + 
       29268*eps*x^2 + 150498*eps^2*x^2 + 237627*eps^3*x^2 - 8640*Nf*x^2 - 
       47088*eps*Nf*x^2 - 86472*eps^2*Nf*x^2 + 167100*eps^3*Nf*x^2 + 
       8856*x^3 + 16632*eps*x^3 - 18144*eps^2*x^3 - 180252*eps^3*x^3 + 
       17280*Nf*x^3 + 73584*eps*Nf*x^3 + 129696*eps^2*Nf*x^3 - 
       31184*eps^3*Nf*x^3 + 648*eps^2*x^4 + 34992*eps^3*x^4 + 
       76032*eps^2*Nf*x^4 + 456192*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
   (14*eps^4*(158 - 48*Nf - 263*x + 120*Nf*x - 35*x^2 - 40*Nf*x^2 + 41*x^3 + 
      80*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, x]^4*((2592*eps + 4104*eps^2 + 3348*eps^3 - 3618*eps^4 + 864*eps*Nf + 
     576*eps^2*Nf - 1488*eps^3*Nf - 10136*eps^4*Nf - 864*x + 756*eps*x + 
     13932*eps^2*x + 10746*eps^3*x - 190485*eps^4*x + 864*eps*Nf*x + 
     14256*eps^2*Nf*x + 88488*eps^3*Nf*x + 409812*eps^4*Nf*x - 216*x^2 - 
     3888*eps*x^2 - 26676*eps^2*x^2 - 88722*eps^3*x^2 - 322488*eps^4*x^2 - 
     864*eps*Nf*x^2 - 26784*eps^2*Nf*x^2 - 177264*eps^3*Nf*x^2 - 
     878136*eps^4*Nf*x^2 + 6372*eps^2*x^3 + 31968*eps^3*x^3 + 
     197694*eps^4*x^3 + 5184*eps^2*Nf*x^3 + 55728*eps^3*Nf*x^3 + 
     367416*eps^4*Nf*x^3)/(2592*(-1 + x)^2) + 
   (eps^2*(-3024 - 6750*eps - 30978*eps^2 + 3456*Nf + 2688*eps*Nf + 
      4792*eps^2*Nf + 5184*x + 20754*eps*x + 108459*eps^2*x - 8640*Nf*x + 
      2448*eps*Nf*x + 29424*eps^2*Nf*x - 1872*x^2 - 18396*eps*x^2 - 
      100440*eps^2*x^2 + 6912*Nf*x^2 - 12528*eps*Nf*x^2 - 
      75168*eps^2*Nf*x^2 - 468*x^3 + 4518*eps*x^3 + 20673*eps^2*x^3 - 
      1728*Nf*x^3 + 7536*eps*Nf*x^3 + 36368*eps^2*Nf*x^3 + 4284*eps^2*x^4 + 
      864*eps^2*Nf*x^4)*G[1, x]^2)/(864*(-1 + x)^2*x) + 
   (eps^2*(36 + 630*eps + 144*eps^2 - 1056*eps*Nf - 1760*eps^2*Nf - 2556*x - 
      2430*eps*x - 1134*eps^2*x + 1536*eps*Nf*x + 1720*eps^2*Nf*x - 684*x^2 + 
      360*eps*x^2 + 5211*eps^2*x^2 - 288*eps*Nf*x^2 - 2256*eps^2*Nf*x^2 - 
      2052*eps^2*x^3 + 1440*eps^2*Nf*x^3)*G[0, 1, x])/(432*(-1 + x)^2) + 
   (7*eps^3*(-24*eps - 8*eps*Nf + 8*x - 7*eps*x - 8*eps*Nf*x + 2*x^2 + 
      36*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/(36*(-1 + x)^2) + 
   G[1, x]*(-1/216*(eps*(1755*eps + 10125*eps^2 + 53487*eps^3 - 1800*eps*Nf - 
         8376*eps^2*Nf - 33916*eps^3*Nf + 72*x - 891*eps*x - 4590*eps^2*x - 
         27090*eps^3*x + 3384*eps*Nf*x + 17244*eps^2*Nf*x + 
         75714*eps^3*Nf*x + 18*x^2 - 927*eps*x^2 - 7236*eps^2*x^2 - 
         31266*eps^3*x^2 - 1656*eps*Nf*x^2 - 9312*eps^2*Nf*x^2 - 
         48568*eps^3*Nf*x^2 + 1134*eps^2*x^3 + 5076*eps^3*x^3 + 
         1440*eps^2*Nf*x^3 + 11376*eps^3*Nf*x^3))/(-1 + x)^2 + 
     (7*eps^4*x*(4 + x)*Zeta[3])/(18*(-1 + x)^2))) + 
 G[0, 1, x]*(-1/18*(eps^2*(-4284 - 8766*eps - 41931*eps^2 + 4896*Nf + 
       4224*eps*Nf + 8834*eps^2*Nf + 7416*x + 9594*eps*x + 57771*eps^2*x - 
       12240*Nf*x - 15264*eps*Nf*x - 40896*eps^2*Nf*x - 1080*x^2 + 
       4050*eps*x^2 + 2187*eps^2*x^2 + 9792*Nf*x^2 + 17208*eps*Nf*x^2 + 
       57780*eps^2*Nf*x^2 - 360*x^3 - 612*eps*x^3 + 4257*eps^2*x^3 - 
       2448*Nf*x^3 - 7776*eps*Nf*x^3 - 37944*eps^2*Nf*x^3 - 648*eps^2*x^4 + 
       4320*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (eps^2*(-684 - 1593*eps - 8541*eps^2 + 1872*Nf + 1104*eps*Nf + 
      865*eps^2*Nf + 936*x - 1080*eps*x + 6174*eps^2*x - 4680*Nf*x - 
      4392*eps*Nf*x - 8604*eps^2*Nf*x - 936*x^2 + 1080*eps*x^2 - 
      6498*eps^2*x^2 + 4680*Nf*x^2 + 4392*eps*Nf*x^2 + 12276*eps^2*Nf*x^2 + 
      648*eps^2*x^3 - 7344*eps^2*Nf*x^3 - 324*eps^2*x^4 + 3672*eps^2*Nf*x^4)*
     G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x) + 
   (eps*(1080 - 11124*eps - 66150*eps^2 - 268137*eps^3 + 6912*Nf + 
      4176*eps*Nf + 2712*eps^2*Nf - 10684*eps^3*Nf - 5832*x + 8208*eps*x + 
      108972*eps^2*x + 538866*eps^3*x - 17280*Nf*x - 26928*eps*Nf*x - 
      59568*eps^2*Nf*x - 132016*eps^3*Nf*x + 9288*x^2 + 20952*eps*x^2 + 
      18900*eps^2*x^2 + 49032*eps^3*x^2 + 17280*Nf*x^2 + 42768*eps*Nf*x^2 + 
      117576*eps^2*Nf*x^2 + 327144*eps^3*Nf*x^2 - 6912*x^3 - 11664*eps*x^3 - 
      30564*eps^2*x^3 - 196668*eps^3*x^3 - 17568*eps*Nf*x^3 - 
      77520*eps^2*Nf*x^3 - 261920*eps^3*Nf*x^3 + 7452*eps^3*x^4 + 
      12960*eps^2*Nf*x^4 + 77760*eps^3*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x) + 
   (14*eps^4*(-5 - 32*Nf + 27*x + 80*Nf*x - 43*x^2 - 80*Nf*x^2 + 32*x^3)*
     Zeta[3]^2)/(3*(-1 + x)^2*x) + G[0, 0, 1, x]*
    ((eps*(-3024 - 6912*eps - 33777*eps^2 - 139806*eps^3 + 3456*Nf + 
        3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 5724*x + 11232*eps*x + 
        67149*eps^2*x + 313038*eps^3*x - 8640*Nf*x - 11880*eps*Nf*x - 
        33480*eps^2*Nf*x - 115038*eps^3*Nf*x + 540*x^2 + 2484*eps*x^2 - 
        11556*eps^2*x^2 - 86076*eps^3*x^2 + 6912*Nf*x^2 + 13824*eps*Nf*x^2 + 
        48438*eps^2*Nf*x^2 + 166086*eps^3*Nf*x^2 - 540*x^3 - 1080*eps*x^3 + 
        3213*eps^2*x^3 + 16389*eps^3*x^3 - 1728*Nf*x^3 - 6480*eps*Nf*x^3 - 
        32076*eps^2*Nf*x^3 - 121680*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 
        3240*eps^2*Nf*x^4 + 19440*eps^3*Nf*x^4))/(54*(-1 + x)^2*x) + 
     (28*eps^4*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^4*((-68688 + 1035504*eps + 1497204*eps^2 - 6753294*eps^3 - 
     63443493*eps^4 + 2238192*eps*Nf + 6136992*eps^2*Nf + 15549048*eps^3*Nf + 
     43044132*eps^4*Nf + 457488*x - 513216*eps*x - 3128220*eps^2*x - 
     12177702*eps^3*x - 53058969*eps^4*x - 228096*Nf*x - 4412016*eps*Nf*x - 
     17112672*eps^2*Nf*x - 58288872*eps^3*Nf*x - 200732348*eps^4*Nf*x - 
     458784*x^2 - 391392*eps*x^2 + 526176*eps^2*x^2 + 3617136*eps^3*x^2 + 
     18369504*eps^4*x^2 - 228096*Nf*x^2 + 2400192*eps*Nf*x^2 + 
     10801728*eps^2*Nf*x^2 + 40546368*eps^3*Nf*x^2 + 147774912*eps^4*Nf*x^2 + 
     69984*eps^2*x^3 + 513216*eps^3*x^3 + 6461856*eps^4*x^3 + 
     777600*eps^2*Nf*x^3 + 5552064*eps^3*Nf*x^3 + 29774304*eps^4*Nf*x^3)/
    (933120*(-1 + x)^2) + (361*eps^4*x*(4 + x)*G[0, x]^4)/(4320*(-1 + x)^2) - 
   (eps^3*(-2514 - 1755*eps + 1848*eps*Nf + 4086*x + 10251*eps*x - 
      1512*eps*Nf*x - 1086*x^2 - 4998*eps*x^2 + 4072*eps*Nf*x^2)*G[1, x]^3)/
    (6480*(-1 + x)*x) - (361*eps^4*(-5 + x)*G[1, x]^4)/(4320*x) + 
   G[0, x]^3*((eps^3*(486 + 3498*eps + 4408*eps*Nf - 1914*x - 255*eps*x - 
        6632*eps*Nf*x - 1086*x^2 - 4998*eps*x^2 + 4072*eps*Nf*x^2))/
      (6480*(-1 + x)^2) - (eps^4*(-400 - 640*Nf + 719*x + 1600*Nf*x - 
        161*x^2 - 1280*Nf*x^2 + 261*x^3 + 320*Nf*x^3)*G[1, x])/
      (1080*(-1 + x)^2*x)) + (eps^2*(16488 + 4860*eps - 87003*eps^2 + 
      27072*Nf + 21000*eps*Nf + 5834*eps^2*Nf - 25812*x - 17640*eps*x + 
      200934*eps^2*x - 67680*Nf*x - 194928*eps*Nf*x - 616240*eps^2*Nf*x - 
      10620*x^2 + 27918*eps*x^2 + 117198*eps^2*x^2 + 74448*Nf*x^2 + 
      404784*eps*Nf*x^2 + 1634406*eps^2*Nf*x^2 + 11736*x^3 - 16884*eps*x^3 - 
      197316*eps^2*x^3 + 6768*Nf*x^3 - 227472*eps*Nf*x^3 - 
      1106668*eps^2*Nf*x^3 + 5508*eps^2*x^4 + 31752*eps^2*Nf*x^4)*G[0, 1, x])/
    (6480*(-1 + x)^2*x) - (eps^4*(-1 + 116*Nf - 4*x - 290*Nf*x + 4*x^2 + 
      290*Nf*x^2)*G[0, 1, x]^2)/(18*(-1 + x)^2*x) + 
   G[1, x]^2*((eps^2*(-82980 - 117846*eps - 286029*eps^2 + 92736*Nf + 
        12408*eps*Nf - 73724*eps^2*Nf + 107028*x + 229788*eps*x + 
        940230*eps^2*x - 231840*Nf*x + 144168*eps*Nf*x + 1150888*eps^2*Nf*x + 
        14652*x^2 - 132696*eps*x^2 - 1057878*eps^2*x^2 + 182304*Nf*x^2 - 
        549432*eps*Nf*x^2 - 3083244*eps^2*Nf*x^2 - 39672*x^3 + 
        27648*eps*x^3 + 435924*eps^2*x^3 - 49536*Nf*x^3 + 396000*eps*Nf*x^3 + 
        1965216*eps^2*Nf*x^3 + 2088*eps^2*x^4 + 2592*eps^2*Nf*x^4))/
      (25920*(-1 + x)^2*x) + (eps^4*(80 - 304*Nf - 71*x + 760*Nf*x - 95*x^2 - 
        600*Nf*x^2 + 83*x^3 + 160*Nf*x^3)*G[0, 1, x])/(72*(-1 + x)^2*x)) + 
   G[0, x]^2*(-1/25920*(eps^2*(6948 - 55008*eps - 233478*eps^2 - 
         57096*eps*Nf - 227712*eps^2*Nf + 35172*x + 96966*eps*x + 
         171099*eps^2*x + 106488*eps*Nf*x + 464940*eps^2*Nf*x + 108*x^2 - 
         4896*eps*x^2 + 81144*eps^2*x^2 - 55992*eps*Nf*x^2 - 
         294680*eps^2*Nf*x^2 - 252*eps^2*x^3 + 23760*eps^2*Nf*x^3))/
       (-1 + x)^2 - (eps^3*(1560 + 1680*eps + 2880*Nf + 640*eps*Nf - 2754*x - 
        23646*eps*x - 7200*Nf*x + 14980*eps*Nf*x + 2526*x^2 + 20025*eps*x^2 + 
        5760*Nf*x^2 - 30188*eps*Nf*x^2 - 1686*x^3 + 3282*eps*x^3 - 
        1440*Nf*x^3 + 16092*eps*Nf*x^3)*G[1, x])/(4320*(-1 + x)^2*x) + 
     (eps^4*(3254 - 2736*Nf - 5785*x + 6840*Nf*x + 2047*x^2 - 5472*Nf*x^2 + 
        543*x^3 + 1368*Nf*x^3)*G[1, x]^2)/(1440*(-1 + x)^2*x) + 
     (eps^4*(-530 - 880*Nf + 1139*x + 2200*Nf*x + 299*x^2 - 1760*Nf*x^2 + 
        331*x^3 + 440*Nf*x^3)*G[0, 1, x])/(360*(-1 + x)^2*x)) + 
   (eps^3*(-1740 - 510*eps - 4800*Nf - 200*eps*Nf + 7314*x - 9174*eps*x + 
      12000*Nf*x + 27340*eps*Nf*x - 2166*x^2 + 11349*eps*x^2 - 6240*Nf*x^2 - 
      31092*eps*Nf*x^2 + 2466*x^3 - 1464*eps*x^3 + 5760*Nf*x^3 + 
      10036*eps*Nf*x^3)*G[0, 0, 1, x])/(2160*(-1 + x)^2*x) - 
   (eps^3*(-5874 - 201*eps - 6720*Nf - 6084*eps*Nf + 10380*x + 9132*eps*x + 
      16800*Nf*x - 4736*eps*Nf*x - 5232*x^2 - 6957*eps*x^2 - 11040*Nf*x^2 + 
      984*eps*Nf*x^2 + 2466*x^3 - 1464*eps*x^3 + 5760*Nf*x^3 + 
      10036*eps*Nf*x^3)*G[0, 1, 1, x])/(2160*(-1 + x)^2*x) + 
   (eps^4*(-835 - 1600*Nf + 1679*x + 4000*Nf*x - 3063*x^2 - 2440*Nf*x^2 + 
      668*x^3 + 1560*Nf*x^3)*G[0, 0, 0, 1, x])/(180*(-1 + x)^2*x) + 
   (eps^4*(-1 + 2*x)*(-4285 + 4304*Nf - 937*x - 2152*Nf*x + 937*x^2 + 
      2152*Nf*x^2)*G[0, 0, 1, 1, x])/(360*(-1 + x)^2*x) + 
   (eps^4*(1551 - 1520*Nf - 2443*x + 3800*Nf*x + 1059*x^2 - 2240*Nf*x^2 + 
      668*x^3 + 1560*Nf*x^3)*G[0, 1, 1, 1, x])/(180*(-1 + x)^2*x) - 
   (eps^3*(-11136 + 70422*eps + 48192*eps*Nf + 8292*x - 60021*eps*x - 
      24672*Nf*x - 107384*eps*Nf*x - 22266*x^2 - 8292*eps*x^2 - 
      24672*Nf*x^2 + 47676*eps*Nf*x^2)*Zeta[3])/(6480*(-1 + x)^2) + 
   G[0, x]*((eps*(17280 - 132948*eps - 532602*eps^2 - 1949319*eps^3 - 
        144288*eps*Nf - 581112*eps^2*Nf - 2012844*eps^3*Nf + 86400*x + 
        194184*eps*x - 648*eps^2*x - 1936926*eps^3*x + 260928*eps*Nf*x + 
        1120680*eps^2*Nf*x + 4042992*eps^3*Nf*x - 12420*eps*x^2 + 
        296730*eps^2*x^2 + 1994355*eps^3*x^2 - 132768*eps*Nf*x^2 - 
        609144*eps^2*Nf*x^2 - 2138380*eps^3*Nf*x^2 - 9504*eps^2*x^3 - 
        17280*eps^3*x^3 + 38880*eps^2*Nf*x^3 + 85536*eps^3*Nf*x^3))/
      (77760*(-1 + x)^2) + (eps^3*(-3600 - 7071*eps + 3360*Nf + 2676*eps*Nf + 
        6630*x + 20991*eps*x - 8400*Nf*x + 1192*eps*Nf*x - 2130*x^2 - 
        16824*eps*x^2 + 6720*Nf*x^2 - 10112*eps*Nf*x^2 - 630*x^3 + 
        3429*eps*x^3 - 1680*Nf*x^3 + 6544*eps*Nf*x^3)*G[1, x]^2)/
      (2160*(-1 + x)^2*x) - (eps^4*(-1615 - 1520*Nf + 3604*x + 3800*Nf*x - 
        2558*x^2 - 3040*Nf*x^2 + 524*x^3 + 760*Nf*x^3)*G[1, x]^3)/
      (1080*(-1 + x)^2*x) - (eps^3*(-640 - 540*eps - 1280*Nf - 240*eps*Nf + 
        1838*x + 1622*eps*x + 3200*Nf*x + 2260*eps*Nf*x + 558*x^2 + 
        733*eps*x^2 - 2560*Nf*x^2 - 3324*eps*Nf*x^2 + 482*x^3 + 352*eps*x^3 + 
        640*Nf*x^3 + 1172*eps*Nf*x^3)*G[0, 1, x])/(720*(-1 + x)^2*x) + 
     G[1, x]*((eps^2*(-9756 - 6732*eps + 10791*eps^2 - 11808*Nf - 
          6432*eps*Nf - 2842*eps^2*Nf + 16200*x - 9594*eps*x - 
          142722*eps^2*x + 29520*Nf*x - 3096*eps*Nf*x - 87408*eps^2*Nf*x + 
          3096*x^2 + 40878*eps*x^2 + 194292*eps^2*x^2 - 23616*Nf*x^2 + 
          23184*eps*Nf*x^2 + 196308*eps^2*Nf*x^2 - 900*x^3 - 21510*eps*x^3 - 
          96075*eps^2*x^3 + 5904*Nf*x^3 - 15000*eps*Nf*x^3 - 
          121792*eps^2*Nf*x^3 + 6786*eps^2*x^4 + 15768*eps^2*Nf*x^4))/
        (6480*(-1 + x)^2*x) + (eps^4*(-574 - 784*Nf + 1345*x + 1960*Nf*x - 
          2087*x^2 - 1568*Nf*x^2 + 197*x^3 + 392*Nf*x^3)*G[0, 1, x])/
        (360*(-1 + x)^2*x)) - (eps^4*(-690 - 1200*Nf + 1439*x + 3000*Nf*x - 
        997*x^2 - 2400*Nf*x^2 + 292*x^3 + 600*Nf*x^3)*G[0, 0, 1, x])/
      (180*(-1 + x)^2*x) - (eps^4*(3306 - 5424*Nf - 5795*x + 13560*Nf*x - 
        3667*x^2 - 10848*Nf*x^2 + 1197*x^3 + 2712*Nf*x^3)*G[0, 1, 1, x])/
      (360*(-1 + x)^2*x) + (eps^4*(-4291 - 18875*x + 645*x^2)*Zeta[3])/
      (1080*(-1 + x)^2)) + 
   G[1, x]*(-1/77760*(eps*(-80784 + 90504*eps + 1332504*eps^2 + 
         7401996*eps^3 - 183168*Nf - 174816*eps*Nf - 191424*eps^2*Nf - 
         411728*eps^3*Nf + 60264*x + 182088*eps*x - 428976*eps^2*x - 
         2222262*eps^3*x + 457920*Nf*x - 92592*eps*Nf*x - 
         1964544*eps^2*Nf*x - 8449000*eps^3*Nf*x + 9288*x^2 - 
         158976*eps*x^2 - 329940*eps^2*x^2 - 2414826*eps^3*x^2 - 
         347328*Nf*x^2 + 204336*eps*Nf*x^2 + 2860632*eps^2*Nf*x^2 + 
         13272072*eps^3*Nf*x^2 + 17064*x^3 - 154980*eps*x^3 - 
         721494*eps^2*x^3 - 2644353*eps^3*x^3 + 110592*Nf*x^3 + 
         44208*eps*Nf*x^3 - 892344*eps^2*Nf*x^3 - 5849852*eps^3*Nf*x^3 + 
         35208*eps^2*x^4 + 225720*eps^3*x^4 + 230688*eps^2*Nf*x^4 + 
         1531872*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (eps^3*(84 + 630*eps - 672*Nf - 648*eps*Nf - 282*x - 330*eps*x + 
        1680*Nf*x - 212*eps*Nf*x + 78*x^2 - 159*eps*x^2 - 1296*Nf*x^2 + 
        156*eps*Nf*x^2 + 102*x^3 - 252*eps*x^3 + 384*Nf*x^3 + 652*eps*Nf*x^3)*
       G[0, 1, x])/(216*(-1 + x)^2*x) - 
     (eps^4*(-674 - 4304*Nf + 1905*x + 10760*Nf*x - 2887*x^2 - 9168*Nf*x^2 + 
        677*x^3 + 1592*Nf*x^3)*G[0, 0, 1, x])/(360*(-1 + x)^2*x) - 
     (eps^4*(1595 - 1520*Nf - 2764*x + 3800*Nf*x + 938*x^2 - 2840*Nf*x^2 + 
        376*x^3 + 960*Nf*x^3)*G[0, 1, 1, x])/(180*(-1 + x)^2*x) + 
     (eps^4*(-9445 - 8080*Nf + 9393*x + 20200*Nf*x + 3551*x^2 - 
        12048*Nf*x^2 + 686*x^3 + 8152*Nf*x^3)*Zeta[3])/
      (1080*(-1 + x)^2*x))) + 
 (eps*(4428 + 95364*eps + 66474*eps^2 - 362772*eps^3 + 61236*eps*Nf + 
    148068*eps^2*Nf + 512154*eps^3*Nf - 35748*x - 130464*eps*x - 
    104679*eps^2*x + 281907*eps^3*x + 8640*Nf*x - 114876*eps*Nf*x - 
    347358*eps^2*Nf*x - 1092494*eps^3*Nf*x - 3780*x^2 + 19440*eps*x^2 + 
    34155*eps^2*x^2 + 174825*eps^3*x^2 + 8640*Nf*x^2 + 64800*eps*Nf*x^2 + 
    141300*eps^2*Nf*x^2 + 137760*eps^3*Nf*x^2 + 30780*eps^2*x^3 + 
    137295*eps^3*x^3 + 48600*eps^2*Nf*x^3 + 373680*eps^3*Nf*x^3)*Zeta[5])/
  (540*(-1 + x)^2) + G[0, x]^3*
  (-1/11664*(3888 + 11664*eps + 9720*eps^2 - 24300*eps^3 - 141426*eps^4 - 
      478467*eps^5 + 5184*eps*Nf + 864*eps^2*Nf - 21456*eps^3*Nf - 
      106968*eps^4*Nf - 402116*eps^5*Nf + 3888*x + 29160*eps*x + 
      130248*eps^2*x + 105948*eps^3*x - 1234926*eps^4*x - 10268937*eps^5*x + 
      5184*eps*Nf*x + 88992*eps^2*Nf*x + 571248*eps^3*Nf*x + 
      2676696*eps^4*Nf*x + 11011012*eps^5*Nf*x - 3888*x^2 - 31104*eps*x^2 - 
      171072*eps^2*x^2 - 520992*eps^3*x^2 - 1852146*eps^4*x^2 - 
      7853517*eps^5*x^2 - 5184*eps*Nf*x^2 - 161568*eps^2*Nf*x^2 - 
      1091376*eps^3*Nf*x^2 - 5440488*eps^4*Nf*x^2 - 23995900*eps^5*Nf*x^2 + 
      40824*eps^2*x^3 + 209952*eps^3*x^3 + 1284012*eps^4*x^3 + 
      7320132*eps^5*x^3 + 31104*eps^2*Nf*x^3 + 334368*eps^3*Nf*x^3 + 
      2204496*eps^4*Nf*x^3 + 11899224*eps^5*Nf*x^3)/(eps*(-1 + x)^2) + 
   (eps^2*(-2592 - 1026*eps + 4806*eps^2 - 3456*Nf - 1152*eps*Nf + 
      2760*eps^2*Nf + 5868*x + 9486*eps*x + 25425*eps^2*x + 8640*Nf*x - 
      4656*eps*Nf*x - 47312*eps^2*Nf*x - 4212*x^2 - 7380*eps*x^2 - 
      25632*eps^2*x^2 - 6912*Nf*x^2 + 12624*eps*Nf*x^2 + 93520*eps^2*Nf*x^2 + 
      900*x^3 - 1242*eps*x^3 - 7497*eps^2*x^3 + 1728*Nf*x^3 - 
      6864*eps*Nf*x^3 - 52624*eps^2*Nf*x^3 + 1440*eps^2*x^4 + 
      6048*eps^2*Nf*x^4)*G[1, x]^3)/(648*(-1 + x)^2*x) - 
   (eps^2*(72 + 2394*eps + 10728*eps^2 - 2304*eps*Nf - 8832*eps^2*Nf - 
      2088*x - 1890*eps*x - 306*eps^2*x + 4032*eps*Nf*x + 17040*eps^2*Nf*x - 
      612*x^2 - 1836*eps*x^2 - 9531*eps^2*x^2 - 1536*eps*Nf*x^2 - 
      10144*eps^2*Nf*x^2 - 144*eps^2*x^3 + 2880*eps^2*Nf*x^3)*G[0, 0, 1, x])/
    (108*(-1 + x)^2) - (eps^2*(-4032 - 6894*eps - 29682*eps^2 + 4608*Nf + 
      3360*eps*Nf + 5288*eps^2*Nf + 7452*x + 7308*eps*x + 41409*eps^2*x - 
      11520*Nf*x - 15888*eps*Nf*x - 42608*eps^2*Nf*x + 396*x^2 + 
      8694*eps*x^2 + 18486*eps^2*x^2 + 9216*Nf*x^2 + 20976*eps*Nf*x^2 + 
      71320*eps^2*Nf*x^2 - 576*x^3 - 3492*eps*x^3 - 5517*eps^2*x^3 - 
      2304*Nf*x^3 - 9936*eps*Nf*x^3 - 42720*eps^2*Nf*x^3 - 2124*eps^2*x^4 + 
      2880*eps^2*Nf*x^4)*G[0, 1, 1, x])/(108*(-1 + x)^2*x) + 
   (eps^2*(1008 - 9504*eps - 34956*eps^2 - 6216*eps*Nf - 28936*eps^2*Nf + 
      7488*x + 15390*eps*x + 17703*eps^2*x + 14088*eps*Nf*x + 
      72356*eps^2*Nf*x + 612*x^2 + 1548*eps*x^2 + 19584*eps^2*x^2 - 
      8040*eps*Nf*x^2 - 56432*eps^2*Nf*x^2 + 1728*eps^2*x^3 + 
      4608*eps^2*Nf*x^3)*Zeta[3])/(162*(-1 + x)^2) + 
   G[0, 1, x]*((eps*(-108 + 1134*eps + 8208*eps^2 + 51786*eps^3 - 
        144*eps*Nf - 3984*eps^2*Nf - 26344*eps^3*Nf + 1620*x + 1350*eps*x + 
        2376*eps^2*x - 12879*eps^3*x + 720*eps*Nf*x + 10200*eps^2*Nf*x + 
        68324*eps^3*Nf*x + 540*x^2 - 1728*eps*x^2 - 15093*eps^2*x^2 - 
        52893*eps^3*x^2 - 720*eps*Nf*x^2 - 4224*eps^2*Nf*x^2 - 
        45008*eps^3*Nf*x^2 + 2916*eps^2*x^3 + 11907*eps^3*x^3 + 
        8208*eps^3*Nf*x^3))/(324*(-1 + x)^2) - 
     (14*eps^4*(-1 + 15*x + 5*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
   G[1, x]*((-648 + 19116*eps + 114372*eps^2 + 612036*eps^3 + 2907252*eps^4 - 
       21600*eps*Nf - 99936*eps^2*Nf - 401856*eps^3*Nf - 1544896*eps^4*Nf - 
       648*x - 16524*eps*x - 79056*eps^2*x - 402732*eps^3*x - 
       1677429*eps^4*x + 40608*eps*Nf*x + 204624*eps^2*Nf*x + 
       884856*eps^3*Nf*x + 3676220*eps^4*Nf*x + 648*x^2 - 5508*eps*x^2 - 
       56376*eps^2*x^2 - 258552*eps^3*x^2 - 1324350*eps^4*x^2 - 
       19872*eps*Nf*x^2 - 108288*eps^2*Nf*x^2 - 545664*eps^3*Nf*x^2 - 
       2610608*eps^4*Nf*x^2 + 10368*eps^2*x^3 + 47304*eps^3*x^3 + 
       261792*eps^4*x^3 + 15552*eps^2*Nf*x^3 + 117936*eps^3*Nf*x^3 + 
       657720*eps^4*Nf*x^3)/(1944*(-1 + x)^2) - 
     (eps^2*(-684*eps - 3888*eps^2 + 96*eps*Nf + 472*eps^2*Nf + 36*x + 
        5274*eps*x + 26730*eps^2*x + 2064*eps*Nf*x + 9584*eps^2*Nf*x - 
        540*x^2 - 6318*eps*x^2 - 29772*eps^2*x^2 - 4560*eps*Nf*x^2 - 
        21520*eps^2*Nf*x^2 - 180*x^3 + 1764*eps*x^3 + 7173*eps^2*x^3 + 
        2448*eps*Nf*x^3 + 9360*eps^2*Nf*x^3 + 2016*eps^2*x^4 + 
        864*eps^2*Nf*x^4)*G[0, 1, x])/(108*(-1 + x)^2*x) + 
     (7*eps^3*(6 - 177*eps + 200*eps*Nf + 6*x + 153*eps*x - 376*eps*Nf*x - 
        6*x^2 + 51*eps*x^2 + 184*eps*Nf*x^2)*Zeta[3])/(27*(-1 + x)^2)) + 
   G[1, x]^2*(-1/648*(eps*(-3024 - 6426*eps - 28890*eps^2 - 115398*eps^3 + 
         3456*Nf + 2592*eps*Nf + 4320*eps^2*Nf + 13824*eps^3*Nf + 5292*x + 
         17982*eps*x + 94149*eps^2*x + 396954*eps^3*x - 8640*Nf*x + 
         2736*eps*Nf*x + 31344*eps^2*Nf*x + 126952*eps^3*Nf*x - 1620*x^2 - 
         15876*eps*x^2 - 91152*eps^2*x^2 - 406944*eps^3*x^2 + 6912*Nf*x^2 - 
         12816*eps*Nf*x^2 - 78168*eps^2*Nf*x^2 - 310916*eps^3*Nf*x^2 - 
         540*x^3 + 4806*eps*x^3 + 25731*eps^2*x^3 + 117693*eps^3*x^3 - 
         1728*Nf*x^3 + 7632*eps*Nf*x^3 + 38784*eps^2*Nf*x^3 + 
         145808*eps^3*Nf*x^3 + 2808*eps^2*x^4 + 11475*eps^3*x^4 + 
         8208*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
     (7*eps^4*(28 - 32*Nf - 49*x + 80*Nf*x + 15*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) - 
   (62*eps^4*(-1 - x + x^2)*Zeta[5])/(15*(-1 + x)^2)) + 
 G[0, 0, 1, x]*(-1/7776*(-7776 + 85536*eps + 668736*eps^2 + 4136832*eps^3 + 
      21084624*eps^4 + 97744320*eps^5 - 129600*eps*Nf - 620352*eps^2*Nf - 
      2585664*eps^3*Nf - 10305888*eps^4*Nf - 40307392*eps^5*Nf - 7776*x - 
      104976*eps*x - 600696*eps^2*x - 3402972*eps^3*x - 15016914*eps^4*x - 
      60495579*eps^5*x + 243648*eps*Nf*x + 1287360*eps^2*Nf*x + 
      5932080*eps^3*Nf*x + 26045688*eps^4*Nf*x + 110976788*eps^5*Nf*x + 
      7776*x^2 - 31104*eps*x^2 - 419904*eps^2*x^2 - 2076192*eps^3*x^2 - 
      11539584*eps^4*x^2 - 60738336*eps^5*x^2 - 108864*eps*Nf*x^2 - 
      699840*eps^2*Nf*x^2 - 4027968*eps^3*Nf*x^2 - 20834496*eps^4*Nf*x^2 - 
      99599328*eps^5*Nf*x^2 + 93312*eps^2*x^3 + 466560*eps^3*x^3 + 
      2982096*eps^4*x^3 + 17602920*eps^5*x^3 + 155520*eps^2*Nf*x^3 + 
      1228608*eps^3*Nf*x^3 + 7021728*eps^4*Nf*x^3 + 34995888*eps^5*Nf*x^3)/
     (eps*(-1 + x)^2) + (eps^2*(-1530*eps - 15003*eps^2 + 4608*Nf + 
      3048*eps*Nf + 3754*eps^2*Nf - 576*x - 3474*eps*x + 10422*eps^2*x - 
      11520*Nf*x - 10008*eps*Nf*x - 18120*eps^2*Nf*x - 2880*x^2 - 
      1188*eps*x^2 - 14112*eps^2*x^2 + 9216*Nf*x^2 + 10656*eps*Nf*x^2 + 
      25302*eps^2*Nf*x^2 + 1008*eps*x^3 + 1413*eps^2*x^3 - 2304*Nf*x^3 - 
      2976*eps*Nf*x^3 - 13804*eps^2*Nf*x^3 - 756*eps^2*x^4 + 
      6408*eps^2*Nf*x^4)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(5724 - 5562*eps - 55917*eps^2 + 13824*Nf + 5976*eps*Nf - 
      4800*eps^2*Nf - 21888*x - 1908*eps*x + 113976*eps^2*x - 34560*Nf*x - 
      32016*eps*Nf*x - 58400*eps^2*Nf*x + 2088*x^2 - 6102*eps*x^2 - 
      53973*eps^2*x^2 + 29376*Nf*x^2 + 49488*eps*Nf*x^2 + 
      147952*eps^2*Nf*x^2 - 1764*x^3 - 8496*eps*x^3 - 73656*eps^2*x^3 - 
      5184*Nf*x^3 - 21096*eps*Nf*x^3 - 82152*eps^2*Nf*x^3 + 8964*eps^2*x^4 + 
      13968*eps^2*Nf*x^4)*Zeta[3])/(108*(-1 + x)^2*x) + 
   (62*eps^4*(-1 - x + x^2)*Zeta[5])/(5*(-1 + x)^2)) + 
 G[0, 1, 1, x]*(-1/7776*(7776 + 50544*eps + 258552*eps^2 + 875772*eps^3 + 
      2489778*eps^4 + 5886675*eps^5 - 5184*eps*Nf - 122688*eps^2*Nf - 
      547056*eps^3*Nf - 1927032*eps^4*Nf - 6065956*eps^5*Nf + 7776*x - 
      167184*eps*x - 1160568*eps^2*x - 6155676*eps^3*x - 29149794*eps^4*x - 
      129163491*eps^5*x + 25920*eps*Nf*x + 354240*eps^2*Nf*x + 
      1561968*eps^3*Nf*x + 5441880*eps^4*Nf*x + 16765796*eps^5*Nf*x - 
      7776*x^2 + 31104*eps*x^2 + 139968*eps^2*x^2 + 676512*eps^3*x^2 + 
      2593296*eps^4*x^2 + 7929576*eps^5*x^2 + 108864*eps*Nf*x^2 + 
      233280*eps^2*Nf*x^2 + 342144*eps^3*Nf*x^2 - 230688*eps^4*Nf*x^2 - 
      5388336*eps^5*Nf*x^2 + 93312*eps^2*x^3 + 466560*eps^3*x^3 + 
      2982096*eps^4*x^3 + 17602920*eps^5*x^3 + 155520*eps^2*Nf*x^3 + 
      1228608*eps^3*Nf*x^3 + 7021728*eps^4*Nf*x^3 + 34995888*eps^5*Nf*x^3)/
     (eps*(-1 + x)*x) + (eps^2*(-16056 - 44964*eps - 246474*eps^2 + 
      31104*Nf + 27552*eps*Nf + 73076*eps^2*Nf + 25164*x + 91224*eps*x + 
      620856*eps^2*x - 77760*Nf*x - 82296*eps*Nf*x - 248520*eps^2*Nf*x - 
      1044*x^2 - 48114*eps*x^2 - 366255*eps^2*x^2 + 56160*Nf*x^2 + 
      75192*eps*Nf*x^2 + 257212*eps^2*Nf*x^2 - 396*x^3 + 11520*eps*x^3 + 
      42984*eps^2*x^3 - 21600*Nf*x^3 - 33048*eps*Nf*x^3 - 
      142944*eps^2*Nf*x^3 + 8964*eps^2*x^4 + 28224*eps^2*Nf*x^4)*Zeta[3])/
    (108*(-1 + x)^2*x) - (62*eps^4*(-1 - x + x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[1, x]^3*(-1/11664*(-3888 - 9720*eps - 9720*eps^2 + 229392*eps^3 + 
      1944486*eps^4 + 11280789*eps^5 - 5184*eps*Nf + 40608*eps^2*Nf + 
      207216*eps^3*Nf + 666264*eps^4*Nf + 1487780*eps^5*Nf - 3888*x - 
      33048*eps*x - 89424*eps^2*x - 306180*eps^3*x - 1087182*eps^4*x - 
      4015575*eps^5*x - 5184*eps*Nf*x - 140832*eps^2*Nf*x - 
      608400*eps^3*Nf*x - 1590792*eps^4*Nf*x - 1283116*eps^5*Nf*x + 
      3888*x^2 + 31104*eps*x^2 + 48600*eps^2*x^2 - 108864*eps^3*x^2 - 
      1999890*eps^4*x^2 - 14106879*eps^5*x^2 + 5184*eps*Nf*x^2 + 
      68256*eps^2*Nf*x^2 + 88272*eps^3*Nf*x^2 - 1173000*eps^4*Nf*x^2 - 
      11701772*eps^5*Nf*x^2 + 40824*eps^2*x^3 + 209952*eps^3*x^3 + 
      1284012*eps^4*x^3 + 7320132*eps^5*x^3 + 31104*eps^2*Nf*x^3 + 
      334368*eps^3*Nf*x^3 + 2204496*eps^4*Nf*x^3 + 11899224*eps^5*Nf*x^3)/
     (eps*(-1 + x)*x) + (eps^2*(-6912 - 8712*eps - 29574*eps^2 + 4032*Nf + 
      3600*eps*Nf + 7872*eps^2*Nf + 14004*x + 28548*eps*x + 129852*eps^2*x - 
      10080*Nf*x - 2136*eps*Nf*x + 9784*eps^2*Nf*x - 7452*x^2 - 
      25362*eps*x^2 - 131139*eps^2*x^2 + 8064*Nf*x^2 - 6456*eps*Nf*x^2 - 
      44552*eps^2*Nf*x^2 + 396*x^3 + 5724*eps*x^3 + 30258*eps^2*x^3 - 
      2016*Nf*x^3 + 4968*eps*Nf*x^3 + 20712*eps^2*Nf*x^3 + 2628*eps^2*x^4 + 
      3600*eps^2*Nf*x^4)*G[0, 0, 1, x])/(216*(-1 + x)^2*x) + 
   (eps^2*(1386 + 747*eps + 513*eps^2 - 192*eps*Nf - 1844*eps^2*Nf - 1980*x - 
      4977*eps*x - 23877*eps^2*x + 960*eps*Nf*x + 7324*eps^2*Nf*x + 450*x^2 + 
      1926*eps*x^2 + 9117*eps^2*x^2 + 2160*eps*Nf*x^2 + 3288*eps^2*Nf*x^2 + 
      657*eps^2*x^3 + 3600*eps^2*Nf*x^3)*G[0, 1, 1, x])/(54*(-1 + x)*x) - 
   (eps^2*(-32328 - 12564*eps + 66330*eps^2 - 12096*Nf - 7824*eps*Nf + 
      32128*eps^2*Nf + 69660*x + 86724*eps*x + 167580*eps^2*x + 30240*Nf*x - 
      16056*eps*Nf*x - 279720*eps^2*Nf*x - 44100*x^2 - 86886*eps*x^2 - 
      349803*eps^2*x^2 - 24192*Nf*x^2 + 45096*eps*Nf*x^2 + 
      459256*eps^2*Nf*x^2 + 6660*x^3 + 12132*eps*x^3 + 116730*eps^2*x^3 + 
      6048*Nf*x^3 - 21144*eps*Nf*x^3 - 217880*eps^2*Nf*x^3 - 6912*eps^2*x^4 + 
      13968*eps^2*Nf*x^4)*Zeta[3])/(648*(-1 + x)^2*x) + 
   (62*eps^4*(-1 - x + x^2)*Zeta[5])/(15*(-1 + x)*x)) + 
 Zeta[3]*((147744 + 513216*eps + 497664*eps^2 - 1005048*eps^3 - 
     6336468*eps^4 - 21549726*eps^5 + 422496*eps*Nf + 1310688*eps^2*Nf + 
     4935456*eps^3*Nf + 18392592*eps^4*Nf + 64076456*eps^5*Nf - 101088*x - 
     454896*eps*x - 141912*eps^2*x + 1602828*eps^3*x + 6025914*eps^4*x + 
     15421023*eps^5*x - 764640*eps*Nf*x - 2378592*eps^2*Nf*x - 
     7603056*eps^3*Nf*x - 23481624*eps^4*Nf*x - 66109316*eps^5*Nf*x - 
     23328*x^2 + 93312*eps*x^2 + 139968*eps^2*x^2 + 629856*eps^3*x^2 - 
     1166400*eps^4*x^2 - 29020032*eps^5*x^2 + 326592*eps*Nf*x^2 + 
     233280*eps^2*Nf*x^2 - 2659392*eps^3*Nf*x^2 - 21757248*eps^4*Nf*x^2 - 
     121152672*eps^5*Nf*x^2 + 279936*eps^2*x^3 + 1399680*eps^3*x^3 + 
     8946288*eps^4*x^3 + 52808760*eps^5*x^3 + 466560*eps^2*Nf*x^3 + 
     3685824*eps^3*Nf*x^3 + 21065184*eps^4*Nf*x^3 + 104987664*eps^5*Nf*x^3)/
    (23328*eps*(-1 + x)^2) - (4*eps^4*(221 - 1143*x + 280*Nf*x - 169*x^2 + 
      280*Nf*x^2)*Zeta[5])/(15*(-1 + x)^2)) + 
 Pi^3*(((I/46656)*(31104 - 58320*eps + 38880*eps^2 + 1529928*eps^3 + 
      10710468*eps^4 + 56444526*eps^5 - 121824*eps*Nf - 394848*eps^2*Nf - 
      1074528*eps^3*Nf - 3273360*eps^4*Nf - 11923624*eps^5*Nf - 46656*x + 
      38880*eps*x - 64152*eps^2*x - 1192644*eps^3*x - 6645078*eps^4*x - 
      30336849*eps^5*x + 235872*eps*Nf*x + 999648*eps^2*Nf*x + 
      3752208*eps^3*Nf*x + 14604168*eps^4*Nf*x + 58794572*eps^5*Nf*x + 
      7776*x^2 - 31104*eps*x^2 - 233280*eps^2*x^2 - 1283040*eps^3*x^2 - 
      7534944*eps^4*x^2 - 38456208*eps^5*x^2 - 108864*eps*Nf*x^2 - 
      575424*eps^2*Nf*x^2 - 2690496*eps^3*Nf*x^2 - 12016512*eps^4*Nf*x^2 - 
      52002432*eps^5*Nf*x^2 + 69984*eps^3*x^3 + 979776*eps^4*x^3 + 
      6461856*eps^5*x^3 + 93312*eps^2*Nf*x^3 + 559872*eps^3*Nf*x^3 + 
      2612736*eps^4*Nf*x^3 + 11197440*eps^5*Nf*x^3))/(eps*(-1 + x)^2) - 
   ((I/15)*eps^4*(-1 - x + x^2)*G[0, x]^5)/(-1 + x)^2 + 
   ((I/432)*eps^3*(48 + 57*eps + 32*eps*Nf + 48*x + 114*eps*x - 
      112*eps*Nf*x - 48*x^2 - 243*eps*x^2 + 64*eps*Nf*x^2)*G[1, x]^4)/
    ((-1 + x)*x) + ((I/15)*eps^4*(-1 - x + x^2)*G[1, x]^5)/((-1 + x)*x) + 
   G[0, x]^4*(((-1/432*I)*eps^3*(48 - 72*eps - 16*eps*Nf + 48*x + 372*eps*x - 
        16*eps*Nf*x - 48*x^2 - 243*eps*x^2 + 64*eps*Nf*x^2))/(-1 + x)^2 + 
     ((I/9)*eps^4*(-1 - x + x^2)*G[1, x])/(-1 + x)^2) + 
   ((I/18)*eps^3*(-9 - 33*eps + 96*Nf + 46*eps*Nf + 15*x - 48*eps*x - 
      240*Nf*x - 228*eps*Nf*x - 15*x^2 + 48*eps*x^2 + 240*Nf*x^2 + 
      228*eps*Nf*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[0, x]^3*(((-1/324*I)*eps^2*(180 - 324*eps - 324*eps^2 - 552*eps*Nf - 
        2264*eps^2*Nf + 180*x + 1278*eps*x + 2025*eps^2*x + 1032*eps*Nf*x + 
        4684*eps^2*Nf*x - 180*x^2 - 792*eps*x^2 - 2718*eps^2*x^2 - 
        264*eps*Nf*x^2 - 2816*eps^2*Nf*x^2 + 1152*eps^2*Nf*x^3))/(-1 + x)^2 - 
     ((I/108)*eps^3*(-87*eps + 32*eps*Nf - 12*x + 204*eps*x + 104*eps*Nf*x - 
        12*x^2 - 291*eps*x^2 - 280*eps*Nf*x^2 + 12*x^3 + 171*eps*x^3 + 
        136*eps*Nf*x^3)*G[1, x])/((-1 + x)^2*x) + 
     ((I/18)*eps^4*(2 - 16*Nf - x + 40*Nf*x - x^2 - 32*Nf*x^2 + x^3 + 
        8*Nf*x^3)*G[1, x]^2)/((-1 + x)^2*x) + 
     (((5*I)/18)*eps^4*(-1 - x + x^2)*G[0, 1, x])/(-1 + x)^2) + 
   G[1, x]^3*(((I/1296)*eps^2*(648 + 5076*eps + 31590*eps^2 - 4032*Nf - 
        3696*eps*Nf - 3520*eps^2*Nf - 540*x - 6228*eps*x - 50004*eps^2*x + 
        10080*Nf*x + 408*eps*Nf*x - 33400*eps^2*Nf*x - 828*x^2 + 
        2142*eps*x^2 + 23679*eps^2*x^2 - 8064*Nf*x^2 + 696*eps*Nf*x^2 + 
        48104*eps^2*Nf*x^2 + 684*x^3 - 1188*eps*x^3 - 7290*eps^2*x^3 + 
        2016*Nf*x^3 + 2616*eps*Nf*x^3 - 14792*eps^2*Nf*x^3 + 
        6192*eps^2*Nf*x^4))/((-1 + x)^2*x) - 
     ((I/36)*eps^4*(38 - 112*Nf - 15*x + 280*Nf*x - 63*x^2 - 224*Nf*x^2 + 
        39*x^3 + 56*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/216)*eps^2*(-108 + 2466*eps + 22527*eps^2 - 2880*Nf - 3144*eps*Nf - 
      5072*eps^2*Nf - 432*x + 8280*eps*x + 23850*eps^2*x + 7200*Nf*x - 
      5328*eps*Nf*x - 37536*eps^2*Nf*x + 1512*x^2 - 10026*eps*x^2 - 
      46377*eps^2*x^2 - 7776*Nf*x^2 + 8208*eps*Nf*x^2 + 48528*eps^2*Nf*x^2 - 
      540*x^3 + 1116*eps*x^3 + 11052*eps^2*x^3 - 576*Nf*x^3 - 
      2520*eps*Nf*x^3 - 12696*eps^2*Nf*x^3 + 6768*eps^2*Nf*x^4)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/216)*eps^2*(504 + 9468*eps + 73008*eps^2 - 13248*Nf - 11184*eps*Nf - 
      18844*eps^2*Nf - 1692*x - 8784*eps*x - 111510*eps^2*x + 33120*Nf*x + 
      22680*eps*Nf*x + 18696*eps^2*Nf*x - 828*x^2 - 1170*eps*x^2 + 
      35145*eps^2*x^2 - 23616*Nf*x^2 - 29016*eps*Nf*x^2 - 
      39588*eps^2*Nf*x^2 + 1260*x^3 - 2124*eps*x^3 - 12780*eps^2*x^3 + 
      9504*Nf*x^3 + 20568*eps*Nf*x^3 + 42032*eps^2*Nf*x^3 + 
      2016*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/36)*eps^3*(-6 - 339*eps + 156*eps*Nf + 450*eps*x + 496*eps*Nf*x + 
      84*x^2 - 123*eps*x^2 - 144*Nf*x^2 - 1944*eps*Nf*x^2 - 42*x^3 + 
      306*eps*x^3 - 144*Nf*x^3 + 1164*eps*Nf*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/18)*eps^3*(-1 + 2*x)*(18 + 165*eps - 192*Nf - 
      132*eps*Nf + 18*x - 81*eps*x + 96*Nf*x - 220*eps*Nf*x - 18*x^2 + 
      81*eps*x^2 - 96*Nf*x^2 + 220*eps*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x) + ((I/36)*eps^3*(-36 - 294*eps + 288*Nf + 128*eps*Nf + 
      42*x + 1122*eps*x - 720*Nf*x + 100*eps*Nf*x + 42*x^2 - 795*eps*x^2 + 
      576*Nf*x^2 - 1548*eps*Nf*x^2 - 42*x^3 + 306*eps*x^3 - 144*Nf*x^3 + 
      1164*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/6)*eps^4*(1 + 14*x - 16*x^2 + 56*Nf*x^2 + x^3 + 56*Nf*x^3)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps^4*(51 - 616*Nf - 19*x + 1540*Nf*x - 99*x^2 - 968*Nf*x^2 + 
      59*x^3 + 572*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps^4*(19 - 232*Nf - 7*x + 580*Nf*x - 45*x^2 - 348*Nf*x^2 + 
      26*x^3 + 232*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps^4*(8 - 528*Nf - 40*x + 1320*Nf*x - 78*x^2 - 748*Nf*x^2 + 
      59*x^3 + 572*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps^4*(7 - 232*Nf - 19*x + 580*Nf*x - 33*x^2 - 348*Nf*x^2 + 
      26*x^3 + 232*Nf*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/6)*eps^4*(-112*Nf - 15*x + 280*Nf*x + 13*x^2 - 224*Nf*x^2 + x^3 + 
      56*Nf*x^3)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/648)*eps^2*(6012 - 13608*eps - 10224*eps^2 + 2688*eps*Nf - 
      34016*eps^2*Nf - 14580*x + 4734*eps*x - 14445*eps^2*x + 14688*Nf*x + 
      384*eps*Nf*x + 109756*eps^2*Nf*x + 4284*x^2 - 10332*eps*x^2 - 
      83700*eps^2*x^2 + 14688*Nf*x^2 + 14472*eps*Nf*x^2 - 
      80976*eps^2*Nf*x^2 + 32832*eps^2*Nf*x^3)*Zeta[3])/(-1 + x)^2 + 
   G[0, x]^2*(((I/1296)*eps*(1296 - 1944*eps - 1080*eps^2 + 31158*eps^3 - 
        3312*eps*Nf - 13728*eps^2*Nf - 50444*eps^3*Nf + 1296*x + 8424*eps*x + 
        9612*eps^2*x - 40743*eps^3*x + 6192*eps*Nf*x + 28356*eps^2*Nf*x + 
        116176*eps^3*Nf*x - 1296*x^2 - 5616*eps*x^2 - 17766*eps^2*x^2 - 
        69174*eps^3*x^2 - 1440*eps*Nf*x^2 - 16728*eps^2*Nf*x^2 - 
        84592*eps^3*Nf*x^2 + 4050*eps^3*x^3 + 7344*eps^2*Nf*x^3 + 
        44064*eps^3*Nf*x^3))/(-1 + x)^2 + 
     ((I/72)*eps^3*(-18 - 69*eps + 96*Nf + 44*eps*Nf + 12*x + 114*eps*x - 
        240*Nf*x + 160*eps*Nf*x + 24*x^2 - 126*eps*x^2 + 192*Nf*x^2 - 
        440*eps*Nf*x^2 - 18*x^3 + 93*eps*x^3 - 48*Nf*x^3 + 236*eps*Nf*x^3)*
       G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/36)*eps^4*(-5 + 48*Nf + x - 72*Nf*x + 5*x^2 + 24*Nf*x^2)*G[1, x]^3)/
      ((-1 + x)*x) - ((I/36)*eps^3*(105*eps - 44*eps*Nf - 12*x - 186*eps*x + 
        228*eps*Nf*x - 12*x^2 - 33*eps*x^2 - 300*eps*Nf*x^2 + 12*x^3 + 
        12*eps*x^3 + 144*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/216*I)*eps^2*(-720*eps - 5553*eps^2 + 576*Nf + 
          600*eps*Nf + 1546*eps^2*Nf - 144*x + 2286*eps*x + 18981*eps^2*x - 
          1440*Nf*x - 1824*eps*Nf*x - 6064*eps^2*Nf*x - 288*x^2 - 
          2088*eps*x^2 - 10926*eps^2*x^2 + 1152*Nf*x^2 + 1920*eps*Nf*x^2 + 
          8252*eps^2*Nf*x^2 + 216*x^3 + 72*eps*x^3 - 2565*eps^2*x^3 - 
          288*Nf*x^3 - 936*eps*Nf*x^3 - 4608*eps^2*Nf*x^3 + 
          144*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
       ((I/6)*eps^4*(-1 - 16*Nf + 40*Nf*x + 6*x^2 - 32*Nf*x^2 - 3*x^3 + 
          8*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x)) - 
     ((I/2)*eps^4*(-1 - x + x^2)*G[0, 0, 1, x])/(-1 + x)^2 - 
     ((I/6)*eps^4*(5 - 80*Nf - 8*x + 200*Nf*x + 2*x^2 - 160*Nf*x^2 + 3*x^3 + 
        40*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (((11*I)/3)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*(((-1/1296*I)*eps*(648 - 7236*eps - 65826*eps^2 - 
        345411*eps^3 + 6912*Nf + 7920*eps*Nf + 10536*eps^2*Nf + 
        34060*eps^3*Nf - 216*x + 2376*eps*x + 92340*eps^2*x + 
        629154*eps^3*x - 17280*Nf*x - 57456*eps*Nf*x - 193104*eps^2*Nf*x - 
        717984*eps^3*Nf*x - 4968*x^2 + 15120*eps*x^2 + 66852*eps^2*x^2 + 
        241812*eps^3*x^2 + 17280*Nf*x^2 + 111888*eps*Nf*x^2 + 
        471240*eps^2*Nf*x^2 + 1816584*eps^3*Nf*x^2 + 2592*x^3 - 
        7776*eps*x^3 - 62532*eps^2*x^3 - 325188*eps^3*x^3 - 
        63648*eps*Nf*x^3 - 313296*eps^2*Nf*x^3 - 1254880*eps^3*Nf*x^3 + 
        7452*eps^3*x^4 + 12960*eps^2*Nf*x^4 + 77760*eps^3*Nf*x^4))/
      ((-1 + x)^2*x) + ((I/3)*eps^4*(10 - 112*Nf - 7*x + 280*Nf*x - 25*x^2 - 
        172*Nf*x^2 + 16*x^3 + 108*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps^4*(1 - 128*Nf - 10*x + 320*Nf*x - 10*x^2 - 196*Nf*x^2 + 
        10*x^3 + 124*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/9)*eps^4*(-24 - 272*Nf + x + 680*Nf*x + 155*x^2 - 620*Nf*x^2 - 
        78*x^3 + 60*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^2*(((I/2592)*eps*(2160 + 648*eps - 11232*eps^2 - 136242*eps^3 - 
        10368*Nf - 864*eps*Nf + 6552*eps^2*Nf + 27768*eps^3*Nf - 1512*x - 
        3240*eps*x - 11124*eps^2*x + 73008*eps^3*x + 25920*Nf*x - 
        17424*eps*Nf*x - 122640*eps^2*Nf*x - 507784*eps^3*Nf*x - 3240*x^2 + 
        8100*eps*x^2 + 60318*eps^2*x^2 + 258579*eps^3*x^2 - 20736*Nf*x^2 + 
        58608*eps*Nf*x^2 + 326856*eps^2*Nf*x^2 + 1334588*eps^3*Nf*x^2 + 
        2376*x^3 - 6696*eps*x^3 - 46656*eps^2*x^3 - 228960*eps^3*x^3 + 
        5184*Nf*x^3 - 40176*eps*Nf*x^3 - 209088*eps^2*Nf*x^3 - 
        860112*eps^3*Nf*x^3 + 3888*eps^3*x^4 + 6912*eps^2*Nf*x^4 + 
        41472*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/72)*eps^3*(12 + 30*eps + 288*Nf + 104*eps*Nf + 42*x + 198*eps*x - 
        720*Nf*x + 220*eps*Nf*x - 54*x^2 - 693*eps*x^2 + 576*Nf*x^2 - 
        1524*eps*Nf*x^2 + 6*x^3 + 498*eps*x^3 - 144*Nf*x^3 + 1196*eps*Nf*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*eps^4*(18 - 64*Nf - 7*x + 160*Nf*x - 25*x^2 - 132*Nf*x^2 + 
        16*x^3 + 28*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/12)*eps^4*(26 - 112*Nf - 15*x + 280*Nf*x - 39*x^2 - 224*Nf*x^2 + 
        27*x^3 + 56*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/36)*eps^4*(74 - 624*Nf - 101*x + 1560*Nf*x - 105*x^2 - 1224*Nf*x^2 + 
        103*x^3 + 336*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/7776)*(-3888 + 26568*eps + 249156*eps^2 + 1379106*eps^3 + 
        6500007*eps^4 - 20736*Nf - 25056*eps*Nf - 29232*eps^2*Nf - 
        81480*eps^3*Nf - 450356*eps^4*Nf - 3888*x - 58320*eps*x - 
        489240*eps^2*x - 2440692*eps^3*x - 10529838*eps^4*x + 51840*Nf*x + 
        4320*eps*Nf*x - 191520*eps^2*Nf*x - 790368*eps^3*Nf*x - 
        2189032*eps^4*Nf*x + 9072*x^2 + 58320*eps*x^2 + 310392*eps^2*x^2 + 
        1224072*eps^3*x^2 + 4255740*eps^4*x^2 - 41472*Nf*x^2 + 
        19872*eps*Nf*x^2 + 299664*eps^2*Nf*x^2 + 1268112*eps^3*Nf*x^2 + 
        4069424*eps^4*Nf*x^2 - 2592*x^3 - 33696*eps*x^3 - 112104*eps^2*x^3 - 
        293544*eps^3*x^3 - 417960*eps^4*x^3 + 10368*Nf*x^3 + 
        1728*eps*Nf*x^3 - 63648*eps^2*Nf*x^3 - 356928*eps^3*Nf*x^3 - 
        1409536*eps^4*Nf*x^3 - 5832*eps^3*x^4 - 151632*eps^4*x^4 + 
        15552*eps^2*Nf*x^4 + 93312*eps^3*Nf*x^4 + 435456*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) - ((I/72)*eps^2*(120 + 2184*eps + 15654*eps^2 - 
        1920*Nf - 1920*eps*Nf - 3476*eps^2*Nf - 300*x - 1068*eps*x - 
        18822*eps^2*x + 4800*Nf*x + 1320*eps*Nf*x - 5944*eps^2*Nf*x - 
        156*x^2 - 786*eps*x^2 + 6267*eps^2*x^2 - 3648*Nf*x^2 - 
        1560*eps*Nf*x^2 + 6708*eps^2*Nf*x^2 + 228*x^3 - 204*eps*x^3 - 
        1686*eps^2*x^3 + 1152*Nf*x^3 + 2088*eps*Nf*x^3 + 1104*eps^2*Nf*x^3 + 
        1440*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*eps^4*(-7 - 24*Nf - 2*x + 60*Nf*x + 10*x^2 - 32*Nf*x^2 - 4*x^3 + 
        28*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) - 
     ((I/18)*eps^3*(-6 - 81*eps + 192*Nf + 112*eps*Nf + 18*x + 78*eps*x - 
        480*Nf*x - 8*eps*Nf*x - 30*x^2 - 318*eps*x^2 + 408*Nf*x^2 - 
        768*eps*Nf*x^2 + 6*x^3 + 252*eps*x^3 - 72*Nf*x^3 + 712*eps*Nf*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/36)*eps^3*(-30*eps + 288*Nf + 88*eps*Nf + 42*x + 444*eps*x - 
        720*Nf*x + 220*eps*Nf*x - 30*x^2 - 747*eps*x^2 + 576*Nf*x^2 - 
        1668*eps*Nf*x^2 - 6*x^3 + 414*eps*x^3 - 144*Nf*x^3 + 1324*eps*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps^4*(14 - 80*Nf - 10*x + 200*Nf*x - 24*x^2 - 148*Nf*x^2 + 
        17*x^3 + 52*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps^4*(7 - 64*Nf - 7*x + 160*Nf*x - 13*x^2 - 112*Nf*x^2 + 
        10*x^3 + 48*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*eps^4*(10 - 112*Nf - 15*x + 280*Nf*x - 7*x^2 - 224*Nf*x^2 + 
        11*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/108)*eps^3*(288 - 2190*eps + 1056*Nf + 1552*eps*Nf + 270*x + 
        5400*eps*x - 2640*Nf*x - 580*eps*Nf*x - 498*x^2 - 3789*eps*x^2 + 
        1968*Nf*x^2 - 1468*eps*Nf*x^2 + 114*x^3 + 1698*eps*x^3 - 672*Nf*x^3 + 
        44*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((-1/7776*I)*(9072 - 11664*eps + 2592*eps^2 + 248184*eps^3 + 
        1709424*eps^4 - 19872*eps*Nf - 83232*eps^2*Nf - 309504*eps^3*Nf - 
        1144208*eps^4*Nf + 9072*x + 49896*eps*x - 6804*eps^2*x - 
        678294*eps^3*x - 4295997*eps^4*x + 37152*eps*Nf*x + 
        171648*eps^2*Nf*x + 713400*eps^3*Nf*x + 2830108*eps^4*Nf*x - 
        9072*x^2 - 37584*eps*x^2 - 97848*eps^2*x^2 - 320760*eps^3*x^2 - 
        1425600*eps^4*x^2 - 7776*eps*Nf*x^2 - 99360*eps^2*Nf*x^2 - 
        514656*eps^3*Nf*x^2 - 2181696*eps^4*Nf*x^2 + 29160*eps^3*x^3 + 
        384912*eps^4*x^3 + 46656*eps^2*Nf*x^3 + 279936*eps^3*Nf*x^3 + 
        1306368*eps^4*Nf*x^3))/(-1 + x)^2 - 
     ((I/216)*eps^3*(-24 - 120*eps + 288*Nf + 160*eps*Nf + 42*x + 114*eps*x - 
        720*Nf*x + 196*eps*Nf*x + 18*x^2 - 189*eps*x^2 + 576*Nf*x^2 - 
        860*eps*Nf*x^2 - 30*x^3 + 216*eps*x^3 - 144*Nf*x^3 + 508*eps*Nf*x^3)*
       G[1, x]^3)/((-1 + x)^2*x) + 
     ((I/144)*eps^4*(20 - 112*Nf - 15*x + 280*Nf*x - 27*x^2 - 224*Nf*x^2 + 
        21*x^3 + 56*Nf*x^3)*G[1, x]^4)/((-1 + x)^2*x) + 
     ((I/54)*eps^2*(-459*eps - 3789*eps^2 + 432*Nf + 456*eps*Nf + 
        1189*eps^2*Nf + 162*x + 540*eps*x + 5796*eps^2*x - 1080*Nf*x - 
        1368*eps*Nf*x - 4272*eps^2*Nf*x + 54*x^2 + 999*eps*x^2 + 
        3438*eps^2*x^2 + 864*Nf*x^2 + 1368*eps*Nf*x^2 + 5415*eps^2*Nf*x^2 - 
        108*x^3 - 324*eps*x^3 - 1323*eps^2*x^3 - 216*Nf*x^3 - 
        576*eps*Nf*x^3 - 3390*eps^2*Nf*x^3 + 468*eps^2*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x) - ((I/6)*eps^4*(4 - 24*Nf - x + 60*Nf*x - 3*x^2 - 
        48*Nf*x^2 + 2*x^3 + 12*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     G[1, x]^2*(((-1/432*I)*eps^2*(-576 - 3816*eps - 20124*eps^2 + 
          480*eps*Nf + 2360*eps^2*Nf + 252*x + 4212*eps*x + 35316*eps^2*x - 
          264*eps*Nf*x - 3032*eps^2*Nf*x + 1404*x^2 + 414*eps*x^2 - 
          21789*eps^2*x^2 - 984*eps*Nf*x^2 - 1064*eps^2*Nf*x^2 - 828*x^3 - 
          468*eps*x^3 + 5598*eps^2*x^3 + 1032*eps*Nf*x^3 + 424*eps^2*Nf*x^3 + 
          1872*eps^2*Nf*x^4))/((-1 + x)^2*x) - 
       ((I/6)*eps^4*(-2 + 8*Nf - x - 12*Nf*x + 2*x^2 + 4*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) + ((I/18)*eps^3*(129*eps - 60*eps*Nf - 18*x - 
        129*eps*x + 180*eps*Nf*x - 18*x^2 - 186*eps*x^2 - 180*eps*Nf*x^2 + 
        18*x^3 + 54*eps*x^3 + 80*eps*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/18)*eps^3*(30 + 234*eps - 240*Nf - 180*eps*Nf - 42*x - 213*eps*x + 
        600*Nf*x + 636*eps*Nf*x - 42*x^2 - 195*eps*x^2 - 480*Nf*x^2 - 
        708*eps*Nf*x^2 + 42*x^3 + 90*eps*x^3 + 120*Nf*x^3 + 272*eps*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - (((5*I)/3)*eps^4*(-1 - x + x^2)*
       G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((I/3)*eps^4*(10 - 120*Nf - 2*x + 300*Nf*x + 8*x^2 - 240*Nf*x^2 - 
        3*x^3 + 60*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (((2*I)/3)*eps^4*(5 - 72*Nf - 5*x + 180*Nf*x + 3*x^2 - 144*Nf*x^2 + 
        x^3 + 36*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/54)*eps^3*(-294 + 756*eps + 1040*eps*Nf - 294*x - 1455*eps*x - 
        1996*eps*Nf*x + 294*x^2 + 1110*eps*x^2 + 480*eps*Nf*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*(((I/1296)*eps*(-5832*eps - 41580*eps^2 - 
          193752*eps^3 + 3456*Nf + 3744*eps*Nf + 9984*eps^2*Nf + 
          37760*eps^3*Nf - 1080*x + 23760*eps*x + 176796*eps^2*x + 
          899100*eps^3*x - 8640*Nf*x - 11376*eps*Nf*x - 38832*eps^2*Nf*x - 
          153904*eps^3*Nf*x - 1944*x^2 - 25380*eps*x^2 - 138942*eps^2*x^2 - 
          645111*eps^3*x^2 + 6912*Nf*x^2 + 11952*eps*Nf*x^2 + 
          52608*eps^2*Nf*x^2 + 208700*eps^3*Nf*x^2 + 1512*x^3 + 
          5400*eps*x^3 + 10584*eps^2*x^3 + 7128*eps^3*x^3 - 1728*Nf*x^3 - 
          5904*eps*Nf*x^3 - 29712*eps^2*Nf*x^3 - 122480*eps^3*Nf*x^3 + 
          6480*eps^3*x^4 + 864*eps^2*Nf*x^4 + 5184*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) - ((I/18)*eps^3*(63*eps - 48*Nf - 56*eps*Nf - 6*x - 
          27*eps*x + 120*Nf*x + 120*eps*Nf*x + 6*x^2 - 21*eps*x^2 - 
          96*Nf*x^2 - 84*eps*Nf*x^2 + 6*eps*x^3 + 24*Nf*x^3 + 8*eps*Nf*x^3)*
         G[0, 1, x])/((-1 + x)^2*x) + ((I/3)*eps^4*(-5 + 8*x)*(-1 - x + x^2)*
         G[0, 0, 1, x])/((-1 + x)^2*x) - 
       ((I/3)*eps^4*(-1 - 16*Nf + 40*Nf*x + 6*x^2 - 32*Nf*x^2 - 3*x^3 + 
          8*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
       ((I/9)*eps^4*(-184*Nf + 26*x + 460*Nf*x + 72*x^2 - 368*Nf*x^2 - 
          49*x^3 + 92*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) - 
   ((I/30)*eps^4*(361 - 995*x + 1600*Nf*x + 317*x^2 + 1600*Nf*x^2)*Zeta[5])/
    (-1 + x)^2) + G[1, x]^2*
  ((-46656 - 116640*eps - 221616*eps^2 + 1043928*eps^3 + 11258676*eps^4 + 
     68302926*eps^5 + 345835413*eps^6 - 31104*eps*Nf + 243648*eps^2*Nf + 
     1243296*eps^3*Nf + 3997584*eps^4*Nf + 8926680*eps^5*Nf + 
     4659332*eps^6*Nf - 46656*x - 116640*eps*x - 104976*eps^2*x + 
     5832*eps^3*x - 259524*eps^4*x - 4938246*eps^5*x - 38083689*eps^6*x - 
     31104*eps*Nf*x - 813888*eps^2*Nf*x - 3925152*eps^3*Nf*x - 
     11804112*eps^4*Nf*x - 18524472*eps^5*Nf*x + 55819628*eps^6*Nf*x + 
     46656*x^2 + 233280*eps*x^2 + 303264*eps^2*x^2 - 1388016*eps^3*x^2 - 
     16265448*eps^4*x^2 - 102430332*eps^5*x^2 - 528853050*eps^6*x^2 + 
     31104*eps*Nf*x^2 + 425088*eps^2*Nf*x^2 + 1029888*eps^3*Nf*x^2 - 
     3947904*eps^4*Nf*x^2 - 56597376*eps^5*Nf*x^2 - 390202112*eps^6*Nf*x^2 + 
     233280*eps^2*x^3 + 1283040*eps^3*x^3 + 8269776*eps^4*x^3 + 
     47419992*eps^5*x^3 + 242870724*eps^6*x^3 + 186624*eps^2*Nf*x^3 + 
     2006208*eps^3*Nf*x^3 + 13226976*eps^4*Nf*x^3 + 71395344*eps^5*Nf*x^3 + 
     346858200*eps^6*Nf*x^3)/(93312*eps^2*(-1 + x)*x) + 
   (eps^2*(-4752 - 6642*eps - 19314*eps^2 - 2592*Nf - 336*eps*Nf + 
      4666*eps^2*Nf + 8424*x + 16362*eps*x + 62496*eps^2*x + 6480*Nf*x - 
      3912*eps*Nf*x - 39160*eps^2*Nf*x - 3888*x^2 - 7452*eps*x^2 - 
      39231*eps^2*x^2 - 5184*Nf*x^2 + 8544*eps*Nf*x^2 + 69536*eps^2*Nf*x^2 - 
      108*x^3 - 2412*eps*x^3 - 6507*eps^2*x^3 + 1296*Nf*x^3 - 
      4200*eps*Nf*x^3 - 39880*eps^2*Nf*x^3 + 1548*eps^2*x^4 + 
      6624*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^2*(1872 + 4608*eps + 10044*eps^2 + 4032*Nf + 2064*eps*Nf + 
      3272*eps^2*Nf - 180*x + 1440*eps*x + 34434*eps^2*x - 10080*Nf*x + 
      312*eps*Nf*x + 20104*eps^2*Nf*x - 2484*x^2 - 14886*eps*x^2 - 
      74385*eps^2*x^2 + 7776*Nf*x^2 - 21240*eps*Nf*x^2 - 
      104952*eps^2*Nf*x^2 + 1332*x^3 + 10224*eps*x^3 + 38844*eps^2*x^3 - 
      2304*Nf*x^3 + 18120*eps*Nf*x^3 + 70376*eps^2*Nf*x^3 - 108*eps^2*x^4 + 
      6480*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(72*(-1 + x)^2*x) - 
   (2*eps^2*(378 + 171*eps + 153*eps^2 - 72*eps*Nf - 579*eps^2*Nf - 612*x - 
      1440*eps*x - 7236*eps^2*x + 360*eps*Nf*x + 2505*eps^2*Nf*x + 162*x^2 + 
      576*eps*x^2 + 2610*eps^2*x^2 + 732*eps*Nf*x^2 + 1010*eps^2*Nf*x^2 + 
      180*eps^2*x^3 + 1260*eps^2*Nf*x^3)*G[0, 1, 1, 1, x])/(9*(-1 + x)*x) - 
   (eps*(49680 + 34128*eps + 13392*eps^2 - 351810*eps^3 - 31104*Nf - 
      10080*eps*Nf - 38328*eps^2*Nf - 221320*eps^3*Nf - 104328*x - 
      208008*eps*x - 760860*eps^2*x - 2728512*eps^3*x + 77760*Nf*x - 
      13392*eps*Nf*x - 80784*eps^2*Nf*x - 58968*eps^3*Nf*x + 58104*x^2 + 
      251748*eps*x^2 + 1196802*eps^2*x^2 + 5215293*eps^3*x^2 - 62208*Nf*x^2 + 
      92304*eps*Nf*x^2 + 392376*eps^2*Nf*x^2 + 1215332*eps^3*Nf*x^2 - 
      4104*x^3 - 81432*eps*x^3 - 462024*eps^2*x^3 - 2193264*eps^3*x^3 + 
      15552*Nf*x^3 - 68400*eps*Nf*x^3 - 244032*eps^2*Nf*x^3 - 
      839344*eps^3*Nf*x^3 - 13392*eps^2*x^4 - 30888*eps^3*x^4 - 
      3456*eps^2*Nf*x^4 + 12096*eps^3*Nf*x^4)*Zeta[3])/(1296*(-1 + x)^2*x) + 
   (7*eps^4*(223 - 144*Nf - 483*x + 360*Nf*x + 283*x^2 - 288*Nf*x^2 - 
      26*x^3 + 72*Nf*x^3)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
   G[0, 1, 1, x]*(-1/108*(eps*(2484 + 1998*eps + 5184*eps^2 + 17766*eps^3 - 
         432*eps*Nf - 4824*eps^2*Nf - 25212*eps^3*Nf - 3456*x - 11610*eps*x - 
         60480*eps^2*x - 305721*eps^3*x + 2160*eps*Nf*x + 17928*eps^2*Nf*x + 
         83844*eps^3*Nf*x + 756*x^2 + 4212*eps*x^2 + 19278*eps^2*x^2 + 
         88641*eps^3*x^2 + 5328*eps*Nf*x^2 + 8736*eps^2*Nf*x^2 - 
         1376*eps^3*Nf*x^2 + 2430*eps^2*x^3 + 13446*eps^3*x^3 + 
         8640*eps^2*Nf*x^3 + 60048*eps^3*Nf*x^3))/((-1 + x)*x) + 
     (14*eps^4*(23 - 32*x + 7*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, x]*(-1/432*(eps*(-10368 - 9072*eps - 13500*eps^2 - 
         57888*eps^3 - 10368*Nf - 2016*eps*Nf + 15360*eps^2*Nf + 
         78208*eps^3*Nf + 22248*x + 47304*eps*x + 181224*eps^2*x + 
         883656*eps^3*x + 25920*Nf*x - 18288*eps*Nf*x - 169296*eps^2*Nf*x - 
         735232*eps^3*Nf*x - 14904*x^2 - 38340*eps*x^2 - 171342*eps^2*x^2 - 
         870939*eps^3*x^2 - 20736*Nf*x^2 + 42192*eps*Nf*x^2 + 
         319152*eps^2*Nf*x^2 + 1421900*eps^3*Nf*x^2 + 2808*x^3 - 
         1080*eps*x^3 - 14796*eps^2*x^3 - 34128*eps^3*x^3 + 5184*Nf*x^3 - 
         21744*eps*Nf*x^3 - 183408*eps^2*Nf*x^3 - 922480*eps^3*Nf*x^3 + 
         9720*eps^2*x^4 + 49572*eps^3*x^4 + 26784*eps^2*Nf*x^4 + 
         193536*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (7*eps^4*(-48 - 48*Nf + 103*x + 120*Nf*x - 69*x^2 - 96*Nf*x^2 + 13*x^3 + 
        24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) - 
   (31*eps^3*(-6 - 15*eps - 4*eps*Nf - 6*x - 15*eps*x - 4*eps*Nf*x + 6*x^2 + 
      30*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(30*(-1 + x)*x)) + 
 G[1, x]*(-1/93312*(93312 + 326592*eps + 1423008*eps^2 + 4607280*eps^3 + 
      13256136*eps^4 + 35933868*eps^5 + 94398210*eps^6 + 62208*eps*Nf - 
      549504*eps^2*Nf - 4518720*eps^3*Nf - 21651552*eps^4*Nf - 
      85347600*eps^5*Nf - 304698136*eps^6*Nf + 46656*x + 209952*eps*x + 
      174960*eps^2*x - 297432*eps^3*x - 2289060*eps^4*x - 8938998*eps^5*x - 
      29178225*eps^6*x + 31104*eps*Nf*x + 1000512*eps^2*Nf*x + 
      6180192*eps^3*Nf*x + 27226512*eps^4*Nf*x + 103230168*eps^5*Nf*x + 
      360636868*eps^6*Nf*x)/(eps^2*(-1 + x)) + 
   (eps^2*(-3024 - 6624*eps - 31752*eps^2 + 3456*Nf + 2976*eps*Nf + 
      6208*eps^2*Nf + 4896*x + 15912*eps*x + 90450*eps^2*x - 8640*Nf*x - 
      3120*eps*Nf*x + 1520*eps^2*Nf*x - 1728*x^2 - 10908*eps*x^2 - 
      62658*eps^2*x^2 + 6912*Nf*x^2 - 1968*eps*Nf*x^2 - 19936*eps^2*Nf*x^2 - 
      72*x^3 + 954*eps*x^3 + 1071*eps^2*x^3 - 1728*Nf*x^3 + 1872*eps*Nf*x^3 + 
      8688*eps^2*Nf*x^3 + 1800*eps^2*x^4 + 864*eps^2*Nf*x^4)*
     G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(-2664 - 4554*eps - 29592*eps^2 + 5184*Nf + 4848*eps*Nf + 
      12514*eps^2*Nf + 5832*x + 828*eps*x + 33894*eps^2*x - 12960*Nf*x - 
      7824*eps*Nf*x - 18680*eps^2*Nf*x - 7056*x^2 - 6768*eps*x^2 - 
      41139*eps^2*x^2 + 10800*Nf*x^2 - 4896*eps*Nf*x^2 - 22578*eps^2*Nf*x^2 + 
      1044*x^3 + 5058*eps*x^3 + 16641*eps^2*x^3 - 2160*Nf*x^3 + 
      9408*eps*Nf*x^3 + 21860*eps^2*Nf*x^3 - 1260*eps^2*x^4 + 
      11016*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(-1800 - 2682*eps - 11673*eps^2 + 864*Nf + 1272*eps*Nf + 
      4148*eps^2*Nf + 3492*x + 2448*eps*x + 14859*eps^2*x - 2160*Nf*x - 
      2952*eps*Nf*x - 12504*eps^2*Nf*x - 2772*x^2 - 1656*eps*x^2 - 
      12069*eps^2*x^2 + 1728*Nf*x^2 + 2304*eps*Nf*x^2 + 14196*eps^2*Nf*x^2 + 
      180*x^3 + 252*eps*x^3 + 2430*eps^2*x^3 - 432*Nf*x^3 - 144*eps*Nf*x^3 - 
      6792*eps^2*Nf*x^3 - 540*eps^2*x^4 + 3312*eps^2*Nf*x^4)*
     G[0, 0, 1, 0, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(14544 + 17244*eps + 29052*eps^2 + 4032*Nf + 1536*eps*Nf + 
      676*eps^2*Nf - 21924*x - 10980*eps*x + 44514*eps^2*x - 10080*Nf*x + 
      456*eps*Nf*x + 26008*eps^2*Nf*x + 9468*x^2 - 9378*eps*x^2 - 
      47889*eps^2*x^2 + 6048*Nf*x^2 - 25704*eps*Nf*x^2 - 
      125832*eps^2*Nf*x^2 + 1476*x^3 + 10980*eps*x^3 + 15786*eps^2*x^3 - 
      4032*Nf*x^3 + 19080*eps*Nf*x^3 + 80424*eps^2*Nf*x^3 + 2844*eps^2*x^4 + 
      3312*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^2*(-2052 - 1836*eps - 1962*eps^2 + 24*eps*Nf + 118*eps^2*Nf + 
      3420*x - 234*eps*x - 13842*eps^2*x + 72*eps*Nf*x - 648*eps^2*Nf*x - 
      2412*x^2 + 450*eps*x^2 + 5004*eps^2*x^2 + 576*Nf*x^2 + 360*eps*Nf*x^2 + 
      2628*eps^2*Nf*x^2 + 36*x^3 - 144*eps*x^3 + 2781*eps^2*x^3 + 
      576*Nf*x^3 + 576*eps*Nf*x^3 - 984*eps^2*Nf*x^3 - 540*eps^2*x^4 + 
      1152*eps^2*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(90 - 243*eps + 1008*eps^2 - 288*eps*Nf - 2316*eps^2*Nf - 1098*x - 
      4275*eps*x - 26667*eps^2*x + 1440*eps*Nf*x + 10020*eps^2*Nf*x + 
      558*x^2 + 2232*eps*x^2 + 8478*eps^2*x^2 + 2928*eps*Nf*x^2 + 
      4040*eps^2*Nf*x^2 + 1143*eps^2*x^3 + 5040*eps^2*Nf*x^3)*
     G[0, 1, 1, 1, 1, x])/(9*(-1 + x)*x) - 
   ((-3888 + 39528*eps + 245268*eps^2 + 1019142*eps^3 + 3970053*eps^4 - 
      20736*Nf - 19872*eps*Nf - 41328*eps^2*Nf - 68376*eps^3*Nf + 
      34660*eps^4*Nf + 24624*x + 28080*eps*x - 76680*eps^2*x - 
      28620*eps^3*x + 1343358*eps^4*x + 51840*Nf*x - 21600*eps*Nf*x - 
      227232*eps^2*Nf*x - 1290528*eps^3*Nf*x - 6100728*eps^4*Nf*x - 
      34992*x^2 - 110592*eps*x^2 - 305640*eps^2*x^2 - 1514268*eps^3*x^2 - 
      6572070*eps^4*x^2 - 41472*Nf*x^2 + 57888*eps*Nf*x^2 + 
      531216*eps^2*Nf*x^2 + 3042336*eps^3*Nf*x^2 + 14442248*eps^4*Nf*x^2 + 
      12960*x^3 + 35856*eps*x^3 + 62856*eps^2*x^3 + 220320*eps^3*x^3 - 
      183384*eps^4*x^3 + 10368*Nf*x^3 - 15552*eps*Nf*x^3 - 
      309600*eps^2*Nf*x^3 - 2115840*eps^3*Nf*x^3 - 10986560*eps^4*Nf*x^3 + 
      32400*eps^2*x^4 + 166536*eps^3*x^4 + 1098360*eps^4*x^4 + 
      77760*eps^2*Nf*x^4 + 565056*eps^3*Nf*x^4 + 3066336*eps^4*Nf*x^4)*
     Zeta[3])/(1296*(-1 + x)^2*x) - 
   (7*eps^3*(18 - 183*eps + 96*Nf + 92*eps*Nf - 114*x - 116*eps*x - 
      240*Nf*x + 100*eps*Nf*x + 162*x^2 + 505*eps*x^2 + 192*Nf*x^2 - 
      268*eps*Nf*x^2 - 60*x^3 - 173*eps*x^3 - 48*Nf*x^3 + 72*eps*Nf*x^3)*
     Zeta[3]^2)/(9*(-1 + x)^2*x) + G[0, 1, 1, 1, x]*
    ((eps*(3240 + 2376*eps + 7236*eps^2 + 32427*eps^3 - 720*eps*Nf - 
        6240*eps^2*Nf - 35228*eps^3*Nf - 5076*x - 14256*eps*x - 
        76626*eps^2*x - 407889*eps^3*x + 3600*eps*Nf*x + 26016*eps^2*Nf*x + 
        124300*eps^3*Nf*x + 1296*x^2 + 5076*eps*x^2 + 22410*eps^2*x^2 + 
        110268*eps^3*x^2 + 7632*eps*Nf*x^2 + 10992*eps^2*Nf*x^2 - 
        12256*eps^3*Nf*x^2 + 2484*eps^2*x^3 + 15606*eps^3*x^3 + 
        12960*eps^2*Nf*x^3 + 85968*eps^3*Nf*x^3))/(54*(-1 + x)*x) - 
     (28*eps^4*(30 - 47*x + 12*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 1, 1, x]*((6480 + 10368*eps + 45036*eps^2 + 170910*eps^3 + 
       596403*eps^4 - 1728*eps*Nf - 24696*eps^2*Nf - 121224*eps^3*Nf - 
       496508*eps^4*Nf - 7776*x - 49248*eps*x - 287064*eps^2*x - 
       1475010*eps^3*x - 6874875*eps^4*x + 8640*eps*Nf*x + 83304*eps^2*Nf*x + 
       381696*eps^3*Nf*x + 1482964*eps^4*Nf*x + 1296*x^2 + 15552*eps*x^2 + 
       68364*eps^2*x^2 + 312660*eps^3*x^2 + 1248048*eps^4*x^2 + 
       25056*eps*Nf*x^2 + 45648*eps^2*Nf*x^2 + 24384*eps^3*Nf*x^2 - 
       333232*eps^4*Nf*x^2 + 16200*eps^2*x^3 + 83268*eps^3*x^3 + 
       549180*eps^4*x^3 + 38880*eps^2*Nf*x^3 + 282528*eps^3*Nf*x^3 + 
       1533168*eps^4*Nf*x^3)/(648*(-1 + x)*x) - 
     (28*eps^3*(15 + 24*eps - 4*eps*Nf - 18*x - 114*eps*x + 20*eps*Nf*x + 
        3*x^2 + 36*eps*x^2 + 58*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*(-1/108*(eps*(-7560 - 17388*eps - 83754*eps^2 - 
         345384*eps^3 + 8640*Nf + 7488*eps*Nf + 15756*eps^2*Nf + 
         55504*eps^3*Nf + 12744*x + 46872*eps*x + 264870*eps^2*x + 
         1186758*eps^3*x - 21600*Nf*x - 6768*eps*Nf*x + 8592*eps^2*Nf*x + 
         31792*eps^3*Nf*x - 2808*x^2 - 30996*eps*x^2 - 187488*eps^2*x^2 - 
         863163*eps^3*x^2 + 17280*Nf*x^2 - 7200*eps*Nf*x^2 - 
         60600*eps^2*Nf*x^2 - 223964*eps^3*Nf*x^2 - 432*x^3 + 2376*eps*x^3 + 
         4212*eps^2*x^3 + 10368*eps^3*x^3 - 4320*Nf*x^3 + 5904*eps*Nf*x^3 + 
         26400*eps^2*Nf*x^3 + 67568*eps^3*Nf*x^3 + 6480*eps^2*x^4 + 
         29808*eps^3*x^4 + 2592*eps^2*Nf*x^4 + 31968*eps^3*Nf*x^4))/
       ((-1 + x)^2*x) - (28*eps^4*(35 - 40*Nf - 59*x + 100*Nf*x + 13*x^2 - 
        80*Nf*x^2 + 2*x^3 + 20*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*((eps*(1296 + 13608*eps + 70416*eps^2 + 282366*eps^3 - 
        10368*Nf - 6048*eps*Nf + 4392*eps^2*Nf + 48792*eps^3*Nf + 2808*x - 
        26136*eps*x - 138780*eps^2*x - 378324*eps^3*x + 25920*Nf*x - 
        10512*eps*Nf*x - 143952*eps^2*Nf*x - 659368*eps^3*Nf*x - 11880*x^2 - 
        6156*eps*x^2 - 18954*eps^2*x^2 - 295245*eps^3*x^2 - 19008*Nf*x^2 + 
        3888*eps*Nf*x^2 + 165384*eps^2*Nf*x^2 + 877308*eps^3*Nf*x^2 + 
        4536*x^3 + 10368*eps*x^3 + 39312*eps^2*x^3 + 174420*eps^3*x^3 + 
        6912*Nf*x^3 + 17136*eps*Nf*x^3 - 45888*eps^2*Nf*x^3 - 
        429904*eps^3*Nf*x^3 - 1512*eps^2*x^4 + 10152*eps^3*x^4 + 
        41472*eps^2*Nf*x^4 + 248832*eps^3*Nf*x^4))/(216*(-1 + x)^2*x) - 
     (14*eps^4*(6 - 48*Nf + 13*x + 120*Nf*x - 55*x^2 - 88*Nf*x^2 + 21*x^3 + 
        32*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((-18144 - 47952*eps - 237168*eps^2 - 999216*eps^3 - 
       4065552*eps^4 + 20736*Nf + 19008*eps*Nf + 42912*eps^2*Nf + 
       154752*eps^3*Nf + 632800*eps^4*Nf + 32400*x + 152928*eps*x + 
       848880*eps^2*x + 3778488*eps^3*x + 15852672*eps^4*x - 51840*Nf*x + 
       6048*eps*Nf*x + 124128*eps^2*Nf*x + 477600*eps^3*Nf*x + 
       1426480*eps^4*Nf*x - 9072*x^2 - 125064*eps*x^2 - 720900*eps^2*x^2 - 
       3333798*eps^3*x^2 - 14238261*eps^4*x^2 + 41472*Nf*x^2 - 
       66528*eps*Nf*x^2 - 377856*eps^2*Nf*x^2 - 1402536*eps^3*Nf*x^2 - 
       4560260*eps^4*Nf*x^2 - 3888*x^3 + 27216*eps*x^3 + 118584*eps^2*x^3 + 
       548208*eps^3*x^3 + 1929744*eps^4*x^3 - 10368*Nf*x^3 + 
       40608*eps*Nf*x^3 + 164448*eps^2*Nf*x^3 + 445728*eps^3*Nf*x^3 + 
       720512*eps^4*Nf*x^3 + 32400*eps^2*x^4 + 143208*eps^3*x^4 + 
       865080*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 191808*eps^3*Nf*x^4 + 
       1324512*eps^4*Nf*x^4)/(1296*(-1 + x)^2*x) - 
     (7*eps^3*(-84 - 222*eps + 96*Nf + 88*eps*Nf + 150*x + 708*eps*x - 
        240*Nf*x + 28*eps*Nf*x - 42*x^2 - 579*eps*x^2 + 192*Nf*x^2 - 
        308*eps*Nf*x^2 - 18*x^3 + 126*eps*x^3 - 48*Nf*x^3 + 188*eps*Nf*x^3)*
       Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, 1, x]*(-1/18*(eps^2*(-1800 - 2682*eps - 11673*eps^2 + 864*Nf + 
         1272*eps*Nf + 4148*eps^2*Nf + 3492*x + 2448*eps*x + 14859*eps^2*x - 
         2160*Nf*x - 2952*eps*Nf*x - 12504*eps^2*Nf*x - 2772*x^2 - 
         1656*eps*x^2 - 12069*eps^2*x^2 + 1728*Nf*x^2 + 2304*eps*Nf*x^2 + 
         14196*eps^2*Nf*x^2 + 180*x^3 + 252*eps*x^3 + 2430*eps^2*x^3 - 
         432*Nf*x^3 - 144*eps*Nf*x^3 - 6792*eps^2*Nf*x^3 - 540*eps^2*x^4 + 
         3312*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (eps^2*(360 + 4608*eps + 29772*eps^2 - 2880*Nf - 2928*eps*Nf - 
        7052*eps^2*Nf + 900*x - 4248*eps*x - 46890*eps^2*x + 7200*Nf*x + 
        4728*eps*Nf*x + 9464*eps^2*Nf*x - 1980*x^2 + 234*eps*x^2 + 
        16137*eps^2*x^2 - 5184*Nf*x^2 - 4536*eps*Nf*x^2 - 8124*eps^2*Nf*x^2 + 
        324*x^3 + 1008*eps*x^3 + 8910*eps^2*x^3 + 2016*Nf*x^3 + 
        3144*eps*Nf*x^3 + 3632*eps^2*Nf*x^3 - 36*eps^2*x^4 + 
        1440*eps^2*Nf*x^4)*Zeta[3])/(36*(-1 + x)^2*x)) - 
   (eps^2*(-9000 + 20880*eps + 176220*eps^2 - 18720*Nf - 20040*eps*Nf - 
      50470*eps^2*Nf + 23580*x + 42822*eps*x - 57123*eps^2*x + 46800*Nf*x + 
      3360*eps*Nf*x - 73552*eps^2*Nf*x - 9180*x^2 - 78876*eps*x^2 - 
      202320*eps^2*x^2 - 40320*Nf*x^2 + 5880*eps*Nf*x^2 + 
      204296*eps^2*Nf*x^2 + 6300*x^3 + 21564*eps*x^3 + 51543*eps^2*x^3 + 
      6480*Nf*x^3 + 7080*eps*Nf*x^3 - 116024*eps^2*Nf*x^3 + 25740*eps^2*x^4 + 
      44640*eps^2*Nf*x^4)*Zeta[5])/(180*(-1 + x)^2*x)) + 
 G[0, x]*((-139968 - 536544*eps - 1597968*eps^2 - 4309848*eps^3 - 
     10967076*eps^4 - 26994870*eps^5 - 65219985*eps^6 - 93312*eps*Nf - 
     451008*eps^2*Nf - 1661472*eps^3*Nf - 5574960*eps^4*Nf - 
     17882568*eps^5*Nf - 55938732*eps^6*Nf + 46656*x + 209952*eps*x + 
     174960*eps^2*x - 297432*eps^3*x - 2289060*eps^4*x - 8938998*eps^5*x - 
     29178225*eps^6*x + 31104*eps*Nf*x + 1000512*eps^2*Nf*x + 
     6180192*eps^3*Nf*x + 27226512*eps^4*Nf*x + 103230168*eps^5*Nf*x + 
     360636868*eps^6*Nf*x)/(93312*eps^2*(-1 + x)) - 
   (eps^2*(3060 + 2340*eps + 3969*eps^2 - 768*eps*Nf - 3776*eps^2*Nf - 
      3672*x - 5454*eps*x - 23400*eps^2*x + 1536*eps*Nf*x + 
      10432*eps^2*Nf*x + 612*x^2 + 3114*eps*x^2 + 16731*eps^2*x^2 - 
      768*eps*Nf*x^2 - 8960*eps^2*Nf*x^2 - 126*eps^2*x^3 + 3456*eps^2*Nf*x^3)*
     G[1, x]^5)/(2160*(-1 + x)*x) - 
   (eps^2*(48 - 54*eps - 108*eps^2 + 304*x + 392*eps*x + 294*eps^2*x + 
      16*x^2 - 88*eps*x^2 - 415*eps^2*x^2 + 158*eps^2*x^3)*
     G[0, 0, 0, 0, 1, x])/(2*(-1 + x)^2) - 
   (eps^2*(-1764 - 3236*eps - 14758*eps^2 + 2016*Nf + 1608*eps*Nf + 
      2992*eps^2*Nf + 2972*x + 3100*eps*x + 17067*eps^2*x - 5040*Nf*x - 
      5496*eps*Nf*x - 13176*eps^2*Nf*x - 788*x^2 + 1410*eps*x^2 + 
      2832*eps^2*x^2 + 4032*Nf*x^2 + 6000*eps*Nf*x^2 + 18192*eps^2*Nf*x^2 - 
      132*x^3 - 262*eps*x^3 + 1038*eps^2*x^3 - 1008*Nf*x^3 - 
      2592*eps*Nf*x^3 - 11904*eps^2*Nf*x^3 - 260*eps^2*x^4 + 
      1536*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, x])/(2*(-1 + x)^2*x) - 
   (eps^2*(-882 - 1755*eps - 8415*eps^2 + 1008*Nf + 876*eps*Nf + 
      1850*eps^2*Nf + 1452*x + 1560*eps*x + 9237*eps^2*x - 2520*Nf*x - 
      2964*eps*Nf*x - 7860*eps^2*Nf*x - 564*x^2 + 678*eps*x^2 + 
      2049*eps^2*x^2 + 2016*Nf*x^2 + 3216*eps*Nf*x^2 + 10728*eps^2*Nf*x^2 - 
      66*x^3 - 78*eps*x^3 + 606*eps^2*x^3 - 504*Nf*x^3 - 1392*eps*Nf*x^3 - 
      6928*eps^2*Nf*x^3 - 198*eps^2*x^4 + 912*eps^2*Nf*x^4)*
     G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^2*(7992 + 4554*eps - 27477*eps^2 + 17280*Nf + 10440*eps*Nf + 
      9210*eps^2*Nf - 17028*x - 29034*eps*x - 10566*eps^2*x - 43200*Nf*x - 
      35928*eps*Nf*x - 55128*eps^2*Nf*x - 9108*x^2 - 6984*eps*x^2 - 
      38115*eps^2*x^2 + 34560*Nf*x^2 + 39384*eps*Nf*x^2 + 
      81552*eps^2*Nf*x^2 + 540*x^3 + 7362*eps*x^3 + 3573*eps^2*x^3 - 
      8640*Nf*x^3 - 11328*eps*Nf*x^3 - 45040*eps^2*Nf*x^3 - 2232*eps^2*x^4 + 
      22032*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (eps^2*(594 - 585*eps - 10521*eps^2 + 4176*Nf + 2508*eps*Nf + 
      2152*eps^2*Nf - 1764*x - 4176*eps*x + 5166*eps^2*x - 10440*Nf*x - 
      8820*eps*Nf*x - 13692*eps^2*Nf*x - 2052*x^2 - 882*eps*x^2 - 
      10359*eps^2*x^2 + 8352*Nf*x^2 + 9792*eps*Nf*x^2 + 20604*eps^2*Nf*x^2 - 
      90*x^3 + 882*eps*x^3 + 414*eps^2*x^3 - 2088*Nf*x^3 - 2904*eps*Nf*x^3 - 
      11560*eps^2*Nf*x^3 - 594*eps^2*x^4 + 5328*eps^2*Nf*x^4)*
     G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^2*x) - 
   (eps^2*(-6336 + 39672*eps^2 - 4032*Nf - 5280*eps*Nf - 16132*eps^2*Nf + 
      8964*x - 29556*eps*x - 225522*eps^2*x + 10080*Nf*x + 7176*eps*Nf*x + 
      16952*eps^2*Nf*x - 1548*x^2 + 31950*eps*x^2 + 154791*eps^2*x^2 - 
      8064*Nf*x^2 + 1416*eps*Nf*x^2 + 11624*eps^2*Nf*x^2 - 1116*x^3 - 
      8892*eps*x^3 - 12600*eps^2*x^3 + 2016*Nf*x^3 + 216*eps*Nf*x^3 + 
      5496*eps^2*Nf*x^3 - 6948*eps^2*x^4 + 1872*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
   ((3888 + 54432*eps + 162432*eps^2 + 585360*eps^3 + 2369304*eps^4 + 
      21600*eps*Nf + 144864*eps^2*Nf + 650976*eps^3*Nf + 2517808*eps^4*Nf - 
      6480*x - 10152*eps*x + 110052*eps^2*x + 515754*eps^3*x + 
      1671867*eps^4*x - 50976*eps*Nf*x - 304704*eps^2*Nf*x - 
      1385448*eps^3*Nf*x - 5403076*eps^4*Nf*x - 6480*x^2 - 31968*eps*x^2 - 
      206712*eps^2*x^2 - 882576*eps^3*x^2 - 3808944*eps^4*x^2 + 
      25056*eps*Nf*x^2 + 96480*eps^2*Nf*x^2 + 386592*eps^3*Nf*x^2 + 
      1235200*eps^4*Nf*x^2 + 32400*eps^2*x^3 + 143208*eps^3*x^3 + 
      865080*eps^4*x^3 + 15552*eps^2*Nf*x^3 + 191808*eps^3*Nf*x^3 + 
      1324512*eps^4*Nf*x^3)*Zeta[3])/(1296*(-1 + x)^2) + 
   (7*eps^3*(18 + 231*eps + 100*eps*Nf - 30*x - 19*eps*x - 236*eps*Nf*x - 
      30*x^2 - 155*eps*x^2 + 116*eps*Nf*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[1, x]^4*((eps*(900 + 828*eps + 2169*eps^2 + 8064*eps^3 - 288*eps*Nf - 
        1416*eps^2*Nf - 5984*eps^3*Nf - 1080*x - 2070*eps*x - 9972*eps^2*x - 
        48618*eps^3*x + 576*eps*Nf*x + 3960*eps^2*Nf*x + 17976*eps^3*Nf*x + 
        180*x^2 + 1242*eps*x^2 + 6255*eps^2*x^2 + 25533*eps^3*x^2 - 
        288*eps*Nf*x^2 - 3504*eps^2*Nf*x^2 - 19376*eps^3*Nf*x^2 + 
        306*eps^2*x^3 + 2061*eps^3*x^3 + 1440*eps^2*Nf*x^3 + 
        11376*eps^3*Nf*x^3))/(432*(-1 + x)*x) - (35*eps^4*(-5 + x)*Zeta[3])/
      (18*x)) + G[1, x]^3*
    (-1/972*(1620 + 2268*eps + 9477*eps^2 + 41472*eps^3 + 174555*eps^4 - 
        864*eps*Nf - 4248*eps^2*Nf - 17952*eps^3*Nf - 71368*eps^4*Nf - 
        1944*x - 6318*eps*x - 35316*eps^2*x - 178686*eps^3*x - 
        807570*eps^4*x + 1728*eps*Nf*x + 12168*eps^2*Nf*x + 
        56496*eps^3*Nf*x + 239408*eps^4*Nf*x + 324*x^2 + 4050*eps*x^2 + 
        18387*eps^2*x^2 + 72981*eps^3*x^2 + 210276*eps^4*x^2 - 
        864*eps*Nf*x^2 - 11376*eps^2*Nf*x^2 - 67416*eps^3*Nf*x^2 - 
        337948*eps^4*Nf*x^2 + 2754*eps^2*x^3 + 14661*eps^3*x^3 + 
        105381*eps^4*x^3 + 5184*eps^2*Nf*x^3 + 43416*eps^3*Nf*x^3 + 
        256284*eps^4*Nf*x^3)/((-1 + x)*x) - 
     (eps^2*(-6912 - 8712*eps - 29574*eps^2 + 4032*Nf + 3600*eps*Nf + 
        7872*eps^2*Nf + 14004*x + 28548*eps*x + 129852*eps^2*x - 10080*Nf*x - 
        2136*eps*Nf*x + 9784*eps^2*Nf*x - 7452*x^2 - 25362*eps*x^2 - 
        131139*eps^2*x^2 + 8064*Nf*x^2 - 6456*eps*Nf*x^2 - 
        44552*eps^2*Nf*x^2 + 396*x^3 + 5724*eps*x^3 + 30258*eps^2*x^3 - 
        2016*Nf*x^3 + 4968*eps*Nf*x^3 + 20712*eps^2*Nf*x^3 + 2628*eps^2*x^4 + 
        3600*eps^2*Nf*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x) - 
     (7*eps^3*(30 + 42*eps - 16*eps*Nf - 6*x - 75*eps*x + 16*eps*Nf*x)*
       Zeta[3])/(27*x)) + G[0, 0, 0, 1, x]*
    ((eps*(12 - 54*eps - 132*eps^2 - 246*eps^3 + 92*x + 100*eps*x - 
        90*eps^2*x - 1098*eps^3*x + 8*x^2 + 28*eps*x^2 + 181*eps^2*x^2 + 
        736*eps^3*x^2 + 22*eps^2*x^3 + 103*eps^3*x^3))/(2*(-1 + x)^2) - 
     (28*eps^4*(3 + 23*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, 0, 1, x]*(-1/162*(324 + 2106*eps + 16848*eps^2 + 98496*eps^3 + 
        469638*eps^4 - 5184*eps*Nf - 19872*eps^2*Nf - 68220*eps^3*Nf - 
        234372*eps^4*Nf - 972*x - 2592*eps*x - 21060*eps^2*x - 
        109836*eps^3*x - 456030*eps^4*x + 9072*eps*Nf*x + 38340*eps^2*Nf*x + 
        144684*eps^3*Nf*x + 537528*eps^4*Nf*x - 648*x^2 - 972*eps*x^2 - 
        3645*eps^2*x^2 - 34992*eps^3*x^2 - 259200*eps^4*x^2 - 
        3456*eps*Nf*x^2 - 22824*eps^2*Nf*x^2 - 100320*eps^3*Nf*x^2 - 
        396928*eps^4*Nf*x^2 + 162*eps^2*x^3 + 3321*eps^3*x^3 + 
        38313*eps^4*x^3 + 6480*eps^2*Nf*x^3 + 38880*eps^3*Nf*x^3 + 
        181440*eps^4*Nf*x^3)/(-1 + x)^2 - 
     (14*eps^3*(-6 - 39*eps + 96*eps*Nf + 18*x + 48*eps*x - 168*eps*Nf*x + 
        12*x^2 + 18*eps*x^2 + 64*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
   G[0, 0, 1, 1, x]*((eps*(1512 + 810*eps - 2133*eps^2 - 22140*eps^3 - 
        1728*Nf - 360*eps*Nf + 2442*eps^2*Nf + 12536*eps^3*Nf - 1944*x - 
        6156*eps*x - 20358*eps^2*x - 59967*eps^3*x + 4320*Nf*x - 
        648*eps*Nf*x - 15048*eps^2*Nf*x - 64644*eps^3*Nf*x + 3240*x^2 + 
        8586*eps*x^2 + 25623*eps^2*x^2 + 76626*eps^3*x^2 - 3456*Nf*x^2 + 
        1944*eps*Nf*x^2 + 23688*eps^2*Nf*x^2 + 100356*eps^3*Nf*x^2 + 
        594*eps*x^3 + 5778*eps^2*x^3 + 31050*eps^3*x^3 + 864*Nf*x^3 - 
        1152*eps*Nf*x^3 - 14304*eps^2*Nf*x^3 - 63680*eps^3*Nf*x^3 + 
        540*eps^2*x^4 + 2484*eps^3*x^4 + 2160*eps^2*Nf*x^4 + 
        12960*eps^3*Nf*x^4))/(54*(-1 + x)^2*x) - 
     (56*eps^4*(7 - 8*Nf - 9*x + 20*Nf*x + 15*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       Zeta[3])/(3*(-1 + x)^2*x)) + G[0, 1, x]^2*
    (-1/108*(eps*(-3024 - 6912*eps - 33777*eps^2 - 139806*eps^3 + 3456*Nf + 
         3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 5724*x + 
         11232*eps*x + 67149*eps^2*x + 313038*eps^3*x - 8640*Nf*x - 
         11880*eps*Nf*x - 33480*eps^2*Nf*x - 115038*eps^3*Nf*x + 540*x^2 + 
         2484*eps*x^2 - 11556*eps^2*x^2 - 86076*eps^3*x^2 + 6912*Nf*x^2 + 
         13824*eps*Nf*x^2 + 48438*eps^2*Nf*x^2 + 166086*eps^3*Nf*x^2 - 
         540*x^3 - 1080*eps*x^3 + 3213*eps^2*x^3 + 16389*eps^3*x^3 - 
         1728*Nf*x^3 - 6480*eps*Nf*x^3 - 32076*eps^2*Nf*x^3 - 
         121680*eps^3*Nf*x^3 + 1863*eps^3*x^4 + 3240*eps^2*Nf*x^4 + 
         19440*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
     (14*eps^4*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, 1, x]*((eps*(5616 + 7776*eps + 16740*eps^2 + 9720*eps^3 - 
        10368*Nf - 2304*eps*Nf + 13944*eps^2*Nf + 72224*eps^3*Nf - 6264*x - 
        9504*eps*x + 17496*eps^2*x + 404676*eps^3*x + 25920*Nf*x - 
        17424*eps*Nf*x - 169584*eps^2*Nf*x - 756304*eps^3*Nf*x - 2808*x^2 - 
        9396*eps*x^2 - 98442*eps^2*x^2 - 760023*eps^3*x^2 - 20736*Nf*x^2 + 
        41328*eps*Nf*x^2 + 322032*eps^2*Nf*x^2 + 1495964*eps^3*Nf*x^2 + 
        3240*x^3 - 1080*eps*x^3 - 39852*eps^2*x^3 - 153360*eps^3*x^3 + 
        5184*Nf*x^3 - 15984*eps*Nf*x^3 - 173232*eps^2*Nf*x^3 - 
        949104*eps^3*Nf*x^3 + 13608*eps^2*x^4 + 72252*eps^3*x^4 + 
        42336*eps^2*Nf*x^4 + 286848*eps^3*Nf*x^4))/(216*(-1 + x)^2*x) - 
     (14*eps^4*(26 - 48*Nf - 29*x + 120*Nf*x - 13*x^2 - 96*Nf*x^2 + 15*x^3 + 
        24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*((-18144 - 64800*eps - 355104*eps^2 - 1568160*eps^3 - 
       6477408*eps^4 + 20736*Nf + 25920*eps*Nf + 76896*eps^2*Nf + 
       298368*eps^3*Nf + 1203744*eps^4*Nf + 32400*x + 184032*eps*x + 
       1071144*eps^2*x + 4885920*eps^3*x + 20703600*eps^4*x - 51840*Nf*x - 
       14688*eps*Nf*x + 6624*eps^2*Nf*x - 1632*eps^3*Nf*x - 
       368720*eps^4*Nf*x - 9072*x^2 - 117288*eps*x^2 - 680076*eps^2*x^2 - 
       3242430*eps^3*x^2 - 14319909*eps^4*x^2 + 41472*Nf*x^2 - 
       45792*eps*Nf*x^2 - 229248*eps^2*Nf*x^2 - 826536*eps^3*Nf*x^2 - 
       2600324*eps^4*Nf*x^2 - 3888*x^3 + 22032*eps*x^3 + 91368*eps^2*x^3 + 
       487296*eps^3*x^3 + 1984176*eps^4*x^3 - 10368*Nf*x^3 + 
       26784*eps*Nf*x^3 + 65376*eps^2*Nf*x^3 + 61728*eps^3*Nf*x^3 - 
       586112*eps^4*Nf*x^3 + 32400*eps^2*x^4 + 143208*eps^3*x^4 + 
       865080*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 191808*eps^3*Nf*x^4 + 
       1324512*eps^4*Nf*x^4)/(1296*(-1 + x)^2*x) - 
     (7*eps^3*(-84 - 300*eps + 96*Nf + 120*eps*Nf + 150*x + 852*eps*x - 
        240*Nf*x - 68*eps*Nf*x - 42*x^2 - 543*eps*x^2 + 192*Nf*x^2 - 
        212*eps*Nf*x^2 - 18*x^3 + 102*eps*x^3 - 48*Nf*x^3 + 124*eps*Nf*x^3)*
       Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]^2*((2916 + 20898*eps + 101088*eps^2 + 428166*eps^3 + 
       1721412*eps^4 - 1296*Nf - 6372*eps*Nf - 26928*eps^2*Nf - 
       107052*eps^3*Nf - 416752*eps^4*Nf - 9720*x - 66582*eps*x - 
       361584*eps^2*x - 1695654*eps^3*x - 7415874*eps^4*x + 2592*Nf*x + 
       19548*eps*Nf*x + 96300*eps^2*Nf*x + 430968*eps^3*Nf*x + 
       1865840*eps^4*Nf*x + 6804*x^2 + 24300*eps*x^2 + 87966*eps^2*x^2 + 
       163782*eps^3*x^2 - 330723*eps^4*x^2 - 1296*Nf*x^2 - 20952*eps*Nf*x^2 - 
       142920*eps^2*Nf*x^2 - 782484*eps^3*Nf*x^2 - 3849622*eps^4*Nf*x^2 + 
       10692*eps*x^3 + 54432*eps^2*x^3 + 338256*eps^3*x^3 + 
       1953477*eps^4*x^3 + 11664*eps*Nf*x^3 + 106920*eps^2*Nf*x^3 + 
       659988*eps^3*Nf*x^3 + 3441366*eps^4*Nf*x^3)/(1944*(-1 + x)*x) - 
     (eps^2*(-2016 - 3402*eps - 11286*eps^2 - 576*Nf + 1404*eps^2*Nf + 
        3132*x + 5184*eps*x + 19827*eps^2*x + 1440*Nf*x - 576*eps*Nf*x - 
        7296*eps^2*Nf*x - 900*x^2 - 666*eps*x^2 - 7848*eps^2*x^2 - 
        1152*Nf*x^2 + 1008*eps*Nf*x^2 + 10896*eps^2*Nf*x^2 - 360*x^3 - 
        1098*eps*x^3 - 396*eps^2*x^3 + 288*Nf*x^3 - 384*eps*Nf*x^3 - 
        6208*eps^2*Nf*x^3 - 252*eps^2*x^4 + 1440*eps^2*Nf*x^4)*G[0, 0, 1, x])/
      (36*(-1 + x)^2*x) + (eps^2*(-4752 - 6840*eps - 30042*eps^2 + 4032*Nf + 
        4176*eps*Nf + 10704*eps^2*Nf + 10836*x + 27036*eps*x + 
        139464*eps^2*x - 10080*Nf*x - 3864*eps*Nf*x - 392*eps^2*Nf*x - 
        6876*x^2 - 26154*eps*x^2 - 135135*eps^2*x^2 + 8064*Nf*x^2 - 
        4728*eps*Nf*x^2 - 31496*eps^2*Nf*x^2 + 828*x^3 + 6444*eps*x^3 + 
        26622*eps^2*x^3 - 2016*Nf*x^3 + 4200*eps*Nf*x^3 + 
        12904*eps^2*Nf*x^3 + 3492*eps^2*x^4 + 4752*eps^2*Nf*x^4)*
       G[0, 1, 1, x])/(72*(-1 + x)^2*x) - 
     (eps^2*(-5616 - 13500*eps - 72666*eps^2 + 8640*Nf + 8304*eps*Nf + 
        19768*eps^2*Nf + 13284*x + 65412*eps*x + 379566*eps^2*x - 
        21600*Nf*x - 2376*eps*Nf*x + 28008*eps^2*Nf*x - 8748*x^2 - 
        75042*eps*x^2 - 408141*eps^2*x^2 + 17280*Nf*x^2 - 20808*eps*Nf*x^2 - 
        115032*eps^2*Nf*x^2 + 324*x^3 + 24696*eps*x^3 + 94374*eps^2*x^3 - 
        4320*Nf*x^3 + 14520*eps*Nf*x^3 + 38648*eps^2*Nf*x^3 + 
        20340*eps^2*x^4 + 19440*eps^2*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x) + 
     G[0, 1, x]*((eps*(-10368 - 9072*eps - 13500*eps^2 - 57888*eps^3 - 
          10368*Nf - 2016*eps*Nf + 15360*eps^2*Nf + 78208*eps^3*Nf + 
          22248*x + 47304*eps*x + 181224*eps^2*x + 883656*eps^3*x + 
          25920*Nf*x - 18288*eps*Nf*x - 169296*eps^2*Nf*x - 
          735232*eps^3*Nf*x - 14904*x^2 - 38340*eps*x^2 - 171342*eps^2*x^2 - 
          870939*eps^3*x^2 - 20736*Nf*x^2 + 42192*eps*Nf*x^2 + 
          319152*eps^2*Nf*x^2 + 1421900*eps^3*Nf*x^2 + 2808*x^3 - 
          1080*eps*x^3 - 14796*eps^2*x^3 - 34128*eps^3*x^3 + 5184*Nf*x^3 - 
          21744*eps*Nf*x^3 - 183408*eps^2*Nf*x^3 - 922480*eps^3*Nf*x^3 + 
          9720*eps^2*x^4 + 49572*eps^3*x^4 + 26784*eps^2*Nf*x^4 + 
          193536*eps^3*Nf*x^4))/(432*(-1 + x)^2*x) - 
       (7*eps^4*(-48 - 48*Nf + 103*x + 120*Nf*x - 69*x^2 - 96*Nf*x^2 + 
          13*x^3 + 24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x))) + 
   G[1, x]*(-1/3888*(-11664 - 157464*eps - 1073088*eps^2 - 5866992*eps^3 - 
        28728432*eps^4 + 5184*Nf + 46224*eps*Nf + 287424*eps^2*Nf + 
        1521312*eps^3*Nf + 7351648*eps^4*Nf - 19440*x - 106920*eps*x - 
        689148*eps^2*x - 3951666*eps^3*x - 20239227*eps^4*x - 15552*Nf*x - 
        167184*eps*Nf*x - 1102248*eps^2*Nf*x - 5949612*eps^3*Nf*x - 
        28904850*eps^4*Nf*x + 19440*x^2 + 106920*eps*x^2 + 689148*eps^2*x^2 + 
        3951666*eps^3*x^2 + 20239227*eps^4*x^2 + 15552*Nf*x^2 + 
        167184*eps*Nf*x^2 + 1102248*eps^2*Nf*x^2 + 5949612*eps^3*Nf*x^2 + 
        28904850*eps^4*Nf*x^2)/(-1 + x) + 
     (eps^2*(-1800 - 2682*eps - 11673*eps^2 + 864*Nf + 1272*eps*Nf + 
        4148*eps^2*Nf + 3492*x + 2448*eps*x + 14859*eps^2*x - 2160*Nf*x - 
        2952*eps*Nf*x - 12504*eps^2*Nf*x - 2772*x^2 - 1656*eps*x^2 - 
        12069*eps^2*x^2 + 1728*Nf*x^2 + 2304*eps*Nf*x^2 + 
        14196*eps^2*Nf*x^2 + 180*x^3 + 252*eps*x^3 + 2430*eps^2*x^3 - 
        432*Nf*x^3 - 144*eps*Nf*x^3 - 6792*eps^2*Nf*x^3 - 540*eps^2*x^4 + 
        3312*eps^2*Nf*x^4)*G[0, 1, x]^2)/(36*(-1 + x)^2*x) + 
     (eps^2*(12 - 36*eps - 78*eps^2 + 92*x + 124*eps*x + 84*eps^2*x + 8*x^2 - 
        14*eps*x^2 - 53*eps^2*x^2 + 28*eps^2*x^3)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)^2) - (eps^2*(2196 + 2934*eps + 5616*eps^2 + 576*Nf + 
        600*eps*Nf + 1546*eps^2*Nf - 3312*x - 5418*eps*x - 13473*eps^2*x - 
        1440*Nf*x - 1224*eps*Nf*x - 3624*eps^2*Nf*x - 360*x^2 - 432*eps*x^2 + 
        3996*eps^2*x^2 + 1152*Nf*x^2 + 792*eps*Nf*x^2 + 3264*eps^2*Nf*x^2 + 
        540*x^3 + 1818*eps*x^3 + 1467*eps^2*x^3 - 288*Nf*x^3 - 
        96*eps*Nf*x^3 - 1552*eps^2*Nf*x^3 + 144*eps^2*x^4 + 720*eps^2*Nf*x^4)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^2*(1008 - 2304*eps - 28512*eps^2 + 4032*Nf + 4416*eps*Nf + 
        11884*eps^2*Nf + 540*x + 22356*eps*x + 154242*eps^2*x - 10080*Nf*x - 
        4584*eps*Nf*x - 3992*eps^2*Nf*x - 2484*x^2 - 25722*eps*x^2 - 
        135621*eps^2*x^2 + 8064*Nf*x^2 - 4008*eps*Nf*x^2 - 
        27176*eps^2*Nf*x^2 + 972*x^3 + 7236*eps*x^3 + 18198*eps^2*x^3 - 
        2016*Nf*x^3 + 3240*eps*Nf*x^3 + 8904*eps^2*Nf*x^3 + 5004*eps^2*x^4 + 
        3312*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
     (eps*(-432 + 4536*eps + 25272*eps^2 + 98280*eps^3 - 3456*Nf - 
        864*eps*Nf + 4176*eps^2*Nf + 22080*eps^3*Nf + 3672*x + 11232*eps*x + 
        66096*eps^2*x + 463860*eps^3*x + 8640*Nf*x - 14832*eps*Nf*x - 
        106704*eps^2*Nf*x - 479520*eps^3*Nf*x - 4968*x^2 - 15444*eps*x^2 - 
        70506*eps^2*x^2 - 478827*eps^3*x^2 - 6912*Nf*x^2 + 33552*eps*Nf*x^2 + 
        229488*eps^2*Nf*x^2 + 1112044*eps^3*Nf*x^2 + 3240*x^3 - 
        3456*eps*x^3 - 62136*eps^2*x^3 - 266364*eps^3*x^3 + 1728*Nf*x^3 - 
        17136*eps*Nf*x^3 - 141168*eps^2*Nf*x^3 - 845168*eps^3*Nf*x^3 + 
        17784*eps^2*x^4 + 91008*eps^3*x^4 + 25632*eps^2*Nf*x^4 + 
        230400*eps^3*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x) - 
     (14*eps^4*(-2 - 16*Nf + 17*x + 40*Nf*x - 23*x^2 - 32*Nf*x^2 + 15*x^3 + 
        8*Nf*x^3)*Zeta[3]^2)/(3*(-1 + x)^2*x) + 
     G[0, 0, 1, x]*((eps*(-1512 - 3132*eps - 14742*eps^2 - 59616*eps^3 + 
          1728*Nf + 1440*eps*Nf + 2868*eps^2*Nf + 9904*eps^3*Nf + 2484*x + 
          7020*eps*x + 40824*eps^2*x + 184842*eps^3*x - 4320*Nf*x - 
          2592*eps*Nf*x - 4032*eps^2*Nf*x - 15936*eps^3*Nf*x - 540*x^2 - 
          3348*eps*x^2 - 22626*eps^2*x^2 - 103275*eps^3*x^2 + 3456*Nf*x^2 + 
          1296*eps*Nf*x^2 + 792*eps^2*Nf*x^2 + 3264*eps^3*Nf*x^2 - 
          594*eps*x^3 - 3699*eps^2*x^3 - 21195*eps^3*x^3 - 864*Nf*x^3 - 
          288*eps*Nf*x^3 - 336*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 
          108*eps^2*x^4 + 1161*eps^3*x^4))/(54*(-1 + x)^2*x) + 
       (28*eps^4*(14 - 16*Nf - 23*x + 40*Nf*x + 5*x^2 - 32*Nf*x^2 + 8*Nf*x^3)*
         Zeta[3])/(3*(-1 + x)^2*x)) + G[0, 1, 1, x]*
      (-1/216*(eps*(-7344 - 7344*eps - 20520*eps^2 - 110160*eps^3 - 
           10368*Nf - 864*eps*Nf + 21024*eps^2*Nf + 102144*eps^3*Nf + 
           17496*x + 35856*eps*x + 158652*eps^2*x + 867564*eps^3*x + 
           25920*Nf*x - 21744*eps*Nf*x - 191184*eps^2*Nf*x - 
           833344*eps^3*Nf*x - 13608*x^2 - 30348*eps*x^2 - 150930*eps^2*x^2 - 
           859167*eps^3*x^2 - 20736*Nf*x^2 + 45648*eps*Nf*x^2 + 
           347952*eps^2*Nf*x^2 + 1561484*eps^3*Nf*x^2 + 3240*x^3 - 
           1080*eps*x^3 - 21168*eps^2*x^3 - 55620*eps^3*x^3 + 5184*Nf*x^3 - 
           21744*eps*Nf*x^3 - 197232*eps^2*Nf*x^3 - 1005424*eps^3*Nf*x^3 + 
           11016*eps^2*x^4 + 57672*eps^3*x^4 + 33696*eps^2*Nf*x^4 + 
           235008*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (14*eps^4*(-34 - 48*Nf + 81*x + 120*Nf*x - 63*x^2 - 96*Nf*x^2 + 
          15*x^3 + 24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
     G[0, 1, x]*(-1/1296*(-18144 - 47952*eps - 237168*eps^2 - 999216*eps^3 - 
          4065552*eps^4 + 20736*Nf + 19008*eps*Nf + 42912*eps^2*Nf + 
          154752*eps^3*Nf + 632800*eps^4*Nf + 32400*x + 152928*eps*x + 
          848880*eps^2*x + 3778488*eps^3*x + 15852672*eps^4*x - 51840*Nf*x + 
          6048*eps*Nf*x + 124128*eps^2*Nf*x + 477600*eps^3*Nf*x + 
          1426480*eps^4*Nf*x - 9072*x^2 - 125064*eps*x^2 - 720900*eps^2*x^2 - 
          3333798*eps^3*x^2 - 14238261*eps^4*x^2 + 41472*Nf*x^2 - 
          66528*eps*Nf*x^2 - 377856*eps^2*Nf*x^2 - 1402536*eps^3*Nf*x^2 - 
          4560260*eps^4*Nf*x^2 - 3888*x^3 + 27216*eps*x^3 + 
          118584*eps^2*x^3 + 548208*eps^3*x^3 + 1929744*eps^4*x^3 - 
          10368*Nf*x^3 + 40608*eps*Nf*x^3 + 164448*eps^2*Nf*x^3 + 
          445728*eps^3*Nf*x^3 + 720512*eps^4*Nf*x^3 + 32400*eps^2*x^4 + 
          143208*eps^3*x^4 + 865080*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 
          191808*eps^3*Nf*x^4 + 1324512*eps^4*Nf*x^4)/((-1 + x)^2*x) + 
       (7*eps^3*(-84 - 222*eps + 96*Nf + 88*eps*Nf + 150*x + 708*eps*x - 
          240*Nf*x + 28*eps*Nf*x - 42*x^2 - 579*eps*x^2 + 192*Nf*x^2 - 
          308*eps*Nf*x^2 - 18*x^3 + 126*eps*x^3 - 48*Nf*x^3 + 188*eps*Nf*x^3)*
         Zeta[3])/(9*(-1 + x)^2*x))) - 
   (eps^2*(-8280 + 45288*eps + 82224*eps^2 + 3000*eps*Nf + 59672*eps^2*Nf - 
      42120*x - 79434*eps*x + 1629*eps^2*x - 15720*eps*Nf*x - 
      140656*eps^2*Nf*x - 180*x^2 - 1044*eps*x^2 - 87678*eps^2*x^2 + 
      6360*eps*Nf*x^2 + 26584*eps^2*Nf*x^2 + 15120*eps^2*x^3 + 
      10800*eps^2*Nf*x^3)*Zeta[5])/(180*(-1 + x)^2) + 
   G[0, 1, x]*((-7776 + 85536*eps + 668736*eps^2 + 4136832*eps^3 + 
       21084624*eps^4 + 97744320*eps^5 - 129600*eps*Nf - 620352*eps^2*Nf - 
       2585664*eps^3*Nf - 10305888*eps^4*Nf - 40307392*eps^5*Nf - 7776*x - 
       104976*eps*x - 600696*eps^2*x - 3402972*eps^3*x - 15016914*eps^4*x - 
       60495579*eps^5*x + 243648*eps*Nf*x + 1287360*eps^2*Nf*x + 
       5932080*eps^3*Nf*x + 26045688*eps^4*Nf*x + 110976788*eps^5*Nf*x + 
       7776*x^2 - 31104*eps*x^2 - 419904*eps^2*x^2 - 2076192*eps^3*x^2 - 
       11539584*eps^4*x^2 - 60738336*eps^5*x^2 - 108864*eps*Nf*x^2 - 
       699840*eps^2*Nf*x^2 - 4027968*eps^3*Nf*x^2 - 20834496*eps^4*Nf*x^2 - 
       99599328*eps^5*Nf*x^2 + 93312*eps^2*x^3 + 466560*eps^3*x^3 + 
       2982096*eps^4*x^3 + 17602920*eps^5*x^3 + 155520*eps^2*Nf*x^3 + 
       1228608*eps^3*Nf*x^3 + 7021728*eps^4*Nf*x^3 + 34995888*eps^5*Nf*x^3)/
      (7776*eps*(-1 + x)^2) + (eps^2*(-504 - 936*eps - 4374*eps^2 + 576*Nf + 
        480*eps*Nf + 956*eps^2*Nf + 792*x + 642*eps*x + 3660*eps^2*x - 
        1440*Nf*x - 1632*eps*Nf*x - 4128*eps^2*Nf*x - 408*x^2 + 330*eps*x^2 + 
        1704*eps^2*x^2 + 1152*Nf*x^2 + 1776*eps*Nf*x^2 + 5664*eps^2*Nf*x^2 - 
        12*x^3 + 12*eps*x^3 + 387*eps^2*x^3 - 288*Nf*x^3 - 768*eps*Nf*x^3 - 
        3680*eps^2*Nf*x^3 - 144*eps^2*x^4 + 480*eps^2*Nf*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x) - (eps^2*(-1530*eps - 15003*eps^2 + 4608*Nf + 
        3048*eps*Nf + 3754*eps^2*Nf - 576*x - 3474*eps*x + 10422*eps^2*x - 
        11520*Nf*x - 10008*eps*Nf*x - 18120*eps^2*Nf*x - 2880*x^2 - 
        1188*eps*x^2 - 14112*eps^2*x^2 + 9216*Nf*x^2 + 10656*eps*Nf*x^2 + 
        25302*eps^2*Nf*x^2 + 1008*eps*x^3 + 1413*eps^2*x^3 - 2304*Nf*x^3 - 
        2976*eps*Nf*x^3 - 13804*eps^2*Nf*x^3 - 756*eps^2*x^4 + 
        6408*eps^2*Nf*x^4)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^2*(2592 - 11421*eps^2 + 5184*Nf + 1944*eps*Nf - 3078*eps^2*Nf - 
        7164*x + 1206*eps*x + 58527*eps^2*x - 12960*Nf*x - 19752*eps*Nf*x - 
        51496*eps^2*Nf*x - 252*x^2 - 918*eps*x^2 - 17388*eps^2*x^2 + 
        10368*Nf*x^2 + 31440*eps*Nf*x^2 + 112406*eps^2*Nf*x^2 - 1800*x^3 - 
        6948*eps*x^3 - 48924*eps^2*x^3 - 2592*Nf*x^3 - 13104*eps*Nf*x^3 - 
        63660*eps^2*Nf*x^3 + 4428*eps^2*x^4 + 15624*eps^2*Nf*x^4)*Zeta[3])/
      (54*(-1 + x)^2*x) - (62*eps^4*(-1 - x + x^2)*Zeta[5])/
      (5*(-1 + x)^2))) + 
 G[0, x]^2*((46656 - 209952*eps^2 - 944784*eps^3 - 3003480*eps^4 - 
     8354340*eps^5 - 21769398*eps^6 + 31104*eps*Nf - 41472*eps^2*Nf - 
     354240*eps^3*Nf - 1472544*eps^4*Nf - 5200176*eps^5*Nf - 
     17135048*eps^6*Nf + 46656*x + 349920*eps*x + 1201392*eps^2*x + 
     1078920*eps^3*x - 7981092*eps^4*x - 67538934*eps^5*x - 
     367177617*eps^6*x + 31104*eps*Nf*x + 596160*eps^2*Nf*x + 
     4153248*eps^3*Nf*x + 19981008*eps^4*Nf*x + 82466808*eps^5*Nf*x + 
     315990004*eps^6*Nf*x - 46656*x^2 - 233280*eps*x^2 - 1003104*eps^2*x^2 - 
     2461104*eps^3*x^2 - 8543880*eps^4*x^2 - 39829644*eps^5*x^2 - 
     199759122*eps^6*x^2 - 31104*eps*Nf*x^2 - 984960*eps^2*Nf*x^2 - 
     7048512*eps^3*Nf*x^2 - 35733024*eps^4*Nf*x^2 - 157588656*eps^5*Nf*x^2 - 
     650372488*eps^6*Nf*x^2 + 233280*eps^2*x^3 + 1283040*eps^3*x^3 + 
     8269776*eps^4*x^3 + 47419992*eps^5*x^3 + 242870724*eps^6*x^3 + 
     186624*eps^2*Nf*x^3 + 2006208*eps^3*Nf*x^3 + 13226976*eps^4*Nf*x^3 + 
     71395344*eps^5*Nf*x^3 + 346858200*eps^6*Nf*x^3)/
    (93312*eps^2*(-1 + x)^2) - 
   (eps^2*(3240 + 4248*eps + 14598*eps^2 - 4032*Nf - 2304*eps*Nf - 
      1500*eps^2*Nf - 6084*x - 8568*eps*x - 40320*eps^2*x + 10080*Nf*x - 
      1752*eps*Nf*x - 33832*eps^2*Nf*x + 2556*x^2 + 7902*eps*x^2 + 
      48303*eps^2*x^2 - 8064*Nf*x^2 + 10344*eps*Nf*x^2 + 77672*eps^2*Nf*x^2 + 
      252*x^3 - 3708*eps*x^3 - 25488*eps^2*x^3 + 2016*Nf*x^3 - 
      6312*eps*Nf*x^3 - 42440*eps^2*Nf*x^3 + 1476*eps^2*x^4 + 
      2448*eps^2*Nf*x^4)*G[1, x]^4)/(1728*(-1 + x)^2*x) + 
   (eps^2*(-1260 - 3150*eps - 15687*eps^2 + 1440*Nf + 1344*eps*Nf + 
      3098*eps^2*Nf + 2664*x + 5742*eps*x + 35811*eps^2*x - 3600*Nf*x - 
      5472*eps*Nf*x - 16128*eps^2*Nf*x + 1368*x^2 + 2070*eps*x^2 - 
      8037*eps^2*x^2 + 2880*Nf*x^2 + 6552*eps*Nf*x^2 + 23796*eps^2*Nf*x^2 - 
      288*x^3 - 684*eps*x^3 + 1935*eps^2*x^3 - 720*Nf*x^3 - 3168*eps*Nf*x^3 - 
      15864*eps^2*Nf*x^3 + 216*eps^2*x^4 + 1440*eps^2*Nf*x^4)*G[0, 1, x]^2)/
    (72*(-1 + x)^2*x) + (eps^2*(12 + 54*eps + 144*eps^2 + 44*x + 94*eps*x + 
      378*eps^2*x - 4*x^2 - 104*eps*x^2 - 569*eps^2*x^2 + 64*eps^2*x^3)*
     G[0, 0, 0, 1, x])/(4*(-1 + x)^2) + 
   (eps^2*(-4788 - 7776*eps - 32463*eps^2 + 5472*Nf + 3840*eps*Nf + 
      5542*eps^2*Nf + 8028*x + 10080*eps*x + 50310*eps^2*x - 13680*Nf*x - 
      11808*eps*Nf*x - 20928*eps^2*Nf*x - 1908*x^2 + 630*eps*x^2 - 
      6831*eps^2*x^2 + 10944*Nf*x^2 + 12024*eps*Nf*x^2 + 26688*eps^2*Nf*x^2 - 
      252*x^3 - 1332*eps*x^3 - 2313*eps^2*x^3 - 2736*Nf*x^3 - 
      4992*eps*Nf*x^3 - 18064*eps^2*Nf*x^3 - 360*eps^2*x^4 + 
      2160*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x) + 
   (eps^2*(-3960 - 7398*eps - 34164*eps^2 + 6912*Nf + 4416*eps*Nf + 
      4864*eps^2*Nf + 6156*x + 990*eps*x + 21213*eps^2*x - 17280*Nf*x - 
      9480*eps*Nf*x - 728*eps^2*Nf*x - 1764*x^2 + 5274*eps*x^2 + 
      144*eps^2*x^2 + 13824*Nf*x^2 + 5712*eps*Nf*x^2 - 15590*eps^2*Nf*x^2 - 
      684*x^3 - 180*eps*x^3 + 9387*eps^2*x^3 - 3456*Nf*x^3 - 456*eps*Nf*x^3 + 
      8852*eps^2*Nf*x^3 - 3240*eps^2*x^4 + 2232*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) - 
   (eps*(2808 - 42120*eps - 145476*eps^2 - 527634*eps^3 - 24048*eps*Nf - 
      123024*eps^2*Nf - 481940*eps^3*Nf + 20952*x + 46980*eps*x + 
      13500*eps^2*x - 289683*eps^3*x + 55008*eps*Nf*x + 293244*eps^2*Nf*x + 
      1228840*eps^3*Nf*x + 1728*x^2 + 13824*eps*x^2 + 134514*eps^2*x^2 + 
      630774*eps^3*x^2 - 30384*eps*Nf*x^2 - 193416*eps^2*Nf*x^2 - 
      899632*eps^3*Nf*x^2 - 6696*eps^2*x^3 - 9126*eps^3*x^3 + 
      9936*eps^2*Nf*x^3 + 76032*eps^3*Nf*x^3)*Zeta[3])/(648*(-1 + x)^2) + 
   (7*eps^4*(19 + 187*x + 23*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[0, 0, 1, x]*((eps*(2862*eps + 14472*eps^2 + 70362*eps^3 - 3456*eps*Nf - 
        13248*eps^2*Nf - 45480*eps^3*Nf - 3024*x - 3618*eps*x - 
        7290*eps^2*x - 22788*eps^3*x + 6048*eps*Nf*x + 25560*eps^2*Nf*x + 
        96456*eps^3*Nf*x - 756*x^2 - 1620*eps*x^2 - 8181*eps^2*x^2 - 
        47979*eps^3*x^2 - 2304*eps*Nf*x^2 - 15216*eps^2*Nf*x^2 - 
        66880*eps^3*Nf*x^2 - 540*eps^2*x^3 - 621*eps^3*x^3 + 
        4320*eps^2*Nf*x^3 + 25920*eps^3*Nf*x^3))/(108*(-1 + x)^2) + 
     (98*eps^4*x*(4 + x)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]^3*(-1/2592*(eps*(-5616 + 432*eps + 29484*eps^2 + 131112*eps^3 - 
         10368*Nf - 4608*eps*Nf + 2616*eps^2*Nf + 24352*eps^3*Nf + 12744*x + 
         7776*eps*x - 20952*eps^2*x - 64368*eps^3*x + 25920*Nf*x - 
         10512*eps*Nf*x - 120048*eps^2*Nf*x - 512176*eps^3*Nf*x - 9720*x^2 - 
         5292*eps*x^2 - 1134*eps^2*x^2 - 41283*eps^3*x^2 - 20736*Nf*x^2 + 
         34416*eps*Nf*x^2 + 249168*eps^2*Nf*x^2 + 1056572*eps^3*Nf*x^2 + 
         2376*x^3 - 3672*eps*x^3 - 8856*eps^2*x^3 - 26244*eps^3*x^3 + 
         5184*Nf*x^3 - 19440*eps*Nf*x^3 - 135792*eps^2*Nf*x^3 - 
         606192*eps^3*Nf*x^3 - 3672*eps^2*x^4 - 11448*eps^3*x^4 + 
         11232*eps^2*Nf*x^4 + 67392*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     (7*eps^4*(-2 + x)*(13 + 24*Nf - 23*x - 48*Nf*x + 11*x^2 + 24*Nf*x^2)*
       Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[0, 1, x]*(-1/1296*(-1296 + 14904*eps + 90072*eps^2 + 514188*eps^3 + 
        2602692*eps^4 - 11232*eps*Nf - 63648*eps^2*Nf - 294504*eps^3*Nf - 
        1248904*eps^4*Nf - 1296*x - 7776*eps*x - 17496*eps^2*x - 
        160542*eps^3*x - 907119*eps^4*x + 22464*eps*Nf*x + 
        137880*eps^2*Nf*x + 699312*eps^3*Nf*x + 3265892*eps^4*Nf*x + 
        1296*x^2 - 11664*eps*x^2 - 102384*eps^2*x^2 - 422496*eps^3*x^2 - 
        1858788*eps^4*x^2 - 11232*eps*Nf*x^2 - 70992*eps^2*Nf*x^2 - 
        470688*eps^3*Nf*x^2 - 2678560*eps^4*Nf*x^2 + 15552*eps^2*x^3 + 
        69984*eps^3*x^3 + 395928*eps^4*x^3 + 12960*eps^2*Nf*x^3 + 
        127008*eps^3*Nf*x^3 + 807408*eps^4*Nf*x^3)/(-1 + x)^2 - 
     (7*eps^3*(6 - 69*eps + 52*eps*Nf + 6*x + 36*eps*x - 104*eps*Nf*x - 
        6*x^2 + 54*eps*x^2 + 52*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
   G[0, 1, 1, x]*((eps*(-4536 - 5184*eps - 16146*eps^2 - 44172*eps^3 + 
        5184*Nf + 2880*eps*Nf + 1524*eps^2*Nf - 208*eps^3*Nf + 7992*x - 
        324*eps*x - 10368*eps^2*x - 58752*eps^3*x - 12960*Nf*x - 
        22608*eps*Nf*x - 64464*eps^2*Nf*x - 213508*eps^3*Nf*x - 2376*x^2 + 
        16092*eps*x^2 + 72414*eps^2*x^2 + 329157*eps^3*x^2 + 10368*Nf*x^2 + 
        35280*eps*Nf*x^2 + 126084*eps^2*Nf*x^2 + 431744*eps^3*Nf*x^2 - 
        864*x^3 - 6912*eps*x^3 - 16146*eps^2*x^3 - 87534*eps^3*x^3 - 
        2592*Nf*x^3 - 17136*eps*Nf*x^3 - 69528*eps^2*Nf*x^3 - 
        229520*eps^3*Nf*x^3 - 6696*eps^2*x^4 - 24678*eps^3*x^4 + 
        3024*eps^2*Nf*x^4 + 1728*eps^3*Nf*x^4))/(216*(-1 + x)^2*x) + 
     (14*eps^4*(21 - 24*Nf - 37*x + 60*Nf*x + 11*x^2 - 48*Nf*x^2 + 4*x^3 + 
        12*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/5184*(18144 + 33696*eps + 140616*eps^2 + 535248*eps^3 + 
        2096280*eps^4 - 20736*Nf - 13824*eps*Nf - 17424*eps^2*Nf - 
        47040*eps^3*Nf - 204592*eps^4*Nf - 32400*x - 72576*eps*x - 
        373248*eps^2*x - 1478736*eps^3*x - 5716656*eps^4*x + 51840*Nf*x - 
        21600*eps*Nf*x - 222624*eps^2*Nf*x - 926016*eps^3*Nf*x - 
        3310000*eps^4*Nf*x + 9072*x^2 + 64152*eps*x^2 + 415692*eps^2*x^2 + 
        1810350*eps^3*x^2 + 7438149*eps^4*x^2 - 41472*Nf*x^2 + 
        82080*eps*Nf*x^2 + 523008*eps^2*Nf*x^2 + 2184456*eps^3*Nf*x^2 + 
        8286116*eps^4*Nf*x^2 + 3888*x^3 - 29808*eps*x^3 - 209952*eps^2*x^3 - 
        932472*eps^3*x^3 - 3805056*eps^4*x^3 + 10368*Nf*x^3 - 
        47520*eps*Nf*x^3 - 276192*eps^2*Nf*x^3 - 1207968*eps^3*Nf*x^3 - 
        4893760*eps^4*Nf*x^3 + 6480*eps^2*x^4 + 33696*eps^3*x^4 + 
        86184*eps^4*x^4 + 15552*eps^2*Nf*x^4 + 93312*eps^3*Nf*x^4 + 
        435456*eps^4*Nf*x^4)/((-1 + x)^2*x) - 
     (eps^2*(-720 + 162*eps + 3258*eps^2 - 1440*Nf - 336*eps*Nf + 
        1858*eps^2*Nf + 2160*x + 5994*eps*x + 22842*eps^2*x + 3600*Nf*x - 
        2760*eps*Nf*x - 24568*eps^2*Nf*x - 2088*x^2 - 6120*eps*x^2 - 
        23535*eps^2*x^2 - 2880*Nf*x^2 + 6528*eps*Nf*x^2 + 
        47744*eps^2*Nf*x^2 + 612*x^3 - 216*eps*x^3 - 5715*eps^2*x^3 + 
        720*Nf*x^3 - 3432*eps*Nf*x^3 - 27464*eps^2*Nf*x^3 + 2052*eps^2*x^4 + 
        3744*eps^2*Nf*x^4)*G[0, 1, x])/(72*(-1 + x)^2*x) - 
     (7*eps^3*(-84 - 156*eps + 96*Nf + 64*eps*Nf + 150*x + 336*eps*x - 
        240*Nf*x + 100*eps*Nf*x - 42*x^2 - 297*eps*x^2 + 192*Nf*x^2 - 
        380*eps*Nf*x^2 - 18*x^3 + 138*eps*x^3 - 48*Nf*x^3 + 220*eps*Nf*x^3)*
       Zeta[3])/(36*(-1 + x)^2*x)) + 
   (31*eps^3*(-6 - 4*eps*Nf - 6*x - 45*eps*x - 4*eps*Nf*x + 6*x^2 + 
      30*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(30*(-1 + x)^2) + 
   G[1, x]*(-1/15552*(-7776 + 85536*eps + 583200*eps^2 + 3192048*eps^3 + 
        14961024*eps^4 + 65170656*eps^5 - 129600*eps*Nf - 589248*eps^2*Nf - 
        2318688*eps^3*Nf - 8694528*eps^4*Nf - 31980736*eps^5*Nf - 7776*x - 
        136080*eps*x - 713448*eps^2*x - 3224124*eps^3*x - 12190338*eps^4*x - 
        42760467*eps^5*x + 243648*eps*Nf*x + 1186272*eps^2*Nf*x + 
        4882320*eps^3*Nf*x + 19277976*eps^4*Nf*x + 75051236*eps^5*Nf*x + 
        7776*x^2 + 23328*eps*x^2 + 31104*eps^2*x^2 - 66096*eps^3*x^2 - 
        2111184*eps^4*x^2 - 16500672*eps^5*x^2 - 119232*eps*Nf*x^2 - 
        587520*eps^2*Nf*x^2 - 2605248*eps^3*Nf*x^2 - 11254656*eps^4*Nf*x^2 - 
        47803520*eps^5*Nf*x^2 + 7776*eps^2*x^3 + 31104*eps^3*x^3 + 
        276048*eps^4*x^3 + 1975104*eps^5*x^3 + 62208*eps^2*Nf*x^3 + 
        373248*eps^3*Nf*x^3 + 1741824*eps^4*Nf*x^3 + 7464960*eps^5*Nf*x^3)/
       (eps*(-1 + x)^2) - (eps^2*(-1008 - 1980*eps - 9288*eps^2 + 1152*Nf + 
        960*eps*Nf + 1912*eps^2*Nf + 1728*x + 3222*eps*x + 20538*eps^2*x - 
        2880*Nf*x - 1728*eps*Nf*x - 2688*eps^2*Nf*x + 432*x^2 - 414*eps*x^2 - 
        10206*eps^2*x^2 + 2304*Nf*x^2 + 864*eps*Nf*x^2 + 528*eps^2*Nf*x^2 + 
        108*x^3 - 396*eps*x^3 - 2511*eps^2*x^3 - 576*Nf*x^3 - 
        192*eps*Nf*x^3 - 224*eps^2*Nf*x^3 + 180*eps^2*x^4)*G[0, 0, 1, x])/
      (36*(-1 + x)^2*x) + (eps^2*(1620 + 2988*eps + 12375*eps^2 - 2304*Nf - 
        1296*eps*Nf - 756*eps^2*Nf - 2232*x + 2178*eps*x + 8397*eps^2*x + 
        5760*Nf*x - 744*eps*Nf*x - 17896*eps^2*Nf*x + 144*x^2 - 
        4500*eps*x^2 - 12294*eps^2*x^2 - 4608*Nf*x^2 + 5160*eps*Nf*x^2 + 
        41180*eps^2*Nf*x^2 + 504*x^3 - 108*eps*x^3 - 7785*eps^2*x^3 + 
        1152*Nf*x^3 - 3384*eps*Nf*x^3 - 24528*eps^2*Nf*x^3 + 2592*eps^2*x^4 + 
        2016*eps^2*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^2*(-2484 - 1134*eps + 5103*eps^2 - 4320*Nf - 1728*eps*Nf + 
        2034*eps^2*Nf + 5868*x + 8514*eps*x + 11637*eps^2*x + 10800*Nf*x + 
        3480*eps*Nf*x - 16808*eps^2*Nf*x - 180*x^2 + 36*eps*x^2 + 
        3276*eps^2*x^2 - 8640*Nf*x^2 - 624*eps*Nf*x^2 + 38116*eps^2*Nf*x^2 + 
        1044*x^3 - 4428*eps*x^3 - 26847*eps^2*x^3 + 2160*Nf*x^3 - 
        1032*eps*Nf*x^3 - 29728*eps^2*Nf*x^3 + 5796*eps^2*x^4 + 
        3600*eps^2*Nf*x^4)*Zeta[3])/(108*(-1 + x)^2*x) + 
     G[0, 1, x]*((eps*(-1512 - 4860*eps - 24786*eps^2 - 106920*eps^3 + 
          1728*Nf + 1728*eps*Nf + 4284*eps^2*Nf + 15888*eps^3*Nf + 2808*x + 
          18792*eps*x + 101574*eps^2*x + 447390*eps^3*x - 4320*Nf*x + 
          3600*eps*Nf*x + 24720*eps^2*Nf*x + 95536*eps^3*Nf*x - 648*x^2 - 
          17604*eps*x^2 - 96984*eps^2*x^2 - 450063*eps^3*x^2 + 3456*Nf*x^2 - 
          12384*eps*Nf*x^2 - 63768*eps^2*Nf*x^2 - 237020*eps^3*Nf*x^2 - 
          432*x^3 + 4752*eps*x^3 + 19008*eps^2*x^3 + 95148*eps^3*x^3 - 
          864*Nf*x^3 + 7056*eps*Nf*x^3 + 27744*eps^2*Nf*x^3 + 
          76528*eps^3*Nf*x^3 + 6048*eps^2*x^4 + 25164*eps^3*x^4 + 
          2592*eps^2*Nf*x^4 + 31968*eps^3*Nf*x^4))/(216*(-1 + x)^2*x) + 
       (14*eps^4*(7 - 8*Nf - 13*x + 20*Nf*x + 3*x^2 - 16*Nf*x^2 + 2*x^3 + 
          4*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
     (31*eps^4*(-1 - x + x^2)*Zeta[5])/(5*(-1 + x)^2))) + 
 Pi^2*((-606528 + 419904*eps - 58320*eps^2 - 8893800*eps^3 - 74949948*eps^4 - 
     436835754*eps^5 - 2178292095*eps^6 - 171072*eps*Nf - 891648*eps^2*Nf - 
     7165152*eps^3*Nf - 32004432*eps^4*Nf - 104323704*eps^5*Nf - 
     248182324*eps^6*Nf - 1399680*eps^2*x - 7698240*eps^3*x - 
     49618656*eps^4*x - 284519952*eps^5*x - 1457224344*eps^6*x - 
     1119744*eps^2*Nf*x - 12037248*eps^3*Nf*x - 79361856*eps^4*Nf*x - 
     428372064*eps^5*Nf*x - 2081149200*eps^6*Nf*x + 1399680*eps^2*x^2 + 
     7698240*eps^3*x^2 + 49618656*eps^4*x^2 + 284519952*eps^5*x^2 + 
     1457224344*eps^6*x^2 + 1119744*eps^2*Nf*x^2 + 12037248*eps^3*Nf*x^2 + 
     79361856*eps^4*Nf*x^2 + 428372064*eps^5*Nf*x^2 + 
     2081149200*eps^6*Nf*x^2)/(559872*eps^2*(-1 + x)) - 
   (eps^4*(-40 - 164*x + 9*x^2)*G[0, x]^6)/(2160*(-1 + x)^2) + 
   (eps^2*(5940 + 4932*eps + 10395*eps^2 - 2160*eps*Nf - 5760*eps^2*Nf - 
      7128*x - 12582*eps*x - 48150*eps^2*x + 2448*eps*Nf*x + 
      9408*eps^2*Nf*x + 1188*x^2 + 3330*eps*x^2 + 16479*eps^2*x^2 - 
      6384*eps*Nf*x^2 - 29312*eps^2*Nf*x^2 + 1566*eps^2*x^3 + 
      3456*eps^2*Nf*x^3)*G[1, x]^4)/(2592*(-1 + x)*x) + 
   (eps^3*(258 + 225*eps - 64*eps*Nf - 204*x - 621*eps*x - 64*eps*Nf*x - 
      6*x^2 + 180*eps*x^2 + 64*eps*Nf*x^2)*G[1, x]^5)/(2160*(-1 + x)*x) + 
   (eps^4*(-195 + 146*x + 9*x^2)*G[1, x]^6)/(2160*(-1 + x)*x) + 
   G[0, x]^5*(-1/2160*(eps^3*(48 - 216*eps - 64*eps*Nf + 216*x + 261*eps*x - 
         64*eps*Nf*x - 6*x^2 + 180*eps*x^2 + 64*eps*Nf*x^2))/(-1 + x)^2 + 
     (eps^4*(-8 - 36*x + x^2)*G[1, x])/(360*(-1 + x)^2)) + 
   (eps^2*(-36 - 585*eps - 5589*eps^2 + 4176*Nf + 1632*eps*Nf - 
      2155*eps^2*Nf - 144*x - 1404*eps*x + 13248*eps^2*x - 10440*Nf*x - 
      8136*eps*Nf*x - 6732*eps^2*Nf*x + 144*x^2 + 1404*eps*x^2 - 
      12924*eps^2*x^2 + 10440*Nf*x^2 + 8136*eps*Nf*x^2 + 11268*eps^2*Nf*x^2 - 
      648*eps^2*x^3 - 9072*eps^2*Nf*x^3 + 324*eps^2*x^4 + 4536*eps^2*Nf*x^4)*
     G[0, 1, x]^2)/(108*(-1 + x)^2*x) + 
   G[0, x]^4*((eps^2*(4320*eps + 19710*eps^2 + 6096*eps*Nf + 22208*eps^2*Nf - 
        4752*x - 5922*eps*x - 10494*eps^2*x - 10320*eps*Nf*x - 
        38848*eps^2*Nf*x - 1188*x^2 - 3330*eps*x^2 - 21177*eps^2*x^2 + 
        6384*eps*Nf*x^2 + 18944*eps^2*Nf*x^2 + 1566*eps^2*x^3 + 
        3456*eps^2*Nf*x^3))/(2592*(-1 + x)^2) - 
     (eps^3*(-195*eps + 200*eps*Nf - 8*x + 99*eps*x - 376*eps*Nf*x - 2*x^2 + 
        103*eps*x^2 + 184*eps*Nf*x^2)*G[1, x])/(144*(-1 + x)^2) + 
     (eps^4*(84 - 96*Nf - 144*x + 240*Nf*x + 52*x^2 - 192*Nf*x^2 + 13*x^3 + 
        48*Nf*x^3)*G[1, x]^2)/(144*(-1 + x)^2*x) + 
     (eps^4*(-1 + 71*x + 19*x^2)*G[0, 1, x])/(72*(-1 + x)^2)) + 
   (eps^4*(105 - 120*Nf - 176*x + 300*Nf*x + 60*x^2 - 240*Nf*x^2 + 10*x^3 + 
      60*Nf*x^3)*G[0, 0, 1, x]^2)/(6*(-1 + x)^2*x) - 
   (eps^4*(1 - 26*x - 90*x^2 + 60*Nf*x^2 + 10*x^3 + 60*Nf*x^3)*
     G[0, 1, 1, x]^2)/(6*(-1 + x)^2*x) - 
   (eps^2*(-6012 - 4518*eps - 4365*eps^2 - 11520*Nf - 2280*eps*Nf + 
      9148*eps^2*Nf + 12312*x + 4896*eps*x + 3600*eps^2*x + 28800*Nf*x - 
      31920*eps*Nf*x - 203008*eps^2*Nf*x - 23616*x^2 - 12474*eps*x^2 - 
      2115*eps^2*x^2 - 17568*Nf*x^2 + 88656*eps*Nf*x^2 + 
      489892*eps^2*Nf*x^2 + 4140*x^3 - 2088*eps*x^3 - 29034*eps^2*x^3 + 
      11232*Nf*x^3 - 51864*eps*Nf*x^3 - 319936*eps^2*Nf*x^3 - 
      3492*eps^2*x^4 + 21024*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/
    (216*(-1 + x)^2*x) + (eps^2*(-1 + 2*x)*(17100 + 35010*eps + 
      155673*eps^2 - 17280*Nf - 11784*eps*Nf - 25088*eps^2*Nf + 3708*x + 
      2304*eps*x - 18936*eps^2*x + 8640*Nf*x - 17784*eps*Nf*x - 
      103560*eps^2*Nf*x - 3708*x^2 - 2304*eps*x^2 + 18936*eps^2*x^2 - 
      8640*Nf*x^2 + 17784*eps*Nf*x^2 + 103560*eps^2*Nf*x^2)*G[0, 0, 1, 1, x])/
    (216*(-1 + x)^2*x) + (eps^2*(-13176 - 14184*eps - 35406*eps^2 + 
      10944*Nf + 2592*eps*Nf - 2880*eps^2*Nf + 22500*x + 26316*eps*x + 
      101700*eps^2*x - 27360*Nf*x + 10200*eps*Nf*x + 98936*eps^2*Nf*x - 
      11196*x^2 - 18738*eps*x^2 - 110169*eps^2*x^2 + 16128*Nf*x^2 - 
      66936*eps*Nf*x^2 - 343772*eps^2*Nf*x^2 - 4140*x^3 + 2088*eps*x^3 + 
      43002*eps^2*x^3 - 11232*Nf*x^3 + 51864*eps*Nf*x^3 + 
      235840*eps^2*Nf*x^3 - 3492*eps^2*x^4 + 21024*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, x])/(216*(-1 + x)^2*x) - 
   (eps^3*(-48 - 297*eps + 584*eps*Nf + 78*eps*x - 1048*eps*Nf*x + 60*x^2 + 
      240*eps*x^2 + 424*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2) - 
   (eps^3*(594 + 1677*eps - 672*Nf - 772*eps*Nf - 1260*x - 2016*eps*x + 
      1680*Nf*x + 4064*eps*Nf*x - 528*x^2 - 2199*eps*x^2 - 1200*Nf*x^2 - 
      4824*eps*Nf*x^2 + 246*x^3 + 462*eps*x^3 + 480*Nf*x^3 + 2044*eps*Nf*x^3)*
     G[0, 0, 0, 1, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^3*(84 + 192*eps - 96*Nf - 86*eps*Nf - 159*x - 312*eps*x + 240*Nf*x + 
      330*eps*Nf*x - 15*x^2 - 69*eps*x^2 - 192*Nf*x^2 - 384*eps*Nf*x^2 + 
      15*x^3 + 30*eps*x^3 + 48*Nf*x^3 + 180*eps*Nf*x^3)*G[0, 0, 1, 0, 1, x])/
    (9*(-1 + x)^2*x) + (eps^3*(948 + 2076*eps - 288*Nf - 512*eps*Nf - 
      1578*x - 5028*eps*x + 720*Nf*x + 548*eps*Nf*x - 210*x^2 + 813*eps*x^2 - 
      240*Nf*x^2 - 1308*eps*Nf*x^2 + 246*x^3 + 462*eps*x^3 + 480*Nf*x^3 + 
      2044*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
   (eps^3*(75 + 159*eps - 40*eps*Nf - 144*x - 360*eps*x + 102*eps*Nf*x - 
      30*x^2 - 21*eps*x^2 + 48*Nf*x^2 - 156*eps*Nf*x^2 + 15*x^3 + 
      30*eps*x^3 + 48*Nf*x^3 + 180*eps*Nf*x^3)*G[0, 1, 0, 1, 1, x])/
    (9*(-1 + x)^2*x) + (eps^3*(12 + 21*eps - 40*eps*Nf - 120*x - 558*eps*x + 
      200*eps*Nf*x + 60*x^2 + 240*eps*x^2 + 424*eps*Nf*x^2)*
     G[0, 1, 1, 1, 1, x])/(18*(-1 + x)*x) + 
   (eps^4*(-37 - 77*x + 27*x^2)*G[0, 0, 0, 0, 0, 1, x])/(3*(-1 + x)^2) + 
   (eps^4*(783 - 896*Nf - 1446*x + 2240*Nf*x + 8*x^2 - 1848*Nf*x^2 + 
      107*x^3 + 392*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/(6*(-1 + x)^2*x) + 
   (eps^4*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 272*Nf*x^2 + 10*x^3 + 
      68*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^4*(-529 + 168*Nf + 928*x - 420*Nf*x - 168*x^2 + 720*Nf*x^2 - 44*x^3 + 
      300*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps^4*(-43 + 20*Nf + 74*x - 50*Nf*x - 26*x^2 + 82*Nf*x^2 + 32*Nf*x^3)*
     G[0, 0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^4*(548 + 112*Nf - 1109*x - 280*Nf*x - 329*x^2 + 672*Nf*x^2 + 
      107*x^3 + 392*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/(6*(-1 + x)^2*x) + 
   (eps^4*(47 - 116*x - 60*x^2 + 68*Nf*x^2 + 10*x^3 + 68*Nf*x^3)*
     G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^4*(-87 + 23*x + 27*x^2)*G[0, 1, 1, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps*(28296 - 62856*eps - 187380*eps^2 - 397575*eps^3 + 63468*eps*Nf + 
      84396*eps^2*Nf + 220892*eps^3*Nf + 1512*x + 77112*eps*x + 
      140724*eps^2*x + 111402*eps^3*x + 31104*Nf*x - 98460*eps*Nf*x - 
      47676*eps^2*Nf*x + 550192*eps^3*Nf*x + 12312*x^2 - 3888*eps*x^2 - 
      119880*eps^2*x^2 - 502038*eps^3*x^2 + 31104*Nf*x^2 + 68256*eps*Nf*x^2 - 
      137232*eps^2*Nf*x^2 - 1765056*eps^3*Nf*x^2 + 45036*eps^2*x^3 + 
      254988*eps^3*x^3 + 101088*eps^2*Nf*x^3 + 815832*eps^3*Nf*x^3)*Zeta[3])/
    (1944*(-1 + x)^2) + (eps^4*(2357 + 861*x + 2472*Nf*x + 1067*x^2 + 
      2472*Nf*x^2)*Zeta[3]^2)/(36*(-1 + x)^2) + 
   G[0, x]^3*(-1/1944*(eps*(540 + 5292*eps + 23760*eps^2 + 91827*eps^3 + 
         7488*eps*Nf + 27384*eps^2*Nf + 86620*eps^3*Nf - 3780*x - 
         2970*eps*x - 3348*eps^2*x - 37719*eps^3*x - 12384*eps*Nf*x - 
         45408*eps^2*Nf*x - 125168*eps^3*Nf*x - 1620*x^2 - 6318*eps*x^2 - 
         37449*eps^2*x^2 - 150957*eps^3*x^2 + 7776*eps*Nf*x^2 + 
         17928*eps^2*Nf*x^2 - 900*eps^3*Nf*x^2 + 4374*eps^2*x^3 + 
         21627*eps^3*x^3 + 6048*eps^2*Nf*x^3 + 56808*eps^3*Nf*x^3))/
       (-1 + x)^2 + (eps^3*(-168 - 357*eps + 192*Nf + 144*eps*Nf + 294*x + 
        999*eps*x - 480*Nf*x + 152*eps*Nf*x - 90*x^2 - 882*eps*x^2 + 
        384*Nf*x^2 - 712*eps*Nf*x^2 - 30*x^3 + 267*eps*x^3 - 96*Nf*x^3 + 
        424*eps*Nf*x^3)*G[1, x]^2)/(216*(-1 + x)^2*x) - 
     (eps^4*(-72 - 96*Nf + 163*x + 240*Nf*x - 117*x^2 - 192*Nf*x^2 + 25*x^3 + 
        48*Nf*x^3)*G[1, x]^3)/(108*(-1 + x)^2*x) + 
     (eps^3*(6 - 63*eps + 8*eps*Nf - 90*x - 75*eps*x - 40*eps*Nf*x - 30*x^2 + 
        96*eps*x^2 + 40*eps*Nf*x^2)*G[0, 1, x])/(108*(-1 + x)^2) + 
     G[1, x]*((eps^2*(-1440 - 1602*eps - 3222*eps^2 - 2304*Nf - 672*eps*Nf + 
          2312*eps^2*Nf + 2700*x + 12150*eps*x + 55359*eps^2*x + 5760*Nf*x - 
          6240*eps*Nf*x - 45248*eps^2*Nf*x - 468*x^2 - 7272*eps*x^2 - 
          31230*eps^2*x^2 - 4608*Nf*x^2 + 13632*eps*Nf*x^2 + 
          88744*eps^2*Nf*x^2 + 828*x^3 - 2592*eps*x^3 - 25974*eps^2*x^3 + 
          1152*Nf*x^3 - 7680*eps*Nf*x^3 - 52688*eps^2*Nf*x^3 + 
          5328*eps^2*x^4 + 6336*eps^2*Nf*x^4))/(648*(-1 + x)^2*x) - 
       (eps^4*(-1 + 15*x + 5*x^2)*G[0, 1, x])/(18*(-1 + x)^2)) - 
     (eps^4*(-2 + 58*x + 17*x^2)*G[0, 0, 1, x])/(18*(-1 + x)^2) - 
     (eps^4*(112 - 128*Nf - 207*x + 320*Nf*x - 11*x^2 - 256*Nf*x^2 + 16*x^3 + 
        64*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^4*(-14 + 446*x + 129*x^2)*Zeta[3])/(27*(-1 + x)^2)) + 
   G[1, x]^3*(-1/1944*(eps*(4860 + 3996*eps + 12663*eps^2 + 75222*eps^3 - 
         2880*eps*Nf - 5952*eps^2*Nf - 17360*eps^3*Nf - 7020*x - 
         15606*eps*x - 65124*eps^2*x - 274752*eps^3*x + 3168*eps*Nf*x + 
         8592*eps^2*Nf*x + 43456*eps^3*Nf*x + 1620*x^2 + 6318*eps*x^2 + 
         24327*eps^2*x^2 + 86076*eps^3*x^2 - 7776*eps*Nf*x^2 - 
         36072*eps^2*Nf*x^2 - 169524*eps^3*Nf*x^2 + 4374*eps^2*x^3 + 
         21627*eps^3*x^3 + 6048*eps^2*Nf*x^3 + 56808*eps^3*Nf*x^3))/
       ((-1 + x)*x) + (eps^4*(192 - 112*Nf - 389*x + 280*Nf*x + 207*x^2 - 
        224*Nf*x^2 - 11*x^3 + 56*Nf*x^3)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^4*(77 - 110*x + 25*x^2)*G[0, 1, 1, x])/(18*(-1 + x)*x) + 
     (eps^4*(-2130 - 336*Nf + 5015*x + 840*Nf*x - 3521*x^2 - 672*Nf*x^2 + 
        633*x^3 + 168*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*((eps*(-21816 - 5076*eps + 82566*eps^2 + 473391*eps^3 - 
        24192*Nf - 21456*eps*Nf - 13368*eps^2*Nf + 42964*eps^3*Nf + 37368*x + 
        51624*eps*x + 104760*eps^2*x + 741474*eps^3*x + 60480*Nf*x - 
        19728*eps*Nf*x - 315408*eps^2*Nf*x - 1451480*eps^3*Nf*x - 17496*x^2 - 
        42120*eps*x^2 - 162648*eps^2*x^2 - 1062072*eps^3*x^2 - 39744*Nf*x^2 - 
        3600*eps*Nf*x^2 + 338160*eps^2*Nf*x^2 + 1823840*eps^3*Nf*x^2 + 
        8208*x^3 - 2592*eps*x^3 - 26352*eps^2*x^3 - 75060*eps^3*x^3 + 
        20736*Nf*x^3 + 45504*eps*Nf*x^3 - 88032*eps^2*Nf*x^3 - 
        893312*eps^3*Nf*x^3 + 3240*eps^2*x^4 + 40176*eps^3*x^4 + 
        65664*eps^2*Nf*x^4 + 402192*eps^3*Nf*x^4))/(1296*(-1 + x)^2*x) - 
     (eps^4*(-1846 - 704*Nf + 3121*x + 1760*Nf*x - 1191*x^2 - 1016*Nf*x^2 + 
        535*x^3 + 744*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((eps*(6264 + 1836*eps + 1566*eps^2 + 117909*eps^3 + 
        17280*Nf + 720*eps*Nf - 12984*eps^2*Nf - 75796*eps^3*Nf - 27000*x + 
        40392*eps*x + 286632*eps^2*x + 1447146*eps^3*x - 43200*Nf*x - 
        109584*eps*Nf*x - 359472*eps^2*Nf*x - 1125032*eps^3*Nf*x + 7128*x^2 - 
        49896*eps*x^2 - 222264*eps^2*x^2 - 1046196*eps^3*x^2 + 22464*Nf*x^2 + 
        132912*eps*Nf*x^2 + 468048*eps^2*Nf*x^2 + 1557056*eps^3*Nf*x^2 - 
        8208*x^3 + 2592*eps*x^3 + 13392*eps^2*x^3 - 85644*eps^3*x^3 - 
        20736*Nf*x^3 - 45504*eps*Nf*x^3 - 174624*eps^2*Nf*x^3 - 
        715456*eps^3*Nf*x^3 + 3240*eps^2*x^4 + 40176*eps^3*x^4 + 
        65664*eps^2*Nf*x^4 + 402192*eps^3*Nf*x^4))/(1296*(-1 + x)^2*x) + 
     (16*eps^4*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(-565 - 1504*Nf + 2344*x + 3760*Nf*x - 534*x^2 - 2272*Nf*x^2 + 
        595*x^3 + 1488*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[1, x]^2*((11664 + 8424*eps + 126684*eps^2 + 1081998*eps^3 + 
       6257493*eps^4 - 30240*eps*Nf - 39168*eps^2*Nf - 90264*eps^3*Nf - 
       513452*eps^4*Nf - 45360*x - 148392*eps*x - 681372*eps^2*x - 
       3028590*eps^3*x - 12168873*eps^4*x + 31968*eps*Nf*x + 
       36864*eps^2*Nf*x + 280104*eps^3*Nf*x + 2637580*eps^4*Nf*x + 
       19440*x^2 + 90720*eps*x^2 + 262440*eps^2*x^2 + 737100*eps^3*x^2 + 
       267786*eps^4*x^2 - 71712*eps*Nf*x^2 - 338112*eps^2*Nf*x^2 - 
       1782336*eps^3*Nf*x^2 - 9349568*eps^4*Nf*x^2 + 73872*eps^2*x^3 + 
       359640*eps^3*x^3 + 2226204*eps^4*x^3 + 82944*eps^2*Nf*x^3 + 
       768528*eps^3*Nf*x^3 + 4767336*eps^4*Nf*x^3)/(15552*(-1 + x)*x) + 
     (eps^2*(-2880 - 4320*eps - 13284*eps^2 + 10944*Nf + 1104*eps*Nf - 
        11096*eps^2*Nf + 2556*x + 7632*eps*x + 52758*eps^2*x - 27360*Nf*x + 
        15960*eps*Nf*x + 133352*eps^2*Nf*x + 3420*x^2 - 10494*eps*x^2 - 
        88677*eps^2*x^2 + 21600*Nf*x^2 - 68184*eps*Nf*x^2 - 
        371544*eps^2*Nf*x^2 - 2988*x^3 + 7848*eps*x^3 + 52452*eps^2*x^3 - 
        5760*Nf*x^3 + 51432*eps*Nf*x^3 + 239752*eps^2*Nf*x^3 + 
        108*eps^2*x^4 + 4752*eps^2*Nf*x^4)*G[0, 1, x])/(432*(-1 + x)^2*x) - 
     (eps^3*(288 + 252*eps + 288*Nf + 56*eps*Nf - 618*x - 1314*eps*x - 
        720*Nf*x + 508*eps*Nf*x + 414*x^2 + 1065*eps*x^2 + 576*Nf*x^2 - 
        1172*eps*Nf*x^2 - 78*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 604*eps*Nf*x^3)*
       G[0, 0, 1, x])/(72*(-1 + x)^2*x) + 
     (eps^3*(138 + 111*eps - 24*eps*Nf - 192*x - 645*eps*x + 120*eps*Nf*x + 
        42*x^2 + 234*eps*x^2 + 296*eps*Nf*x^2)*G[0, 1, 1, x])/
      (36*(-1 + x)*x) - (eps^4*(-44 - 24*Nf + 78*x + 60*Nf*x - 36*x^2 - 
        48*Nf*x^2 - x^3 + 12*Nf*x^3)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x) - 
     (eps^4*(-52 - 112*Nf + 5*x + 280*Nf*x + 69*x^2 - 216*Nf*x^2 - 37*x^3 + 
        64*Nf*x^3)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     (2*eps^4*(-3 + x)*(-7 + 9*x)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
     (eps^3*(2052 + 1284*eps - 864*Nf - 2296*eps*Nf - 6594*x - 15942*eps*x + 
        2160*Nf*x + 3660*eps*Nf*x + 5982*x^2 + 23121*eps*x^2 - 1728*Nf*x^2 - 
        4044*eps*Nf*x^2 - 1458*x^3 - 8562*eps*x^3 + 432*Nf*x^3 + 
        2692*eps*Nf*x^3)*Zeta[3])/(216*(-1 + x)^2*x)) + 
   G[0, 1, x]*(((-1 + 2*x)*(3888 + 12312*eps - 30780*eps^2 - 636174*eps^3 - 
        4125249*eps^4 - 20736*Nf + 11232*eps*Nf + 14400*eps^2*Nf + 
        65976*eps^3*Nf + 481276*eps^4*Nf + 19440*x + 6480*eps*x - 
        94608*eps^2*x - 559224*eps^3*x - 3217968*eps^4*x + 10368*Nf*x - 
        147744*eps*Nf*x - 702432*eps^2*Nf*x - 2836512*eps^3*Nf*x - 
        11163456*eps^4*Nf*x - 19440*x^2 - 6480*eps*x^2 + 94608*eps^2*x^2 + 
        559224*eps^3*x^2 + 3217968*eps^4*x^2 - 10368*Nf*x^2 + 
        147744*eps*Nf*x^2 + 702432*eps^2*Nf*x^2 + 2836512*eps^3*Nf*x^2 + 
        11163456*eps^4*Nf*x^2))/(7776*(-1 + x)^2*x) + 
     (eps^3*(84 + 192*eps - 96*Nf - 86*eps*Nf - 159*x - 312*eps*x + 
        240*Nf*x + 330*eps*Nf*x - 15*x^2 - 69*eps*x^2 - 192*Nf*x^2 - 
        384*eps*Nf*x^2 + 15*x^3 + 30*eps*x^3 + 48*Nf*x^3 + 180*eps*Nf*x^3)*
       G[0, 0, 1, x])/(9*(-1 + x)^2*x) - 
     (eps^4*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 272*Nf*x^2 + 10*x^3 + 
        68*Nf*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (2*eps^4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
       G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^3*(-162 - 1725*eps + 1920*Nf - 380*eps*Nf - 1242*x + 1860*eps*x - 
        4800*Nf*x + 8788*eps*Nf*x + 4554*x^2 + 3006*eps*x^2 + 3456*Nf*x^2 - 
        25164*eps*Nf*x^2 - 3096*x^3 - 1812*eps*x^3 - 1344*Nf*x^3 + 
        17688*eps*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x)) + 
   G[0, x]^2*((14256 + 49248*eps + 218376*eps^2 + 849852*eps^3 + 
       3417390*eps^4 + 69984*eps*Nf + 257472*eps^2*Nf + 823968*eps^3*Nf + 
       2458104*eps^4*Nf - 6480*x + 33048*eps*x + 65124*eps^2*x - 
       475470*eps^3*x - 4954689*eps^4*x - 111456*eps*Nf*x - 
       390528*eps^2*Nf*x - 978984*eps^3*Nf*x - 1759548*eps^4*Nf*x - 
       19440*x^2 - 90720*eps*x^2 - 484056*eps^2*x^2 - 1816020*eps^3*x^2 - 
       6946398*eps^4*x^2 + 71712*eps*Nf*x^2 + 89280*eps^2*Nf*x^2 - 
       523248*eps^3*Nf*x^2 - 4952440*eps^4*Nf*x^2 + 73872*eps^2*x^3 + 
       359640*eps^3*x^3 + 2226204*eps^4*x^3 + 82944*eps^2*Nf*x^3 + 
       768528*eps^3*Nf*x^3 + 4767336*eps^4*Nf*x^3)/(15552*(-1 + x)^2) - 
     (eps^3*(156 - 12*eps + 288*Nf + 128*eps*Nf - 354*x - 216*eps*x - 
        720*Nf*x + 292*eps*Nf*x + 270*x^2 + 147*eps*x^2 + 576*Nf*x^2 - 
        956*eps*Nf*x^2 - 66*x^3 + 102*eps*x^3 - 144*Nf*x^3 + 540*eps*Nf*x^3)*
       G[1, x]^3)/(432*(-1 + x)^2*x) + 
     (eps^4*(90 - 112*Nf - 169*x + 280*Nf*x + 71*x^2 - 224*Nf*x^2 + 7*x^3 + 
        56*Nf*x^3)*G[1, x]^4)/(288*(-1 + x)^2*x) + 
     (eps^2*(1908 + 1944*eps + 3591*eps^2 + 3168*Nf + 864*eps*Nf - 
        3474*eps^2*Nf - 4212*x - 774*eps*x + 10206*eps^2*x - 7920*Nf*x - 
        7224*eps*Nf*x - 5704*eps^2*Nf*x - 1188*x^2 - 1926*eps*x^2 - 
        81*eps^2*x^2 + 6336*Nf*x^2 + 10776*eps*Nf*x^2 + 19034*eps^2*Nf*x^2 - 
        1080*x^3 - 2592*eps*x^3 - 17595*eps^2*x^3 - 1584*Nf*x^3 - 
        4248*eps*Nf*x^3 - 12396*eps^2*Nf*x^3 + 612*eps^2*x^4 + 
        3816*eps^2*Nf*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x) + 
     (eps^4*(35 - 40*Nf - 74*x + 100*Nf*x - 38*x^2 - 80*Nf*x^2 + 8*x^3 + 
        20*Nf*x^3)*G[0, 1, x]^2)/(12*(-1 + x)^2*x) + 
     G[1, x]^2*((eps^2*(-10152 - 18720*eps - 77166*eps^2 + 8064*Nf + 
          6432*eps*Nf + 11968*eps^2*Nf + 18036*x + 55080*eps*x + 
          269874*eps^2*x - 20160*Nf*x + 1656*eps*Nf*x + 47880*eps^2*Nf*x - 
          6588*x^2 - 40482*eps*x^2 - 223299*eps^2*x^2 + 16128*Nf*x^2 - 
          21816*eps*Nf*x^2 - 133920*eps^2*Nf*x^2 - 1620*x^3 + 4536*eps*x^3 + 
          20484*eps^2*x^3 - 4032*Nf*x^3 + 14568*eps*Nf*x^3 + 
          63064*eps^2*Nf*x^3 + 12204*eps^2*x^4 + 7344*eps^2*Nf*x^4))/
        (864*(-1 + x)^2*x) + (eps^4*(-20 - 40*Nf + 60*x + 100*Nf*x - 58*x^2 - 
          80*Nf*x^2 + 17*x^3 + 20*Nf*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x)) + 
     (eps^3*(-159*eps + 192*eps*Nf + 168*x + 201*eps*x - 336*eps*Nf*x + 
        42*x^2 + 90*eps*x^2 + 128*eps*Nf*x^2)*G[0, 0, 1, x])/
      (36*(-1 + x)^2) + (eps^3*(126 + 144*eps - 144*Nf - 80*eps*Nf - 222*x + 
        9*eps*x + 360*Nf*x + 628*eps*Nf*x + 66*x^2 - 447*eps*x^2 - 
        288*Nf*x^2 - 980*eps*Nf*x^2 + 24*x^3 + 192*eps*x^3 + 72*Nf*x^3 + 
        476*eps*Nf*x^3)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     (eps^4*(-3 - 11*x + x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2) + 
     (eps^4*(133 - 152*Nf - 223*x + 380*Nf*x + 53*x^2 - 304*Nf*x^2 + 7*x^3 + 
        76*Nf*x^3)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^4*(110 - 192*Nf - 171*x + 480*Nf*x + 49*x^2 - 384*Nf*x^2 + 19*x^3 + 
        96*Nf*x^3)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x) - 
     (eps^3*(426 + 2766*eps + 2964*eps*Nf - 750*x + 81*eps*x - 
        5112*eps*Nf*x - 720*x^2 - 3534*eps*x^2 + 3140*eps*Nf*x^2)*Zeta[3])/
      (108*(-1 + x)^2) + G[1, x]*
      (-1/2592*(eps*(-5616 - 6048*eps - 14148*eps^2 - 78408*eps^3 - 
           10368*Nf - 2304*eps*Nf + 13944*eps^2*Nf + 72224*eps^3*Nf + 
           10584*x + 77760*eps*x + 378864*eps^2*x + 1902528*eps^3*x + 
           25920*Nf*x - 42768*eps*Nf*x - 276912*eps^2*Nf*x - 
           1157832*eps^3*Nf*x - 8424*x^2 - 60372*eps*x^2 - 233118*eps^2*x^2 - 
           1139751*eps^3*x^2 - 20736*Nf*x^2 + 87696*eps*Nf*x^2 + 
           544536*eps^2*Nf*x^2 + 2409300*eps^3*Nf*x^2 + 5400*x^3 - 
           13824*eps*x^3 - 170748*eps^2*x^3 - 775872*eps^3*x^3 + 
           5184*Nf*x^3 - 47664*eps*Nf*x^3 - 320064*eps^2*Nf*x^3 - 
           1648048*eps^3*Nf*x^3 + 36072*eps^2*x^4 + 163404*eps^3*x^4 + 
           41472*eps^2*Nf*x^4 + 347328*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (eps^3*(-42 - 135*eps + 48*Nf + 48*eps*Nf + 78*x + 522*eps*x - 
          120*Nf*x + 100*eps*Nf*x - 18*x^2 - 489*eps*x^2 + 96*Nf*x^2 - 
          344*eps*Nf*x^2 - 12*x^3 + 132*eps*x^3 - 24*Nf*x^3 + 196*eps*Nf*x^3)*
         G[0, 1, x])/(36*(-1 + x)^2*x) - 
       (eps^4*(28 - 32*Nf - 48*x + 80*Nf*x - 12*x^2 - 64*Nf*x^2 - 3*x^3 + 
          16*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) - 
       (eps^4*(45 - 64*Nf - 62*x + 160*Nf*x + 4*x^2 - 128*Nf*x^2 + 14*x^3 + 
          32*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
       (eps^4*(-251 - 456*Nf + 499*x + 1140*Nf*x - 285*x^2 - 912*Nf*x^2 + 
          211*x^3 + 228*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x))) - 
   (eps^3*(1146 + 1254*eps + 1980*eps*Nf - 2016*x - 2229*eps*x + 240*Nf*x - 
      3470*eps*Nf*x - 105*x^2 + 540*eps*x^2 + 240*Nf*x^2 + 1800*eps*Nf*x^2)*
     Zeta[5])/(90*(-1 + x)^2) + 
   G[0, x]*(-1/46656*(69984 + 104976*eps + 472392*eps^2 + 1898316*eps^3 + 
        7983522*eps^4 + 33728643*eps^5 + 150336*eps*Nf + 559008*eps^2*Nf + 
        1825488*eps^3*Nf + 5500920*eps^4*Nf + 15402884*eps^5*Nf + 69984*x + 
        260496*eps*x + 188568*eps^2*x - 3198852*eps^3*x - 25587414*eps^4*x - 
        139253337*eps^5*x - 222912*eps*Nf*x - 708480*eps^2*Nf*x - 
        1367856*eps^3*Nf*x - 234744*eps^4*Nf*x + 15418508*eps^5*Nf*x - 
        69984*x^2 - 299376*eps*x^2 - 1296648*eps^2*x^2 - 4235004*eps^3*x^2 - 
        15537906*eps^4*x^2 - 64459395*eps^5*x^2 + 150336*eps*Nf*x^2 - 
        109728*eps^2*Nf*x^2 - 3107088*eps^3*Nf*x^2 - 20559480*eps^4*Nf*x^2 - 
        105427156*eps^5*Nf*x^2 + 256608*eps^2*x^3 + 1306368*eps^3*x^3 + 
        8118144*eps^4*x^3 + 46883448*eps^5*x^3 + 279936*eps^2*Nf*x^3 + 
        2566080*eps^3*Nf*x^3 + 15839712*eps^4*Nf*x^3 + 82592784*eps^5*Nf*x^3)/
       (eps*(-1 + x)^2) + (eps^3*(50 + 46*eps - 16*eps*Nf - 10*x - 69*eps*x + 
        16*eps*Nf*x)*G[1, x]^4)/(144*x) + (17*eps^4*(-5 + x)*G[1, x]^5)/
      (360*x) - (eps^3*(84 + 192*eps - 96*Nf - 86*eps*Nf - 159*x - 
        312*eps*x + 240*Nf*x + 330*eps*Nf*x - 15*x^2 - 69*eps*x^2 - 
        192*Nf*x^2 - 384*eps*Nf*x^2 + 15*x^3 + 30*eps*x^3 + 48*Nf*x^3 + 
        180*eps*Nf*x^3)*G[0, 1, x]^2)/(18*(-1 + x)^2*x) + 
     G[1, x]^3*((eps^2*(-12744 - 9288*eps - 7056*eps^2 - 10944*Nf - 
          1776*eps*Nf + 17944*eps^2*Nf + 28404*x + 59256*eps*x + 
          220014*eps^2*x + 27360*Nf*x - 19560*eps*Nf*x - 180920*eps^2*Nf*x - 
          19980*x^2 - 52830*eps*x^2 - 224019*eps^2*x^2 - 21888*Nf*x^2 + 
          44088*eps*Nf*x^2 + 337048*eps^2*Nf*x^2 + 3996*x^3 + 2232*eps*x^3 - 
          2412*eps^2*x^3 + 5472*Nf*x^3 - 23112*eps*Nf*x^3 - 
          195624*eps^2*Nf*x^3 + 10584*eps^2*x^4 + 27504*eps^2*Nf*x^4))/
        (1296*(-1 + x)^2*x) - (eps^4*(192 - 112*Nf - 389*x + 280*Nf*x + 
          207*x^2 - 224*Nf*x^2 - 11*x^3 + 56*Nf*x^3)*G[0, 1, x])/
        (36*(-1 + x)^2*x)) + (eps^2*(-828 - 756*eps - 1242*eps^2 - 1440*Nf - 
        360*eps*Nf + 1740*eps^2*Nf + 1764*x + 1386*eps*x + 1365*eps^2*x + 
        3600*Nf*x + 1368*eps*Nf*x - 5256*eps^2*Nf*x - 1308*x^2 - 
        1806*eps*x^2 - 5940*eps^2*x^2 - 2880*Nf*x^2 - 1584*eps*Nf*x^2 + 
        6300*eps^2*Nf*x^2 + 276*x^3 + 912*eps*x^3 + 4920*eps^2*x^3 + 
        720*Nf*x^3 + 672*eps*Nf*x^3 - 3032*eps^2*Nf*x^3 - 402*eps^2*x^4 + 
        720*eps^2*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^2*(-13464 - 34164*eps - 167562*eps^2 + 21312*Nf + 15360*eps*Nf + 
        23572*eps^2*Nf + 23652*x + 58680*eps*x + 359334*eps^2*x - 
        53280*Nf*x - 50664*eps*Nf*x - 97784*eps^2*Nf*x + 12420*x^2 + 
        20466*eps*x^2 - 46791*eps^2*x^2 + 42624*Nf*x^2 + 53736*eps*Nf*x^2 + 
        130300*eps^2*Nf*x^2 - 4644*x^3 - 14436*eps*x^3 - 29034*eps^2*x^3 - 
        10656*Nf*x^3 - 24792*eps*Nf*x^3 - 94432*eps^2*Nf*x^3 + 
        3204*eps^2*x^4 + 6336*eps^2*Nf*x^4)*G[0, 1, 1, x])/
      (216*(-1 + x)^2*x) - (eps^3*(6 - 27*eps + 46*x + 50*eps*x + 4*x^2 + 
        14*eps*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2) + 
     (eps^3*(-84 - 45*eps + 96*Nf + 20*eps*Nf + 108*x + 342*eps*x - 
        240*Nf*x + 36*eps*Nf*x - 180*x^2 - 477*eps*x^2 + 192*Nf*x^2 - 
        108*eps*Nf*x^2 - 33*eps*x^3 - 48*Nf*x^3 + 64*eps*Nf*x^3)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x) + 
     (eps^3*(-156 - 216*eps + 288*Nf + 64*eps*Nf + 174*x + 264*eps*x - 
        720*Nf*x + 484*eps*Nf*x + 78*x^2 + 261*eps*x^2 + 576*Nf*x^2 - 
        1148*eps*Nf*x^2 - 90*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 444*eps*Nf*x^3)*
       G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
     (4*eps^4*(3 + 19*x + x^2)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2) - 
     (eps^4*(441 - 504*Nf - 743*x + 1260*Nf*x + 197*x^2 - 1008*Nf*x^2 + 
        33*x^3 + 252*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(147 - 168*Nf - 242*x + 420*Nf*x + 94*x^2 - 336*Nf*x^2 + 11*x^3 + 
        84*Nf*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(-222 - 480*Nf + 473*x + 1200*Nf*x + 253*x^2 - 960*Nf*x^2 - 
        15*x^3 + 240*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(-33 - 232*Nf + 98*x + 580*Nf*x + 114*x^2 - 464*Nf*x^2 + 5*x^3 + 
        116*Nf*x^3)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(-176 - 112*Nf + 249*x + 280*Nf*x - 43*x^2 - 224*Nf*x^2 - 
        31*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^2*(16956 - 13824*eps - 32076*eps^2 + 5064*eps*Nf + 27208*eps^2*Nf + 
        50652*x + 115650*eps*x + 166365*eps^2*x - 4008*eps*Nf*x + 
        676*eps^2*Nf*x - 8532*x^2 - 46512*eps*x^2 - 161208*eps^2*x^2 + 
        5352*eps*Nf*x^2 - 99680*eps^2*Nf*x^2 + 41796*eps^2*x^3 + 
        47520*eps^2*Nf*x^3)*Zeta[3])/(648*(-1 + x)^2) + 
     G[0, 1, x]*(-1/1296*(eps*(6912 + 5832*eps + 11340*eps^2 + 77328*eps^3 + 
           13824*Nf + 2592*eps*Nf - 20952*eps^2*Nf - 106272*eps^3*Nf - 
           20520*x - 10152*eps*x + 21168*eps^2*x + 186408*eps^3*x - 
           34560*Nf*x - 35568*eps*Nf*x - 34224*eps^2*Nf*x - 7624*eps^3*Nf*x - 
           6696*x^2 - 16956*eps*x^2 - 54702*eps^2*x^2 - 221967*eps^3*x^2 + 
           27648*Nf*x^2 + 56880*eps*Nf*x^2 + 115176*eps^2*Nf*x^2 + 
           333572*eps^3*Nf*x^2 - 4536*x^3 - 6480*eps*x^3 - 54000*eps^2*x^3 - 
           333072*eps^3*x^3 - 6912*Nf*x^3 - 22032*eps*Nf*x^3 - 
           72288*eps^2*Nf*x^3 - 293712*eps^3*Nf*x^3 + 1728*eps^2*x^4 + 
           19224*eps^3*x^4 + 24192*eps^2*Nf*x^4 + 153360*eps^3*Nf*x^4))/
         ((-1 + x)^2*x) + (eps^4*(42 - 48*Nf - 66*x + 120*Nf*x + 34*x^2 - 
          96*Nf*x^2 + x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
       (16*eps^4*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
         G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
       (eps^4*(-296 - 592*Nf + 857*x + 1480*Nf*x + 217*x^2 - 1184*Nf*x^2 + 
          204*x^3 + 296*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
     G[1, x]^2*(-1/2592*(eps*(-25920 - 52920*eps - 234576*eps^2 - 
           945648*eps^3 + 24192*Nf + 20160*eps*Nf + 40152*eps^2*Nf + 
           138656*eps^3*Nf + 47736*x + 159840*eps*x + 837216*eps^2*x + 
           3669192*eps^3*x - 60480*Nf*x + 5904*eps*Nf*x + 145488*eps^2*Nf*x + 
           561896*eps^3*Nf*x - 15336*x^2 - 132516*eps*x^2 - 
           778950*eps^2*x^2 - 3636549*eps^3*x^2 + 48384*Nf*x^2 - 
           70128*eps*Nf*x^2 - 418056*eps^2*Nf*x^2 - 1529524*eps^3*Nf*x^2 - 
           4536*x^3 + 29376*eps*x^3 + 146988*eps^2*x^3 + 709668*eps^3*x^3 - 
           12096*Nf*x^3 + 46224*eps*Nf*x^3 + 193248*eps^2*Nf*x^3 + 
           512592*eps^3*Nf*x^3 + 36288*eps^2*x^4 + 161676*eps^3*x^4 + 
           24192*eps^2*Nf*x^4 + 251856*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (eps^3*(288 + 252*eps + 288*Nf + 56*eps*Nf - 618*x - 1314*eps*x - 
          720*Nf*x + 508*eps*Nf*x + 414*x^2 + 1065*eps*x^2 + 576*Nf*x^2 - 
          1172*eps*Nf*x^2 - 78*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 
          604*eps*Nf*x^3)*G[0, 1, x])/(72*(-1 + x)^2*x) + 
       (eps^4*(-56 - 16*Nf + 87*x + 40*Nf*x - 25*x^2 - 32*Nf*x^2 - 10*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) + 
       (eps^4*(132 - 112*Nf - 301*x + 280*Nf*x + 191*x^2 - 224*Nf*x^2 - 
          23*x^3 + 56*Nf*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) - 
       (eps^4*(1836 - 1808*Nf - 3463*x + 4520*Nf*x + 1237*x^2 - 3616*Nf*x^2 + 
          285*x^3 + 904*Nf*x^3)*Zeta[3])/(36*(-1 + x)^2*x)) + 
     G[1, x]*((-7776 - 10368*eps - 41472*eps^2 - 261792*eps^3 - 
         1280448*eps^4 - 20736*Nf - 1728*eps*Nf + 42048*eps^2*Nf + 
         204288*eps^3*Nf + 794560*eps^4*Nf + 14256*x + 248832*eps*x + 
         1360152*eps^2*x + 7011360*eps^3*x + 32536728*eps^4*x + 51840*Nf*x - 
         144288*eps*Nf*x - 847008*eps^2*Nf*x - 3538128*eps^3*Nf*x - 
         13647344*eps^4*Nf*x - 37584*x^2 - 267624*eps*x^2 - 
         1125900*eps^2*x^2 - 5293026*eps^3*x^2 - 22036779*eps^4*x^2 - 
         41472*Nf*x^2 + 280800*eps*Nf*x^2 + 1669824*eps^2*Nf*x^2 + 
         7437480*eps^3*Nf*x^2 + 30992908*eps^4*Nf*x^2 + 19440*x^3 + 
         6480*eps*x^3 - 312336*eps^2*x^3 - 1605096*eps^3*x^3 - 
         9531432*eps^4*x^3 + 10368*Nf*x^3 - 147744*eps*Nf*x^3 - 
         972000*eps^2*Nf*x^3 - 5094144*eps^3*Nf*x^3 - 24490224*eps^4*Nf*x^3 + 
         108864*eps^2*x^4 + 522936*eps^3*x^4 + 3156732*eps^4*x^4 + 
         134784*eps^2*Nf*x^4 + 1128816*eps^3*Nf*x^4 + 6663384*eps^4*Nf*x^4)/
        (7776*(-1 + x)^2*x) - (eps^2*(-504 + 4608*eps + 32130*eps^2 - 
          4608*Nf - 2784*eps*Nf - 2456*eps^2*Nf + 2052*x - 10224*eps*x - 
          89154*eps^2*x + 11520*Nf*x + 2568*eps*Nf*x - 13864*eps^2*Nf*x - 
          6732*x^2 - 1134*eps*x^2 + 35415*eps^2*x^2 - 9216*Nf*x^2 + 
          2136*eps*Nf*x^2 + 34232*eps^2*Nf*x^2 + 1044*x^3 + 3420*eps*x^3 + 
          18090*eps^2*x^3 + 2304*Nf*x^3 - 1608*eps*Nf*x^3 - 
          18376*eps^2*Nf*x^3 - 2556*eps^2*x^4 + 2736*eps^2*Nf*x^4)*
         G[0, 1, x])/(216*(-1 + x)^2*x) + 
       (eps^4*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
          12*Nf*x^3)*G[0, 1, x]^2)/(6*(-1 + x)^2*x) + 
       (eps^3*(84 + 174*eps - 96*Nf - 80*eps*Nf - 138*x - 390*eps*x + 
          240*Nf*x + 144*eps*Nf*x + 30*x^2 + 186*eps*x^2 - 192*Nf*x^2 - 
          72*eps*Nf*x^2 + 33*eps*x^3 + 48*Nf*x^3 + 16*eps*Nf*x^3)*
         G[0, 0, 1, x])/(18*(-1 + x)^2*x) - 
       (eps^3*(204 + 204*eps + 288*Nf + 24*eps*Nf - 486*x - 996*eps*x - 
          720*Nf*x + 604*eps*Nf*x + 378*x^2 + 843*eps*x^2 + 576*Nf*x^2 - 
          1268*eps*Nf*x^2 - 90*x^3 + 30*eps*x^3 - 144*Nf*x^3 + 
          604*eps*Nf*x^3)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) - 
       (eps^4*(3 + 23*x + 2*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2) - 
       (eps^4*(-61 - 16*Nf + 92*x + 40*Nf*x + 10*x^2 - 32*Nf*x^2 - 15*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
       (eps^4*(-28 - 112*Nf - 15*x + 280*Nf*x + 69*x^2 - 224*Nf*x^2 - 
          27*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x) + 
       (eps^3*(540 + 294*eps + 1632*Nf + 184*eps*Nf - 1230*x - 17064*eps*x - 
          4080*Nf*x + 10588*eps*Nf*x + 2850*x^2 + 18633*eps*x^2 + 
          3264*Nf*x^2 - 20996*eps*Nf*x^2 - 1530*x^3 - 132*eps*x^3 - 
          816*Nf*x^3 + 11004*eps*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x)) - 
     (eps^4*(-328 + 612*x + 563*x^2)*Zeta[5])/(30*(-1 + x)^2)) + 
   G[1, x]*(-1/46656*(-69984 - 66096*eps + 379080*eps^2 + 4229172*eps^3 + 
        25023654*eps^4 + 123100641*eps^5 - 77760*eps*Nf - 20736*eps^2*Nf + 
        83376*eps^3*Nf - 546408*eps^4*Nf - 7987020*eps^5*Nf - 69984*x - 
        338256*eps*x - 1634904*eps^2*x - 7749756*eps^3*x - 32308794*eps^4*x - 
        127521783*eps^5*x + 77760*eps*Nf*x - 88128*eps^2*Nf*x + 
        116208*eps^3*Nf*x + 6165432*eps^4*Nf*x + 52342548*eps^5*Nf*x + 
        69984*x^2 + 299376*eps*x^2 + 526824*eps^2*x^2 + 315900*eps^3*x^2 - 
        8816526*eps^4*x^2 - 76190949*eps^5*x^2 - 150336*eps*Nf*x^2 - 
        730080*eps^2*Nf*x^2 - 4591152*eps^3*Nf*x^2 - 26959656*eps^4*Nf*x^2 - 
        142351196*eps^5*Nf*x^2 + 256608*eps^2*x^3 + 1306368*eps^3*x^3 + 
        8118144*eps^4*x^3 + 46883448*eps^5*x^3 + 279936*eps^2*Nf*x^3 + 
        2566080*eps^3*Nf*x^3 + 15839712*eps^4*Nf*x^3 + 82592784*eps^5*Nf*x^3)/
       (eps*(-1 + x)*x) - (eps^2*(864 - 4464*eps - 36522*eps^2 + 17280*Nf + 
        5424*eps*Nf - 6920*eps^2*Nf - 4068*x + 11412*eps*x + 138816*eps^2*x - 
        43200*Nf*x + 11784*eps*Nf*x + 148520*eps^2*Nf*x + 9612*x^2 - 
        15930*eps*x^2 - 171477*eps^2*x^2 + 36576*Nf*x^2 - 73992*eps*Nf*x^2 - 
        425660*eps^2*Nf*x^2 - 2772*x^3 + 9828*eps*x^3 + 54090*eps^2*x^3 - 
        6624*Nf*x^3 + 60360*eps*Nf*x^3 + 276208*eps^2*Nf*x^3 + 
        3204*eps^2*x^4 + 6336*eps^2*Nf*x^4)*G[0, 0, 1, x])/
      (216*(-1 + x)^2*x) - (eps^2*(-12600 - 12600*eps - 27612*eps^2 + 
        10944*Nf + 2016*eps*Nf - 5712*eps^2*Nf + 22356*x + 29376*eps*x + 
        117522*eps^2*x - 27360*Nf*x + 11496*eps*Nf*x + 105704*eps^2*Nf*x - 
        8316*x^2 - 24318*eps*x^2 - 148617*eps^2*x^2 + 20448*Nf*x^2 - 
        69528*eps*Nf*x^2 - 352916*eps^2*Nf*x^2 - 2484*x^3 + 7560*eps*x^3 + 
        62874*eps^2*x^3 - 6912*Nf*x^3 + 55896*eps*Nf*x^3 + 
        234928*eps^2*Nf*x^3 - 1080*eps^2*x^4 + 16704*eps^2*Nf*x^4)*
       G[0, 1, 1, x])/(216*(-1 + x)^2*x) + 
     (eps^3*(-210 - 483*eps + 240*Nf + 208*eps*Nf + 354*x + 1302*eps*x - 
        600*Nf*x - 188*eps*Nf*x - 78*x^2 - 861*eps*x^2 + 480*Nf*x^2 - 
        200*eps*Nf*x^2 - 12*x^3 + 66*eps*x^3 - 120*Nf*x^3 + 164*eps*Nf*x^3)*
       G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^3*(36 + 378*eps - 288*Nf - 168*eps*Nf + 78*x - 726*eps*x + 
        720*Nf*x - 292*eps*Nf*x - 330*x^2 - 171*eps*x^2 - 528*Nf*x^2 + 
        108*eps*Nf*x^2 + 126*x^3 + 288*eps*x^3 + 192*Nf*x^3 + 476*eps*Nf*x^3)*
       G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x) - 
     (eps^3*(90 + 66*eps - 20*eps*Nf - 141*x - 396*eps*x + 100*eps*Nf*x + 
        36*x^2 + 141*eps*x^2 + 212*eps*Nf*x^2)*G[0, 1, 1, 1, x])/
      (9*(-1 + x)*x) + (2*eps^4*(42 - 48*Nf - 68*x + 120*Nf*x + 24*x^2 - 
        96*Nf*x^2 + x^3 + 24*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(74 - 144*Nf - 162*x + 360*Nf*x + 196*x^2 - 300*Nf*x^2 - 29*x^3 + 
        60*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
        12*Nf*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(-404 - 112*Nf + 609*x + 280*Nf*x - 263*x^2 - 168*Nf*x^2 - 
        41*x^3 + 112*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^4*(-57 + 95*x - 67*x^2 + 16*Nf*x^2 + x^3 + 16*Nf*x^3)*
       G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^4*(5 - 61*x + 31*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) + 
     (eps^2*(18684 + 30906*eps + 41607*eps^2 - 19008*Nf - 3816*eps*Nf - 
        20652*eps^2*Nf - 13392*x - 24048*eps*x - 48096*eps^2*x + 47520*Nf*x - 
        13968*eps*Nf*x - 48048*eps^2*Nf*x - 28728*x^2 - 49050*eps*x^2 + 
        2097*eps^2*x^2 - 48384*Nf*x^2 + 25440*eps*Nf*x^2 + 
        204988*eps^2*Nf*x^2 + 9396*x^3 + 39708*eps*x^3 + 20376*eps^2*x^3 - 
        864*Nf*x^3 - 18744*eps*Nf*x^3 - 214240*eps^2*Nf*x^3 + 
        28944*eps^2*x^4 + 78624*eps^2*Nf*x^4)*Zeta[3])/(648*(-1 + x)^2*x) + 
     G[0, 1, x]*(-1/1296*(eps*(3024 + 22680*eps + 157032*eps^2 + 
           745470*eps^3 - 24192*Nf - 23328*eps*Nf - 25272*eps^2*Nf - 
           36360*eps^3*Nf - 10152*x - 11880*eps*x - 138564*eps^2*x - 
           438372*eps^3*x + 60480*Nf*x - 7632*eps*Nf*x - 239376*eps^2*Nf*x - 
           1059656*eps^3*Nf*x + 2808*x^2 - 5724*eps*x^2 + 43686*eps^2*x^2 + 
           43767*eps^3*x^2 - 46656*Nf*x^2 + 5616*eps*Nf*x^2 + 
           294696*eps^2*Nf*x^2 + 1451244*eps^3*Nf*x^2 + 3672*x^3 - 
           9072*eps*x^3 - 73440*eps^2*x^3 - 331236*eps^3*x^3 + 13824*Nf*x^3 + 
           23472*eps*Nf*x^3 - 63552*eps^2*Nf*x^3 - 573584*eps^3*Nf*x^3 + 
           1512*eps^2*x^4 + 20952*eps^3*x^4 + 41472*eps^2*Nf*x^4 + 
           248832*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (eps^4*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
          12*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
       (eps^4*(166 - 1328*Nf - 733*x + 3320*Nf*x + 347*x^2 - 2592*Nf*x^2 + 
          211*x^3 + 728*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x)) + 
     (eps^4*(308 - 520*Nf + 655*x + 1300*Nf*x - 1371*x^2 - 1120*Nf*x^2 + 
        733*x^3 + 180*Nf*x^3)*Zeta[5])/(30*(-1 + x)^2*x))) + 
 Pi*(((I/139968)*(139968 + 69984*eps - 1154736*eps^3 - 4951368*eps^4 - 
      15965100*eps^5 - 46062594*eps^6 - 125920899*eps^7 + 46656*eps*Nf - 
      15552*eps^2*Nf + 969408*eps^3*Nf + 7061472*eps^4*Nf + 
      33039504*eps^5*Nf + 129142680*eps^6*Nf + 459287716*eps^7*Nf))/
    (eps^3*(-1 + x)) - ((I/2160)*eps^2*(864 - 864*eps + 810*eps^2 - 
      192*eps*Nf - 1472*eps^2*Nf + 864*x + 6552*eps*x + 17748*eps^2*x - 
      192*eps*Nf*x - 32*eps^2*Nf*x - 864*x^2 - 4338*eps*x^2 - 
      17667*eps^2*x^2 + 960*eps*Nf*x^2 + 4480*eps^2*Nf*x^2 + 
      2304*eps^2*Nf*x^3)*G[0, x]^5)/(-1 + x)^2 - 
   ((I/2160)*eps^2*(-864 - 1350*eps - 891*eps^2 - 576*eps*Nf - 
      5280*eps^2*Nf - 864*x - 2124*eps*x - 17586*eps^2*x + 1728*eps*Nf*x + 
      15840*eps^2*Nf*x + 864*x^2 + 4338*eps*x^2 + 17667*eps^2*x^2 - 
      960*eps*Nf*x^2 - 11392*eps^2*Nf*x^2 + 2304*eps^2*Nf*x^3)*G[1, x]^5)/
    ((-1 + x)*x) - ((I/36)*eps^2*(-36 - 6498*eps - 50607*eps^2 + 
      3528*eps*Nf + 19812*eps^2*Nf - 504*x - 1512*eps*x + 34164*eps^2*x - 
      24672*eps*Nf*x - 122480*eps^2*Nf*x + 576*x^2 + 10458*eps*x^2 + 
      44883*eps^2*x^2 - 2016*Nf*x^2 + 27216*eps*Nf*x^2 + 
      155184*eps^2*Nf*x^2 - 36*x^3 + 1548*eps*x^3 - 378*eps^2*x^3 - 
      2016*Nf*x^3 - 10392*eps*Nf*x^3 - 79480*eps^2*Nf*x^3 + 
      19152*eps^2*Nf*x^4)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/18)*eps^2*(-1836 - 15084*eps - 112716*eps^2 + 22176*Nf + 
      16536*eps*Nf + 28562*eps^2*Nf + 684*x + 19080*eps*x + 155358*eps^2*x - 
      55440*Nf*x - 64992*eps*Nf*x - 148112*eps^2*Nf*x + 3564*x^2 + 
      10782*eps*x^2 + 82935*eps^2*x^2 + 34848*Nf*x^2 + 77544*eps*Nf*x^2 + 
      211572*eps^2*Nf*x^2 - 2124*x^3 + 2232*eps*x^3 + 6579*eps^2*x^3 - 
      20592*Nf*x^3 - 46920*eps*Nf*x^3 - 136352*eps^2*Nf*x^3 + 
      4464*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/9)*eps^2*(342 + 2808*eps + 20610*eps^2 - 4176*Nf - 3084*eps*Nf - 
      4984*eps^2*Nf - 126*x - 5130*eps*x - 33408*eps^2*x + 10440*Nf*x + 
      10800*eps*Nf*x + 20592*eps^2*Nf*x - 810*x^2 - 1098*eps*x^2 - 
      14976*eps^2*x^2 - 6264*Nf*x^2 - 13176*eps*Nf*x^2 - 30438*eps^2*Nf*x^2 + 
      468*x^3 - 288*eps*x^3 - 927*eps^2*x^3 + 4176*Nf*x^3 + 9240*eps*Nf*x^3 + 
      21724*eps^2*Nf*x^3 + 1512*eps^2*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/18)*eps^2*(288 + 17010*eps + 132156*eps^2 - 
      19008*Nf - 17832*eps*Nf - 39866*eps^2*Nf - 1440*x - 47340*eps*x - 
      340965*eps^2*x + 47520*Nf*x + 50664*eps*Nf*x + 116168*eps^2*Nf*x - 
      2808*x^2 + 17478*eps*x^2 + 102672*eps^2*x^2 - 26928*Nf*x^2 - 
      63216*eps*Nf*x^2 - 170700*eps^2*Nf*x^2 + 2124*x^3 - 2232*eps*x^3 - 
      6579*eps^2*x^3 + 20592*Nf*x^3 + 46920*eps*Nf*x^3 + 
      118496*eps^2*Nf*x^3 + 4464*eps^2*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + ((I/9)*eps^2*(-126 - 3708*eps - 28701*eps^2 + 4176*Nf + 
      3780*eps*Nf + 8406*eps^2*Nf + 342*x + 8190*eps*x + 66141*eps^2*x - 
      10440*Nf*x - 12168*eps*Nf*x - 30936*eps^2*Nf*x + 594*x^2 - 
      1962*eps*x^2 - 17757*eps^2*x^2 + 6264*Nf*x^2 + 14544*eps*Nf*x^2 + 
      43806*eps^2*Nf*x^2 - 468*x^3 + 288*eps*x^3 + 927*eps^2*x^3 - 
      4176*Nf*x^3 - 9240*eps*Nf*x^3 - 27772*eps^2*Nf*x^3 + 1512*eps^2*Nf*x^4)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/36)*eps^2*(3996*eps + 28062*eps^2 - 4032*Nf - 4320*eps*Nf - 
      7812*eps^2*Nf - 540*x - 24048*eps*x - 122796*eps^2*x + 10080*Nf*x + 
      1416*eps*Nf*x - 26056*eps^2*Nf*x + 468*x^2 + 15102*eps*x^2 + 
      43749*eps^2*x^2 - 8064*Nf*x^2 - 3960*eps*Nf*x^2 + 31656*eps^2*Nf*x^2 + 
      36*x^3 - 1548*eps*x^3 + 378*eps^2*x^3 + 2016*Nf*x^3 + 
      10392*eps*Nf*x^3 + 2872*eps^2*Nf*x^3 + 19152*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/3888)*(29808 - 80352*eps - 136080*eps^2 + 336312*eps^3 + 
      5192100*eps^4 + 76032*eps*Nf - 97920*eps^2*Nf - 596640*eps^3*Nf - 
      2203520*eps^4*Nf - 68688*x - 88776*eps*x - 809676*eps^2*x - 
      4635954*eps^3*x - 22934259*eps^4*x + 31104*Nf*x - 101952*eps*Nf*x + 
      277632*eps^2*Nf*x + 2223048*eps^3*Nf*x + 10847684*eps^4*Nf*x + 
      19440*x^2 - 11664*eps*x^2 - 155520*eps^2*x^2 - 730944*eps^3*x^2 - 
      3798576*eps^4*x^2 + 31104*Nf*x^2 + 111456*eps*Nf*x^2 - 
      192672*eps^2*Nf*x^2 - 2396448*eps^3*Nf*x^2 - 13386048*eps^4*Nf*x^2 + 
      116640*eps^3*x^3 + 1306368*eps^4*x^3 + 264384*eps^2*Nf*x^3 + 
      1586304*eps^3*Nf*x^3 + 7402752*eps^4*Nf*x^3)*Zeta[3])/(-1 + x)^2 - 
   (((7*I)/27)*eps^3*(96 - 393*eps + 338*eps*Nf - 276*x - 390*eps*x + 
      144*Nf*x - 458*eps*Nf*x + 90*x^2 - 54*eps*x^2 + 144*Nf*x^2 + 
      516*eps*Nf*x^2)*Zeta[3]^2)/(-1 + x)^2 + 
   G[0, x]^4*(((I/1296)*eps*(864 - 1296*eps + 702*eps^2 + 32832*eps^3 - 
        288*eps*Nf - 1920*eps^2*Nf - 12872*eps^3*Nf + 864*x + 6696*eps*x + 
        16308*eps^2*x + 35235*eps^3*x - 288*eps*Nf*x - 552*eps^2*Nf*x + 
        15040*eps^3*Nf*x - 864*x^2 - 4374*eps*x^2 - 18117*eps^2*x^2 - 
        77679*eps^3*x^2 + 1152*eps*Nf*x^2 + 6384*eps^2*Nf*x^2 + 
        11744*eps^3*Nf*x^2 + 1539*eps^3*x^3 + 2592*eps^2*Nf*x^3 + 
        15552*eps^3*Nf*x^3))/(-1 + x)^2 + 
     ((I/432)*eps^2*(1242*eps + 8550*eps^2 - 480*eps*Nf - 2360*eps^2*Nf + 
        288*x - 2664*eps*x - 19737*eps^2*x - 960*eps*Nf*x - 2560*eps^2*Nf*x + 
        288*x^2 + 4230*eps*x^2 + 20664*eps^2*x^2 + 3072*eps*Nf*x^2 + 
        11312*eps^2*Nf*x^2 - 288*x^3 - 2394*eps*x^3 - 9774*eps^2*x^3 - 
        1440*eps*Nf*x^3 - 4224*eps^2*Nf*x^3 + 576*eps^2*Nf*x^4)*G[1, x])/
      ((-1 + x)^2*x) + (((28*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3])/
      (-1 + x)^2) + G[1, x]^4*
    (((I/1296)*eps*(-864 - 1026*eps + 1107*eps^2 + 8073*eps^3 - 576*eps*Nf - 
        6504*eps^2*Nf - 29464*eps^3*Nf - 864*x - 2052*eps*x - 19926*eps^2*x - 
        115506*eps^3*x + 2016*eps*Nf*x + 19992*eps^2*Nf*x + 
        85184*eps^3*Nf*x + 864*x^2 + 4374*eps*x^2 + 18117*eps^2*x^2 + 
        73062*eps^3*x^2 - 1152*eps*Nf*x^2 - 14160*eps^2*Nf*x^2 - 
        58400*eps^3*Nf*x^2 + 1539*eps^3*x^3 + 2592*eps^2*Nf*x^3 + 
        15552*eps^3*Nf*x^3))/((-1 + x)*x) - 
     (((28*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(((-1/108*I)*eps*(-1 + 2*x)*(648 + 5940*eps + 
        42984*eps^2 + 183789*eps^3 - 6912*Nf - 4752*eps*Nf - 10944*eps^2*Nf - 
        41820*eps^3*Nf + 648*x - 2916*eps*x - 14580*eps^2*x - 61992*eps^3*x + 
        3456*Nf*x - 7920*eps*Nf*x - 44304*eps^2*Nf*x - 181744*eps^3*Nf*x - 
        648*x^2 + 2916*eps*x^2 + 14580*eps^2*x^2 + 61992*eps^3*x^2 - 
        3456*Nf*x^2 + 7920*eps*Nf*x^2 + 44304*eps^2*Nf*x^2 + 
        181744*eps^3*Nf*x^2))/((-1 + x)^2*x) - 
     (((28*I)/3)*eps^4*(-1 + 2*x)*(-3 + 32*Nf - 3*x - 16*Nf*x + 3*x^2 + 
        16*Nf*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]^2*(((-1/108*I)*eps*(-324 - 1188*eps - 8748*eps^2 - 
        34398*eps^3 + 3456*Nf + 1656*eps*Nf - 282*eps^2*Nf - 2600*eps^3*Nf + 
        540*x - 1728*eps*x + 13473*eps^2*x + 115533*eps^3*x - 8640*Nf*x - 
        8208*eps*Nf*x - 13608*eps^2*Nf*x - 44892*eps^3*Nf*x - 540*x^2 + 
        1728*eps*x^2 - 13473*eps^2*x^2 - 111807*eps^3*x^2 + 8640*Nf*x^2 + 
        8208*eps*Nf*x^2 + 20088*eps^2*Nf*x^2 + 83772*eps^3*Nf*x^2 - 
        7452*eps^3*x^3 - 12960*eps^2*Nf*x^3 - 77760*eps^3*Nf*x^3 + 
        3726*eps^3*x^4 + 6480*eps^2*Nf*x^4 + 38880*eps^3*Nf*x^4))/
      ((-1 + x)^2*x) + (((14*I)/3)*eps^4*(-3 + 32*Nf + 5*x - 80*Nf*x - 
        5*x^2 + 80*Nf*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^3*(((-1/1944*I)*(-1296 - 324*eps + 8910*eps^2 + 31428*eps^3 + 
        40581*eps^4 - 864*eps*Nf - 15264*eps^2*Nf - 70440*eps^3*Nf - 
        253780*eps^4*Nf - 1296*x - 2592*eps*x - 39528*eps^2*x - 
        247050*eps^3*x - 1250397*eps^4*x + 4320*eps*Nf*x + 48672*eps^2*Nf*x + 
        206760*eps^3*Nf*x + 681188*eps^4*Nf*x + 1296*x^2 + 6804*eps*x^2 + 
        30294*eps^2*x^2 + 131220*eps^3*x^2 + 565704*eps^4*x^2 - 
        2592*eps*Nf*x^2 - 33696*eps^2*Nf*x^2 - 135648*eps^3*Nf*x^2 - 
        394560*eps^4*Nf*x^2 + 3402*eps^3*x^3 + 45684*eps^4*x^3 + 
        5184*eps^2*Nf*x^3 + 31104*eps^3*Nf*x^3 + 145152*eps^4*Nf*x^3))/
      ((-1 + x)*x) + ((I/216)*eps^2*(1368 + 5724*eps + 27522*eps^2 - 
        4032*Nf - 2832*eps*Nf - 496*eps^2*Nf - 540*x - 5652*eps*x - 
        32292*eps^2*x + 10080*Nf*x - 2472*eps*Nf*x - 46456*eps^2*Nf*x - 
        2268*x^2 - 2250*eps*x^2 - 837*eps^2*x^2 - 8064*Nf*x^2 + 
        1656*eps*Nf*x^2 + 60696*eps^2*Nf*x^2 + 1404*x^3 + 1980*eps*x^3 + 
        3582*eps^2*x^3 + 2016*Nf*x^3 + 3672*eps*Nf*x^3 - 21960*eps^2*Nf*x^3 + 
        10800*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) - 
     (((7*I)/27)*eps^3*(12 + 3*eps + 8*eps*Nf + 12*x + 24*eps*x - 
        40*eps*Nf*x - 12*x^2 - 63*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, 1, 1, x]*
    (((-1/216*I)*eps*(-1296 - 10584*eps - 69336*eps^2 - 292896*eps^3 + 
        10368*Nf + 4608*eps*Nf + 8184*eps^2*Nf + 48656*eps^3*Nf + 1512*x + 
        40392*eps*x + 264276*eps^2*x + 1241028*eps^3*x - 25920*Nf*x + 
        3600*eps*Nf*x + 59568*eps^2*Nf*x + 219136*eps^3*Nf*x + 1512*x^2 - 
        28620*eps*x^2 - 158058*eps^2*x^2 - 764829*eps^3*x^2 + 20736*Nf*x^2 - 
        55728*eps*Nf*x^2 - 273600*eps^2*Nf*x^2 - 1052412*eps^3*Nf*x^2 - 
        1512*x^3 + 11016*eps*x^3 + 53568*eps^2*x^3 + 240192*eps^3*x^3 - 
        5184*Nf*x^3 + 41904*eps*Nf*x^3 + 169488*eps^2*Nf*x^3 + 
        629808*eps^3*Nf*x^3 + 3240*eps^3*x^4 + 864*eps^2*Nf*x^4 + 
        5184*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
     (((14*I)/3)*eps^4*(6 - 48*Nf - 7*x + 120*Nf*x - 7*x^2 - 96*Nf*x^2 + 
        7*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*(((I/216)*eps*(216 + 12204*eps + 90450*eps^2 + 
        426735*eps^3 - 5616*eps*Nf - 35496*eps^2*Nf - 149628*eps^3*Nf - 
        16200*eps*x - 108864*eps^2*x - 444906*eps^3*x - 17856*eps*Nf*x - 
        24288*eps^2*Nf*x - 24472*eps^3*Nf*x - 3024*x^2 + 4428*eps*x^2 + 
        2646*eps^2*x^2 - 24813*eps^3*x^2 + 5184*Nf*x^2 + 69984*eps*Nf*x^2 + 
        240048*eps^2*Nf*x^2 + 868116*eps^3*Nf*x^2 + 1512*x^3 - 
        11016*eps*x^3 - 53568*eps^2*x^3 - 253152*eps^3*x^3 + 5184*Nf*x^3 - 
        41904*eps*Nf*x^3 - 172944*eps^2*Nf*x^3 - 650544*eps^3*Nf*x^3 + 
        3240*eps^3*x^4 + 864*eps^2*Nf*x^4 + 5184*eps^3*Nf*x^4))/
      ((-1 + x)^2*x) - (((14*I)/3)*eps^4*(1 - 14*x^2 + 24*Nf*x^2 + 7*x^3 + 
        24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(((-1/1296*I)*(-1296 - 23976*eps - 159732*eps^2 - 
        705834*eps^3 - 2755539*eps^4 + 7776*eps*Nf + 64800*eps^2*Nf + 
        276264*eps^3*Nf + 1026900*eps^4*Nf + 2592*x + 60912*eps*x + 
        472392*eps^2*x + 2602692*eps^3*x + 12261942*eps^4*x - 
        110592*eps*Nf*x - 559296*eps^2*Nf*x - 2109936*eps^3*Nf*x - 
        7339928*eps^4*Nf*x + 10368*x^2 - 4536*eps*x^2 - 157140*eps^2*x^2 - 
        1091718*eps^3*x^2 - 5476977*eps^4*x^2 - 10368*Nf*x^2 + 
        119232*eps*Nf*x^2 + 675648*eps^2*Nf*x^2 + 2625336*eps^3*Nf*x^2 + 
        9393708*eps^4*Nf*x^2 - 6480*x^3 + 3888*eps*x^3 + 51840*eps^2*x^3 + 
        88128*eps^3*x^3 - 475632*eps^4*x^3 - 10368*Nf*x^3 - 
        37152*eps*Nf*x^3 - 288288*eps^2*Nf*x^3 - 1316256*eps^3*Nf*x^3 - 
        5408320*eps^4*Nf*x^3 + 38880*eps^3*x^4 + 435456*eps^4*x^4 + 
        88128*eps^2*Nf*x^4 + 528768*eps^3*Nf*x^4 + 2467584*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) - (((7*I)/9)*eps^3*(6 + 111*eps - 36*eps*Nf - 12*x - 
        282*eps*x + 512*eps*Nf*x - 48*x^2 + 21*eps*x^2 + 48*Nf*x^2 - 
        552*eps*Nf*x^2 + 30*x^3 - 18*eps*x^3 + 48*Nf*x^3 + 172*eps*Nf*x^3)*
       Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, x]*
    (((-1/1296*I)*(5184 + 36288*eps + 207360*eps^2 + 932148*eps^3 + 
        3989250*eps^4 - 20736*Nf - 20736*eps*Nf - 19008*eps^2*Nf + 
        4176*eps^3*Nf + 139944*eps^4*Nf - 3888*x - 63504*eps*x - 
        313632*eps^2*x - 839160*eps^3*x - 1622916*eps^4*x + 51840*Nf*x - 
        16416*eps*Nf*x - 279648*eps^2*Nf*x - 1307040*eps^3*Nf*x - 
        5092864*eps^4*Nf*x - 9072*x^2 + 7128*eps*x^2 - 1620*eps^2*x^2 - 
        594054*eps^3*x^2 - 4291137*eps^4*x^2 - 41472*Nf*x^2 + 
        7776*eps*Nf*x^2 + 339552*eps^2*Nf*x^2 + 1849176*eps^3*Nf*x^2 + 
        7974252*eps^4*Nf*x^2 + 6480*x^3 - 3888*eps*x^3 - 51840*eps^2*x^3 - 
        243648*eps^3*x^3 - 1266192*eps^4*x^3 + 10368*Nf*x^3 + 
        37152*eps*Nf*x^3 - 64224*eps^2*Nf*x^3 - 798816*eps^3*Nf*x^3 - 
        4462016*eps^4*Nf*x^3 + 38880*eps^3*x^4 + 435456*eps^4*x^4 + 
        88128*eps^2*Nf*x^4 + 528768*eps^3*Nf*x^4 + 2467584*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) + (((7*I)/9)*eps^3*(24 + 168*eps - 96*Nf - 96*eps*Nf - 
        18*x - 294*eps*x + 240*Nf*x - 76*eps*Nf*x - 42*x^2 + 33*eps*x^2 - 
        192*Nf*x^2 + 36*eps*Nf*x^2 + 30*x^3 - 18*eps*x^3 + 48*Nf*x^3 + 
        172*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^3*(((-1/1944*I)*(1296 - 3888*eps + 324*eps^2 + 81000*eps^3 + 
        598428*eps^4 - 864*eps*Nf - 4896*eps^2*Nf - 31776*eps^3*Nf - 
        178000*eps^4*Nf + 1296*x + 11016*eps*x + 21060*eps^2*x + 
        25596*eps^3*x + 18063*eps^4*x - 864*eps*Nf*x - 3168*eps^2*Nf*x + 
        28776*eps^3*Nf*x + 327524*eps^4*Nf*x - 1296*x^2 - 6804*eps*x^2 - 
        30294*eps^2*x^2 - 141426*eps^3*x^2 - 702756*eps^4*x^2 + 
        2592*eps*Nf*x^2 + 18144*eps^2*Nf*x^2 + 42336*eps^3*Nf*x^2 - 
        40896*eps^4*Nf*x^2 + 3402*eps^3*x^3 + 45684*eps^4*x^3 + 
        5184*eps^2*Nf*x^3 + 31104*eps^3*Nf*x^3 + 145152*eps^4*Nf*x^3))/
      (-1 + x)^2 - ((I/216)*eps^2*(144 + 414*eps + 2142*eps^2 - 1152*Nf - 
        480*eps*Nf + 448*eps^2*Nf - 72*x - 1080*eps*x - 5607*eps^2*x + 
        2880*Nf*x - 2064*eps*Nf*x - 17648*eps^2*Nf*x - 72*x^2 + 
        2286*eps*x^2 + 10386*eps^2*x^2 - 2304*Nf*x^2 + 5424*eps*Nf*x^2 + 
        35920*eps^2*Nf*x^2 + 72*x^3 - 1602*eps*x^3 - 7848*eps^2*x^3 + 
        576*Nf*x^3 - 2832*eps*Nf*x^3 - 19024*eps^2*Nf*x^3 + 
        2016*eps^2*Nf*x^4)*G[1, x]^2)/((-1 + x)^2*x) + 
     ((I/108)*eps^2*(-1530*eps - 10926*eps^2 + 672*eps*Nf + 3304*eps^2*Nf + 
        180*x + 2214*eps*x + 20079*eps^2*x - 3168*eps*Nf*x - 
        16032*eps^2*Nf*x + 180*x^2 + 1224*eps*x^2 + 774*eps^2*x^2 + 
        4032*eps*Nf*x^2 + 23304*eps^2*Nf*x^2 - 180*x^3 - 396*eps*x^3 - 
        1476*eps^2*x^3 - 1920*eps*Nf*x^3 - 14480*eps^2*Nf*x^3 + 
        2016*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/27)*eps^3*(12 - 36*eps - 8*eps*Nf + 12*x + 102*eps*x - 
        8*eps*Nf*x - 12*x^2 - 63*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*(((-1/324*I)*eps*(1566*eps + 10638*eps^2 + 
          51138*eps^3 - 576*eps*Nf - 2832*eps^2*Nf - 11968*eps^3*Nf + 216*x - 
          3672*eps*x - 25623*eps^2*x - 118368*eps^3*x - 1872*eps*Nf*x - 
          6288*eps^2*Nf*x - 22192*eps^3*Nf*x + 216*x^2 + 5238*eps*x^2 + 
          27270*eps^2*x^2 + 118098*eps^3*x^2 + 5040*eps*Nf*x^2 + 
          20064*eps^2*Nf*x^2 + 82172*eps^3*Nf*x^2 - 216*x^3 - 3078*eps*x^3 - 
          14202*eps^2*x^3 - 57672*eps^3*x^3 - 2448*eps*Nf*x^3 - 
          8400*eps^2*Nf*x^3 - 38000*eps^3*Nf*x^3 - 162*eps^3*x^4 + 
          864*eps^2*Nf*x^4 + 5184*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((28*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2)) + 
   G[1, x]^2*(((I/7776)*(11664 + 66096*eps + 119556*eps^2 - 299862*eps^3 - 
        4292109*eps^4 - 66096*eps*Nf - 314928*eps^2*Nf - 1094472*eps^3*Nf - 
        3154788*eps^4*Nf + 7776*x - 104976*eps*x - 833004*eps^2*x - 
        4651506*eps^3*x - 22455387*eps^4*x + 15552*Nf*x + 224208*eps*Nf*x + 
        947808*eps^2*Nf*x + 2938104*eps^3*Nf*x + 6942180*eps^4*Nf*x + 
        3888*x^2 + 50544*eps*x^2 + 338256*eps^2*x^2 + 1944000*eps^3*x^2 + 
        9819144*eps^4*x^2 - 10368*Nf*x^2 - 149472*eps*Nf*x^2 - 
        576576*eps^2*Nf*x^2 - 1441920*eps^3*Nf*x^2 - 1427840*eps^4*Nf*x^2 + 
        11664*eps^2*x^3 + 163296*eps^3*x^3 + 1076976*eps^4*x^3 + 
        15552*eps*Nf*x^3 + 93312*eps^2*Nf*x^3 + 435456*eps^3*Nf*x^3 + 
        1866240*eps^4*Nf*x^3))/((-1 + x)*x) - 
     ((I/36)*eps^2*(648 + 1746*eps + 6273*eps^2 - 2304*Nf - 1104*eps*Nf + 
        1664*eps^2*Nf - 252*x - 486*eps*x + 2322*eps^2*x + 5760*Nf*x - 
        2400*eps*Nf*x - 30352*eps^2*Nf*x - 900*x^2 - 1818*eps*x^2 - 
        8028*eps^2*x^2 - 4752*Nf*x^2 + 648*eps*Nf*x^2 + 33888*eps^2*Nf*x^2 + 
        576*x^3 + 972*eps*x^3 + 1431*eps^2*x^3 + 1008*Nf*x^3 + 
        2568*eps*Nf*x^3 - 11944*eps^2*Nf*x^3 + 7344*eps^2*Nf*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/72)*eps^2*(936 + 4428*eps + 22734*eps^2 - 4032*Nf - 3216*eps*Nf - 
        2384*eps^2*Nf - 540*x - 6012*eps*x - 31248*eps^2*x + 10080*Nf*x - 
        1896*eps*Nf*x - 42616*eps^2*Nf*x - 1404*x^2 + 414*eps*x^2 + 
        3231*eps^2*x^2 - 8064*Nf*x^2 - 648*eps*Nf*x^2 + 51528*eps^2*Nf*x^2 + 
        972*x^3 + 684*eps*x^3 + 882*eps^2*x^3 + 2016*Nf*x^3 + 
        5976*eps*Nf*x^3 - 15528*eps^2*Nf*x^3 + 12528*eps^2*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/216)*eps^2*(-2376 - 7344*eps - 35604*eps^2 + 1728*Nf + 144*eps*Nf - 
        21144*eps^2*Nf - 108*x - 9792*eps*x - 42156*eps^2*x - 4320*Nf*x + 
        1224*eps*Nf*x + 70296*eps^2*Nf*x + 3780*x^2 + 25902*eps*x^2 + 
        109557*eps^2*x^2 + 4320*Nf*x^2 - 9192*eps*Nf*x^2 - 
        88400*eps^2*Nf*x^2 - 1836*x^3 - 12708*eps*x^3 - 56988*eps^2*x^3 + 
        10200*eps*Nf*x^3 + 37448*eps^2*Nf*x^3 + 8784*eps^2*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x) + G[0, 1, x]*
      (((-1/432*I)*eps*(432 + 1080*eps - 7236*eps^2 - 13176*eps^3 + 
          10368*Nf + 3744*eps*Nf + 3936*eps^2*Nf + 22640*eps^3*Nf + 1512*x + 
          7128*eps*x + 81432*eps^2*x + 410292*eps^3*x - 25920*Nf*x + 
          7920*eps*Nf*x + 78288*eps^2*Nf*x + 299008*eps^3*Nf*x - 1944*x^2 - 
          24948*eps*x^2 - 147690*eps^2*x^2 - 706509*eps^3*x^2 + 
          20736*Nf*x^2 - 54864*eps*Nf*x^2 - 282384*eps^2*Nf*x^2 - 
          1081020*eps^3*Nf*x^2 + 216*x^3 + 17928*eps*x^3 + 82188*eps^2*x^3 + 
          334908*eps^3*x^3 - 5184*Nf*x^3 + 43056*eps*Nf*x^3 + 
          183792*eps^2*Nf*x^3 + 676784*eps^3*Nf*x^3 + 4212*eps^3*x^4 + 
          7776*eps^2*Nf*x^4 + 46656*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((7*I)/3)*eps^4*(-2 - 48*Nf - 7*x + 120*Nf*x + 9*x^2 - 96*Nf*x^2 - 
          x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) + 
   G[0, x]^2*(((I/7776)*(-23328 - 11664*eps + 363528*eps^2 + 2844072*eps^3 + 
        15851376*eps^4 - 5184*Nf - 24192*eps*Nf - 149616*eps^2*Nf - 
        837168*eps^3*Nf - 4225792*eps^4*Nf + 15552*x - 3888*eps*x - 
        121500*eps^2*x - 273618*eps^3*x + 413829*eps^4*x - 5184*Nf*x - 
        28080*eps*Nf*x + 74592*eps^2*Nf*x + 1360632*eps^3*Nf*x + 
        9685220*eps^4*Nf*x - 3888*x^2 - 50544*eps*x^2 - 373248*eps^2*x^2 - 
        2433888*eps^3*x^2 - 13050072*eps^4*x^2 + 10368*Nf*x^2 + 
        102816*eps*Nf*x^2 + 296640*eps^2*Nf*x^2 + 135552*eps^3*Nf*x^2 - 
        4170880*eps^4*Nf*x^2 + 11664*eps^2*x^3 + 163296*eps^3*x^3 + 
        1076976*eps^4*x^3 + 15552*eps*Nf*x^3 + 93312*eps^2*Nf*x^3 + 
        435456*eps^3*Nf*x^3 + 1866240*eps^4*Nf*x^3))/(-1 + x)^2 + 
     ((I/216)*eps^2*(180 + 1134*eps + 7380*eps^2 - 1728*Nf - 1032*eps*Nf - 
        862*eps^2*Nf - 216*x - 1800*eps*x - 15849*eps^2*x + 4320*Nf*x - 
        960*eps*Nf*x - 15280*eps^2*Nf*x - 144*x^2 + 2232*eps*x^2 + 
        15975*eps^2*x^2 - 3456*Nf*x^2 + 4944*eps*Nf*x^2 + 
        35432*eps^2*Nf*x^2 + 180*x^3 - 1638*eps*x^3 - 8406*eps^2*x^3 + 
        864*Nf*x^3 - 2952*eps*Nf*x^3 - 19128*eps^2*Nf*x^3 + 
        1152*eps^2*Nf*x^4)*G[1, x]^3)/((-1 + x)^2*x) - 
     ((I/36)*eps^2*(-1926*eps - 14193*eps^2 + 936*eps*Nf + 4602*eps^2*Nf + 
        108*x + 1062*eps*x + 15750*eps^2*x - 2808*eps*Nf*x - 
        16536*eps^2*Nf*x + 108*x^2 + 2556*eps*x^2 + 8361*eps^2*x^2 + 
        2808*eps*Nf*x^2 + 21216*eps^2*Nf*x^2 - 108*x^3 - 324*eps*x^3 - 
        1800*eps^2*x^3 - 1248*eps*Nf*x^3 - 12688*eps^2*Nf*x^3 + 
        1872*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/36)*eps^2*(-180 - 2286*eps - 17514*eps^2 + 2880*Nf + 2328*eps*Nf + 
        4426*eps^2*Nf + 288*x + 774*eps*x + 25677*eps^2*x - 7200*Nf*x - 
        8136*eps*Nf*x - 20616*eps^2*Nf*x - 72*x^2 + 1368*eps*x^2 - 
        7614*eps^2*x^2 + 5760*Nf*x^2 + 9000*eps*Nf*x^2 + 29004*eps^2*Nf*x^2 - 
        108*x^3 + 108*eps*x^3 - 324*eps^2*x^3 - 1440*Nf*x^3 - 
        3360*eps*Nf*x^3 - 17672*eps^2*Nf*x^3 + 4032*eps^2*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/27)*eps^2*(-162 - 756*eps - 1971*eps^2 - 1104*eps*Nf - 
        4360*eps^2*Nf - 162*x - 1629*eps*x - 12681*eps^2*x + 2460*eps*Nf*x + 
        11129*eps^2*Nf*x + 162*x^2 + 1116*eps*x^2 + 6381*eps^2*x^2 - 
        960*eps*Nf*x^2 - 9178*eps^2*Nf*x^2 + 1908*eps^2*Nf*x^3)*Zeta[3])/
      (-1 + x)^2 + G[0, 1, x]*(((-1/108*I)*eps*(-1890*eps - 13311*eps^2 - 
          64260*eps^3 + 792*eps*Nf + 3894*eps^2*Nf + 16456*eps^3*Nf + 216*x + 
          3348*eps*x + 28350*eps^2*x + 152631*eps^3*x - 4104*eps*Nf*x - 
          20232*eps^2*Nf*x - 78792*eps^3*Nf*x + 216*x^2 + 594*eps*x^2 - 
          4563*eps^2*x^2 - 39501*eps^3*x^2 + 5400*eps*Nf*x^2 + 
          30060*eps^2*Nf*x^2 + 116952*eps^3*Nf*x^2 - 216*x^3 - 216*eps*x^3 - 
          189*eps^2*x^3 - 4941*eps^3*x^3 - 2592*eps*Nf*x^3 - 
          18792*eps^2*Nf*x^3 - 78624*eps^3*Nf*x^3 + 1377*eps^3*x^4 + 
          2592*eps^2*Nf*x^4 + 15552*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((28*I)/3)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
     G[1, x]^2*(((I/432)*eps*(648 + 2484*eps + 12852*eps^2 + 47088*eps^3 - 
          3456*Nf - 1584*eps*Nf + 636*eps^2*Nf + 7120*eps^3*Nf - 432*x - 
          4104*eps*x - 25002*eps^2*x - 73440*eps^3*x + 8640*Nf*x - 
          5760*eps*Nf*x - 50208*eps^2*Nf*x - 211096*eps^3*Nf*x - 864*x^2 + 
          4536*eps*x^2 + 27918*eps^2*x^2 + 97335*eps^3*x^2 - 6912*Nf*x^2 + 
          15840*eps*Nf*x^2 + 104160*eps^2*Nf*x^2 + 440420*eps^3*Nf*x^2 + 
          648*x^3 - 3348*eps*x^3 - 19440*eps^2*x^3 - 83916*eps^3*x^3 + 
          1728*Nf*x^3 - 8496*eps*Nf*x^3 - 55344*eps^2*Nf*x^3 - 
          248432*eps^3*Nf*x^3 + 1944*eps^3*x^4 + 5184*eps^2*Nf*x^4 + 
          31104*eps^3*Nf*x^4))/((-1 + x)^2*x) - 
       (((7*I)/3)*eps^4*(-3 + 16*Nf - x - 24*Nf*x + 3*x^2 + 8*Nf*x^2)*
         Zeta[3])/((-1 + x)*x)) + 
     G[1, x]*(((I/1296)*eps*(7128 + 48276*eps + 231984*eps^2 + 984636*eps^3 - 
          2592*Nf - 12744*eps*Nf - 53856*eps^2*Nf - 214104*eps^3*Nf - 
          16200*x - 106272*eps*x - 457812*eps^2*x - 1747008*eps^3*x - 
          13824*Nf*x - 52416*eps*Nf*x - 193056*eps^2*Nf*x - 
          698944*eps^3*Nf*x + 20088*x^2 + 113400*eps*x^2 + 493614*eps^2*x^2 + 
          2076921*eps^3*x^2 + 32832*Nf*x^2 + 138960*eps*Nf*x^2 + 
          565032*eps^2*Nf*x^2 + 2276516*eps^3*Nf*x^2 - 13608*x^3 - 
          72252*eps*x^3 - 313956*eps^2*x^3 - 1359180*eps^3*x^3 - 
          16416*Nf*x^3 - 62784*eps*Nf*x^3 - 276000*eps^2*Nf*x^3 - 
          1258816*eps^3*Nf*x^3 + 972*eps^2*x^4 + 1944*eps^3*x^4 + 
          5184*eps*Nf*x^4 + 31104*eps^2*Nf*x^4 + 145152*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) + ((I/36)*eps^2*(36 - 792*eps - 6930*eps^2 + 576*Nf + 
          792*eps*Nf + 2490*eps^2*Nf - 378*eps*x + 7542*eps^2*x - 1440*Nf*x - 
          1800*eps*Nf*x - 7176*eps^2*Nf*x - 216*x^2 + 414*eps*x^2 - 
          3384*eps^2*x^2 + 1152*Nf*x^2 + 1368*eps*Nf*x^2 + 
          7896*eps^2*Nf*x^2 + 108*x^3 + 180*eps*x^3 - 477*eps^2*x^3 - 
          288*Nf*x^3 - 192*eps*Nf*x^3 - 3968*eps^2*Nf*x^3 + 
          1584*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) + 
       (((7*I)/9)*eps^4*(-33 + 12*Nf + 75*x + 64*Nf*x - 93*x^2 - 152*Nf*x^2 + 
          63*x^3 + 76*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) + 
   ((I/180)*eps^2*(8532 - 118944*eps - 189540*eps^2 + 37824*eps*Nf - 
      51968*eps^2*Nf - 26892*x - 13626*eps*x - 762075*eps^2*x + 57600*Nf*x - 
      60864*eps*Nf*x + 86108*eps^2*Nf*x + 9180*x^2 + 5220*eps*x^2 + 
      31500*eps^2*x^2 + 57600*Nf*x^2 + 129960*eps*Nf*x^2 + 
      36960*eps^2*Nf*x^2 + 171360*eps^2*Nf*x^3)*Zeta[5])/(-1 + x)^2 + 
   G[0, 1, x]*(((-1/7776*I)*(-1 + 2*x)*(7776 + 50544*eps + 258552*eps^2 + 
        875772*eps^3 + 2489778*eps^4 + 5886675*eps^5 - 5184*eps*Nf - 
        122688*eps^2*Nf - 547056*eps^3*Nf - 1927032*eps^4*Nf - 
        6065956*eps^5*Nf + 7776*x - 31104*eps*x - 233280*eps^2*x - 
        1143072*eps^3*x - 5575392*eps^4*x - 25532496*eps^5*x - 
        108864*eps*Nf*x - 388800*eps^2*Nf*x - 1570752*eps^3*Nf*x - 
        6791040*eps^4*Nf*x - 29607552*eps^5*Nf*x - 7776*x^2 + 31104*eps*x^2 + 
        233280*eps^2*x^2 + 1143072*eps^3*x^2 + 5575392*eps^4*x^2 + 
        25532496*eps^5*x^2 + 108864*eps*Nf*x^2 + 388800*eps^2*Nf*x^2 + 
        1570752*eps^3*Nf*x^2 + 6791040*eps^4*Nf*x^2 + 29607552*eps^5*Nf*x^2))/
      (eps*(-1 + x)^2*x) - ((I/18)*eps^2*(360 + 3078*eps + 21888*eps^2 - 
        4032*Nf - 3072*eps*Nf - 5276*eps^2*Nf - 252*x - 5652*eps*x - 
        38961*eps^2*x + 10080*Nf*x + 11088*eps*Nf*x + 23112*eps^2*Nf*x - 
        900*x^2 - 954*eps*x^2 - 8361*eps^2*x^2 - 6192*Nf*x^2 - 
        14112*eps*Nf*x^2 - 35838*eps^2*Nf*x^2 + 576*x^3 - 72*eps*x^3 - 
        990*eps^2*x^3 + 3888*Nf*x^3 + 9456*eps*Nf*x^3 + 24748*eps^2*Nf*x^3 + 
        648*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/18)*eps^2*(-36 - 3816*eps - 30978*eps^2 + 4608*Nf + 4200*eps*Nf + 
        9418*eps^2*Nf + 360*x + 8604*eps*x + 73629*eps^2*x - 11520*Nf*x - 
        13104*eps*Nf*x - 33600*eps^2*Nf*x + 360*x^2 - 2754*eps*x^2 - 
        24183*eps^2*x^2 + 7056*Nf*x^2 + 14832*eps*Nf*x^2 + 
        45318*eps^2*Nf*x^2 - 360*x^3 + 504*eps*x^3 + 864*eps^2*x^3 - 
        4464*Nf*x^3 - 9024*eps*Nf*x^3 - 28204*eps^2*Nf*x^3 + 
        2376*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/54)*eps^2*(360 - 1224*eps - 15921*eps^2 + 1728*Nf + 1920*eps*Nf - 
        1486*eps^2*Nf - 36*x - 1044*eps*x + 17964*eps^2*x - 4320*Nf*x - 
        11112*eps*Nf*x - 28936*eps^2*Nf*x - 540*x^2 + 12150*eps*x^2 + 
        59886*eps^2*x^2 + 2160*Nf*x^2 + 23976*eps*Nf*x^2 + 
        101250*eps^2*Nf*x^2 + 288*x^3 - 10224*eps*x^3 - 59616*eps^2*x^3 - 
        2160*Nf*x^3 - 15840*eps*Nf*x^3 - 64932*eps^2*Nf*x^3 + 
        1944*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) - 
     (((62*I)/5)*eps^4*(-1 + 2*x)*(-1 - x + x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/46656*I)*(46656 + 116640*eps + 221616*eps^2 - 
        1043928*eps^3 - 11258676*eps^4 - 68302926*eps^5 - 345835413*eps^6 + 
        31104*eps*Nf - 243648*eps^2*Nf - 1243296*eps^3*Nf - 
        3997584*eps^4*Nf - 8926680*eps^5*Nf - 4659332*eps^6*Nf + 46656*x + 
        209952*eps*x + 291600*eps^2*x - 472392*eps^3*x - 8010252*eps^4*x - 
        52209522*eps^5*x - 270723627*eps^6*x + 31104*eps*Nf*x + 
        938304*eps^2*Nf*x + 3930336*eps^3*Nf*x + 10734480*eps^4*Nf*x + 
        15128664*eps^5*Nf*x - 52947452*eps^6*Nf*x - 46656*x^2 - 
        186624*eps*x^2 - 326592*eps^2*x^2 + 279936*eps^3*x^2 + 
        7698240*eps^4*x^2 + 52721280*eps^5*x^2 + 277043328*eps^6*x^2 - 
        31104*eps*Nf*x^2 - 580608*eps^2*Nf*x^2 - 2035584*eps^3*Nf*x^2 - 
        3098880*eps^4*Nf*x^2 + 12428544*eps^5*Nf*x^2 + 
        146574080*eps^6*Nf*x^2))/(eps^2*(-1 + x)*x) + 
     ((I/36)*eps^2*(252 - 846*eps - 9711*eps^2 + 864*Nf + 1248*eps*Nf + 
        4030*eps^2*Nf + 72*x + 2682*eps*x + 28701*eps^2*x - 2160*Nf*x - 
        3024*eps*Nf*x - 11856*eps^2*Nf*x - 360*x^2 - 2106*eps*x^2 - 
        17073*eps^2*x^2 + 1152*Nf*x^2 + 1944*eps*Nf*x^2 + 
        11568*eps^2*Nf*x^2 + 144*x^3 + 396*eps*x^3 - 351*eps^2*x^3 - 
        1008*Nf*x^3 - 720*eps*Nf*x^3 - 5808*eps^2*Nf*x^3 + 2160*eps^2*Nf*x^4)*
       G[0, 1, x]^2)/((-1 + x)^2*x) + 
     ((I/18)*eps^2*(504 + 2646*eps + 14031*eps^2 - 2880*Nf - 1800*eps*Nf - 
        516*eps^2*Nf - 360*x - 6102*eps*x - 37179*eps^2*x + 7200*Nf*x - 
        624*eps*Nf*x - 23192*eps^2*Nf*x - 864*x^2 + 2196*eps*x^2 + 
        19089*eps^2*x^2 - 5328*Nf*x^2 - 864*eps*Nf*x^2 + 24570*eps^2*Nf*x^2 + 
        612*x^3 + 972*eps*x^3 + 963*eps^2*x^3 + 1872*Nf*x^3 + 
        3672*eps*Nf*x^3 - 6444*eps^2*Nf*x^3 + 6840*eps^2*Nf*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/18)*eps^2*(252 + 1980*eps + 11700*eps^2 - 2304*Nf - 1824*eps*Nf - 
        1876*eps^2*Nf - 252*x - 5616*eps*x - 32301*eps^2*x + 5760*Nf*x - 
        312*eps*Nf*x - 18712*eps^2*Nf*x - 468*x^2 + 3060*eps*x^2 + 
        16101*eps^2*x^2 - 4032*Nf*x^2 - 1656*eps*Nf*x^2 + 
        19116*eps^2*Nf*x^2 + 360*x^3 - 882*eps^2*x^3 + 1728*Nf*x^3 + 
        4584*eps*Nf*x^3 - 3040*eps^2*Nf*x^3 + 6912*eps^2*Nf*x^4)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/36)*eps^2*(360 + 2844*eps + 17280*eps^2 - 4032*Nf - 3456*eps*Nf - 
        3564*eps^2*Nf - 540*x - 9828*eps*x - 49950*eps^2*x + 10080*Nf*x - 
        1176*eps*Nf*x - 39016*eps^2*Nf*x - 252*x^2 + 6174*eps*x^2 + 
        20529*eps^2*x^2 - 8064*Nf*x^2 - 1368*eps*Nf*x^2 + 
        47208*eps^2*Nf*x^2 + 396*x^3 - 756*eps*x^3 - 1170*eps^2*x^3 + 
        2016*Nf*x^3 + 6936*eps*Nf*x^3 - 11528*eps^2*Nf*x^3 + 
        13968*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/648)*eps*(4320 - 9288*eps - 115236*eps^2 - 863730*eps^3 - 10368*Nf - 
        576*eps*Nf - 30480*eps^2*Nf - 79576*eps^3*Nf + 648*x + 64368*eps*x + 
        386856*eps^2*x + 2270052*eps^3*x + 25920*Nf*x - 10800*eps*Nf*x + 
        56880*eps^2*Nf*x + 152832*eps^3*Nf*x - 2808*x^2 - 26028*eps*x^2 - 
        28890*eps^2*x^2 - 194643*eps^3*x^2 - 25920*Nf*x^2 - 
        10512*eps*Nf*x^2 - 80736*eps^2*Nf*x^2 - 71716*eps^3*Nf*x^2 + 
        1080*x^3 - 5400*eps*x^3 - 91584*eps^2*x^3 - 561168*eps^3*x^3 + 
        7632*eps*Nf*x^3 - 16080*eps^2*Nf*x^3 - 308656*eps^3*Nf*x^3 + 
        19440*eps^3*x^4 + 28512*eps^2*Nf*x^4 + 171072*eps^3*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x) - (((14*I)/9)*eps^4*(-13 + 48*Nf - 3*x - 120*Nf*x - 
        x^2 + 120*Nf*x^2 + 2*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
     G[0, 0, 1, x]*(((I/108)*eps*(-216 - 2916*eps - 27054*eps^2 - 
          115641*eps^3 + 6912*Nf + 4032*eps*Nf + 7404*eps^2*Nf + 
          30892*eps^3*Nf + 648*x + 2808*eps*x + 63126*eps^2*x + 
          368442*eps^3*x - 17280*Nf*x - 288*eps*Nf*x + 25296*eps^2*Nf*x + 
          85660*eps^3*Nf*x - 1080*x^2 - 11448*eps*x^2 - 89208*eps^2*x^2 - 
          474336*eps^3*x^2 + 14688*Nf*x^2 - 27648*eps*Nf*x^2 - 
          138276*eps^2*Nf*x^2 - 499524*eps^3*Nf*x^2 + 216*x^3 + 
          9072*eps*x^3 + 39420*eps^2*x^3 + 153252*eps^3*x^3 - 2592*Nf*x^3 + 
          25632*eps*Nf*x^3 + 95496*eps^2*Nf*x^3 + 316096*eps^3*Nf*x^3 + 
          6480*eps^3*x^4 + 9936*eps^2*Nf*x^4 + 59616*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) + (((28*I)/3)*eps^4*(1 - 32*Nf - 3*x + 80*Nf*x + 
          5*x^2 - 68*Nf*x^2 - x^3 + 12*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, 1, x]*(((I/216)*eps*(-1080*eps - 17712*eps^2 - 62424*eps^3 + 
          10368*Nf + 3168*eps*Nf + 1104*eps^2*Nf + 18736*eps^3*Nf + 1512*x + 
          15984*eps*x + 135540*eps^2*x + 697032*eps^3*x - 25920*Nf*x + 
          7920*eps*Nf*x + 81168*eps^2*Nf*x + 296176*eps^3*Nf*x - 1080*x^2 - 
          26892*eps*x^2 - 163134*eps^2*x^2 - 827793*eps^3*x^2 + 
          20736*Nf*x^2 - 60048*eps*Nf*x^2 - 299520*eps^2*Nf*x^2 - 
          1117932*eps^3*Nf*x^2 - 216*x^3 + 14904*eps*x^3 + 68256*eps^2*x^3 + 
          286416*eps^3*x^3 - 5184*Nf*x^3 + 47664*eps*Nf*x^3 + 
          193488*eps^2*Nf*x^3 + 686128*eps^3*Nf*x^3 + 6480*eps^3*x^4 + 
          9504*eps^2*Nf*x^4 + 57024*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((14*I)/3)*eps^4*(-48*Nf - 7*x + 120*Nf*x + 5*x^2 - 96*Nf*x^2 + x^3 + 
          24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]*(((I/1296)*(5184 + 27216*eps + 147096*eps^2 + 657396*eps^3 + 
          2872746*eps^4 - 20736*Nf - 15552*eps*Nf + 6480*eps^2*Nf + 
          87696*eps^3*Nf + 360216*eps^4*Nf - 3888*x - 33696*eps*x - 
          184680*eps^2*x - 486648*eps^3*x - 910116*eps^4*x + 51840*Nf*x - 
          26784*eps*Nf*x - 340128*eps^2*Nf*x - 1483440*eps^3*Nf*x - 
          5385424*eps^4*Nf*x - 9072*x^2 - 4536*eps*x^2 + 10044*eps^2*x^2 - 
          241542*eps^3*x^2 - 2007585*eps^4*x^2 - 41472*Nf*x^2 + 
          33696*eps*Nf*x^2 + 453168*eps^2*Nf*x^2 + 2117160*eps^3*Nf*x^2 + 
          8192652*eps^4*Nf*x^2 + 6480*x^3 + 3888*eps*x^3 - 14256*eps^2*x^3 - 
          89424*eps^3*x^3 - 532008*eps^4*x^3 + 10368*Nf*x^3 + 
          9504*eps*Nf*x^3 - 150912*eps^2*Nf*x^3 - 962016*eps^3*Nf*x^3 - 
          4453312*eps^4*Nf*x^3 + 23328*eps^3*x^4 + 233280*eps^4*x^4 + 
          62208*eps^2*Nf*x^4 + 373248*eps^3*Nf*x^4 + 1741824*eps^4*Nf*x^4))/
        ((-1 + x)^2*x) - (((7*I)/9)*eps^3*(24 + 126*eps - 96*Nf - 72*eps*Nf - 
          18*x - 156*eps*x + 240*Nf*x - 124*eps*Nf*x - 42*x^2 - 21*eps*x^2 - 
          192*Nf*x^2 + 156*eps*Nf*x^2 + 30*x^3 + 18*eps*x^3 + 48*Nf*x^3 + 
          44*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) - 
     (((31*I)/15)*eps^3*(-6 - 15*eps - 4*eps*Nf - 6*x - 27*eps*x - 
        4*eps*Nf*x + 6*x^2 + 24*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)*x)) + G[0, x]*
    (((I/46656)*(46656 + 139968*eps + 186624*eps^2 - 1236384*eps^3 - 
        11570688*eps^4 - 67791168*eps^5 - 339515712*eps^6 + 31104*eps*Nf + 
        114048*eps^2*Nf + 651456*eps^3*Nf + 3638016*eps^4*Nf + 
        18630528*eps^5*Nf + 88967296*eps^6*Nf + 46656*x + 163296*eps*x + 
        361584*eps^2*x - 87480*eps^3*x - 7386228*eps^4*x - 53233038*eps^5*x - 
        283363029*eps^6*x + 31104*eps*Nf*x + 222912*eps^2*Nf*x + 
        140832*eps^3*Nf*x - 4536720*eps^4*Nf*x - 39985752*eps^5*Nf*x - 
        240200708*eps^6*Nf*x - 46656*x^2 - 186624*eps*x^2 - 
        326592*eps^2*x^2 + 279936*eps^3*x^2 + 7698240*eps^4*x^2 + 
        52721280*eps^5*x^2 + 277043328*eps^6*x^2 - 31104*eps*Nf*x^2 - 
        580608*eps^2*Nf*x^2 - 2035584*eps^3*Nf*x^2 - 3098880*eps^4*Nf*x^2 + 
        12428544*eps^5*Nf*x^2 + 146574080*eps^6*Nf*x^2))/(eps^2*(-1 + x)^2) - 
     ((I/864)*eps^2*(720 + 2880*eps + 15336*eps^2 - 4032*Nf - 1920*eps*Nf + 
        388*eps^2*Nf - 540*x - 4572*eps*x - 34146*eps^2*x + 10080*Nf*x - 
        2904*eps*Nf*x - 40744*eps^2*Nf*x - 972*x^2 + 4014*eps*x^2 + 
        32949*eps^2*x^2 - 8064*Nf*x^2 + 11496*eps*Nf*x^2 + 
        86600*eps^2*Nf*x^2 + 756*x^3 - 2448*eps*x^3 - 15570*eps^2*x^3 + 
        2016*Nf*x^3 - 6696*eps*Nf*x^3 - 47496*eps^2*Nf*x^3 + 
        3600*eps^2*Nf*x^4)*G[1, x]^4)/((-1 + x)^2*x) + 
     ((I/36)*eps^2*(144 + 666*eps + 4122*eps^2 - 864*Nf - 528*eps*Nf - 
        490*eps^2*Nf - 36*x - 702*eps*x - 4608*eps^2*x + 2160*Nf*x + 
        1872*eps*Nf*x + 2544*eps^2*Nf*x - 108*x^2 - 630*eps*x^2 - 
        4896*eps^2*x^2 - 1728*Nf*x^2 - 2088*eps*Nf*x^2 - 3696*eps^2*Nf*x^2 + 
        72*x^3 + 36*eps*x^3 + 225*eps^2*x^3 + 432*Nf*x^3 + 1152*eps*Nf*x^3 + 
        3216*eps^2*Nf*x^3 + 432*eps^2*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     ((I/2)*eps^2*(-274*eps - 2072*eps^2 + 144*eps*Nf + 708*eps^2*Nf - 20*x - 
        70*eps*x + 1209*eps^2*x - 432*eps*Nf*x - 2544*eps^2*Nf*x - 20*x^2 + 
        364*eps*x^2 + 1548*eps^2*x^2 + 432*eps*Nf*x^2 + 3264*eps^2*Nf*x^2 + 
        20*x^3 + 44*eps*x^3 - 86*eps^2*x^3 - 192*eps*Nf*x^3 - 
        1952*eps^2*Nf*x^3 + 288*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + ((I/18)*eps^2*(-360 - 3276*eps - 24894*eps^2 + 
        4320*Nf + 3408*eps*Nf + 6226*eps^2*Nf + 72*x - 936*eps*x + 
        18981*eps^2*x - 10800*Nf*x - 11664*eps*Nf*x - 27696*eps^2*Nf*x - 
        288*x^2 + 3330*eps*x^2 + 9576*eps^2*x^2 + 8640*Nf*x^2 + 
        12744*eps*Nf*x^2 + 38352*eps^2*Nf*x^2 + 108*x^3 + 1080*eps*x^3 + 
        1989*eps^2*x^3 - 2160*Nf*x^3 - 5376*eps*Nf*x^3 - 24848*eps^2*Nf*x^3 + 
        3600*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/18)*eps^2*(-360 - 4950*eps - 36954*eps^2 + 5184*Nf + 4464*eps*Nf + 
        9312*eps^2*Nf + 360*x + 3006*eps*x + 59769*eps^2*x - 12960*Nf*x - 
        13680*eps*Nf*x - 35472*eps^2*Nf*x - 216*x^2 + 594*eps*x^2 - 
        25848*eps^2*x^2 + 10368*Nf*x^2 + 13896*eps*Nf*x^2 + 
        45858*eps^2*Nf*x^2 - 72*x^3 + 468*eps*x^3 - 54*eps^2*x^3 - 
        2592*Nf*x^3 - 4848*eps*Nf*x^3 - 27220*eps^2*Nf*x^3 + 
        6696*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/81)*eps*(378 - 2268*eps - 3753*eps^2 + 9018*eps^3 - 3312*eps*Nf - 
        13656*eps^2*Nf - 45941*eps^3*Nf + 378*x - 135*eps*x - 31779*eps^2*x - 
        228339*eps^3*x + 7380*eps*Nf*x + 34395*eps^2*Nf*x + 
        127465*eps^3*Nf*x - 378*x^2 - 540*eps*x^2 + 7479*eps^2*x^2 + 
        43173*eps^3*x^2 - 2304*eps*Nf*x^2 - 26862*eps^2*Nf*x^2 - 
        120040*eps^3*Nf*x^2 + 4860*eps^3*x^3 + 7452*eps^2*Nf*x^3 + 
        44712*eps^3*Nf*x^3)*Zeta[3])/(-1 + x)^2 - 
     (((98*I)/9)*eps^4*(-1 - x + x^2)*Zeta[3]^2)/(-1 + x)^2 + 
     G[0, 0, 1, x]*(((I/54)*eps*(-2322*eps - 16875*eps^2 - 81756*eps^3 + 
          1080*eps*Nf + 5310*eps^2*Nf + 22440*eps^3*Nf + 324*x + 2322*eps*x + 
          23706*eps^2*x + 129573*eps^3*x - 3240*eps*Nf*x - 19080*eps^2*Nf*x - 
          80580*eps^3*Nf*x + 324*x^2 + 3348*eps*x^2 + 9747*eps^2*x^2 + 
          23787*eps^3*x^2 + 3240*eps*Nf*x^2 + 24480*eps^2*Nf*x^2 + 
          103620*eps^3*Nf*x^2 - 324*x^3 - 972*eps*x^3 - 3672*eps^2*x^3 - 
          14796*eps^3*x^3 - 1440*eps*Nf*x^3 - 14640*eps^2*Nf*x^3 - 
          65920*eps^3*Nf*x^3 + 810*eps^3*x^4 + 2160*eps^2*Nf*x^4 + 
          12960*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       ((28*I)*eps^4*(-1 - x + x^2)*Zeta[3])/(-1 + x)^2) + 
     G[0, 1, 1, x]*(((I/54)*eps*(-540 - 4212*eps - 28350*eps^2 - 
          122796*eps^3 + 4320*Nf + 3240*eps*Nf + 5400*eps^2*Nf + 
          17280*eps^3*Nf + 756*x + 3834*eps*x + 48789*eps^2*x + 
          262062*eps^3*x - 10800*Nf*x - 11448*eps*Nf*x - 26280*eps^2*Nf*x - 
          87630*eps^3*Nf*x + 756*x^2 + 3510*eps*x^2 - 7344*eps^2*x^2 - 
          80838*eps^3*x^2 + 8640*Nf*x^2 + 12744*eps*Nf*x^2 + 
          37458*eps^2*Nf*x^2 + 130614*eps^3*Nf*x^2 - 756*x^3 - 1620*eps*x^3 - 
          5130*eps^2*x^3 - 27594*eps^3*x^3 - 2160*Nf*x^3 - 4896*eps*Nf*x^3 - 
          23316*eps^2*Nf*x^3 - 95536*eps^3*Nf*x^3 + 3240*eps^3*x^4 + 
          4968*eps^2*Nf*x^4 + 29808*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((28*I)/3)*eps^4*(5 - 40*Nf - 7*x + 100*Nf*x - 7*x^2 - 80*Nf*x^2 + 
          7*x^3 + 20*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]^3*(((-1/1296*I)*eps*(864 + 4320*eps + 30240*eps^2 + 
          117288*eps^3 - 10368*Nf - 5760*eps*Nf - 3048*eps^2*Nf + 
          416*eps^3*Nf - 1512*x - 4104*eps*x - 47196*eps^2*x - 
          157464*eps^3*x + 25920*Nf*x - 7056*eps*Nf*x - 99312*eps^2*Nf*x - 
          423184*eps^3*Nf*x - 648*x^2 + 6804*eps*x^2 + 50382*eps^2*x^2 + 
          177417*eps^3*x^2 - 20736*Nf*x^2 + 30960*eps*Nf*x^2 + 
          222384*eps^2*Nf*x^2 + 938780*eps^3*Nf*x^2 + 1080*x^3 - 
          7776*eps*x^3 - 38556*eps^2*x^3 - 152388*eps^3*x^3 + 5184*Nf*x^3 - 
          18288*eps*Nf*x^3 - 120624*eps^2*Nf*x^3 - 532720*eps^3*Nf*x^3 + 
          2916*eps^3*x^4 + 7776*eps^2*Nf*x^4 + 46656*eps^3*Nf*x^4))/
        ((-1 + x)^2*x) + (((7*I)/9)*eps^4*(4 - 48*Nf - 7*x + 120*Nf*x - 
          3*x^2 - 96*Nf*x^2 + 5*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]*(((I/162)*eps*(-2106 - 14742*eps - 71118*eps^2 - 
          301482*eps^3 + 864*Nf + 4248*eps*Nf + 17952*eps^2*Nf + 
          71368*eps^3*Nf + 3726*x + 33129*eps*x + 182250*eps^2*x + 
          834219*eps^3*x - 5184*Nf*x - 24624*eps*Nf*x - 94014*eps^2*Nf*x - 
          341586*eps^3*Nf*x - 1458*x^2 - 15552*eps*x^2 - 90234*eps^2*x^2 - 
          409131*eps^3*x^2 + 7128*Nf*x^2 + 37746*eps*Nf*x^2 + 
          144342*eps^2*Nf*x^2 + 513756*eps^3*Nf*x^2 + 972*x^3 + 
          4698*eps*x^3 + 11502*eps^2*x^3 - 9315*eps^3*x^3 - 3456*Nf*x^3 - 
          23796*eps*Nf*x^3 - 98160*eps^2*Nf*x^3 - 361792*eps^3*Nf*x^3 + 
          1944*eps^2*x^4 + 25272*eps^3*x^4 + 3240*eps*Nf*x^4 + 
          19440*eps^2*Nf*x^4 + 90720*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
       (((14*I)/9)*eps^4*(39 - 16*Nf - 69*x + 96*Nf*x + 27*x^2 - 132*Nf*x^2 - 
          18*x^3 + 64*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]^2*(((-1/2592*I)*(5184 + 23328*eps + 120528*eps^2 + 
          473040*eps^3 + 1841616*eps^4 - 20736*Nf - 10368*eps*Nf - 
          432*eps^2*Nf + 24768*eps^3*Nf + 80880*eps^4*Nf - 3888*x - 
          37584*eps*x - 248184*eps^2*x - 951264*eps^3*x - 3523176*eps^4*x + 
          51840*Nf*x - 31968*eps*Nf*x - 284832*eps^2*Nf*x - 
          1192992*eps^3*Nf*x - 4361488*eps^4*Nf*x - 9072*x^2 + 
          25272*eps*x^2 + 228420*eps^2*x^2 + 995814*eps^3*x^2 + 
          4253877*eps^4*x^2 - 41472*Nf*x^2 + 92448*eps*Nf*x^2 + 
          603360*eps^2*Nf*x^2 + 2537832*eps^3*Nf*x^2 + 9669092*eps^4*Nf*x^2 + 
          6480*x^3 - 15552*eps*x^3 - 121176*eps^2*x^3 - 555336*eps^3*x^3 - 
          2500632*eps^4*x^3 + 10368*Nf*x^3 - 50976*eps*Nf*x^3 - 
          321696*eps^2*Nf*x^3 - 1428384*eps^3*Nf*x^3 - 5801024*eps^4*Nf*x^3 + 
          5832*eps^3*x^4 + 27216*eps^4*x^4 + 25920*eps^2*Nf*x^4 + 
          155520*eps^3*Nf*x^4 + 725760*eps^4*Nf*x^4))/((-1 + x)^2*x) + 
       ((I/12)*eps^2*(24 - 246*eps - 1914*eps^2 - 96*Nf + 96*eps*Nf + 
          706*eps^2*Nf - 12*x + 378*eps*x + 4056*eps^2*x + 240*Nf*x - 
          384*eps*Nf*x - 2912*eps^2*Nf*x - 36*x^2 - 222*eps*x^2 - 
          2340*eps^2*x^2 - 192*Nf*x^2 + 456*eps*Nf*x^2 + 3992*eps^2*Nf*x^2 + 
          24*x^3 + 132*eps*x^3 + 477*eps^2*x^3 + 48*Nf*x^3 - 192*eps*Nf*x^3 - 
          2336*eps^2*Nf*x^3 + 432*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x) - 
       (((7*I)/18)*eps^3*(-24 - 108*eps + 96*Nf + 48*eps*Nf + 18*x + 
          174*eps*x - 240*Nf*x + 148*eps*Nf*x + 42*x^2 - 117*eps*x^2 + 
          192*Nf*x^2 - 428*eps*Nf*x^2 - 30*x^3 + 72*eps*x^3 - 48*Nf*x^3 + 
          236*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     (((31*I)/15)*eps^3*(-6 - 18*eps - 4*eps*Nf - 6*x - 21*eps*x - 
        4*eps*Nf*x + 6*x^2 + 24*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(-1 + x)^2 + 
     G[1, x]*(((-1/7776*I)*(23328*eps + 167184*eps^2 + 808704*eps^3 + 
          3425328*eps^4 + 13771296*eps^5 - 10368*eps*Nf - 50976*eps^2*Nf - 
          215424*eps^3*Nf - 856416*eps^4*Nf - 3334016*eps^5*Nf - 7776*x - 
          15552*eps*x - 69984*eps^2*x + 120528*eps^3*x + 2262816*eps^4*x + 
          15540336*eps^5*x - 98496*eps*Nf*x - 402624*eps^2*Nf*x - 
          1517760*eps^3*Nf*x - 5540064*eps^4*Nf*x - 19805248*eps^5*Nf*x - 
          7776*x^2 - 3888*eps*x^2 + 44712*eps^2*x^2 + 170100*eps^3*x^2 + 
          1149390*eps^4*x^2 + 6259437*eps^5*x^2 + 212544*eps*Nf*x^2 + 
          945216*eps^2*Nf*x^2 + 3822192*eps^3*Nf*x^2 + 15129048*eps^4*Nf*
           x^2 + 59211236*eps^5*Nf*x^2 + 7776*x^3 - 31104*eps*x^3 - 
          233280*eps^2*x^3 - 1189728*eps^3*x^3 - 6228576*eps^4*x^3 - 
          29840400*eps^5*x^3 - 108864*eps*Nf*x^3 - 451008*eps^2*Nf*x^3 - 
          1944000*eps^3*Nf*x^3 - 8532864*eps^4*Nf*x^3 - 37072512*eps^5*Nf*
           x^3 + 23328*eps^3*x^4 + 326592*eps^4*x^4 + 2153952*eps^5*x^4 + 
          31104*eps^2*Nf*x^4 + 186624*eps^3*Nf*x^4 + 870912*eps^4*Nf*x^4 + 
          3732480*eps^5*Nf*x^4))/(eps*(-1 + x)^2*x) - 
       ((I/9)*eps^2*(90 - 180*eps - 2565*eps^2 + 300*eps*Nf + 1475*eps^2*Nf - 
          54*x - 846*eps*x - 162*eps^2*x - 900*eps*Nf*x - 5460*eps^2*Nf*x - 
          234*x^2 + 360*eps*x^2 + 513*eps^2*x^2 + 900*eps*Nf*x^2 + 
          7080*eps^2*Nf*x^2 + 144*x^3 + 360*eps*x^3 + 513*eps^2*x^3 - 
          240*eps*Nf*x^3 - 3880*eps^2*Nf*x^3 + 1080*eps^2*Nf*x^4)*
         G[0, 0, 1, x])/((-1 + x)^2*x) - 
       ((I/18)*eps^2*(36 - 1944*eps - 15030*eps^2 + 576*Nf + 1272*eps*Nf + 
          4850*eps^2*Nf + 1458*eps*x + 25434*eps^2*x - 1440*Nf*x - 
          3240*eps*Nf*x - 15768*eps^2*Nf*x - 216*x^2 - 342*eps*x^2 - 
          13104*eps^2*x^2 + 1152*Nf*x^2 + 2808*eps*Nf*x^2 + 
          18972*eps^2*Nf*x^2 + 108*x^3 + 324*eps*x^3 + 45*eps^2*x^3 - 
          288*Nf*x^3 - 720*eps*Nf*x^3 - 10344*eps^2*Nf*x^3 + 
          2880*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
       ((I/27)*eps^2*(-1053*eps - 7875*eps^2 + 1296*Nf + 984*eps*Nf + 
          1679*eps^2*Nf + 36*x + 7092*eps*x + 51705*eps^2*x - 3240*Nf*x - 
          6456*eps*Nf*x - 22832*eps^2*Nf*x - 288*x^2 - 3762*eps*x^2 - 
          24939*eps^2*x^2 + 2592*Nf*x^2 + 9708*eps*Nf*x^2 + 
          41794*eps^2*Nf*x^2 + 126*x^3 - 2124*eps*x^3 - 14256*eps^2*x^3 - 
          648*Nf*x^3 - 4824*eps*Nf*x^3 - 21084*eps^2*Nf*x^3 + 
          1152*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) + 
       G[0, 1, x]*(((-1/54*I)*eps*(-1134*eps - 9126*eps^2 - 42876*eps^3 + 
            864*Nf + 1008*eps*Nf + 2850*eps^2*Nf + 10936*eps^3*Nf + 108*x + 
            486*eps*x + 14310*eps^2*x + 87156*eps^3*x - 2160*Nf*x - 
            2160*eps*Nf*x - 7488*eps^2*Nf*x - 32496*eps^3*Nf*x - 108*x^2 + 
            378*eps*x^2 - 6480*eps^2*x^2 - 49842*eps^3*x^2 + 1728*Nf*x^2 + 
            1512*eps*Nf*x^2 + 7596*eps^2*Nf*x^2 + 36528*eps^3*Nf*x^2 - 
            108*eps*x^3 - 1215*eps^2*x^3 - 7263*eps^3*x^3 - 432*Nf*x^3 - 
            144*eps*Nf*x^3 - 3624*eps^2*Nf*x^3 - 21856*eps^3*Nf*x^3 + 
            1377*eps^3*x^4 + 1728*eps^2*Nf*x^4 + 10368*eps^3*Nf*x^4))/
          ((-1 + x)^2*x) - (((28*I)/3)*eps^4*(8*Nf + x - 12*Nf*x + 4*Nf*x^2)*
           Zeta[3])/((-1 + x)*x)) + (((62*I)/5)*eps^4*(-1 - x + x^2)*Zeta[5])/
        (-1 + x)^2)))


==> anc/Bare_FFs/Compton/2L_Compton_FF3_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1679616 + 5038848*eps + 18895680*eps^2 + 52278048*eps^3 + 140562864*eps^4 + 
   358230600*eps^5 + 885026412*eps^6 + 2148871842*eps^7 + 5178380787*eps^8 + 
   559872*eps*Nf + 2612736*eps^2*Nf + 12099456*eps^3*Nf + 44877888*eps^4*Nf + 
   152320608*eps^5*Nf + 493422480*eps^6*Nf + 1555015512*eps^7*Nf + 
   4817413892*eps^8*Nf - 1679616*x - 5038848*eps*x - 25614144*eps^2*x - 
   75792672*eps^3*x - 217825200*eps^4*x - 579100104*eps^5*x - 
   1474991532*eps^6*x - 3668714370*eps^7*x - 9023546691*eps^8*x - 
   559872*eps*Nf*x - 2612736*eps^2*Nf*x - 16578432*eps^3*Nf*x - 
   68019264*eps^4*Nf*x - 242771040*eps^5*Nf*x - 809584272*eps^6*Nf*x - 
   2597479896*eps^7*Nf*x - 8139449540*eps^8*Nf*x + 6718464*eps^2*x^2 + 
   23514624*eps^3*x^2 + 75582720*eps^4*x^2 + 214151040*eps^5*x^2 + 
   569809728*eps^6*x^2 + 1466094816*eps^7*x^2 + 3710796624*eps^8*x^2 + 
   4478976*eps^3*Nf*x^2 + 23141376*eps^4*Nf*x^2 + 90450432*eps^5*Nf*x^2 + 
   316161792*eps^6*Nf*x^2 + 1042464384*eps^7*Nf*x^2 + 
   3322035648*eps^8*Nf*x^2)/(1679616*eps^4*(-1 + x)^2*x) + 
 (eps^4*Pi^8*(14757 - 156544*x + 285368*Nf*x + 48424*x^2 + 570736*Nf*x^2 + 
    160697*x^3 + 285368*Nf*x^3))/(1360800*(-1 + x)^3*x) + 
 (eps^2*(-720 + 1728*eps + 4536*eps^2 + 480*eps*Nf + 512*eps^2*Nf - 2232*x - 
    1917*eps*x + 8406*eps^2*x - 7344*eps^2*Nf*x - 4230*x^2 - 2223*eps*x^2 - 
    5202*eps^2*x^2 + 960*eps*Nf*x^2 + 10768*eps^2*Nf*x^2 + 162*x^3 - 
    468*eps*x^3 - 28872*eps^2*x^3 - 480*eps*Nf*x^3 + 1024*eps^2*Nf*x^3 + 
    25875*eps^2*x^4 - 7200*eps^2*Nf*x^4 - 8640*eps^2*x^5 + 2880*eps^2*Nf*x^5)*
   G[0, x]^6)/(3240*(-1 + x)^3*x) + 
 (eps^2*(3510 + 3195*eps + 2826*eps^2 - 480*eps*Nf - 560*eps^2*Nf - 4068*x - 
    9711*eps*x - 26721*eps^2*x + 480*eps*Nf*x + 1232*eps^2*Nf*x - 162*x^2 + 
    468*eps*x^2 + 1404*eps^2*x^2 + 480*eps*Nf*x^2 + 13376*eps^2*Nf*x^2 + 
    13419*eps^2*x^3 - 1440*eps^2*Nf*x^3 - 8640*eps^2*x^4 + 2880*eps^2*Nf*x^4)*
   G[1, x]^6)/(3240*(-1 + x)*x^2) + 
 Pi^7*(((-1/45360*I)*eps^3*(3396 - 27777*eps + 4226*eps*Nf - 6204*x - 
      50673*eps*x + 2688*Nf*x - 9348*eps*Nf*x + 3690*x^2 + 16584*eps*x^2 + 
      5376*Nf*x^2 - 7394*eps*Nf*x^2 - 294*x^3 - 5082*eps*x^3 + 2688*Nf*x^3 + 
      39004*eps*Nf*x^3))/((-1 + x)^3*x) - 
   (((23*I)/168)*eps^4*(-1 - 2*x^2 + x^3)*G[0, x])/((-1 + x)^3*x) - 
   ((I/7560)*eps^4*(391 + 672*Nf - 1096*x - 2352*Nf*x + 726*x^2 + 
      3472*Nf*x^2 + 517*x^3 - 784*Nf*x^3 - 440*x^4 + 784*Nf*x^4)*G[1, x])/
    ((-1 + x)^3*x^2)) + 
 Pi^6*((eps^2*(-588708 - 1953252*eps - 7960527*eps^2 + 1991268*eps*Nf + 
      1935744*eps^2*Nf + 1388952*x + 10418220*eps*x + 42673500*eps^2*x - 
      1642176*Nf*x - 9441864*eps*Nf*x - 2001144*eps^2*Nf*x - 704556*x^2 - 
      5342616*eps*x^2 - 21677949*eps^2*x^2 - 3284352*Nf*x^2 + 
      9261588*eps*Nf*x^2 + 4010936*eps^2*Nf*x^2 - 327384*x^3 - 
      1295568*eps*x^3 + 5425128*eps^2*x^3 - 1642176*Nf*x^3 - 
      1547856*eps*Nf*x^3 + 4414416*eps^2*Nf*x^3 - 6232032*eps^2*x^4 - 
      7748112*eps^2*Nf*x^4 + 1982880*eps^2*x^5 + 1602720*eps^2*Nf*x^5))/
    (1632960*(-1 + x)^3*x) + (eps^4*(-311 + 1792*x + 1618*x^2 + 759*x^3)*
     G[0, x]^2)/(3024*(-1 + x)^3*x) - 
   (eps^3*(-3990 + 28665*eps - 35616*Nf - 20972*eps*Nf + 23436*x - 
      6999*eps*x + 124656*Nf*x - 32144*eps*Nf*x - 36204*x^2 - 
      144849*eps*x^2 - 163968*Nf*x^2 + 287952*eps*Nf*x^2 + 29526*x^3 + 
      161952*eps*x^3 + 81648*Nf*x^3 - 259308*eps*Nf*x^3 - 15036*x^4 - 
      21549*eps*x^4 - 21504*Nf*x^4 + 39200*eps*Nf*x^4)*G[1, x])/
    (45360*(-1 + x)^3*x^2) + (eps^4*(-17569 + 18032*Nf + 52084*x - 
      63112*Nf*x - 49810*x^2 + 81760*Nf*x^2 + 11733*x^3 - 43848*Nf*x^3 + 
      3940*x^4 + 9632*Nf*x^4)*G[1, x]^2)/(15120*(-1 + x)^3*x^2) + 
   G[0, x]*((eps^3*(8358 - 22395*eps - 43540*eps*Nf - 13440*x + 
        107754*eps*x + 149016*eps*Nf*x - 84*x^2 - 24498*eps*x^2 - 
        146776*eps*Nf*x^2 - 11718*x^3 - 49269*eps*x^3 + 73612*eps*Nf*x^3))/
      (45360*(-1 + x)^3*x) - (eps^4*(728 + 1152*Nf - 2671*x - 4032*Nf*x + 
        3216*x^2 + 5184*Nf*x^2 - 1286*x^3 - 2880*Nf*x^3 + 415*x^4 + 
        576*Nf*x^4)*G[1, x])/(1080*(-1 + x)^3*x^2)) + 
   (eps^4*(823 + 2000*Nf - 3036*x - 7000*Nf*x + 4322*x^2 + 8120*Nf*x^2 - 
      1661*x^3 - 6760*Nf*x^3 + 278*x^4 + 120*Nf*x^4)*G[0, 1, x])/
    (1080*(-1 + x)^3*x^2)) - 
 (eps^2*(-1260 - 2574*eps - 12060*eps^2 + 1440*Nf + 1272*eps*Nf + 
    2744*eps^2*Nf + 3828*x + 6888*eps*x + 30582*eps^2*x - 5040*Nf*x - 
    5952*eps*Nf*x - 15984*eps^2*Nf*x - 3648*x^2 - 5076*eps*x^2 - 
    22158*eps^2*x^2 + 6480*Nf*x^2 + 10344*eps*Nf*x^2 + 34224*eps^2*Nf*x^2 + 
    936*x^3 - 918*eps*x^3 - 7905*eps^2*x^3 - 3600*Nf*x^3 - 8064*eps*Nf*x^3 - 
    35448*eps^2*Nf*x^3 + 120*x^4 + 168*eps*x^4 + 1389*eps^2*x^4 + 
    720*Nf*x^4 + 3168*eps*Nf*x^4 + 24672*eps^2*Nf*x^4 + 264*eps^2*x^5 - 
    8160*eps^2*Nf*x^5 + 1344*eps^2*Nf*x^6)*G[0, 0, 1, x]^2)/
  (6*(-1 + x)^3*x^2) - (eps^2*(12 + 762*eps + 4989*eps^2 - 384*eps*Nf - 
    1888*eps^2*Nf + 132*x - 1368*eps*x - 11220*eps^2*x + 2184*eps*Nf*x + 
    9024*eps^2*Nf*x + 1200*x^2 + 7620*eps*x^2 + 38148*eps^2*x^2 - 
    720*Nf*x^2 - 5208*eps*Nf*x^2 - 13968*eps^2*Nf*x^2 + 1296*x^3 - 
    2958*eps*x^3 - 11922*eps^2*x^3 - 1440*Nf*x^3 + 5472*eps*Nf*x^3 + 
    12024*eps^2*Nf*x^3 - 120*x^4 - 168*eps*x^4 + 2103*eps^2*x^4 - 
    720*Nf*x^4 - 3168*eps*Nf*x^4 - 6816*eps^2*Nf*x^4 + 240*eps^2*x^5 - 
    3936*eps^2*Nf*x^5 + 1344*eps^2*Nf*x^6)*G[0, 1, 1, x]^2)/
  (6*(-1 + x)^3*x^2) - (eps^2*(-1332 + 10026*eps + 45954*eps^2 - 
    7968*eps*Nf - 33248*eps^2*Nf - 1440*x - 21420*eps*x - 98316*eps^2*x + 
    25632*eps*Nf*x + 108600*eps^2*Nf*x - 4464*x^2 + 3798*eps*x^2 + 
    33633*eps^2*x^2 - 23328*eps*Nf*x^2 - 117000*eps^2*Nf*x^2 + 972*x^3 + 
    5256*eps*x^3 + 36783*eps^2*x^3 + 4512*eps*Nf*x^3 + 58832*eps^2*Nf*x^3 - 
    12312*eps^2*x^4 - 30192*eps^2*Nf*x^4 + 3456*eps^2*x^5 + 
    7776*eps^2*Nf*x^5)*G[0, 0, 0, 0, 0, 1, x])/(9*(-1 + x)^3*x) - 
 (eps^2*(-28188 - 50382*eps - 212157*eps^2 + 32256*Nf + 24312*eps*Nf + 
    41900*eps^2*Nf + 80892*x + 150498*eps*x + 580077*eps^2*x - 112896*Nf*x - 
    129576*eps*Nf*x - 340268*eps^2*Nf*x - 92808*x^2 - 147510*eps*x^2 - 
    514827*eps^2*x^2 + 143136*Nf*x^2 + 236784*eps*Nf*x^2 + 
    777656*eps^2*Nf*x^2 - 3204*x^3 - 19494*eps*x^3 - 131715*eps^2*x^3 - 
    84672*Nf*x^3 - 199272*eps*Nf*x^3 - 824384*eps^2*Nf*x^3 + 3852*x^4 + 
    15696*eps*x^4 + 38250*eps^2*x^4 + 14112*Nf*x^4 + 85992*eps*Nf*x^4 + 
    560008*eps^2*Nf*x^4 + 6948*eps^2*x^5 - 162456*eps^2*Nf*x^5 + 
    30960*eps^2*Nf*x^6)*G[0, 0, 0, 0, 1, 1, x])/(18*(-1 + x)^3*x^2) - 
 (eps^2*(-4284 - 8766*eps - 40419*eps^2 + 4896*Nf + 4224*eps*Nf + 
    8834*eps^2*Nf + 12780*x + 23220*eps*x + 100152*eps^2*x - 17136*Nf*x - 
    20592*eps*Nf*x - 54846*eps^2*Nf*x - 13536*x^2 - 20664*eps*x^2 - 
    85014*eps^2*x^2 + 22032*Nf*x^2 + 37080*eps*Nf*x^2 + 120840*eps^2*Nf*x^2 + 
    1296*x^3 - 1242*eps*x^3 - 16182*eps^2*x^3 - 12240*Nf*x^3 - 
    29592*eps*Nf*x^3 - 124344*eps^2*Nf*x^3 + 360*x^4 + 612*eps*x^4 + 
    1341*eps^2*x^4 + 2448*Nf*x^4 + 12096*eps*Nf*x^4 + 85464*eps^2*Nf*x^4 + 
    1116*eps^2*x^5 - 26064*eps^2*Nf*x^5 + 4320*eps^2*Nf*x^6)*
   G[0, 0, 0, 1, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
 (eps^2*(-19044 - 29106*eps - 92637*eps^2 + 6048*Nf + 4344*eps*Nf + 
    7030*eps^2*Nf + 55692*x + 102978*eps*x + 297540*eps^2*x - 21168*Nf*x - 
    31296*eps*Nf*x - 109130*eps^2*Nf*x - 56448*x^2 - 63594*eps*x^2 - 
    95184*eps^2*x^2 + 13392*Nf*x^2 + 45264*eps*Nf*x^2 + 308426*eps^2*Nf*x^2 + 
    4752*x^3 - 16830*eps*x^3 - 51471*eps^2*x^3 - 42768*Nf*x^3 - 
    29736*eps*Nf*x^3 - 347166*eps^2*Nf*x^3 + 1584*x^4 + 12420*eps*x^4 + 
    52002*eps^2*x^4 - 10800*Nf*x^4 + 8016*eps*Nf*x^4 + 241564*eps^2*Nf*x^4 + 
    5868*eps^2*x^5 - 135324*eps^2*Nf*x^5 + 33048*eps^2*Nf*x^6)*
   G[0, 0, 0, 1, 1, 1, x])/(9*(-1 + x)^3*x^2) - 
 (eps^2*(-6192 - 10026*eps - 35685*eps^2 + 2880*Nf + 2088*eps*Nf + 
    3246*eps^2*Nf + 18288*x + 33498*eps*x + 104886*eps^2*x - 10080*Nf*x - 
    11880*eps*Nf*x - 36258*eps^2*Nf*x - 16704*x^2 - 12564*eps*x^2 - 
    7290*eps^2*x^2 + 6912*Nf*x^2 + 15984*eps*Nf*x^2 + 115872*eps^2*Nf*x^2 + 
    3168*x^3 - 6768*eps*x^3 - 23049*eps^2*x^3 - 19296*Nf*x^3 - 
    6144*eps*Nf*x^3 - 130432*eps^2*Nf*x^3 + 2016*eps*x^4 + 18594*eps^2*x^4 - 
    4608*Nf*x^4 - 1440*eps*Nf*x^4 + 95400*eps^2*Nf*x^4 + 2088*eps^2*x^5 - 
    63120*eps^2*Nf*x^5 + 14688*eps^2*Nf*x^6)*G[0, 0, 1, 0, 1, 1, x])/
  (9*(-1 + x)^3*x^2) - (2*eps^2*(-684 - 1593*eps - 8163*eps^2 + 1872*Nf + 
    1104*eps*Nf + 865*eps^2*Nf + 1980*x + 4671*eps*x + 23328*eps^2*x - 
    6552*Nf*x - 4896*eps*Nf*x - 8739*eps^2*Nf*x - 720*x^2 + 2088*eps*x^2 + 
    2628*eps^2*x^2 + 7488*Nf*x^2 + 7272*eps*Nf*x^2 + 28182*eps^2*Nf*x^2 + 
    792*x^3 - 2664*eps*x^3 - 7920*eps^2*x^3 - 6552*Nf*x^3 - 3816*eps*Nf*x^3 - 
    32778*eps^2*Nf*x^3 + 5292*eps^2*x^4 + 24696*eps^2*Nf*x^4 + 
    324*eps^2*x^5 - 16524*eps^2*Nf*x^5 + 3672*eps^2*Nf*x^6)*
   G[0, 0, 1, 1, 0, 1, x])/(9*(-1 + x)^3*x^2) + 
 (eps^2*(19728 + 35460*eps + 130590*eps^2 + 4032*Nf - 7104*eps*Nf - 
    45260*eps^2*Nf - 59004*x - 115740*eps*x - 394218*eps^2*x - 14112*Nf*x + 
    50664*eps*Nf*x + 254348*eps^2*Nf*x + 91152*x^2 + 236790*eps*x^2 + 
    861975*eps^2*x^2 + 2016*Nf*x^2 - 109344*eps*Nf*x^2 - 
    340784*eps^2*Nf*x^2 + 8352*x^3 - 68238*eps*x^3 - 249705*eps^2*x^3 - 
    42336*Nf*x^3 + 135408*eps*Nf*x^3 + 295808*eps^2*Nf*x^3 - 3852*x^4 - 
    15696*eps*x^4 + 44622*eps^2*x^4 - 14112*Nf*x^4 - 85992*eps*Nf*x^4 - 
    138376*eps^2*Nf*x^4 - 3276*eps^2*x^5 - 116184*eps^2*Nf*x^5 + 
    30960*eps^2*Nf*x^6)*G[0, 0, 1, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
 (eps^2*(1692 + 4266*eps + 20556*eps^2 - 1608*eps*Nf - 7906*eps^2*Nf - 
    4788*x - 10296*eps*x - 46620*eps^2*x + 9000*eps*Nf*x + 38214*eps^2*Nf*x + 
    9648*x^2 + 31248*eps*x^2 + 130104*eps^2*x^2 - 2448*Nf*x^2 - 
    19656*eps*Nf*x^2 - 57576*eps^2*Nf*x^2 + 2376*x^3 - 11358*eps*x^3 - 
    39195*eps^2*x^3 - 4896*Nf*x^3 + 20808*eps*Nf*x^3 + 49608*eps^2*Nf*x^3 - 
    360*x^4 - 612*eps*x^4 + 10071*eps^2*x^4 - 2448*Nf*x^4 - 
    12096*eps*Nf*x^4 - 27288*eps^2*Nf*x^4 + 180*eps^2*x^5 - 
    12816*eps^2*Nf*x^5 + 4320*eps^2*Nf*x^6)*G[0, 1, 0, 1, 1, 1, x])/
  (9*(-1 + x)^3*x^2) + (eps^2*(-3132 - 2736*eps + 1287*eps^2 - 576*eps*Nf - 
    2904*eps^2*Nf + 6624*x + 14058*eps*x + 32913*eps^2*x + 4608*eps*Nf*x + 
    18672*eps^2*Nf*x - 2520*x^2 + 8046*eps*x^2 + 49779*eps^2*x^2 - 
    15648*eps*Nf*x^2 - 78664*eps^2*Nf*x^2 - 972*x^3 - 5256*eps*x^3 - 
    5283*eps^2*x^3 - 4512*eps*Nf*x^3 + 32992*eps^2*Nf*x^3 - 12384*eps^2*x^4 - 
    36624*eps^2*Nf*x^4 + 3456*eps^2*x^5 + 7776*eps^2*Nf*x^5)*
   G[0, 1, 1, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
 (eps^2*(-55476 - 90288*eps - 580392*eps^2 + 81408*eps*Nf + 287744*eps^2*Nf + 
    35568*x + 28566*eps*x + 833805*eps^2*x + 23328*Nf*x - 208320*eps*Nf*x - 
    563380*eps^2*Nf*x - 128160*x^2 - 44766*eps*x^2 - 1030653*eps^2*x^2 + 
    46656*Nf*x^2 + 184008*eps*Nf*x^2 + 333428*eps^2*Nf*x^2 + 2700*x^3 - 
    46440*eps*x^3 + 340920*eps^2*x^3 + 23328*Nf*x^3 - 13752*eps*Nf*x^3 + 
    472944*eps^2*Nf*x^3 - 556956*eps^2*x^4 - 412848*eps^2*Nf*x^4 + 
    165888*eps^2*x^5 + 56160*eps^2*Nf*x^5)*Zeta[3]^2)/(324*(-1 + x)^3*x) + 
 G[1, x]^5*(-1/3240*(eps*(4644 + 4050*eps + 2484*eps^2 + 17307*eps^3 - 
       1152*eps*Nf - 1344*eps^2*Nf + 1120*eps^3*Nf - 5400*x - 16362*eps*x - 
       56430*eps^2*x - 283878*eps^3*x + 1152*eps*Nf*x + 3072*eps^2*Nf*x + 
       44672*eps^3*Nf*x - 108*x^2 + 3240*eps*x^2 + 9072*eps^2*x^2 + 
       21249*eps^3*x^2 + 1152*eps*Nf*x^2 + 32160*eps^2*Nf*x^2 + 
       111728*eps^3*Nf*x^2 + 33858*eps^2*x^3 + 158328*eps^3*x^3 - 
       3456*eps^2*Nf*x^3 + 25920*eps^3*Nf*x^3 - 20736*eps^2*x^4 - 
       72576*eps^3*x^4 + 6912*eps^2*Nf*x^4 + 27648*eps^3*Nf*x^4))/
     ((-1 + x)*x^2) - (7*eps^4*(-43 + 50*x + x^2)*Zeta[3])/
    (45*(-1 + x)*x^2)) + G[0, 1, 1, 1, 1, x]*
  ((eps*(216 + 378*eps + 6237*eps^2 + 33966*eps^3 - 720*eps*Nf - 
      3648*eps^2*Nf - 23996*eps^3*Nf - 648*x + 7722*eps*x + 35235*eps^2*x + 
      118206*eps^3*x + 5760*eps*Nf*x + 22992*eps^2*Nf*x + 129808*eps^3*Nf*x + 
      1512*x^2 + 14364*eps*x^2 + 59535*eps^2*x^2 + 359289*eps^3*x^2 - 
      19872*eps*Nf*x^2 - 99936*eps^2*Nf*x^2 - 468564*eps^3*Nf*x^2 - 
      1080*x^3 - 4320*eps*x^3 - 837*eps^2*x^3 - 5400*eps^3*x^3 - 
      5904*eps*Nf*x^3 + 39840*eps^2*Nf*x^3 + 333280*eps^3*Nf*x^3 - 
      14202*eps^2*x^4 - 63477*eps^3*x^4 - 45360*eps^2*Nf*x^4 - 
      323424*eps^3*Nf*x^4 + 5184*eps^2*x^5 + 18144*eps^3*x^5 + 
      9504*eps^2*Nf*x^5 + 71712*eps^3*Nf*x^5))/(27*(-1 + x)^2*x^2) + 
   (112*eps^4*(1 - 2*x + 5*x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[1, x]^4*((-1080 - 540*eps + 1620*eps^2 - 11556*eps^3 - 167265*eps^4 + 
     864*eps*Nf + 1008*eps^2*Nf - 840*eps^3*Nf + 5596*eps^4*Nf + 2376*x + 
     7560*eps*x + 31644*eps^2*x + 209358*eps^3*x + 1288764*eps^4*x - 
     1728*eps*Nf*x - 3456*eps^2*Nf*x - 32688*eps^3*Nf*x - 235416*eps^4*Nf*x - 
     1512*x^2 - 10908*eps*x^2 - 42984*eps^2*x^2 - 214272*eps^3*x^2 - 
     1065393*eps^4*x^2 - 21744*eps^2*Nf*x^2 - 55464*eps^3*Nf*x^2 + 
     23612*eps^4*Nf*x^2 + 216*x^3 + 3888*eps*x^3 - 16092*eps^2*x^3 - 
     107298*eps^3*x^3 - 602532*eps^4*x^3 + 864*eps*Nf*x^3 + 
     26784*eps^2*Nf*x^3 + 72144*eps^3*Nf*x^3 - 17208*eps^4*Nf*x^3 + 
     41364*eps^2*x^4 + 178200*eps^3*x^4 + 725706*eps^4*x^4 - 
     7776*eps^2*Nf*x^4 - 3888*eps^3*Nf*x^4 + 163800*eps^4*Nf*x^4 - 
     15552*eps^2*x^5 - 54432*eps^3*x^5 - 180144*eps^4*x^5 + 
     5184*eps^2*Nf*x^5 + 20736*eps^3*Nf*x^5 + 59616*eps^4*Nf*x^5)/
    (1296*(-1 + x)^2*x^2) - (7*eps^3*(10 + 5*eps - 8*eps*Nf - 12*x - 
      65*eps*x + 8*eps*Nf*x + 2*x^2 + 36*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/
    (18*(-1 + x)*x^2)) + 
 G[0, x]^5*(-1/3240*(eps*(-864 + 3888*eps + 9720*eps^2 + 11988*eps^3 + 
       1152*eps*Nf + 1056*eps^2*Nf - 1744*eps^3*Nf - 3024*x - 270*eps*x + 
       26244*eps^2*x + 192132*eps^3*x - 17568*eps^2*Nf*x - 
       108912*eps^3*Nf*x - 5508*x^2 - 3834*eps*x^2 - 7884*eps^2*x^2 - 
       218997*eps^3*x^2 + 2304*eps*Nf*x^2 + 26016*eps^2*Nf*x^2 + 
       173296*eps^3*Nf*x^2 + 108*x^3 - 3240*eps*x^3 - 75384*eps^2*x^3 - 
       199989*eps^3*x^3 - 1152*eps*Nf*x^3 + 2400*eps^2*Nf*x^3 - 
       47216*eps^3*Nf*x^3 + 63666*eps^2*x^4 + 225936*eps^3*x^4 - 
       17280*eps^2*Nf*x^4 - 50112*eps^3*Nf*x^4 - 20736*eps^2*x^5 - 
       72576*eps^3*x^5 + 6912*eps^2*Nf*x^5 + 27648*eps^3*Nf*x^5))/
     ((-1 + x)^3*x) - (eps^2*(-144 + 3357*eps + 24030*eps^2 - 4416*eps*Nf - 
      21760*eps^2*Nf - 504*x - 12708*eps*x - 80532*eps^2*x + 13824*eps*Nf*x + 
      61440*eps^2*Nf*x - 918*x^2 + 6156*eps*x^2 + 40869*eps^2*x^2 - 
      13440*eps*Nf*x^2 - 65216*eps^2*Nf*x^2 + 18*x^3 + 3195*eps*x^3 + 
      32958*eps^2*x^3 + 4416*eps*Nf*x^3 + 32416*eps^2*Nf*x^3 - 
      18342*eps^2*x^4 - 6048*eps^2*Nf*x^4 + 5184*eps^2*x^5 + 
      576*eps^2*Nf*x^5)*G[1, x])/(540*(-1 + x)^3*x) + 
   (7*eps^4*(-8 - 28*x - 51*x^2 + x^3)*Zeta[3])/(45*(-1 + x)^3*x)) + 
 G[0, 0, 0, 0, 1, x]*((eps*(-864 + 12798*eps + 59562*eps^2 + 265248*eps^3 - 
      10224*eps*Nf - 43248*eps^2*Nf - 161888*eps^3*Nf + 864*x - 21870*eps*x - 
      116262*eps^2*x - 600669*eps^3*x + 32832*eps*Nf*x + 139968*eps^2*Nf*x + 
      534348*eps^3*Nf*x - 648*x^2 + 5292*eps*x^2 + 39771*eps^2*x^2 + 
      257148*eps^3*x^2 - 29952*eps*Nf*x^2 - 150720*eps^2*Nf*x^2 - 
      660676*eps^3*Nf*x^2 + 1080*x^3 + 4320*eps*x^3 + 46467*eps^2*x^3 + 
      220185*eps^3*x^3 + 5904*eps*Nf*x^3 + 75504*eps^2*Nf*x^3 + 
      463904*eps^3*Nf*x^3 - 17874*eps^2*x^4 - 69201*eps^3*x^4 - 
      37584*eps^2*Nf*x^4 - 292608*eps^3*Nf*x^4 + 5184*eps^2*x^5 + 
      18144*eps^3*x^5 + 9504*eps^2*Nf*x^5 + 71712*eps^3*Nf*x^5))/
    (27*(-1 + x)^3*x) - (112*eps^4*(-4 + 4*x - 3*x^2 + 5*x^3)*Zeta[3])/
    (3*(-1 + x)^3*x)) + 
 Pi^5*(((-1/19440*I)*eps*(-3348 + 46386*eps + 117504*eps^2 + 285849*eps^3 + 
      41148*eps*Nf + 22140*eps^2*Nf - 149688*eps^3*Nf - 1512*x + 
      84240*eps*x + 654048*eps^2*x + 2987766*eps^3*x - 6912*Nf*x - 
      138024*eps*Nf*x + 232308*eps^2*Nf*x + 2290104*eps^3*Nf*x - 7452*x^2 + 
      1674*eps*x^2 + 133110*eps^2*x^2 + 1024569*eps^3*x^2 - 13824*Nf*x^2 + 
      171468*eps*Nf*x^2 - 215448*eps^2*Nf*x^2 - 3410524*eps^3*Nf*x^2 + 
      4104*x^3 - 324*eps*x^3 + 44766*eps^2*x^3 + 319680*eps^3*x^3 - 
      6912*Nf*x^3 - 138240*eps*Nf*x^3 + 1656*eps^2*Nf*x^3 + 
      2351472*eps^3*Nf*x^3 + 4104*eps^2*x^4 - 35694*eps^3*x^4 - 
      438120*eps^2*Nf*x^4 - 3068040*eps^3*Nf*x^4 + 115344*eps^2*Nf*x^5 + 
      807408*eps^3*Nf*x^5))/((-1 + x)^3*x) - 
   (((3*I)/10)*eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^3)/((-1 + x)^3*x) + 
   ((I/1080)*eps^3*(300 - 189*eps - 1440*Nf - 120*eps*Nf - 690*x + 
      1092*eps*x + 5040*Nf*x - 4552*eps*Nf*x + 240*x^2 + 435*eps*x^2 - 
      6480*Nf*x^2 + 11560*eps*Nf*x^2 + 540*x^3 - 1875*eps*x^3 + 3600*Nf*x^3 - 
      14604*eps*Nf*x^3 - 330*x^4 + 837*eps*x^4 - 720*Nf*x^4 + 
      7676*eps*Nf*x^4)*G[1, x]^2)/((-1 + x)^3*x^2) - 
   ((I/540)*eps^4*(-28 + 560*Nf + 9*x - 1960*Nf*x + 84*x^2 + 2520*Nf*x^2 - 
      108*x^3 - 1400*Nf*x^3 + 33*x^4 + 280*Nf*x^4)*G[1, x]^3)/
    ((-1 + x)^3*x^2) + G[0, x]^2*
    (((-1/1080*I)*eps^3*(360 - 1098*eps + 876*eps*Nf - 186*eps*x - 
        3120*eps*Nf*x + 720*x^2 + 2499*eps*x^2 + 2228*eps*Nf*x^2 - 360*x^3 - 
        1653*eps*x^3 + 816*eps*Nf*x^3))/((-1 + x)^3*x) - 
     ((I/9)*eps^4*(8*Nf + 2*x - 28*Nf*x + 2*x^2 + 36*Nf*x^2 + 5*x^3 - 
        20*Nf*x^3 - 3*x^4 + 4*Nf*x^4)*G[1, x])/((-1 + x)^3*x^2)) - 
   ((I/1080)*eps^3*(-6 - 3219*eps + 1920*Nf + 2324*eps*Nf - 108*x + 
      6537*eps*x - 6720*Nf*x - 17704*eps*Nf*x + 948*x^2 - 4866*eps*x^2 + 
      7680*Nf*x^2 + 34216*eps*Nf*x^2 + 222*x^3 - 3276*eps*x^3 - 6720*Nf*x^3 - 
      34052*eps*Nf*x^3 - 348*x^4 + 672*eps*x^4 + 18104*eps*Nf*x^4)*
     G[0, 1, x])/((-1 + x)^3*x^2) + 
   G[0, x]*(((I/2160)*eps^2*(-60 + 11196*eps + 37908*eps^2 - 3912*eps*Nf - 
        17704*eps^2*Nf + 11190*eps*x + 74553*eps^2*x + 11232*eps*Nf*x + 
        79452*eps^2*Nf*x - 120*x^2 - 822*eps*x^2 + 14289*eps^2*x^2 - 
        6384*eps*Nf*x^2 - 107348*eps^2*Nf*x^2 + 60*x^3 - 276*eps*x^3 + 
        17118*eps^2*x^3 - 11640*eps*Nf*x^3 + 52000*eps^2*Nf*x^3 + 
        888*eps^2*x^4 - 68400*eps^2*Nf*x^4 + 18144*eps^2*Nf*x^5))/
      ((-1 + x)^3*x) + ((I/1080)*eps^3*(-2178*eps + 960*Nf + 1288*eps*Nf + 
        114*x + 4074*eps*x - 3360*Nf*x - 3396*eps*Nf*x + 240*x^2 - 
        8877*eps*x^2 + 4320*Nf*x^2 + 1968*eps*Nf*x^2 + 348*x^3 + 
        8829*eps*x^3 - 2400*Nf*x^3 - 200*eps*Nf*x^3 - 234*x^4 - 
        2244*eps*x^4 + 480*Nf*x^4 + 972*eps*Nf*x^4)*G[1, x])/
      ((-1 + x)^3*x^2) + ((I/360)*eps^4*(36 + 496*Nf - 131*x - 1736*Nf*x + 
        196*x^2 + 2232*Nf*x^2 + 52*x^3 - 1240*Nf*x^3 - 75*x^4 + 248*Nf*x^4)*
       G[1, x]^2)/((-1 + x)^3*x^2) + 
     ((I/3)*eps^4*(8*Nf - 3*x - 28*Nf*x + 2*x^2 + 36*Nf*x^2 - 5*x^3 - 
        20*Nf*x^3 + 2*x^4 + 4*Nf*x^4)*G[0, 1, x])/((-1 + x)^3*x^2)) + 
   G[1, x]*(((I/6480)*eps^2*(1332 - 3366*eps - 14409*eps^2 - 14400*Nf - 
        4488*eps*Nf + 5456*eps^2*Nf - 252*x - 9522*eps*x - 42831*eps^2*x + 
        50400*Nf*x - 35784*eps*Nf*x - 204648*eps^2*Nf*x - 2088*x^2 - 
        111366*eps*x^2 - 572661*eps^2*x^2 - 62496*Nf*x^2 + 
        190944*eps*Nf*x^2 + 801972*eps^2*Nf*x^2 + 6444*x^3 + 90234*eps*x^3 + 
        301761*eps^2*x^3 + 40608*Nf*x^3 - 156888*eps*Nf*x^3 - 
        813444*eps^2*Nf*x^3 - 2700*x^4 + 7740*eps*x^4 + 101232*eps^2*x^4 - 
        4896*Nf*x^4 + 27432*eps*Nf*x^4 + 429408*eps^2*Nf*x^4 + 
        1440*eps^2*x^5 - 140832*eps^2*Nf*x^5 + 22464*eps^2*Nf*x^6))/
      ((-1 + x)^3*x^2) + ((I/180)*eps^4*(24 + 1104*Nf - 229*x - 3864*Nf*x + 
        244*x^2 + 5128*Nf*x^2 - 192*x^3 - 2440*Nf*x^3 + 35*x^4 + 712*Nf*x^4)*
       G[0, 1, x])/((-1 + x)^3*x^2)) - 
   ((I/180)*eps^4*(-1 + 800*Nf - 179*x - 2800*Nf*x + 354*x^2 + 3288*Nf*x^2 - 
      187*x^3 - 2624*Nf*x^3 + 5*x^4 + 88*Nf*x^4)*G[0, 0, 1, x])/
    ((-1 + x)^3*x^2) - ((I/180)*eps^4*(-16 + 3184*Nf - 329*x - 11144*Nf*x + 
      364*x^2 + 15128*Nf*x^2 - 572*x^3 - 6360*Nf*x^3 + 195*x^4 + 2392*Nf*x^4)*
     G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
   ((I/540)*eps^4*(691 - 3616*x + 2440*Nf*x - 426*x^2 + 4880*Nf*x^2 + 
      1117*x^3 + 2440*Nf*x^3)*Zeta[3])/((-1 + x)^3*x)) + 
 G[0, 0, 0, 1, x]*(-1/324*(-1296 + 58968*eps + 292896*eps^2 + 1353348*eps^3 + 
      6016356*eps^4 - 50976*eps*Nf - 219744*eps^2*Nf - 834888*eps^3*Nf - 
      3113384*eps^4*Nf + 10368*x - 99144*eps*x - 603288*eps^2*x - 
      3204522*eps^3*x - 15484851*eps^4*x + 163296*eps*Nf*x + 
      702216*eps^2*Nf*x + 2707416*eps^3*Nf*x + 10494084*eps^4*Nf*x + 
      10368*x^2 + 41472*eps*x^2 + 287064*eps^2*x^2 + 1680426*eps^3*x^2 + 
      8312787*eps^4*x^2 - 149472*eps*Nf*x^2 - 755640*eps^2*Nf*x^2 - 
      3330120*eps^3*Nf*x^2 - 14497628*eps^4*Nf*x^2 + 3888*x^3 + 
      19440*eps*x^3 + 243000*eps^2*x^3 + 1122336*eps^3*x^3 + 
      5100408*eps^4*x^3 + 30240*eps*Nf*x^3 + 376560*eps^2*Nf*x^3 + 
      2324640*eps^3*Nf*x^3 + 12040448*eps^4*Nf*x^3 - 104976*eps^2*x^4 - 
      405000*eps^3*x^4 - 1660176*eps^4*x^4 - 179280*eps^2*Nf*x^4 - 
      1422000*eps^3*Nf*x^4 - 7903632*eps^4*Nf*x^4 + 31104*eps^2*x^5 + 
      108864*eps^3*x^5 + 360288*eps^4*x^5 + 44064*eps^2*Nf*x^5 + 
      339552*eps^3*Nf*x^5 + 1840320*eps^4*Nf*x^5)/((-1 + x)^3*x) + 
   (28*eps^3*(-6 + 273*eps - 236*eps*Nf + 48*x - 459*eps*x + 756*eps*Nf*x + 
      48*x^2 + 192*eps*x^2 - 692*eps*Nf*x^2 + 18*x^3 + 90*eps*x^3 + 
      140*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^3*x)) + 
 G[0, 1, 1, 1, x]*((11664 + 16200*eps + 69984*eps^2 + 296298*eps^3 + 
     1143639*eps^4 - 3456*eps*Nf - 17640*eps^2*Nf - 113928*eps^3*Nf - 
     613900*eps^4*Nf - 25920*x - 9720*eps*x + 34992*eps^2*x + 
     132516*eps^3*x + 586926*eps^4*x + 27648*eps*Nf*x + 107856*eps^2*Nf*x + 
     598080*eps^3*Nf*x + 3229184*eps^4*Nf*x + 18144*x^2 + 103680*eps*x^2 + 
     425736*eps^2*x^2 + 2285010*eps^3*x^2 + 11166255*eps^4*x^2 - 
     97632*eps*Nf*x^2 - 491256*eps^2*Nf*x^2 - 2276904*eps^3*Nf*x^2 - 
     10232348*eps^4*Nf*x^2 - 3888*x^3 - 19440*eps*x^3 - 5832*eps^2*x^3 - 
     47304*eps^3*x^3 - 404352*eps^4*x^3 - 30240*eps*Nf*x^3 + 
     181152*eps^2*Nf*x^3 + 1547664*eps^3*Nf*x^3 + 8515312*eps^4*Nf*x^3 - 
     84240*eps^2*x^4 - 363528*eps^3*x^4 - 1686096*eps^4*x^4 - 
     214704*eps^2*Nf*x^4 - 1548432*eps^3*Nf*x^4 - 8138256*eps^4*Nf*x^4 + 
     31104*eps^2*x^5 + 108864*eps^3*x^5 + 360288*eps^4*x^5 + 
     44064*eps^2*Nf*x^5 + 339552*eps^3*Nf*x^5 + 1840320*eps^4*Nf*x^5)/
    (324*(-1 + x)^2*x^2) + (28*eps^3*(-54 - 75*eps + 16*eps*Nf + 120*x + 
      45*eps*x - 128*eps*Nf*x - 84*x^2 - 480*eps*x^2 + 452*eps*Nf*x^2 + 
      18*x^3 + 90*eps*x^3 + 140*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
 G[0, 0, 1, 0, 1, x]*((eps*(-3024 - 6912*eps - 32157*eps^2 - 126846*eps^3 + 
      3456*Nf + 3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 8532*x + 
      16848*eps*x + 73332*eps^2*x + 279018*eps^3*x - 12096*Nf*x - 
      15984*eps*Nf*x - 44442*eps^2*Nf*x - 166536*eps^3*Nf*x - 10368*x^2 - 
      22140*eps*x^2 - 92529*eps^2*x^2 - 390420*eps^3*x^2 + 15552*Nf*x^2 + 
      30024*eps*Nf*x^2 + 99774*eps^2*Nf*x^2 + 404700*eps^3*Nf*x^2 - 
      1080*x^3 + 2376*eps*x^3 + 6723*eps^2*x^3 + 55026*eps^3*x^3 - 
      8640*Nf*x^3 - 24624*eps*Nf*x^3 - 101898*eps^2*Nf*x^3 - 
      462960*eps^3*Nf*x^3 + 540*x^4 + 1080*eps*x^4 - 243*eps^2*x^4 - 
      1296*eps^3*x^4 + 1728*Nf*x^4 + 10368*eps*Nf*x^4 + 68580*eps^2*Nf*x^4 + 
      359640*eps^3*Nf*x^4 + 540*eps^2*x^5 + 351*eps^3*x^5 - 
      19332*eps^2*Nf*x^5 - 135108*eps^3*Nf*x^5 + 3240*eps^2*Nf*x^6 + 
      22680*eps^3*Nf*x^6))/(27*(-1 + x)^3*x^2) - 
   (56*eps^4*(-28 + 32*Nf + 79*x - 112*Nf*x - 96*x^2 + 144*Nf*x^2 - 10*x^3 - 
      80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
 G[0, 1, 0, 1, 1, x]*((eps*(2700 + 5724*eps + 24219*eps^2 + 98928*eps^3 - 
      1440*eps*Nf - 7080*eps^2*Nf - 26896*eps^3*Nf - 8100*x - 13824*eps*x - 
      52461*eps^2*x - 201744*eps^3*x + 7992*eps*Nf*x + 34560*eps^2*Nf*x + 
      119466*eps^3*Nf*x + 11448*x^2 + 25812*eps*x^2 + 95283*eps^2*x^2 + 
      339930*eps^3*x^2 - 1728*Nf*x^2 - 16200*eps*Nf*x^2 - 
      51210*eps^2*Nf*x^2 - 156900*eps^3*Nf*x^2 + 540*x^3 - 5832*eps*x^3 - 
      15282*eps^2*x^3 - 43740*eps^3*x^3 - 3456*Nf*x^3 + 17280*eps*Nf*x^3 + 
      43902*eps^2*Nf*x^3 + 106236*eps^3*Nf*x^3 - 540*x^4 - 1080*eps*x^4 + 
      9423*eps^2*x^4 + 53298*eps^3*x^4 - 1728*Nf*x^4 - 10368*eps*Nf*x^4 - 
      24084*eps^2*Nf*x^4 - 37368*eps^3*Nf*x^4 - 540*eps^2*x^5 - 
      4077*eps^3*x^5 - 9828*eps^2*Nf*x^5 - 69012*eps^3*Nf*x^5 + 
      3240*eps^2*Nf*x^6 + 22680*eps^3*Nf*x^6))/(27*(-1 + x)^3*x^2) + 
   (56*eps^4*(-25 + 75*x - 106*x^2 + 16*Nf*x^2 - 5*x^3 + 32*Nf*x^3 + 5*x^4 + 
      16*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
 G[0, 0, 0, 1, 1, x]*
  ((eps*(-21384 - 60372*eps - 318546*eps^2 - 1335879*eps^3 + 24192*Nf + 
      27792*eps*Nf + 75192*eps^2*Nf + 285244*eps^3*Nf + 55080*x + 
      126468*eps*x + 657666*eps^2*x + 2763585*eps^3*x - 84672*Nf*x - 
      192816*eps*Nf*x - 628728*eps^2*Nf*x - 2345836*eps^3*Nf*x - 82512*x^2 - 
      138564*eps*x^2 - 573102*eps^2*x^2 - 2784915*eps^3*x^2 + 114048*Nf*x^2 + 
      457632*eps*Nf*x^2 + 1675896*eps^2*Nf*x^2 + 6510172*eps^3*Nf*x^2 - 
      28296*x^3 - 59508*eps*x^3 - 363258*eps^2*x^3 - 1085211*eps^3*x^3 - 
      50112*Nf*x^3 - 380016*eps*Nf*x^3 - 1727832*eps^2*Nf*x^3 - 
      7572092*eps^3*Nf*x^3 + 8856*x^4 + 16632*eps*x^4 + 56592*eps^2*x^4 + 
      345168*eps^3*x^4 + 17280*Nf*x^4 + 113904*eps*Nf*x^4 + 
      1020288*eps^2*Nf*x^4 + 5607440*eps^3*Nf*x^4 + 5400*eps^2*x^5 - 
      6048*eps^3*x^5 - 375552*eps^2*Nf*x^5 - 2645088*eps^3*Nf*x^5 + 
      76032*eps^2*Nf*x^6 + 532224*eps^3*Nf*x^6))/(108*(-1 + x)^3*x^2) - 
   (28*eps^4*(-99 + 112*Nf + 255*x - 392*Nf*x - 382*x^2 + 528*Nf*x^2 - 
      131*x^3 - 232*Nf*x^3 + 41*x^4 + 80*Nf*x^4)*Zeta[3])/
    (3*(-1 + x)^3*x^2)) + G[0, 0, 1, 1, 1, x]*
  ((eps*(34128 + 74736*eps + 295488*eps^2 + 1134162*eps^3 - 10368*Nf - 
      18432*eps*Nf - 66864*eps^2*Nf - 221192*eps^3*Nf - 102600*x - 
      218160*eps*x - 831060*eps^2*x - 3007530*eps^3*x + 36288*Nf*x + 
      59760*eps*Nf*x + 203424*eps^2*Nf*x + 541408*eps^3*Nf*x + 121824*x^2 + 
      380052*eps*x^2 + 1605582*eps^2*x^2 + 5770467*eps^3*x^2 - 58752*Nf*x^2 - 
      29952*eps*Nf*x^2 + 105960*eps^2*Nf*x^2 + 956852*eps^3*Nf*x^2 - 
      1728*x^3 - 120636*eps*x^3 - 586818*eps^2*x^3 - 2067039*eps^3*x^3 + 
      1728*Nf*x^3 + 71136*eps*Nf*x^3 - 254328*eps^2*Nf*x^3 - 
      2185372*eps^3*Nf*x^3 - 8856*x^4 - 16632*eps*x^4 + 126576*eps^2*x^4 + 
      751464*eps^3*x^4 - 17280*Nf*x^4 - 113904*eps*Nf*x^4 + 
      121920*eps^2*Nf*x^4 + 2022256*eps^3*Nf*x^4 - 6696*eps^2*x^5 - 
      63936*eps^3*x^5 - 308736*eps^2*Nf*x^5 - 2144928*eps^3*Nf*x^5 + 
      76032*eps^2*Nf*x^6 + 532224*eps^3*Nf*x^6))/(108*(-1 + x)^3*x^2) + 
   (28*eps^4*(-158 + 48*Nf + 475*x - 168*Nf*x - 564*x^2 + 272*Nf*x^2 + 
      8*x^3 - 8*Nf*x^3 + 41*x^4 + 80*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
 G[0, 0, 1, 1, x]*(-1/648*(19440 + 71928*eps + 385236*eps^2 + 1611738*eps^3 + 
      6257331*eps^4 - 20736*Nf - 26784*eps*Nf - 76608*eps^2*Nf - 
      296232*eps^3*Nf - 1193140*eps^4*Nf - 54432*x - 61560*eps*x - 
      352188*eps^2*x - 1174014*eps^3*x - 2454057*eps^4*x + 72576*Nf*x + 
      70848*eps*Nf*x + 74880*eps^2*Nf*x + 193992*eps^3*Nf*x + 
      1243564*eps^4*Nf*x + 69984*x^2 + 177552*eps*x^2 + 769176*eps^2*x^2 + 
      2773116*eps^3*x^2 + 8219394*eps^4*x^2 - 103680*Nf*x^2 - 
      133056*eps*Nf*x^2 - 210528*eps^2*Nf*x^2 - 779280*eps^3*Nf*x^2 - 
      4145080*eps^4*Nf*x^2 + 11664*x^3 - 112752*eps*x^3 - 378432*eps^2*x^3 - 
      1570104*eps^3*x^3 - 6336144*eps^4*x^3 + 31104*Nf*x^3 + 
      37152*eps*Nf*x^3 + 54144*eps^2*Nf*x^3 + 546720*eps^3*Nf*x^3 + 
      3766912*eps^4*Nf*x^3 - 7776*x^4 + 49248*eps*x^4 + 308448*eps^2*x^4 + 
      1395792*eps^3*x^4 + 6137856*eps^4*x^4 - 20736*Nf*x^4 + 
      19008*eps*Nf*x^4 - 58176*eps^2*Nf*x^4 - 755904*eps^3*Nf*x^4 - 
      4488704*eps^4*Nf*x^4 + 10368*eps^2*x^5 + 67392*eps^3*x^5 + 
      386208*eps^4*x^5 + 89856*eps^2*Nf*x^5 + 564480*eps^3*Nf*x^5 + 
      2674560*eps^4*Nf*x^5)/((-1 + x)^3*x^2) + 
   (14*eps^3*(90 + 333*eps - 96*Nf - 124*eps*Nf - 252*x - 285*eps*x + 
      336*Nf*x + 328*eps*Nf*x + 324*x^2 + 822*eps*x^2 - 480*Nf*x^2 - 
      616*eps*Nf*x^2 + 54*x^3 - 522*eps*x^3 + 144*Nf*x^3 + 172*eps*Nf*x^3 - 
      36*x^4 + 228*eps*x^4 - 96*Nf*x^4 + 88*eps*Nf*x^4)*Zeta[3])/
    (9*(-1 + x)^3*x^2)) + 
 G[0, x]^4*((2592*eps + 5832*eps^2 + 4212*eps^3 - 10098*eps^4 + 864*eps*Nf + 
     576*eps^2*Nf - 2640*eps^3*Nf - 16088*eps^4*Nf - 864*x + 2268*eps*x + 
     21492*eps^2*x + 140994*eps^3*x + 679671*eps^4*x - 13104*eps^2*Nf*x - 
     81240*eps^3*Nf*x - 375244*eps^4*Nf*x - 1080*x^2 - 972*eps*x^2 + 
     2268*eps^2*x^2 - 150876*eps^3*x^2 - 1181655*eps^4*x^2 + 
     1728*eps*Nf*x^2 + 19728*eps^2*Nf*x^2 + 135768*eps^3*Nf*x^2 + 
     692684*eps^4*Nf*x^2 - 216*x^3 - 3888*eps*x^3 - 61992*eps^2*x^3 - 
     160110*eps^3*x^3 - 386478*eps^4*x^3 - 864*eps*Nf*x^3 + 
     1728*eps^2*Nf*x^3 - 42912*eps^3*Nf*x^3 - 380832*eps^4*Nf*x^3 + 
     49140*eps^2*x^4 + 173448*eps^3*x^4 + 640386*eps^4*x^4 - 
     12960*eps^2*Nf*x^4 - 34992*eps^3*Nf*x^4 + 18936*eps^4*Nf*x^4 - 
     15552*eps^2*x^5 - 54432*eps^3*x^5 - 180144*eps^4*x^5 + 
     5184*eps^2*Nf*x^5 + 20736*eps^3*Nf*x^5 + 59616*eps^4*Nf*x^5)/
    (1296*(-1 + x)^3*x) + (eps^2*(3024 + 6750*eps + 28908*eps^2 - 3456*Nf - 
      2688*eps*Nf - 4792*eps^2*Nf - 9072*x - 19080*eps*x - 71955*eps^2*x + 
      12096*Nf*x + 720*eps*Nf*x - 21960*eps^2*Nf*x + 8496*x^2 + 
      39510*eps*x^2 + 177507*eps^2*x^2 - 15552*Nf*x^2 + 14400*eps*Nf*x^2 + 
      84144*eps^2*Nf*x^2 - 2340*x^3 - 31266*eps*x^3 - 151569*eps^2*x^3 + 
      8640*Nf*x^3 - 19488*eps*Nf*x^3 - 100208*eps^2*Nf*x^3 - 468*x^4 + 
      4518*eps*x^4 + 5859*eps^2*x^4 - 1728*Nf*x^4 + 7344*eps*Nf*x^4 + 
      50448*eps^2*Nf*x^4 + 25488*eps^2*x^5 - 8592*eps^2*Nf*x^5 - 
      6912*eps^2*x^6 + 3744*eps^2*Nf*x^6)*G[1, x]^2)/(432*(-1 + x)^3*x^2) - 
   (eps^2*(-36 + 1386*eps + 2034*eps^2 - 1248*eps*Nf - 2080*eps^2*Nf + 
      2592*x + 1620*eps*x + 12564*eps^2*x + 4320*eps*Nf*x + 
      13704*eps^2*Nf*x + 3168*x^2 - 2970*eps*x^2 - 22023*eps^2*x^2 - 
      3552*eps*Nf*x^2 - 15160*eps^2*Nf*x^2 + 684*x^3 - 360*eps*x^3 - 
      7929*eps^2*x^3 + 96*eps*Nf*x^3 + 9136*eps^2*Nf*x^3 + 11880*eps^2*x^4 - 
      10896*eps^2*Nf*x^4 - 3456*eps^2*x^5 + 3744*eps^2*Nf*x^5)*G[0, 1, x])/
    (216*(-1 + x)^3*x) + (7*eps^3*(-24*eps - 8*eps*Nf + 8*x - 21*eps*x + 
      10*x^2 + 9*eps*x^2 - 16*eps*Nf*x^2 + 2*x^3 + 36*eps*x^3 + 8*eps*Nf*x^3)*
     Zeta[3])/(18*(-1 + x)^3*x) + 
   G[1, x]*((eps*(1269*eps + 8910*eps^2 + 47277*eps^3 - 1656*eps*Nf - 
        8136*eps^2*Nf - 33468*eps^3*Nf - 72*x - 4410*eps*x - 28557*eps^2*x - 
        151497*eps^3*x + 5184*eps*Nf*x + 22980*eps^2*Nf*x + 
        92294*eps^3*Nf*x - 90*x^2 + 2430*eps*x^2 + 14886*eps^2*x^2 + 
        81369*eps^3*x^2 - 5040*eps*Nf*x^2 - 24492*eps^2*Nf*x^2 - 
        105770*eps^3*Nf*x^2 - 18*x^3 + 927*eps*x^3 + 11286*eps^2*x^3 + 
        45450*eps^3*x^3 + 1656*eps*Nf*x^3 + 12336*eps^2*Nf*x^3 + 
        69688*eps^3*Nf*x^3 - 6318*eps^2*x^4 - 24012*eps^3*x^4 - 
        2448*eps^2*Nf*x^4 - 25200*eps^3*Nf*x^4 + 1728*eps^2*x^5 + 
        6048*eps^3*x^5 + 288*eps^2*Nf*x^5 + 3744*eps^3*Nf*x^5))/
      (108*(-1 + x)^3*x) + (7*eps^4*(1 + x)*(4 + x)*Zeta[3])/
      (9*(-1 + x)^3))) + G[0, 1, x]*
  ((eps^2*(-4284 - 8766*eps - 40419*eps^2 + 4896*Nf + 4224*eps*Nf + 
      8834*eps^2*Nf + 12780*x + 23220*eps*x + 100152*eps^2*x - 17136*Nf*x - 
      20592*eps*Nf*x - 54846*eps^2*Nf*x - 13536*x^2 - 20664*eps*x^2 - 
      85014*eps^2*x^2 + 22032*Nf*x^2 + 37080*eps*Nf*x^2 + 
      120840*eps^2*Nf*x^2 + 1296*x^3 - 1242*eps*x^3 - 16182*eps^2*x^3 - 
      12240*Nf*x^3 - 29592*eps*Nf*x^3 - 124344*eps^2*Nf*x^3 + 360*x^4 + 
      612*eps*x^4 + 1341*eps^2*x^4 + 2448*Nf*x^4 + 12096*eps*Nf*x^4 + 
      85464*eps^2*Nf*x^4 + 1116*eps^2*x^5 - 26064*eps^2*Nf*x^5 + 
      4320*eps^2*Nf*x^6)*G[0, 0, 0, 1, x])/(9*(-1 + x)^3*x^2) + 
   (2*eps^2*(-684 - 1593*eps - 8163*eps^2 + 1872*Nf + 1104*eps*Nf + 
      865*eps^2*Nf + 1980*x + 4671*eps*x + 23328*eps^2*x - 6552*Nf*x - 
      4896*eps*Nf*x - 8739*eps^2*Nf*x - 720*x^2 + 2088*eps*x^2 + 
      2628*eps^2*x^2 + 7488*Nf*x^2 + 7272*eps*Nf*x^2 + 28182*eps^2*Nf*x^2 + 
      792*x^3 - 2664*eps*x^3 - 7920*eps^2*x^3 - 6552*Nf*x^3 - 
      3816*eps*Nf*x^3 - 32778*eps^2*Nf*x^3 + 5292*eps^2*x^4 + 
      24696*eps^2*Nf*x^4 + 324*eps^2*x^5 - 16524*eps^2*Nf*x^5 + 
      3672*eps^2*Nf*x^6)*G[0, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) - 
   (eps*(1080 - 11124*eps - 66150*eps^2 - 268137*eps^3 + 6912*Nf + 
      4176*eps*Nf + 2712*eps^2*Nf - 10684*eps^3*Nf - 7776*x + 43956*eps*x + 
      272538*eps^2*x + 1118043*eps^3*x - 24192*Nf*x - 28800*eps*Nf*x - 
      61896*eps^2*Nf*x - 121364*eps^3*Nf*x + 15984*x^2 - 31752*eps*x^2 - 
      295056*eps^2*x^2 - 1352862*eps^3*x^2 + 27648*Nf*x^2 + 
      52992*eps*Nf*x^2 + 157224*eps^2*Nf*x^2 + 432920*eps^3*Nf*x^2 - 
      11448*x^3 - 27864*eps*x^3 - 13608*eps^2*x^3 + 16740*eps^3*x^3 - 
      24192*Nf*x^3 - 46800*eps*Nf*x^3 - 131496*eps^2*Nf*x^3 - 
      408208*eps^3*Nf*x^3 + 6912*x^4 + 11664*eps*x^4 + 45036*eps^2*x^4 + 
      243648*eps^3*x^4 + 20448*eps*Nf*x^4 + 60720*eps^2*Nf*x^4 + 
      259648*eps^3*Nf*x^4 + 1296*eps^2*x^5 + 6156*eps^3*x^5 - 
      30096*eps^2*Nf*x^5 - 247440*eps^3*Nf*x^5 + 12960*eps^2*Nf*x^6 + 
      90720*eps^3*Nf*x^6)*Zeta[3])/(108*(-1 + x)^3*x^2) + 
   (28*eps^4*(5 + 32*Nf - 36*x - 112*Nf*x + 74*x^2 + 128*Nf*x^2 - 53*x^3 - 
      112*Nf*x^3 + 32*x^4)*Zeta[3]^2)/(3*(-1 + x)^3*x^2) + 
   G[0, 0, 1, x]*(-1/27*(eps*(-3024 - 6912*eps - 32157*eps^2 - 126846*eps^3 + 
         3456*Nf + 3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 8532*x + 
         16848*eps*x + 73332*eps^2*x + 279018*eps^3*x - 12096*Nf*x - 
         15984*eps*Nf*x - 44442*eps^2*Nf*x - 166536*eps^3*Nf*x - 10368*x^2 - 
         22140*eps*x^2 - 92529*eps^2*x^2 - 390420*eps^3*x^2 + 15552*Nf*x^2 + 
         30024*eps*Nf*x^2 + 99774*eps^2*Nf*x^2 + 404700*eps^3*Nf*x^2 - 
         1080*x^3 + 2376*eps*x^3 + 6723*eps^2*x^3 + 55026*eps^3*x^3 - 
         8640*Nf*x^3 - 24624*eps*Nf*x^3 - 101898*eps^2*Nf*x^3 - 
         462960*eps^3*Nf*x^3 + 540*x^4 + 1080*eps*x^4 - 243*eps^2*x^4 - 
         1296*eps^3*x^4 + 1728*Nf*x^4 + 10368*eps*Nf*x^4 + 
         68580*eps^2*Nf*x^4 + 359640*eps^3*Nf*x^4 + 540*eps^2*x^5 + 
         351*eps^3*x^5 - 19332*eps^2*Nf*x^5 - 135108*eps^3*Nf*x^5 + 
         3240*eps^2*Nf*x^6 + 22680*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
     (56*eps^4*(-28 + 32*Nf + 79*x - 112*Nf*x - 96*x^2 + 144*Nf*x^2 - 
        10*x^3 - 80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*Zeta[3])/
      (3*(-1 + x)^3*x^2))) + 
 Pi^4*(-1/466560*(68688 + 903312*eps + 957420*eps^2 - 7892802*eps^3 - 
      61964595*eps^4 + 2157840*eps*Nf + 5855328*eps^2*Nf + 
      17285832*eps^3*Nf + 57145788*eps^4*Nf - 526176*x - 3404592*eps*x - 
      6207840*eps^2*x + 14399856*eps^3*x + 164772792*eps^4*x + 228096*Nf*x - 
      6081696*eps*Nf*x - 9100224*eps^2*Nf*x + 1738560*eps^3*Nf*x + 
      61527152*eps^4*Nf*x + 138672*x^2 + 1778112*eps*x^2 + 
      7782804*eps^2*x^2 + 22684050*eps^3*x^2 + 71523243*eps^4*x^2 + 
      456192*Nf*x^2 + 6403536*eps*Nf*x^2 + 14611104*eps^2*Nf*x^2 + 
      5374296*eps^3*Nf*x^2 - 78604812*eps^4*Nf*x^2 + 458784*x^3 + 
      391392*eps*x^3 - 438048*eps^2*x^3 - 5067360*eps^3*x^3 - 
      26647704*eps^4*x^3 + 228096*Nf*x^3 - 3388608*eps*Nf*x^3 - 
      14947776*eps^2*Nf*x^3 - 37347072*eps^3*Nf*x^3 - 81605824*eps^4*Nf*x^3 - 
      1573344*eps^2*x^4 - 5526144*eps^3*x^4 - 20611584*eps^4*x^4 - 
      1162944*eps^2*Nf*x^4 - 8872704*eps^3*Nf*x^4 - 54265440*eps^4*Nf*x^4 + 
      559872*eps^2*x^5 + 1959552*eps^3*x^5 + 6485184*eps^4*x^5 + 
      404352*eps^2*Nf*x^5 + 3390336*eps^3*Nf*x^5 + 19128960*eps^4*Nf*x^5)/
     ((-1 + x)^3*x) + (361*eps^4*(1 + x)*(4 + x)*G[0, x]^4)/
    (2160*(-1 + x)^3) - (eps^3*(2514 + 1755*eps - 1848*eps*Nf - 5628*x - 
      8370*eps*x + 7056*eps*Nf*x + 4200*x^2 + 16413*eps*x^2 - 
      4160*eps*Nf*x^2 - 1086*x^3 - 4998*eps*x^3 + 6632*eps*Nf*x^3)*G[1, x]^3)/
    (3240*(-1 + x)^2*x^2) - (361*eps^4*(-5 + x)*G[1, x]^4)/(2160*x^2) + 
   G[0, x]^3*((eps^3*(486 - 1302*eps - 3272*eps*Nf - 2400*x + 6693*eps*x + 
        12000*eps*Nf*x - 2028*x^2 - 1389*eps*x^2 - 11664*eps*Nf*x^2 - 
        1086*x^3 - 4998*eps*x^3 + 6632*eps*Nf*x^3))/(3240*(-1 + x)^3*x) - 
     (eps^4*(400 + 640*Nf - 1441*x - 2240*Nf*x + 2000*x^2 + 2880*Nf*x^2 - 
        382*x^3 - 1600*Nf*x^3 + 261*x^4 + 320*Nf*x^4)*G[1, x])/
      (540*(-1 + x)^3*x^2)) - 
   (eps^2*(16488 + 4860*eps - 68373*eps^2 + 27072*Nf + 21000*eps*Nf + 
      44714*eps^2*Nf - 51300*x + 13572*eps*x + 575397*eps^2*x - 94752*Nf*x - 
      215688*eps*Nf*x - 852542*eps^2*Nf*x + 67752*x^2 + 13734*eps*x^2 - 
      717912*eps^2*x^2 + 101520*Nf*x^2 + 402528*eps*Nf*x^2 + 
      1760726*eps^2*Nf*x^2 - 4788*x^3 - 53766*eps*x^3 - 71280*eps^2*x^3 - 
      108288*Nf*x^3 - 453744*eps*Nf*x^3 - 1956762*eps^2*Nf*x^3 - 11736*x^4 + 
      16884*eps*x^4 + 231048*eps^2*x^4 - 6768*Nf*x^4 + 279744*eps*Nf*x^4 + 
      1276804*eps^2*Nf*x^4 - 3348*eps^2*x^5 - 121716*eps^2*Nf*x^5 + 
      31752*eps^2*Nf*x^6)*G[0, 1, x])/(3240*(-1 + x)^3*x^2) - 
   (eps^4*(1 - 116*Nf + 17*x + 406*Nf*x - 64*x^2 - 464*Nf*x^2 + 44*x^3 + 
      406*Nf*x^3)*G[0, 1, x]^2)/(9*(-1 + x)^3*x^2) + 
   G[1, x]^2*((eps^2*(82980 + 117846*eps + 300069*eps^2 - 92736*Nf - 
        12408*eps*Nf + 163796*eps^2*Nf - 241272*x - 367722*eps*x - 
        343863*eps^2*x + 324576*Nf*x - 243984*eps*Nf*x - 1949564*eps^2*Nf*x + 
        205704*x^2 + 506268*eps*x^2 + 1037844*eps^2*x^2 - 420480*Nf*x^2 + 
        576192*eps*Nf*x^2 + 3482828*eps^2*Nf*x^2 - 9684*x^3 - 
        269280*eps*x^3 - 1348506*eps^2*x^3 + 225504*Nf*x^3 - 
        821928*eps*Nf*x^3 - 3648980*eps^2*Nf*x^3 - 39672*x^4 + 
        27648*eps*x^4 + 474840*eps^2*x^4 - 49536*Nf*x^4 + 514752*eps*Nf*x^4 + 
        1995592*eps^2*Nf*x^4 + 10080*eps^2*x^5 + 61536*eps^2*Nf*x^5 - 
        6480*eps^2*x^6 + 1728*eps^2*Nf*x^6))/(12960*(-1 + x)^3*x^2) + 
     (eps^4*(-80 + 304*Nf + 193*x - 1064*Nf*x - 96*x^2 + 1376*Nf*x^2 - 
        106*x^3 - 744*Nf*x^3 + 83*x^4 + 160*Nf*x^4)*G[0, 1, x])/
      (36*(-1 + x)^3*x^2)) + G[0, x]^2*
    ((eps^2*(-6948 - 41184*eps - 191394*eps^2 - 58104*eps*Nf - 
        221184*eps^2*Nf - 28224*x + 99774*eps*x + 655065*eps^2*x + 
        182016*eps*Nf*x + 706812*eps^2*Nf*x - 49176*x^2 - 95382*eps*x^2 - 
        393291*eps^2*x^2 - 180912*eps*Nf*x^2 - 762548*eps^2*Nf*x^2 - 
        108*x^3 + 4896*eps*x^3 - 92844*eps^2*x^3 + 70200*eps*Nf*x^3 + 
        415488*eps^2*Nf*x^3 + 31140*eps^2*x^4 - 99384*eps^2*Nf*x^4 - 
        6480*eps^2*x^5 + 28080*eps^2*Nf*x^5))/(12960*(-1 + x)^3*x) - 
     (eps^3*(-1560 - 1680*eps - 2880*Nf - 640*eps*Nf + 6246*x + 17442*eps*x + 
        10080*Nf*x - 16412*eps*Nf*x - 7680*x^2 - 52803*eps*x^2 - 
        12960*Nf*x^2 + 54768*eps*Nf*x^2 + 3972*x^3 + 36795*eps*x^3 + 
        7200*Nf*x^3 - 55880*eps*Nf*x^3 - 1686*x^4 + 3282*eps*x^4 - 
        1440*Nf*x^4 + 21212*eps*Nf*x^4)*G[1, x])/(2160*(-1 + x)^3*x^2) + 
     (eps^4*(-3254 + 2736*Nf + 9761*x - 9576*Nf*x - 9520*x^2 + 12312*Nf*x^2 + 
        2588*x^3 - 6840*Nf*x^3 + 543*x^4 + 1368*Nf*x^4)*G[1, x]^2)/
      (720*(-1 + x)^3*x^2) + (eps^4*(530 + 880*Nf - 1771*x - 3080*Nf*x + 
        3120*x^2 + 3960*Nf*x^2 + 268*x^3 - 2200*Nf*x^3 + 331*x^4 + 
        440*Nf*x^4)*G[0, 1, x])/(180*(-1 + x)^3*x^2)) + 
   (eps^3*(1740 + 510*eps + 4800*Nf + 200*eps*Nf - 5106*x - 7572*eps*x - 
      16800*Nf*x - 20108*eps*Nf*x + 12120*x^2 + 6417*eps*x^2 + 24960*Nf*x^2 + 
      88832*eps*Nf*x^2 + 528*x^3 - 3363*eps*x^3 - 5280*Nf*x^3 - 
      68568*eps*Nf*x^3 + 2466*x^4 - 1464*eps*x^4 + 5760*Nf*x^4 + 
      5092*eps*Nf*x^4)*G[0, 0, 1, x])/(1080*(-1 + x)^3*x^2) - 
   (eps^3*(5874 + 201*eps + 6720*Nf + 6084*eps*Nf - 20202*x - 3681*eps*x - 
      23520*Nf*x - 3836*eps*Nf*x + 23268*x^2 + 11697*eps*x^2 + 32640*Nf*x^2 - 
      46936*eps*Nf*x^2 - 7926*x^3 - 7473*eps*x^3 - 12000*Nf*x^3 + 
      35196*eps*Nf*x^3 + 2466*x^4 - 1464*eps*x^4 + 5760*Nf*x^4 + 
      5092*eps*Nf*x^4)*G[0, 1, 1, x])/(1080*(-1 + x)^3*x^2) + 
   (eps^4*(835 + 1600*Nf - 3226*x - 5600*Nf*x + 2458*x^2 + 7960*Nf*x^2 - 
      3837*x^3 - 2480*Nf*x^3 + 668*x^4 + 1560*Nf*x^4)*G[0, 0, 0, 1, x])/
    (90*(-1 + x)^3*x^2) + (eps^4*(-4285 + 4304*Nf + 11918*x - 15064*Nf*x - 
      15266*x^2 + 21520*Nf*x^2 - 2811*x^3 - 6456*Nf*x^3 + 1874*x^4 + 
      4304*Nf*x^4)*G[0, 0, 1, 1, x])/(180*(-1 + x)^3*x^2) + 
   (eps^4*(-1551 + 1520*Nf + 4706*x - 5320*Nf*x - 3986*x^2 + 7640*Nf*x^2 + 
      1833*x^3 - 2200*Nf*x^3 + 668*x^4 + 1560*Nf*x^4)*G[0, 1, 1, 1, x])/
    (90*(-1 + x)^3*x^2) - (eps^3*(-11136 - 42918*eps - 48768*eps*Nf + 
      19428*x + 190515*eps*x - 24672*Nf*x + 85960*eps*Nf*x - 36246*x^2 - 
      109977*eps*x^2 - 49344*Nf*x^2 - 105420*eps*Nf*x^2 - 22266*x^3 - 
      8292*eps*x^3 - 24672*Nf*x^3 + 94540*eps*Nf*x^3)*Zeta[3])/
    (3240*(-1 + x)^3*x) + 
   G[0, x]*(-1/38880*(eps*(-17280 - 101196*eps - 424494*eps^2 - 
         1499553*eps^3 - 139104*eps*Nf - 547848*eps^2*Nf - 1861284*eps^3*Nf - 
         69120*x + 291708*eps*x + 1786914*eps^2*x + 7808265*eps^3*x + 
         444960*eps*Nf*x + 1708848*eps^2*Nf*x + 5805228*eps^3*Nf*x - 
         120960*x^2 - 196884*eps*x^2 - 485946*eps^2*x^2 - 555525*eps^3*x^2 - 
         433440*eps*Nf*x^2 - 1856544*eps^2*Nf*x^2 - 7077148*eps^3*Nf*x^2 + 
         12420*eps*x^3 - 505818*eps^2*x^3 - 2822391*eps^3*x^3 + 
         159840*eps*Nf*x^3 + 1073304*eps^2*Nf*x^3 + 5170572*eps^3*Nf*x^3 + 
         294624*eps^2*x^4 + 1194912*eps^3*x^4 - 340272*eps^2*Nf*x^4 - 
         2294832*eps^3*Nf*x^4 - 93312*eps^2*x^5 - 326592*eps^3*x^5 + 
         101088*eps^2*Nf*x^5 + 614304*eps^3*Nf*x^5))/((-1 + x)^3*x) + 
     (eps^3*(3600 + 7071*eps - 3360*Nf - 2676*eps*Nf - 10650*x - 
        20682*eps*x + 11760*Nf*x + 1996*eps*Nf*x + 10680*x^2 + 
        40755*eps*x^2 - 15120*Nf*x^2 + 10368*eps*Nf*x^2 - 2460*x^3 - 
        29793*eps*x^3 + 8400*Nf*x^3 - 15720*eps*Nf*x^3 - 630*x^4 + 
        3429*eps*x^4 - 1680*Nf*x^4 + 6632*eps*Nf*x^4)*G[1, x]^2)/
      (1080*(-1 + x)^3*x^2) - (eps^4*(1615 + 1520*Nf - 5429*x - 5320*Nf*x + 
        6402*x^2 + 6840*Nf*x^2 - 3202*x^3 - 3800*Nf*x^3 + 524*x^4 + 
        760*Nf*x^4)*G[1, x]^3)/(540*(-1 + x)^3*x^2) + 
     (eps^3*(-640 - 540*eps - 1280*Nf - 240*eps*Nf + 2002*x + 374*eps*x + 
        4480*Nf*x + 1116*eps*Nf*x - 4480*x^2 - 4349*eps*x^2 - 5760*Nf*x^2 - 
        2384*eps*Nf*x^2 - 876*x^3 + 2771*eps*x^3 + 3200*Nf*x^3 + 
        1296*eps*Nf*x^3 - 482*x^4 - 352*eps*x^4 - 640*Nf*x^4 + 
        476*eps*Nf*x^4)*G[0, 1, x])/(360*(-1 + x)^3*x^2) + 
     G[1, x]*((eps^2*(9756 + 6732*eps - 5121*eps^2 + 11808*Nf + 6432*eps*Nf + 
          2842*eps^2*Nf - 30780*x - 55026*eps*x - 146097*eps^2*x - 
          41328*Nf*x + 1080*eps*Nf*x + 89658*eps^2*Nf*x + 40032*x^2 + 
          41616*eps*x^2 + 69066*eps^2*x^2 + 53136*Nf*x^2 - 44136*eps*Nf*x^2 - 
          274956*eps^2*Nf*x^2 - 828*x^3 + 25632*eps*x^3 + 122355*eps^2*x^3 - 
          29520*Nf*x^3 + 56040*eps*Nf*x^3 + 279436*eps^2*Nf*x^3 - 900*x^4 - 
          21510*eps*x^4 - 160371*eps^2*x^4 + 5904*Nf*x^4 - 22104*eps*Nf*x^4 - 
          108540*eps^2*Nf*x^4 + 85950*eps^2*x^5 - 5388*eps^2*Nf*x^5 - 
          27864*eps^2*x^6 + 2808*eps^2*Nf*x^6))/(3240*(-1 + x)^3*x^2) + 
       (eps^4*(574 + 784*Nf - 2081*x - 2744*Nf*x + 1680*x^2 + 3528*Nf*x^2 - 
          2608*x^3 - 1960*Nf*x^3 + 197*x^4 + 392*Nf*x^4)*G[0, 1, x])/
        (180*(-1 + x)^3*x^2)) - (eps^4*(690 + 1200*Nf - 2431*x - 4200*Nf*x + 
        2964*x^2 + 5400*Nf*x^2 - 1427*x^3 - 3000*Nf*x^3 + 292*x^4 + 
        600*Nf*x^4)*G[0, 0, 1, x])/(90*(-1 + x)^3*x^2) - 
     (eps^4*(-3306 + 5424*Nf + 8659*x - 18984*Nf*x - 11480*x^2 + 
        24408*Nf*x^2 - 4988*x^3 - 13560*Nf*x^3 + 1197*x^4 + 2712*Nf*x^4)*
       G[0, 1, 1, x])/(180*(-1 + x)^3*x^2) + 
     (eps^4*(-4291 - 14584*x - 26812*x^2 + 645*x^3)*Zeta[3])/
      (540*(-1 + x)^3*x)) + 
   G[1, x]*((eps*(-80784 + 90504*eps + 1186704*eps^2 + 6235596*eps^3 - 
        183168*Nf - 174816*eps*Nf - 424704*eps^2*Nf - 1422608*eps^3*Nf + 
        301320*x + 83808*eps*x - 2485080*eps^2*x - 14470326*eps^3*x + 
        641088*Nf*x + 169488*eps*Nf*x - 206400*eps^2*Nf*x - 
        669032*eps^3*Nf*x - 306720*x^2 - 467640*eps*x^2 + 379620*eps^2*x^2 + 
        1888272*eps^3*x^2 - 843264*Nf*x^2 + 1007712*eps*Nf*x^2 + 
        5292840*eps^2*Nf*x^2 + 17895872*eps^3*Nf*x^2 + 91584*x^3 + 
        226908*eps*x^3 + 611334*eps^2*x^3 + 4291569*eps^3*x^3 + 
        419904*Nf*x^3 - 909504*eps*Nf*x^3 - 5935776*eps^2*Nf*x^3 - 
        21852604*eps^3*Nf*x^3 - 17064*x^4 + 154980*eps*x^4 + 
        850662*eps^2*x^4 + 2950641*eps^3*x^4 - 110592*Nf*x^4 - 
        17136*eps*Nf*x^4 + 2328504*eps^2*Nf*x^4 + 12592924*eps^3*Nf*x^4 - 
        265896*eps^2*x^5 - 814536*eps^3*x^5 - 767952*eps^2*Nf*x^5 - 
        5908080*eps^3*Nf*x^5 + 93312*eps^2*x^6 + 326592*eps^3*x^6 + 
        168480*eps^2*Nf*x^6 + 1272672*eps^3*Nf*x^6))/(38880*(-1 + x)^3*x^2) + 
     (eps^3*(-84 - 630*eps + 672*Nf + 648*eps*Nf + 114*x + 1500*eps*x - 
        2352*Nf*x - 764*eps*Nf*x - 72*x^2 - 1287*eps*x^2 + 3072*Nf*x^2 - 
        3712*eps*Nf*x^2 - 96*x^3 + 465*eps*x^3 - 1584*Nf*x^3 + 
        2976*eps*Nf*x^3 + 102*x^4 - 252*eps*x^4 + 384*Nf*x^4 + 
        652*eps*Nf*x^4)*G[0, 1, x])/(108*(-1 + x)^3*x^2) - 
     (eps^4*(674 + 4304*Nf - 3021*x - 15064*Nf*x + 3920*x^2 + 18808*Nf*x^2 - 
        4208*x^3 - 11880*Nf*x^3 + 677*x^4 + 1592*Nf*x^4)*G[0, 0, 1, x])/
      (180*(-1 + x)^3*x^2) - (eps^4*(-1595 + 1520*Nf + 4769*x - 5320*Nf*x - 
        4542*x^2 + 7040*Nf*x^2 + 1282*x^3 - 3400*Nf*x^3 + 376*x^4 + 
        960*Nf*x^4)*G[0, 1, 1, x])/(90*(-1 + x)^3*x^2) + 
     (eps^4*(9445 + 8080*Nf - 31782*x - 28280*Nf*x + 32678*x^2 + 
        40472*Nf*x^2 - 2657*x^3 - 11976*Nf*x^3 + 686*x^4 + 8152*Nf*x^4)*
       Zeta[3])/(540*(-1 + x)^3*x^2))) - 
 (eps*(-4428 - 41364*eps - 227610*eps^2 - 1001484*eps^3 + 51084*eps*Nf + 
    101772*eps^2*Nf + 319002*eps^3*Nf + 40176*x - 38772*eps*x + 
    194427*eps^2*x + 1499985*eps^3*x - 8640*Nf*x - 178128*eps*Nf*x - 
    177054*eps^2*Nf*x - 101296*eps^3*Nf*x + 30672*x^2 + 95796*eps*x^2 - 
    17604*eps^2*x^2 - 860868*eps^3*x^2 - 17280*Nf*x^2 + 181764*eps*Nf*x^2 + 
    273942*eps^2*Nf*x^2 - 173124*eps^3*Nf*x^2 + 3780*x^3 - 19440*eps*x^3 + 
    105867*eps^2*x^3 + 386532*eps^3*x^3 - 8640*Nf*x^3 - 59760*eps*Nf*x^3 - 
    144780*eps^2*Nf*x^3 + 576248*eps^3*Nf*x^3 - 193320*eps^2*x^4 - 
    746685*eps^3*x^4 - 89820*eps^2*Nf*x^4 - 832620*eps^3*Nf*x^4 + 
    51840*eps^2*x^5 + 181440*eps^3*x^5 + 14040*eps^2*Nf*x^5 + 
    150120*eps^3*Nf*x^5)*Zeta[5])/(270*(-1 + x)^3*x) + 
 G[0, 1, 1, x]*((7776 + 50544*eps + 281880*eps^2 + 1062396*eps^3 + 
     3306258*eps^4 + 8965971*eps^5 - 5184*eps*Nf - 29376*eps^2*Nf - 
     142704*eps^3*Nf - 527352*eps^4*Nf - 1555876*eps^5*Nf - 15552*x - 
     77760*eps*x - 439344*eps^2*x - 1514376*eps^3*x - 3490452*eps^4*x - 
     2832894*eps^5*x + 41472*eps*Nf*x + 105408*eps^2*Nf*x + 
     334656*eps^3*Nf*x + 1751088*eps^4*Nf*x + 9568712*eps^5*Nf*x + 
     276048*eps*x^2 + 1735992*eps^2*x^2 + 9095004*eps^3*x^2 + 
     42872490*eps^4*x^2 + 190044711*eps^5*x^2 - 196992*eps*Nf*x^2 - 
     997056*eps^2*Nf*x^2 - 4040784*eps^3*Nf*x^2 - 16702968*eps^4*Nf*x^2 - 
     69695396*eps^5*Nf*x^2 + 7776*x^3 - 31104*eps*x^3 + 38880*eps^2*x^3 - 
     50544*eps^3*x^3 - 1215000*eps^4*x^3 - 7187940*eps^5*x^3 - 
     88128*eps*Nf*x^3 + 44928*eps^2*Nf*x^3 + 1149696*eps^3*Nf*x^3 + 
     8218464*eps^4*Nf*x^3 + 45941392*eps^5*Nf*x^3 - 466560*eps^2*x^4 - 
     1866240*eps^3*x^4 - 7725456*eps^4*x^4 - 32805000*eps^5*x^4 - 
     254016*eps^2*Nf*x^4 - 2232576*eps^3*Nf*x^4 - 13362336*eps^4*Nf*x^4 - 
     68455536*eps^5*Nf*x^4 + 186624*eps^2*x^5 + 653184*eps^3*x^5 + 
     2161728*eps^4*x^5 + 6850656*eps^5*x^5 + 31104*eps^2*Nf*x^5 + 
     404352*eps^3*Nf*x^5 + 2643840*eps^4*Nf*x^5 + 13981248*eps^5*Nf*x^5)/
    (3888*eps*(-1 + x)^2*x^2) - 
   (eps^2*(-16056 - 44964*eps - 242586*eps^2 + 31104*Nf + 27552*eps*Nf + 
      59252*eps^2*Nf + 48924*x + 131004*eps*x + 700902*eps^2*x - 
      108864*Nf*x - 118440*eps*Nf*x - 288036*eps^2*Nf*x - 51552*x^2 - 
      169650*eps*x^2 - 1007235*eps^2*x^2 + 146016*Nf*x^2 + 
      208848*eps*Nf*x^2 + 621260*eps^2*Nf*x^2 + 2952*x^3 + 83466*eps*x^3 + 
      445095*eps^2*x^3 - 65664*Nf*x^3 - 154800*eps*Nf*x^3 - 
      598068*eps^2*Nf*x^3 + 396*x^4 - 11520*eps*x^4 + 55872*eps^2*x^4 + 
      21600*Nf*x^4 + 49944*eps*Nf*x^4 + 356144*eps^2*Nf*x^4 - 
      90180*eps^2*x^5 - 107040*eps^2*Nf*x^5 + 27648*eps^2*x^6 + 
      9792*eps^2*Nf*x^6)*Zeta[3])/(54*(-1 + x)^3*x^2) - 
   (124*eps^4*(-1 + x + x^2)*Zeta[5])/(5*(-1 + x)*x^2)) + 
 G[1, x]^3*(-1/5832*(3888 + 9720*eps + 33048*eps^2 - 42768*eps^3 - 
      1034694*eps^4 - 7408341*eps^5 + 5184*eps*Nf + 6048*eps^2*Nf - 
      5040*eps^3*Nf + 33576*eps^4*Nf + 767260*eps^5*Nf - 7776*x + 
      79704*eps^2*x + 990468*eps^3*x + 7075188*eps^4*x + 40354524*eps^5*x - 
      10368*eps*Nf*x - 22464*eps^2*Nf*x - 196416*eps^3*Nf*x - 
      1385472*eps^4*Nf*x - 8234384*eps^5*Nf*x - 40824*eps*x^2 - 
      176904*eps^2*x^2 - 988524*eps^3*x^2 - 5345028*eps^4*x^2 - 
      27766152*eps^5*x^2 - 129600*eps^2*Nf*x^2 - 394848*eps^3*Nf*x^2 - 
      291744*eps^4*Nf*x^2 + 5137248*eps^5*Nf*x^2 + 3888*x^3 + 31104*eps*x^3 - 
      85536*eps^2*x^3 - 713448*eps^3*x^3 - 4096494*eps^4*x^3 - 
      19877643*eps^5*x^3 + 5184*eps*Nf*x^3 + 161568*eps^2*Nf*x^3 + 
      526320*eps^3*Nf*x^3 + 507048*eps^4*Nf*x^3 - 5944004*eps^5*Nf*x^3 + 
      243000*eps^2*x^4 + 1080864*eps^3*x^4 + 4474116*eps^4*x^4 + 
      18091836*eps^5*x^4 - 46656*eps^2*Nf*x^4 - 54432*eps^3*Nf*x^4 + 
      778896*eps^4*Nf*x^4 + 7612920*eps^5*Nf*x^4 - 93312*eps^2*x^5 - 
      326592*eps^3*x^5 - 1080864*eps^4*x^5 - 3425328*eps^5*x^5 + 
      31104*eps^2*Nf*x^5 + 124416*eps^3*Nf*x^5 + 357696*eps^4*Nf*x^5 + 
      660960*eps^5*Nf*x^5)/(eps*(-1 + x)^2*x^2) + 
   (eps^2*(6912 + 8712*eps + 26874*eps^2 - 4032*Nf - 3600*eps*Nf - 
      7872*eps^2*Nf - 21420*x - 27108*eps*x - 58590*eps^2*x + 14112*Nf*x + 
      6936*eps*Nf*x + 2968*eps^2*Nf*x + 22608*x^2 + 53694*eps*x^2 + 
      174087*eps^2*x^2 - 18144*Nf*x^2 + 864*eps*Nf*x^2 + 26760*eps^2*Nf*x^2 - 
      8424*x^3 - 40662*eps*x^3 - 162441*eps^2*x^3 + 10080*Nf*x^3 - 
      7968*eps*Nf*x^3 - 39608*eps^2*Nf*x^3 + 396*x^4 + 5724*eps*x^4 + 
      9558*eps^2*x^4 - 2016*Nf*x^4 + 3720*eps*Nf*x^4 + 13160*eps^2*Nf*x^4 + 
      23580*eps^2*x^5 + 5352*eps^2*Nf*x^5 - 6912*eps^2*x^6 + 
      1008*eps^2*Nf*x^6)*G[0, 0, 1, x])/(108*(-1 + x)^3*x^2) - 
   (eps^2*(1386 + 747*eps + 189*eps^2 - 192*eps*Nf - 980*eps^2*Nf - 3078*x - 
      1188*eps*x + 10026*eps^2*x + 1536*eps*Nf*x + 5992*eps^2*Nf*x + 
      2142*x^2 + 7407*eps*x^2 + 22644*eps^2*x^2 - 5424*eps*Nf*x^2 - 
      27292*eps^2*Nf*x^2 - 450*x^3 - 1926*eps*x^3 - 4518*eps^2*x^3 - 
      1680*eps*Nf*x^3 + 10064*eps^2*Nf*x^3 - 4401*eps^2*x^4 - 
      11928*eps^2*Nf*x^4 + 1728*eps^2*x^5 + 2448*eps^2*Nf*x^5)*G[0, 1, 1, x])/
    (27*(-1 + x)^2*x^2) + (eps^2*(-32328 - 12564*eps + 55206*eps^2 - 
      12096*Nf - 7824*eps*Nf + 4480*eps^2*Nf + 105084*x + 91728*eps*x - 
      138402*eps^2*x + 42336*Nf*x - 10584*eps*Nf*x - 176664*eps^2*Nf*x - 
      119520*x^2 - 196722*eps*x^2 - 177687*eps^2*x^2 - 54432*Nf*x^2 + 
      89184*eps*Nf*x^2 + 632696*eps^2*Nf*x^2 + 53640*x^3 + 130770*eps*x^3 + 
      449433*eps^2*x^3 + 30240*Nf*x^3 - 100992*eps*Nf*x^3 - 
      825128*eps^2*Nf*x^3 - 6660*x^4 - 12132*eps*x^4 - 256842*eps^2*x^4 - 
      6048*Nf*x^4 + 30072*eps*Nf*x^4 + 487064*eps^2*Nf*x^4 + 
      121320*eps^2*x^5 - 154152*eps^2*Nf*x^5 - 34560*eps^2*x^6 + 
      37008*eps^2*Nf*x^6)*Zeta[3])/(324*(-1 + x)^3*x^2) + 
   (124*eps^4*(-1 + x + x^2)*Zeta[5])/(15*(-1 + x)*x^2)) + 
 G[1, x]^2*(-1/46656*(-46656 - 116640*eps - 361584*eps^2 - 75816*eps^3 + 
      5799924*eps^4 + 45068238*eps^5 + 252056853*eps^6 - 31104*eps*Nf - 
      36288*eps^2*Nf + 30240*eps^3*Nf - 201456*eps^4*Nf - 4603560*eps^5*Nf - 
      37611004*eps^6*Nf + 93312*x + 279936*eps*x + 583200*eps^2*x - 
      2484432*eps^3*x - 32000184*eps^4*x - 212101092*eps^5*x - 
      1137640950*eps^6*x + 62208*eps*Nf*x + 165888*eps^2*Nf*x + 
      1183680*eps^3*Nf*x + 7826400*eps^4*Nf*x + 46325424*eps^5*Nf*x + 
      249262856*eps^6*Nf*x + 69984*eps*x^2 + 128304*eps^2*x^2 + 
      1802088*eps^3*x^2 + 16758252*eps^4*x^2 + 114541938*eps^5*x^2 + 
      650363499*eps^6*x^2 + 762048*eps^2*Nf*x^2 + 3486240*eps^3*Nf*x^2 + 
      9551952*eps^4*Nf*x^2 + 5257944*eps^5*Nf*x^2 - 138563196*eps^6*Nf*x^2 - 
      46656*x^3 - 233280*eps*x^3 + 443232*eps^2*x^3 + 5400432*eps^3*x^3 + 
      31708584*eps^4*x^3 + 150625980*eps^5*x^3 + 649342170*eps^6*x^3 - 
      31104*eps*Nf*x^3 - 984960*eps^2*Nf*x^3 - 4840128*eps^3*Nf*x^3 - 
      14027616*eps^4*Nf*x^3 - 13749072*eps^5*Nf*x^3 + 
      147751688*eps^6*Nf*x^3 - 1353024*eps^2*x^4 - 6601824*eps^3*x^4 - 
      28658448*eps^4*x^4 - 118313784*eps^5*x^4 - 476675604*eps^6*x^4 + 
      279936*eps^2*Nf*x^4 + 886464*eps^3*Nf*x^4 - 1003104*eps^4*Nf*x^4 - 
      29264976*eps^5*Nf*x^4 - 223849656*eps^6*Nf*x^4 + 559872*eps^2*x^5 + 
      1959552*eps^3*x^5 + 6485184*eps^4*x^5 + 20551968*eps^5*x^5 + 
      63673776*eps^6*x^5 - 186624*eps^2*Nf*x^5 - 746496*eps^3*Nf*x^5 - 
      2146176*eps^4*Nf*x^5 - 3965760*eps^5*Nf*x^5 + 3009312*eps^6*Nf*x^5)/
     (eps^2*(-1 + x)^2*x^2) - 
   (eps^2*(-4752 - 6642*eps - 18558*eps^2 - 2592*Nf - 336*eps*Nf + 
      4666*eps^2*Nf + 15336*x + 24084*eps*x + 64134*eps^2*x + 9072*Nf*x - 
      6744*eps*Nf*x - 50222*eps^2*Nf*x - 16200*x^2 - 34614*eps*x^2 - 
      107433*eps^2*x^2 - 11664*Nf*x^2 + 22536*eps*Nf*x^2 + 
      125628*eps^2*Nf*x^2 + 6156*x^3 + 14724*eps*x^3 + 55116*eps^2*x^3 + 
      6480*Nf*x^3 - 22824*eps*Nf*x^3 - 132612*eps^2*Nf*x^3 + 108*x^4 + 
      2412*eps*x^4 + 17613*eps^2*x^4 - 1296*Nf*x^4 + 7176*eps*Nf*x^4 + 
      69464*eps^2*Nf*x^4 - 11304*eps^2*x^5 - 21264*eps^2*Nf*x^5 + 
      3456*eps^2*x^6 + 4320*eps^2*Nf*x^6)*G[0, 0, 0, 1, x])/
    (18*(-1 + x)^3*x^2) + (eps^2*(1872 + 4608*eps + 11160*eps^2 + 4032*Nf + 
      2064*eps*Nf - 184*eps^2*Nf - 6300*x - 25632*eps*x - 106578*eps^2*x - 
      14112*Nf*x + 120*eps*Nf*x + 40112*eps^2*Nf*x + 4896*x^2 + 
      15570*eps*x^2 + 83601*eps^2*x^2 + 18432*Nf*x^2 + 2256*eps*Nf*x^2 - 
      32360*eps^2*Nf*x^2 - 216*x^3 + 13446*eps*x^3 + 20961*eps^2*x^3 - 
      9504*Nf*x^3 + 15648*eps*Nf*x^3 + 32968*eps^2*Nf*x^3 - 1332*x^4 - 
      10224*eps*x^4 - 26964*eps^2*x^4 + 2304*Nf*x^4 - 19176*eps*Nf*x^4 - 
      5032*eps^2*Nf*x^4 - 756*eps^2*x^5 - 40200*eps^2*Nf*x^5 + 
      6480*eps^2*Nf*x^6)*G[0, 0, 1, 1, x])/(36*(-1 + x)^3*x^2) + 
   (4*eps^2*(378 + 171*eps - 18*eps^2 - 72*eps*Nf - 363*eps^2*Nf - 846*x + 
      63*eps*x + 4617*eps^2*x + 576*eps*Nf*x + 2334*eps^2*Nf*x + 630*x^2 + 
      2106*eps*x^2 + 5787*eps^2*x^2 - 1956*eps*Nf*x^2 - 9833*eps^2*Nf*x^2 - 
      162*x^3 - 576*eps*x^3 - 1062*eps^2*x^3 - 564*eps*Nf*x^3 + 
      4124*eps^2*Nf*x^3 - 1116*eps^2*x^4 - 4578*eps^2*Nf*x^4 + 
      432*eps^2*x^5 + 972*eps^2*Nf*x^5)*G[0, 1, 1, 1, x])/
    (9*(-1 + x)^2*x^2) - (eps*(-49680 - 34128*eps - 15984*eps^2 + 
      331074*eps^3 + 31104*Nf + 10080*eps*Nf - 3144*eps^2*Nf + 
      41608*eps^3*Nf + 153576*x + 213624*eps*x + 102060*eps^2*x - 
      1783890*eps^3*x - 108864*Nf*x + 28944*eps*Nf*x + 296424*eps^2*Nf*x + 
      858072*eps^3*Nf*x - 164160*x^2 - 492156*eps*x^2 - 1253070*eps^2*x^2 - 
      2831517*eps^3*x^2 + 139968*Nf*x^2 - 112032*eps*Nf*x^2 - 
      494520*eps^2*Nf*x^2 - 919756*eps^3*Nf*x^2 + 63072*x^3 + 
      387612*eps*x^3 + 1664874*eps^2*x^3 + 6849873*eps^3*x^3 - 77760*Nf*x^3 + 
      156096*eps*Nf*x^3 + 288744*eps^2*Nf*x^3 - 523436*eps^3*Nf*x^3 - 
      4104*x^4 - 81432*eps*x^4 - 595296*eps^2*x^4 - 3143124*eps^3*x^4 + 
      15552*Nf*x^4 - 82224*eps*Nf*x^4 + 17184*eps^2*Nf*x^4 + 
      1229552*eps^3*Nf*x^4 + 48816*eps^2*x^5 + 363096*eps^3*x^5 - 
      133056*eps^2*Nf*x^5 - 824544*eps^3*Nf*x^5 - 20736*eps^2*x^6 - 
      72576*eps^3*x^6 + 17280*eps^2*Nf*x^6 + 100224*eps^3*Nf*x^6)*Zeta[3])/
    (648*(-1 + x)^3*x^2) + (14*eps^4*(-223 + 144*Nf + 690*x - 504*Nf*x - 
      746*x^2 + 648*Nf*x^2 + 299*x^3 - 360*Nf*x^3 - 26*x^4 + 72*Nf*x^4)*
     Zeta[3]^2)/(9*(-1 + x)^3*x^2) + G[0, 1, 1, x]*
    ((eps*(2484 + 1998*eps + 4752*eps^2 + 14310*eps^3 - 432*eps*Nf - 
        2232*eps^2*Nf - 13980*eps^3*Nf - 5508*x - 3240*eps*x + 9936*eps^2*x + 
        64449*eps^3*x + 3456*eps*Nf*x + 12960*eps^2*Nf*x + 69552*eps^3*Nf*x + 
        3780*x^2 + 17550*eps*x^2 + 66474*eps^2*x^2 + 330912*eps^3*x^2 - 
        12672*eps*Nf*x^2 - 63816*eps^2*Nf*x^2 - 290404*eps^3*Nf*x^2 - 
        756*x^3 - 4212*eps*x^3 - 8532*eps^2*x^3 - 37989*eps^3*x^3 - 
        4176*eps*Nf*x^3 + 20544*eps^2*Nf*x^3 + 182608*eps^3*Nf*x^3 - 
        13662*eps^2*x^4 - 57942*eps^3*x^4 - 26208*eps^2*Nf*x^4 - 
        192720*eps^3*Nf*x^4 + 5184*eps^2*x^5 + 18144*eps^3*x^5 + 
        5184*eps^2*Nf*x^5 + 41472*eps^3*Nf*x^5))/(54*(-1 + x)^2*x^2) + 
     (28*eps^4*(23 - 28*x + 7*x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
   G[0, 0, 1, x]*((eps*(-10368 - 9072*eps - 11556*eps^2 - 42336*eps^3 - 
        10368*Nf - 2016*eps*Nf + 15360*eps^2*Nf + 78208*eps^3*Nf + 34776*x + 
        39528*eps*x + 75708*eps^2*x + 395820*eps^3*x + 36288*Nf*x - 
        27504*eps*Nf*x - 206832*eps^2*Nf*x - 861632*eps^3*Nf*x - 40608*x^2 - 
        90396*eps*x^2 - 287334*eps^2*x^2 - 1485891*eps^3*x^2 - 46656*Nf*x^2 + 
        95040*eps*Nf*x^2 + 528048*eps^2*Nf*x^2 + 2148540*eps^3*Nf*x^2 + 
        19440*x^3 + 61020*eps*x^3 + 211626*eps^2*x^3 + 1114155*eps^3*x^3 + 
        25920*Nf*x^3 - 98496*eps*Nf*x^3 - 562896*eps^2*Nf*x^3 - 
        2453508*eps^3*Nf*x^3 - 2808*x^4 + 1080*eps*x^4 + 88020*eps^2*x^4 + 
        333072*eps^3*x^4 - 5184*Nf*x^4 + 32688*eps*Nf*x^4 + 
        289776*eps^2*Nf*x^4 + 1594736*eps^3*Nf*x^4 - 74088*eps^2*x^5 - 
        291708*eps^3*x^5 - 72720*eps^2*Nf*x^5 - 605040*eps^3*Nf*x^5 + 
        20736*eps^2*x^6 + 72576*eps^3*x^6 + 12960*eps^2*Nf*x^6 + 
        111456*eps^3*Nf*x^6))/(216*(-1 + x)^3*x^2) + 
     (14*eps^4*(48 + 48*Nf - 161*x - 168*Nf*x + 188*x^2 + 216*Nf*x^2 - 
        90*x^3 - 120*Nf*x^3 + 13*x^4 + 24*Nf*x^4)*Zeta[3])/
      (3*(-1 + x)^3*x^2)) - (31*eps^3*(-6 - 15*eps - 4*eps*Nf + 6*x + 
      21*eps*x + 4*eps*Nf*x + 6*x^2 + 30*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/
    (15*(-1 + x)*x^2)) + 
 G[0, x]^3*(-1/5832*(3888 + 11664*eps + 17496*eps^2 - 32076*eps^3 - 
      230850*eps^4 - 818667*eps^5 + 5184*eps*Nf + 864*eps^2*Nf - 
      31824*eps^3*Nf - 160536*eps^4*Nf - 611492*eps^5*Nf + 21384*eps*x + 
      116640*eps^2*x + 736776*eps^3*x + 3529332*eps^4*x + 15422238*eps^5*x - 
      77760*eps^2*Nf*x - 482112*eps^3*Nf*x - 2248560*eps^4*Nf*x - 
      9317160*eps^5*Nf*x + 7776*x^2 + 13608*eps*x^2 + 108864*eps^2*x^2 - 
      661932*eps^3*x^2 - 6392844*eps^4*x^2 - 37077426*eps^5*x^2 + 
      10368*eps*Nf*x^2 + 120960*eps^2*Nf*x^2 + 884160*eps^3*Nf*x^2 + 
      4605744*eps^4*Nf*x^2 + 20708408*eps^5*Nf*x^2 - 3888*x^3 - 
      31104*eps*x^3 - 414072*eps^2*x^3 - 1032264*eps^3*x^3 - 
      2461590*eps^4*x^3 - 6075729*eps^5*x^3 - 5184*eps*Nf*x^3 + 
      9504*eps^2*Nf*x^3 - 347472*eps^3*Nf*x^3 - 2877432*eps^4*Nf*x^3 - 
      16133140*eps^5*Nf*x^3 + 305208*eps^2*x^4 + 1065312*eps^3*x^4 + 
      3918132*eps^4*x^4 + 15175836*eps^5*x^4 - 77760*eps^2*Nf*x^4 - 
      178848*eps^3*Nf*x^4 + 317520*eps^4*Nf*x^4 + 5897880*eps^5*Nf*x^4 - 
      93312*eps^2*x^5 - 326592*eps^3*x^5 - 1080864*eps^4*x^5 - 
      3425328*eps^5*x^5 + 31104*eps^2*Nf*x^5 + 124416*eps^3*Nf*x^5 + 
      357696*eps^4*Nf*x^5 + 660960*eps^5*Nf*x^5)/(eps*(-1 + x)^3*x) - 
   (eps^2*(-2592 - 1026*eps + 4896*eps^2 - 3456*Nf - 1152*eps*Nf + 
      2760*eps^2*Nf + 8820*x + 6408*eps*x - 3987*eps^2*x + 12096*Nf*x - 
      6288*eps*Nf*x - 55144*eps^2*Nf*x - 10656*x^2 - 17658*eps*x^2 - 
      35505*eps^2*x^2 - 15552*Nf*x^2 + 25920*eps*Nf*x^2 + 
      146496*eps^2*Nf*x^2 + 5400*x^3 + 11322*eps*x^3 + 27891*eps^2*x^3 + 
      8640*Nf*x^3 - 28128*eps*Nf*x^3 - 158240*eps^2*Nf*x^3 - 900*x^4 + 
      1242*eps*x^4 + 20295*eps^2*x^4 - 1728*Nf*x^4 + 9744*eps*Nf*x^4 + 
      81040*eps^2*Nf*x^4 - 11988*eps^2*x^5 - 18576*eps^2*Nf*x^5 + 
      3456*eps^2*x^6 + 3744*eps^2*Nf*x^6)*G[1, x]^3)/(324*(-1 + x)^3*x^2) + 
   (eps^2*(-72 + 1638*eps + 8838*eps^2 - 2304*eps*Nf - 8832*eps^2*Nf + 
      2160*x - 2916*eps*x - 21204*eps^2*x + 7488*eps*Nf*x + 
      30576*eps^2*Nf*x + 2556*x^2 - 522*eps*x^2 - 2565*eps^2*x^2 - 
      6720*eps*Nf*x^2 - 33040*eps^2*Nf*x^2 + 612*x^3 + 1836*eps*x^3 + 
      11637*eps^2*x^3 + 1152*eps*Nf*x^3 + 16992*eps^2*Nf*x^3 + 
      468*eps^2*x^4 - 10272*eps^2*Nf*x^4 + 2880*eps^2*Nf*x^5)*G[0, 0, 1, x])/
    (54*(-1 + x)^3*x) + (eps^2*(-4032 - 6894*eps - 28692*eps^2 + 4608*Nf + 
      3360*eps*Nf + 5288*eps^2*Nf + 11556*x + 21870*eps*x + 81855*eps^2*x - 
      16128*Nf*x - 18960*eps*Nf*x - 49576*eps^2*Nf*x - 13680*x^2 - 
      20070*eps*x^2 - 64755*eps^2*x^2 + 20736*Nf*x^2 + 37440*eps*Nf*x^2 + 
      121656*eps^2*Nf*x^2 - 900*x^3 - 6390*eps*x^3 - 38295*eps^2*x^3 - 
      11520*Nf*x^3 - 31488*eps*Nf*x^3 - 131272*eps^2*Nf*x^3 + 576*x^4 + 
      3492*eps*x^4 + 1719*eps^2*x^4 + 2304*Nf*x^4 + 12624*eps*Nf*x^4 + 
      88384*eps^2*Nf*x^4 + 13248*eps^2*x^5 - 26016*eps^2*Nf*x^5 - 
      3456*eps^2*x^6 + 5184*eps^2*Nf*x^6)*G[0, 1, 1, x])/
    (54*(-1 + x)^3*x^2) + (eps^2*(1008 + 10476*eps^2 + 7608*eps*Nf + 
      28952*eps^2*Nf + 6480*x - 8118*eps*x - 69363*eps^2*x - 21168*eps*Nf*x - 
      95724*eps^2*Nf*x + 10116*x^2 + 12330*eps*x^2 + 51471*eps^2*x^2 + 
      22992*eps*Nf*x^2 + 111316*eps^2*Nf*x^2 + 612*x^3 + 1548*eps*x^3 - 
      4644*eps^2*x^3 - 9768*eps*Nf*x^3 - 54272*eps^2*Nf*x^3 + 
      24264*eps^2*x^4 + 576*eps^2*Nf*x^4 - 8640*eps^2*x^5 + 
      1152*eps^2*Nf*x^5)*Zeta[3])/(81*(-1 + x)^3*x) + 
   G[0, 1, x]*((eps*(-108 + 1134*eps - 2538*eps^2 - 33264*eps^3 - 
        144*eps*Nf + 3504*eps^2*Nf + 25448*eps^3*Nf + 1728*x + 3888*eps*x + 
        32670*eps^2*x + 200691*eps^3*x + 864*eps*Nf*x - 2376*eps^2*Nf*x - 
        35676*eps^3*Nf*x + 1944*x^2 - 3834*eps*x^2 - 26163*eps^2*x^2 - 
        161487*eps^3*x^2 - 288*eps*Nf*x^2 + 2040*eps^2*Nf*x^2 + 
        26740*eps^3*Nf*x^2 + 540*x^3 - 1728*eps*x^3 - 22167*eps^2*x^3 - 
        69282*eps^3*x^3 - 720*eps*Nf*x^3 + 960*eps^2*Nf*x^3 - 
        5120*eps^3*Nf*x^3 + 17712*eps^2*x^4 + 65961*eps^3*x^4 - 
        8640*eps^2*Nf*x^4 - 41040*eps^3*Nf*x^4 - 5184*eps^2*x^5 - 
        18144*eps^3*x^5 + 3456*eps^2*Nf*x^5 + 19008*eps^3*Nf*x^5))/
      (162*(-1 + x)^3*x) - (28*eps^4*(-1 + 16*x + 18*x^2 + 5*x^3)*Zeta[3])/
      (9*(-1 + x)^3*x)) + 
   G[1, x]*(-1/972*(648 + 17172*eps + 109512*eps^2 + 558252*eps^3 + 
        2566728*eps^4 - 19872*eps*Nf - 97056*eps^2*Nf - 396480*eps^3*Nf - 
        1534400*eps^4*Nf - 47304*eps*x - 309420*eps^2*x - 1643328*eps^3*x - 
        7769439*eps^4*x + 62208*eps*Nf*x + 274320*eps^2*Nf*x + 
        1092024*eps^3*Nf*x + 4287804*eps^4*Nf*x + 1296*x^2 + 29808*eps*x^2 + 
        168480*eps^2*x^2 + 870912*eps^3*x^2 + 3893103*eps^4*x^2 - 
        60480*eps*Nf*x^2 - 294768*eps^2*Nf*x^2 - 1259448*eps^3*Nf*x^2 - 
        5295388*eps^4*Nf*x^2 - 648*x^3 + 5508*eps*x^3 + 105624*eps^2*x^3 + 
        457488*eps^3*x^3 + 1984662*eps^4*x^3 + 19872*eps*Nf*x^3 + 
        152352*eps^2*Nf*x^3 + 839856*eps^3*Nf*x^3 + 4137944*eps^4*Nf*x^3 - 
        60912*eps^2*x^4 - 237168*eps^3*x^4 - 911736*eps^4*x^4 - 
        33696*eps^2*Nf*x^4 - 312336*eps^3*Nf*x^4 - 1837944*eps^4*Nf*x^4 + 
        15552*eps^2*x^5 + 54432*eps^3*x^5 + 180144*eps^4*x^5 + 
        5184*eps^2*Nf*x^5 + 51840*eps^3*Nf*x^5 + 313632*eps^4*Nf*x^5)/
       ((-1 + x)^3*x) - (eps^2*(684*eps + 3348*eps^2 - 96*eps*Nf - 
        472*eps^2*Nf + 36*x + 630*eps*x + 1728*eps^2*x - 1680*eps*Nf*x - 
        8488*eps^2*Nf*x - 576*x^2 + 7056*eps*x^2 + 36756*eps^2*x^2 + 
        5472*eps*Nf*x^2 + 24768*eps^2*Nf*x^2 - 648*x^3 - 9378*eps*x^3 - 
        45117*eps^2*x^3 - 5856*eps*Nf*x^3 - 31168*eps^2*Nf*x^3 - 180*x^4 + 
        1764*eps*x^4 - 117*eps^2*x^4 + 2256*eps*Nf*x^4 + 19984*eps^2*Nf*x^4 + 
        12492*eps^2*x^5 - 5136*eps^2*Nf*x^5 - 3456*eps^2*x^6 + 
        1440*eps^2*Nf*x^6)*G[0, 1, x])/(54*(-1 + x)^3*x^2) + 
     (14*eps^3*(6 + 159*eps - 184*eps*Nf - 438*eps*x + 576*eps*Nf*x + 
        12*x^2 + 276*eps*x^2 - 560*eps*Nf*x^2 - 6*x^3 + 51*eps*x^3 + 
        184*eps*Nf*x^3)*Zeta[3])/(27*(-1 + x)^3*x)) + 
   G[1, x]^2*(-1/324*(eps*(3024 + 6426*eps + 27000*eps^2 + 100278*eps^3 - 
         3456*Nf - 2592*eps*Nf - 4320*eps^2*Nf - 13824*eps^3*Nf - 8964*x - 
         18576*eps*x - 66177*eps^2*x - 201069*eps^3*x + 12096*Nf*x + 
         144*eps*Nf*x - 24816*eps^2*Nf*x - 94088*eps^3*Nf*x + 8640*x^2 + 
         34938*eps*x^2 + 148581*eps^2*x^2 + 546156*eps^3*x^2 - 15552*Nf*x^2 + 
         15552*eps*Nf*x^2 + 90216*eps^2*Nf*x^2 + 299004*eps^3*Nf*x^2 - 
         1944*x^3 - 26730*eps*x^3 - 127143*eps^2*x^3 - 547236*eps^3*x^3 + 
         8640*Nf*x^3 - 20448*eps*Nf*x^3 - 105720*eps^2*Nf*x^3 - 
         346420*eps^3*Nf*x^3 - 540*x^4 + 4806*eps*x^4 + 11637*eps^2*x^4 + 
         72036*eps^3*x^4 - 1728*Nf*x^4 + 7632*eps*Nf*x^4 + 
         52608*eps^2*Nf*x^4 + 192032*eps^3*Nf*x^4 + 19548*eps^2*x^5 + 
         75357*eps^3*x^5 - 8640*eps^2*Nf*x^5 - 46224*eps^3*Nf*x^5 - 
         5184*eps^2*x^6 - 18144*eps^3*x^6 + 3456*eps^2*Nf*x^6 + 
         19008*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
     (14*eps^4*(-28 + 32*Nf + 83*x - 112*Nf*x - 80*x^2 + 144*Nf*x^2 + 
        18*x^3 - 80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*Zeta[3])/
      (9*(-1 + x)^3*x^2)) - (124*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/
    (15*(-1 + x)^3*x)) + G[0, 0, 1, x]*
  ((7776 + 132192*eps + 785376*eps^2 + 3989088*eps^3 + 18814032*eps^4 + 
     84447360*eps^5 - 119232*eps*Nf - 603072*eps^2*Nf - 2553408*eps^3*Nf - 
     10242912*eps^4*Nf - 40182464*eps^5*Nf - 268272*eps*x - 1914840*eps^2*x - 
     11108988*eps^3*x - 56225826*eps^4*x - 262897083*eps^5*x + 
     373248*eps*Nf*x + 1736640*eps^2*Nf*x + 7268400*eps^3*Nf*x + 
     29982168*eps^4*Nf*x + 122763828*eps^5*Nf*x + 15552*x^2 + 
     198288*eps*x^2 + 1152792*eps^2*x^2 + 6766092*eps^3*x^2 + 
     33158322*eps^4*x^2 + 149975955*eps^5*x^2 - 352512*eps*Nf*x^2 - 
     1857600*eps^2*Nf*x^2 - 8569872*eps^3*Nf*x^2 - 38558424*eps^4*Nf*x^2 - 
     169447892*eps^5*Nf*x^2 - 7776*x^3 + 31104*eps*x^3 + 972000*eps^2*x^3 + 
     4101840*eps^3*x^3 + 17661240*eps^4*x^3 + 76682052*eps^5*x^3 + 
     88128*eps*Nf*x^3 + 883008*eps^2*Nf*x^3 + 5689728*eps^3*Nf*x^3 + 
     30812160*eps^4*Nf*x^3 + 150701312*eps^5*Nf*x^3 - 653184*eps^2*x^4 - 
     2519424*eps^3*x^4 - 9887184*eps^4*x^4 - 39655656*eps^5*x^4 - 
     243648*eps^2*Nf*x^4 - 2526336*eps^3*Nf*x^4 - 15704352*eps^4*Nf*x^4 - 
     80991408*eps^5*Nf*x^4 + 186624*eps^2*x^5 + 653184*eps^3*x^5 + 
     2161728*eps^4*x^5 + 6850656*eps^5*x^5 + 31104*eps^2*Nf*x^5 + 
     404352*eps^3*Nf*x^5 + 2643840*eps^4*Nf*x^5 + 13981248*eps^5*Nf*x^5)/
    (3888*eps*(-1 + x)^3*x) - (eps^2*(-1530*eps - 14409*eps^2 + 4608*Nf + 
      3048*eps*Nf + 3754*eps^2*Nf + 144*x + 3024*eps*x + 40437*eps^2*x - 
      16128*Nf*x - 12240*eps*Nf*x - 22206*eps^2*Nf*x + 3600*x^2 + 
      11430*eps*x^2 + 9972*eps^2*x^2 + 20736*Nf*x^2 + 18648*eps*Nf*x^2 + 
      53574*eps^2*Nf*x^2 + 3168*x^3 - 5004*eps*x^3 - 15993*eps^2*x^3 - 
      11520*Nf*x^3 - 11616*eps*Nf*x^3 - 62242*eps^2*Nf*x^3 - 1008*eps*x^4 + 
      10521*eps^2*x^4 + 2304*Nf*x^4 + 720*eps*Nf*x^4 + 44676*eps^2*Nf*x^4 + 
      360*eps^2*x^5 - 30324*eps^2*Nf*x^5 + 6408*eps^2*Nf*x^6)*G[0, 1, 1, x])/
    (9*(-1 + x)^3*x^2) + (eps^2*(-5724 + 5562*eps + 55917*eps^2 - 13824*Nf - 
      5976*eps*Nf + 4800*eps^2*Nf + 16020*x - 11862*eps*x - 243009*eps^2*x + 
      48384*Nf*x + 27960*eps*Nf*x + 37960*eps^2*Nf*x - 38232*x^2 - 
      21870*eps*x^2 + 299421*eps^2*x^2 - 60480*Nf*x^2 - 41184*eps*Nf*x^2 - 
      101136*eps^2*Nf*x^2 - 1980*x^3 + 8370*eps*x^3 - 123453*eps^2*x^3 + 
      38016*Nf*x^3 + 31848*eps*Nf*x^3 + 112216*eps^2*Nf*x^3 - 1764*x^4 - 
      8496*eps*x^4 - 165384*eps^2*x^4 - 5184*Nf*x^4 - 11400*eps*Nf*x^4 - 
      55912*eps^2*Nf*x^4 + 95796*eps^2*x^5 + 744*eps^2*Nf*x^5 - 
      27648*eps^2*x^6 + 4464*eps^2*Nf*x^6)*Zeta[3])/(54*(-1 + x)^3*x^2) + 
   (124*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/(5*(-1 + x)^3*x)) + 
 Zeta[3]*(-1/11664*(-147744 - 373248*eps - 1982880*eps^2 - 8438904*eps^3 - 
      34104564*eps^4 - 134239518*eps^5 + 324000*eps*Nf + 897696*eps^2*Nf + 
      3260448*eps^3*Nf + 12506640*eps^4*Nf + 44673064*eps^5*Nf + 248832*x - 
      34992*eps*x + 2276424*eps^2*x + 11635812*eps^3*x + 43738542*eps^4*x + 
      143653581*eps^5*x - 1052352*eps*Nf*x - 1831680*eps^2*Nf*x - 
      3861072*eps^3*Nf*x - 11698536*eps^4*Nf*x - 30232460*eps^5*Nf*x - 
      171072*x^2 + 221616*eps*x^2 - 2074248*eps^2*x^2 - 8752860*eps^3*x^2 - 
      23735754*eps^4*x^2 - 32847039*eps^5*x^2 + 1023840*eps*Nf*x^2 + 
      1799712*eps^2*Nf*x^2 - 1292400*eps^3*Nf*x^2 - 23197512*eps^4*Nf*x^2 - 
      148235996*eps^5*Nf*x^2 + 23328*x^3 - 93312*eps*x^3 + 
      1594080*eps^2*x^3 + 5509296*eps^3*x^3 + 20231208*eps^4*x^3 + 
      75638124*eps^5*x^3 - 264384*eps*Nf*x^3 + 57024*eps^2*Nf*x^3 + 
      9452160*eps^3*Nf*x^3 + 65678976*eps^4*Nf*x^3 + 348688128*eps^5*Nf*x^3 - 
      1959552*eps^2*x^4 - 7558272*eps^3*x^4 - 29661552*eps^4*x^4 - 
      118966968*eps^5*x^4 - 855360*eps^2*Nf*x^4 - 7910784*eps^3*Nf*x^4 - 
      48018528*eps^4*Nf*x^4 - 247310352*eps^5*Nf*x^4 + 559872*eps^2*x^5 + 
      1959552*eps^3*x^5 + 6485184*eps^4*x^5 + 20551968*eps^5*x^5 + 
      93312*eps^2*Nf*x^5 + 1213056*eps^3*Nf*x^5 + 7931520*eps^4*Nf*x^5 + 
      41943744*eps^5*Nf*x^5)/(eps*(-1 + x)^3*x) - 
   (8*eps^4*(221 - 1364*x + 280*Nf*x - 870*x^2 + 560*Nf*x^2 - 169*x^3 + 
      280*Nf*x^3)*Zeta[5])/(15*(-1 + x)^3*x)) + 
 Pi^3*(((-1/23328*I)*(-31104 + 11664*eps + 209952*eps^2 + 1638792*eps^3 + 
      9411876*eps^4 + 46942254*eps^5 - 127008*eps*Nf - 403488*eps^2*Nf - 
      1323936*eps^3*Nf - 4782288*eps^4*Nf - 18440168*eps^5*Nf + 77760*x + 
      237168*eps*x + 557928*eps^2*x - 910764*eps^3*x - 15493194*eps^4*x - 
      100338831*eps^5*x + 388800*eps*Nf*x + 943488*eps^2*Nf*x + 
      1825200*eps^3*Nf*x + 4855320*eps^4*Nf*x + 21557460*eps^5*Nf*x - 
      23328*x^2 - 186624*eps*x^2 - 744552*eps^2*x^2 - 1229580*eps^3*x^2 + 
      1357398*eps^4*x^2 + 24465969*eps^5*x^2 - 360288*eps*Nf*x^2 - 
      1326240*eps^2*Nf*x^2 - 3526704*eps^3*Nf*x^2 - 12356904*eps^4*Nf*x^2 - 
      55476812*eps^5*Nf*x^2 - 7776*x^3 + 31104*eps*x^3 + 505440*eps^2*x^3 + 
      2453328*eps^3*x^3 + 11386008*eps^4*x^3 + 50795748*eps^5*x^3 + 
      88128*eps*Nf*x^3 + 1038528*eps^2*Nf*x^3 + 4969152*eps^3*Nf*x^3 + 
      22822752*eps^4*Nf*x^3 + 102022544*eps^5*Nf*x^3 - 69984*eps^3*x^4 - 
      979776*eps^4*x^4 - 6461856*eps^5*x^4 - 399168*eps^2*Nf*x^4 - 
      2884032*eps^3*Nf*x^4 - 14965632*eps^4*Nf*x^4 - 68141568*eps^5*Nf*x^4 + 
      93312*eps^2*Nf*x^5 + 653184*eps^3*Nf*x^5 + 3359232*eps^4*Nf*x^5 + 
      15303168*eps^5*Nf*x^5))/(eps*(-1 + x)^3*x) - 
   (((2*I)/15)*eps^4*(-1 - 2*x^2 + x^3)*G[0, x]^5)/((-1 + x)^3*x) + 
   ((I/216)*eps^3*(48 + 57*eps + 32*eps*Nf - 48*x - 174*eps*x - 
      176*eps*Nf*x - 48*x^2 - 243*eps*x^2 + 160*eps*Nf*x^2)*G[1, x]^4)/
    ((-1 + x)*x^2) + (((2*I)/15)*eps^4*(-1 + x + x^2)*G[1, x]^5)/
    ((-1 + x)*x^2) + G[0, x]^4*
    (((-1/216*I)*eps^3*(48 - 72*eps - 16*eps*Nf + 60*eps*x + 96*x^2 + 
        321*eps*x^2 - 80*eps*Nf*x^2 - 48*x^3 - 243*eps*x^3 + 160*eps*Nf*x^3))/
      ((-1 + x)^3*x) + (((2*I)/9)*eps^4*(-1 - 2*x^2 + x^3)*G[1, x])/
      ((-1 + x)^3*x)) + ((I/9)*eps^3*(9 + 33*eps - 96*Nf - 46*eps*Nf - 12*x - 
      84*eps*x + 336*Nf*x + 222*eps*Nf*x - 30*x^2 - 102*eps*x^2 - 
      384*Nf*x^2 - 384*eps*Nf*x^2 + 15*x^3 + 96*eps*x^3 + 336*Nf*x^3 + 
      204*eps*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^3*x^2) + 
   G[0, x]^3*(((I/162)*eps^2*(-180 + 324*eps + 1260*eps^2 - 600*eps*Nf - 
        2344*eps^2*Nf - 54*eps*x + 1809*eps^2*x + 1872*eps*Nf*x + 
        8796*eps^2*Nf*x - 360*x^2 - 1206*eps*x^2 - 4815*eps^2*x^2 - 
        1584*eps*Nf*x^2 - 10308*eps^2*Nf*x^2 + 180*x^3 + 792*eps*x^3 + 
        3582*eps^2*x^3 - 120*eps*Nf*x^3 + 5200*eps^2*Nf*x^3 + 216*eps^2*x^4 - 
        4224*eps^2*Nf*x^4 + 1152*eps^2*Nf*x^5))/((-1 + x)^3*x) - 
     ((I/54)*eps^3*(87*eps - 32*eps*Nf - 12*x - 129*eps*x + 8*eps*Nf*x + 
        231*eps*x^2 + 192*eps*Nf*x^2 - 24*x^3 - 354*eps*x^3 - 
        224*eps*Nf*x^3 + 12*x^4 + 171*eps*x^4 + 40*eps*Nf*x^4)*G[1, x])/
      ((-1 + x)^3*x^2) + ((I/9)*eps^4*(-2 + 16*Nf + 5*x - 56*Nf*x + 
        72*Nf*x^2 - 2*x^3 - 40*Nf*x^3 + x^4 + 8*Nf*x^4)*G[1, x]^2)/
      ((-1 + x)^3*x^2) + (((5*I)/9)*eps^4*(-1 - 2*x^2 + x^3)*G[0, 1, x])/
      ((-1 + x)^3*x)) + G[1, x]^3*
    (((-1/648*I)*eps^2*(648 + 5076*eps + 28746*eps^2 - 4032*Nf - 
        3696*eps*Nf - 7840*eps^2*Nf - 1404*x - 14976*eps*x - 92358*eps^2*x + 
        14112*Nf*x + 5496*eps*Nf*x - 1064*eps^2*Nf*x + 288*x^2 + 
        15642*eps*x^2 + 113139*eps^2*x^2 - 18144*Nf*x^2 + 15264*eps*Nf*x^2 + 
        98184*eps^2*Nf*x^2 + 1224*x^3 - 6570*eps*x^3 - 54621*eps^2*x^3 + 
        10080*Nf*x^3 - 13632*eps*Nf*x^3 - 122392*eps^2*Nf*x^3 - 684*x^4 + 
        1188*eps*x^4 + 11322*eps^2*x^4 - 2016*Nf*x^4 - 3480*eps*Nf*x^4 + 
        56264*eps^2*Nf*x^4 - 72*eps^2*x^5 - 27576*eps^2*Nf*x^5 + 
        6192*eps^2*Nf*x^6))/((-1 + x)^3*x^2) - 
     ((I/18)*eps^4*(-38 + 112*Nf + 99*x - 392*Nf*x - 48*x^2 + 504*Nf*x^2 - 
        54*x^3 - 280*Nf*x^3 + 39*x^4 + 56*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^3*x^2)) - ((I/108)*eps^2*(-108 + 2466*eps + 20367*eps^2 - 
      2880*Nf - 3144*eps*Nf - 9392*eps^2*Nf + 756*x - 4338*eps*x - 
      60633*eps^2*x + 10080*Nf*x + 72*eps*Nf*x - 1848*eps^2*Nf*x - 1944*x^2 - 
      9666*eps*x^2 + 2565*eps^2*x^2 - 10944*Nf*x^2 + 34560*eps*Nf*x^2 + 
      115728*eps^2*Nf*x^2 - 108*x^3 + 9414*eps*x^3 + 26937*eps^2*x^3 + 
      11232*Nf*x^3 - 29880*eps*Nf*x^3 - 118440*eps^2*Nf*x^3 + 540*x^4 - 
      1116*eps*x^4 - 6768*eps^2*x^4 + 576*Nf*x^4 - 72*eps*Nf*x^4 + 
      35736*eps^2*Nf*x^4 + 144*eps^2*x^5 - 22680*eps^2*Nf*x^5 + 
      6768*eps^2*Nf*x^6)*G[0, 0, 1, x])/((-1 + x)^3*x^2) - 
   ((I/108)*eps^2*(504 + 9468*eps + 68832*eps^2 - 13248*Nf - 11184*eps*Nf - 
      23164*eps^2*Nf + 180*x - 24300*eps*x - 205182*eps^2*x + 46368*Nf*x + 
      36504*eps*Nf*x + 76140*eps^2*Nf*x - 864*x^2 + 19926*eps*x^2 + 
      214011*eps^2*x^2 - 62496*Nf*x^2 - 30960*eps*Nf*x^2 - 
      26004*eps^2*Nf*x^2 + 2952*x^3 - 2754*eps*x^3 - 53469*eps^2*x^3 + 
      27360*Nf*x^3 + 25680*eps*Nf*x^3 + 12812*eps^2*Nf*x^3 - 1260*x^4 + 
      2124*eps*x^4 + 7776*eps^2*x^4 - 9504*Nf*x^4 - 20376*eps*Nf*x^4 - 
      37536*eps^2*Nf*x^4 + 576*eps^2*x^5 - 1200*eps^2*Nf*x^5 + 
      2016*eps^2*Nf*x^6)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
   ((I/18)*eps^3*(6 + 339*eps - 156*eps*Nf - 18*x + 75*eps*x + 4*eps*Nf*x + 
      84*x^2 - 195*eps*x^2 - 144*Nf*x^2 + 152*eps*Nf*x^2 + 42*x^3 + 
      27*eps*x^3 - 288*Nf*x^3 - 956*eps*Nf*x^3 - 42*x^4 + 306*eps*x^4 - 
      144*Nf*x^4 + 988*eps*Nf*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
   ((I/9)*eps^3*(18 + 165*eps - 192*Nf - 132*eps*Nf - 36*x - 54*eps*x + 
      672*Nf*x + 160*eps*Nf*x + 36*x^2 + 318*eps*x^2 - 960*Nf*x^2 - 
      232*eps*Nf*x^2 + 54*x^3 - 279*eps*x^3 + 288*Nf*x^3 - 340*eps*Nf*x^3 - 
      36*x^4 + 162*eps*x^4 - 192*Nf*x^4 + 472*eps*Nf*x^4)*G[0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) + ((I/18)*eps^3*(36 + 294*eps - 288*Nf - 128*eps*Nf - 
      66*x - 12*eps*x + 1008*Nf*x - 140*eps*Nf*x + 1113*eps*x^2 - 
      1296*Nf*x^2 + 224*eps*Nf*x^2 + 84*x^3 - 1029*eps*x^3 + 720*Nf*x^3 - 
      1256*eps*Nf*x^3 - 42*x^4 + 306*eps*x^4 - 144*Nf*x^4 + 988*eps*Nf*x^4)*
     G[0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   ((I/3)*eps^4*(-1 + 17*x - 30*x^2 + 56*Nf*x^2 + 13*x^3 + 112*Nf*x^3 + x^4 + 
      56*Nf*x^4)*G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x^2) - 
   (((2*I)/3)*eps^4*(-51 + 616*Nf + 134*x - 2156*Nf*x - 80*x^2 + 
      3036*Nf*x^2 - 78*x^3 - 1012*Nf*x^3 + 59*x^4 + 572*Nf*x^4)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
   (((2*I)/3)*eps^4*(-19 + 232*Nf + 50*x - 812*Nf*x - 38*x^2 + 1160*Nf*x^2 - 
      33*x^3 - 348*Nf*x^3 + 26*x^4 + 232*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^3*x^2) + (((2*I)/3)*eps^4*(-8 + 528*Nf - 16*x - 1848*Nf*x - 
      38*x^2 + 2684*Nf*x^2 - 99*x^3 - 704*Nf*x^3 + 59*x^4 + 572*Nf*x^4)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
   (((2*I)/3)*eps^4*(-7 + 232*Nf + 2*x - 812*Nf*x - 14*x^2 + 1160*Nf*x^2 - 
      45*x^3 - 348*Nf*x^3 + 26*x^4 + 232*Nf*x^4)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) + ((I/3)*eps^4*(112*Nf - 15*x - 392*Nf*x + 28*x^2 + 
      504*Nf*x^2 - 16*x^3 - 280*Nf*x^3 + x^4 + 56*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
   ((I/324)*eps^2*(-6012 - 1944*eps + 18360*eps^2 + 1920*eps*Nf - 
      35296*eps^2*Nf + 20592*x + 57006*eps*x + 190251*eps^2*x - 14688*Nf*x - 
      40896*eps*Nf*x + 65868*eps^2*Nf*x - 1728*x^2 - 31266*eps*x^2 - 
      123399*eps^2*x^2 - 29376*Nf*x^2 + 39864*eps*Nf*x^2 - 
      165532*eps^2*Nf*x^2 - 4284*x^3 + 10332*eps*x^3 + 119808*eps^2*x^3 - 
      14688*Nf*x^3 - 6600*eps*Nf*x^3 + 244288*eps^2*Nf*x^3 + 1728*eps^2*x^4 - 
      152160*eps^2*Nf*x^4 + 32832*eps^2*Nf*x^5)*Zeta[3])/((-1 + x)^3*x) + 
   G[0, x]^2*(((-1/648*I)*eps*(-1296 + 1944*eps + 8424*eps^2 + 45414*eps^3 - 
        3600*eps*Nf - 14208*eps^2*Nf - 51340*eps^3*Nf + 12636*eps^2*x + 
        20547*eps^3*x + 11232*eps*Nf*x + 53676*eps^2*Nf*x + 
        214812*eps^3*Nf*x - 2592*x^2 - 7992*eps*x^2 - 28026*eps^2*x^2 - 
        34371*eps^3*x^2 - 9360*eps*Nf*x^2 - 63300*eps^2*Nf*x^2 - 
        306548*eps^3*Nf*x^2 + 1296*x^3 + 5616*eps*x^3 + 24354*eps^2*x^3 + 
        96336*eps^3*x^3 - 1152*eps*Nf*x^3 + 31848*eps^2*Nf*x^3 + 
        226432*eps^3*Nf*x^3 + 1080*eps^2*x^4 + 2970*eps^3*x^4 - 
        27000*eps^2*Nf*x^4 - 189432*eps^3*Nf*x^4 + 7344*eps^2*Nf*x^5 + 
        51408*eps^3*Nf*x^5))/((-1 + x)^3*x) + 
     ((I/36)*eps^3*(18 + 69*eps - 96*Nf - 44*eps*Nf - 42*x - 147*eps*x + 
        336*Nf*x - 164*eps*Nf*x + 12*x^2 + 228*eps*x^2 - 432*Nf*x^2 + 
        768*eps*Nf*x^2 + 30*x^3 - 219*eps*x^3 + 240*Nf*x^3 - 844*eps*Nf*x^3 - 
        18*x^4 + 93*eps*x^4 - 48*Nf*x^4 + 284*eps*Nf*x^4)*G[1, x]^2)/
      ((-1 + x)^3*x^2) - ((I/18)*eps^4*(-5 + 48*Nf - x - 72*Nf*x + 5*x^2 + 
        24*Nf*x^2)*G[1, x]^3)/((-1 + x)*x^2) - 
     ((I/18)*eps^3*(-105*eps + 44*eps*Nf - 12*x + 165*eps*x - 360*eps*Nf*x - 
        237*eps*x^2 + 840*eps*Nf*x^2 - 24*x^3 - 27*eps*x^3 - 756*eps*Nf*x^3 + 
        12*x^4 + 12*eps*x^4 + 288*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^3*x^2) + 
     G[1, x]*(((I/108)*eps^2*(-720*eps - 5193*eps^2 + 576*Nf + 600*eps*Nf + 
          1546*eps^2*Nf + 144*x + 1818*eps*x + 16182*eps^2*x - 2016*Nf*x - 
          2712*eps*Nf*x - 8630*eps^2*Nf*x + 144*x^2 - 2862*eps*x^2 - 
          27657*eps^2*x^2 + 2592*Nf*x^2 + 4464*eps*Nf*x^2 + 
          16320*eps^2*Nf*x^2 + 360*x^3 + 2520*eps*x^3 + 13545*eps^2*x^3 - 
          1440*Nf*x^3 - 3576*eps*Nf*x^3 - 16952*eps^2*Nf*x^3 - 216*x^4 - 
          72*eps*x^4 + 2979*eps^2*x^4 + 288*Nf*x^4 + 1704*eps*Nf*x^4 + 
          12224*eps^2*Nf*x^4 + 108*eps^2*x^5 - 2568*eps^2*Nf*x^5 + 
          144*eps^2*Nf*x^6))/((-1 + x)^3*x^2) + 
       ((I/3)*eps^4*(1 + 16*Nf - 3*x - 56*Nf*x + 6*x^2 + 72*Nf*x^2 + 3*x^3 - 
          40*Nf*x^3 - 3*x^4 + 8*Nf*x^4)*G[0, 1, x])/((-1 + x)^3*x^2)) - 
     (I*eps^4*(-1 - 2*x^2 + x^3)*G[0, 0, 1, x])/((-1 + x)^3*x) - 
     ((I/3)*eps^4*(-5 + 80*Nf + 7*x - 280*Nf*x + 10*x^2 + 360*Nf*x^2 - 
        11*x^3 - 200*Nf*x^3 + 3*x^4 + 40*Nf*x^4)*G[0, 1, 1, x])/
      ((-1 + x)^3*x^2) + (((22*I)/3)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/
      ((-1 + x)^3*x)) + G[0, 1, x]*
    (((I/648)*eps*(648 - 7236*eps - 58050*eps^2 - 283203*eps^3 + 6912*Nf + 
        7920*eps*Nf + 23496*eps^2*Nf + 90220*eps^3*Nf - 1728*x + 
        23868*eps*x + 243918*eps^2*x + 1344573*eps^3*x - 24192*Nf*x - 
        69984*eps*Nf*x - 289080*eps^2*Nf*x - 1157196*eps^3*Nf*x + 4752*x^2 - 
        10152*eps*x^2 - 235656*eps^2*x^2 - 1578042*eps^3*x^2 + 27648*Nf*x^2 + 
        134784*eps*Nf*x^2 + 586152*eps^2*Nf*x^2 + 2428584*eps^3*Nf*x^2 + 
        2808*x^3 - 21168*eps*x^3 - 82512*eps^2*x^3 - 224424*eps^3*x^3 - 
        24192*Nf*x^3 - 143568*eps*Nf*x^3 - 644136*eps^2*Nf*x^3 - 
        2777488*eps^3*Nf*x^3 - 2592*x^4 + 7776*eps*x^4 + 82188*eps^2*x^4 + 
        423144*eps^3*x^4 + 80352*eps*Nf*x^4 + 423216*eps^2*Nf*x^4 + 
        1978752*eps^3*Nf*x^4 - 432*eps^2*x^5 - 10260*eps^3*x^5 - 
        64656*eps^2*Nf*x^5 - 481296*eps^3*Nf*x^5 + 12960*eps^2*Nf*x^6 + 
        90720*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
     (((2*I)/3)*eps^4*(-10 + 112*Nf + 23*x - 392*Nf*x - 18*x^2 + 556*Nf*x^2 - 
        23*x^3 - 176*Nf*x^3 + 16*x^4 + 108*Nf*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) - (((2*I)/3)*eps^4*(-1 + 128*Nf - 7*x - 448*Nf*x + 
        636*Nf*x^2 - 20*x^3 - 200*Nf*x^3 + 10*x^4 + 124*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
     (((2*I)/9)*eps^4*(24 + 272*Nf - 71*x - 952*Nf*x + 154*x^2 + 
        1148*Nf*x^2 + 79*x^3 - 832*Nf*x^3 - 78*x^4 + 60*Nf*x^4)*Zeta[3])/
      ((-1 + x)^3*x^2)) + G[1, x]^2*
    (((-1/1296*I)*eps*(2160 + 648*eps - 6480*eps^2 - 98226*eps^3 - 10368*Nf - 
        864*eps*Nf + 19512*eps^2*Nf + 83928*eps^3*Nf - 4968*x + 5184*eps*x + 
        95796*eps^2*x + 792450*eps^3*x + 36288*Nf*x - 30096*eps*Nf*x - 
        225624*eps^2*Nf*x - 907352*eps^3*Nf*x + 1728*x^2 + 3132*eps*x^2 - 
        49086*eps^2*x^2 - 641061*eps^3*x^2 - 46656*Nf*x^2 + 
        74304*eps*Nf*x^2 + 422856*eps^2*Nf*x^2 + 1687092*eps^3*Nf*x^2 + 
        3888*x^3 - 13500*eps*x^3 - 74358*eps^2*x^3 - 238167*eps^3*x^3 + 
        25920*Nf*x^3 - 95328*eps*Nf*x^3 - 442776*eps^2*Nf*x^3 - 
        1790444*eps^3*Nf*x^3 - 2376*x^4 + 6696*eps*x^4 + 58104*eps^2*x^4 + 
        290196*eps^3*x^4 - 5184*Nf*x^4 + 51696*eps*Nf*x^4 + 
        248160*eps^2*Nf*x^4 + 1105904*eps^3*Nf*x^4 - 864*eps^2*x^5 - 
        9504*eps^3*x^5 - 25344*eps^2*Nf*x^5 - 214752*eps^3*Nf*x^5 + 
        6912*eps^2*Nf*x^6 + 48384*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
     ((I/36)*eps^3*(-12 - 30*eps - 288*Nf - 104*eps*Nf + 78*x + 516*eps*x + 
        1008*Nf*x - 332*eps*Nf*x - 96*x^2 - 201*eps*x^2 - 1296*Nf*x^2 + 
        848*eps*Nf*x^2 + 36*x^3 - 723*eps*x^3 + 720*Nf*x^3 - 
        1792*eps*Nf*x^3 + 6*x^4 + 498*eps*x^4 - 144*Nf*x^4 + 1372*eps*Nf*x^4)*
       G[0, 1, x])/((-1 + x)^3*x^2) + 
     ((I/3)*eps^4*(-18 + 64*Nf + 47*x - 224*Nf*x - 18*x^2 + 284*Nf*x^2 - 
        23*x^3 - 168*Nf*x^3 + 16*x^4 + 28*Nf*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) + ((I/6)*eps^4*(-26 + 112*Nf + 63*x - 392*Nf*x - 
        24*x^2 + 504*Nf*x^2 - 42*x^3 - 280*Nf*x^3 + 27*x^4 + 56*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
     ((I/18)*eps^4*(-74 + 624*Nf + 121*x - 2184*Nf*x - 4*x^2 + 2832*Nf*x^2 - 
        204*x^3 - 1512*Nf*x^3 + 103*x^4 + 336*Nf*x^4)*Zeta[3])/
      ((-1 + x)^3*x^2)) + 
   G[1, x]*(((-1/3888*I)*(-3888 + 26568*eps + 218052*eps^2 + 1130274*eps^3 + 
        5240295*eps^4 - 20736*Nf - 25056*eps*Nf - 68112*eps^2*Nf - 
        249960*eps^3*Nf - 1033556*eps^4*Nf + 15552*x - 53784*eps*x - 
        577692*eps^2*x - 3155598*eps^3*x - 14862285*eps^4*x + 72576*Nf*x + 
        50112*eps*Nf*x + 97776*eps^2*Nf*x + 512520*eps^3*Nf*x + 
        2695324*eps^4*Nf*x - 12960*x^2 + 82944*eps*x^2 + 721872*eps^2*x^2 + 
        3588948*eps^3*x^2 + 15501942*eps^4*x^2 - 93312*Nf*x^2 + 
        46656*eps*Nf*x^2 + 330480*eps^2*Nf*x^2 + 618192*eps^3*Nf*x^2 - 
        36936*eps^4*Nf*x^2 + 1296*x^3 - 76464*eps*x^3 - 362880*eps^2*x^3 - 
        1487808*eps^3*x^3 - 5292540*eps^4*x^3 + 51840*Nf*x^3 - 
        54432*eps*Nf*x^3 - 423792*eps^2*Nf*x^3 - 876096*eps^3*Nf*x^3 - 
        668736*eps^4*Nf*x^3 + 2592*x^4 + 33696*eps*x^4 + 95256*eps^2*x^4 + 
        268272*eps^3*x^4 + 292248*eps^4*x^4 - 10368*Nf*x^4 - 
        19008*eps*Nf*x^4 + 81504*eps^2*Nf*x^4 + 90624*eps^3*Nf*x^4 - 
        426880*eps^4*Nf*x^4 + 2592*eps^2*x^5 + 22680*eps^3*x^5 + 
        230688*eps^4*x^5 - 31968*eps^2*Nf*x^5 - 210528*eps^3*Nf*x^5 - 
        1121856*eps^4*Nf*x^5 + 15552*eps^2*Nf*x^6 + 108864*eps^3*Nf*x^6 + 
        559872*eps^4*Nf*x^6))/((-1 + x)^3*x^2) + 
     ((I/36)*eps^2*(120 + 2184*eps + 14586*eps^2 - 1920*Nf - 1920*eps*Nf - 
        4916*eps^2*Nf - 60*x - 5988*eps*x - 45180*eps^2*x + 6720*Nf*x + 
        4248*eps*Nf*x + 9124*eps^2*Nf*x - 144*x^2 + 3858*eps*x^2 + 
        41481*eps^2*x^2 - 8832*Nf*x^2 + 3072*eps*Nf*x^2 + 
        21428*eps^2*Nf*x^2 + 528*x^3 - 618*eps*x^3 - 14169*eps^2*x^3 + 
        4416*Nf*x^3 - 2592*eps*Nf*x^3 - 25868*eps^2*Nf*x^3 - 228*x^4 + 
        204*eps*x^4 + 1422*eps^2*x^4 - 1152*Nf*x^4 - 2280*eps*Nf*x^4 + 
        7072*eps^2*Nf*x^4 + 120*eps^2*x^5 - 5136*eps^2*Nf*x^5 + 
        1440*eps^2*Nf*x^6)*G[0, 1, x])/((-1 + x)^3*x^2) + 
     ((I/3)*eps^4*(7 + 24*Nf - 23*x - 84*Nf*x + 12*x^2 + 124*Nf*x^2 + 2*x^3 - 
        28*Nf*x^3 - 4*x^4 + 28*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^3*x^2) - 
     ((I/9)*eps^3*(6 + 81*eps - 192*Nf - 112*eps*Nf + 57*eps*x + 672*Nf*x + 
        64*eps*Nf*x - 48*x^2 - 264*eps*x^2 - 840*Nf*x^2 + 80*eps*Nf*x^2 + 
        12*x^3 - 252*eps*x^3 + 528*Nf*x^3 - 768*eps*Nf*x^3 + 6*x^4 + 
        252*eps*x^4 - 72*Nf*x^4 + 784*eps*Nf*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) - ((I/18)*eps^3*(30*eps - 288*Nf - 88*eps*Nf + 42*x + 
        426*eps*x + 1008*Nf*x - 380*eps*Nf*x - 72*x^2 + 147*eps*x^2 - 
        1296*Nf*x^2 + 704*eps*Nf*x^2 + 48*x^3 - 861*eps*x^3 + 720*Nf*x^3 - 
        1776*eps*Nf*x^3 - 6*x^4 + 414*eps*x^4 - 144*Nf*x^4 + 1468*eps*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
     (((2*I)/3)*eps^4*(-14 + 80*Nf + 32*x - 280*Nf*x - 14*x^2 + 372*Nf*x^2 - 
        27*x^3 - 176*Nf*x^3 + 17*x^4 + 52*Nf*x^4)*G[0, 0, 0, 1, x])/
      ((-1 + x)^3*x^2) - (((2*I)/3)*eps^4*(-7 + 64*Nf + 14*x - 224*Nf*x - 
        6*x^2 + 304*Nf*x^2 - 17*x^3 - 128*Nf*x^3 + 10*x^4 + 48*Nf*x^4)*
       G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
     ((I/3)*eps^4*(-10 + 112*Nf + 15*x - 392*Nf*x + 8*x^2 + 504*Nf*x^2 - 
        26*x^3 - 280*Nf*x^3 + 11*x^4 + 56*Nf*x^4)*G[0, 1, 1, 1, x])/
      ((-1 + x)^3*x^2) - ((I/54)*eps^3*(288 - 2190*eps + 1056*Nf + 
        1552*eps*Nf - 1134*x + 4170*eps*x - 3696*Nf*x - 3740*eps*Nf*x + 
        768*x^2 - 7833*eps*x^2 + 4896*Nf*x^2 + 168*eps*Nf*x^2 - 156*x^3 + 
        5487*eps*x^3 - 2352*Nf*x^3 + 1032*eps*Nf*x^3 - 114*x^4 - 
        1698*eps*x^4 + 672*Nf*x^4 + 1604*eps*Nf*x^4)*Zeta[3])/
      ((-1 + x)^3*x^2)) + 
   G[0, x]*(((I/3888)*(-9072 + 11664*eps + 59616*eps^2 + 325944*eps^3 + 
        1675728*eps^4 - 21600*eps*Nf - 86112*eps^2*Nf - 314880*eps^3*Nf - 
        1154704*eps^4*Nf + 7128*eps*x + 104652*eps^2*x + 256770*eps^3*x - 
        21789*eps^4*x + 67392*eps*Nf*x + 327456*eps^2*Nf*x + 
        1325304*eps^3*Nf*x + 5276652*eps^4*Nf*x - 18144*x^2 - 48600*eps*x^2 - 
        122148*eps^2*x^2 + 124902*eps^3*x^2 + 2449845*eps^4*x^2 - 
        55296*eps*Nf*x^2 - 388512*eps^2*Nf*x^2 - 1909032*eps^3*Nf*x^2 - 
        8659564*eps^4*Nf*x^2 + 9072*x^3 + 37584*eps*x^3 + 154872*eps^2*x^3 + 
        589032*eps^3*x^3 + 2443284*eps^4*x^3 - 9504*eps*Nf*x^3 + 
        194976*eps^2*Nf*x^3 + 1418208*eps^3*Nf*x^3 + 7504528*eps^4*Nf*x^3 + 
        2592*eps^2*x^4 - 12312*eps^3*x^4 - 305856*eps^4*x^4 - 
        171936*eps^2*Nf*x^4 - 1205856*eps^3*Nf*x^4 - 6285120*eps^4*Nf*x^4 + 
        46656*eps^2*Nf*x^5 + 326592*eps^3*Nf*x^5 + 1679616*eps^4*Nf*x^5))/
      ((-1 + x)^3*x) - ((I/108)*eps^3*(24 + 120*eps - 288*Nf - 160*eps*Nf - 
        30*x - 198*eps*x + 1008*Nf*x - 140*eps*Nf*x - 24*x^2 + 243*eps*x^2 - 
        1296*Nf*x^2 + 1392*eps*Nf*x^2 + 72*x^3 - 345*eps*x^3 + 720*Nf*x^3 - 
        1704*eps*Nf*x^3 - 30*x^4 + 216*eps*x^4 - 144*Nf*x^4 + 620*eps*Nf*x^4)*
       G[1, x]^3)/((-1 + x)^3*x^2) + 
     ((I/72)*eps^4*(-20 + 112*Nf + 45*x - 392*Nf*x - 12*x^2 + 504*Nf*x^2 - 
        36*x^3 - 280*Nf*x^3 + 21*x^4 + 56*Nf*x^4)*G[1, x]^4)/
      ((-1 + x)^3*x^2) - ((I/27)*eps^2*(-459*eps - 3609*eps^2 + 432*Nf + 
        456*eps*Nf + 1189*eps^2*Nf - 162*x + 297*eps*x + 6876*eps^2*x - 
        1512*Nf*x - 2088*eps*Nf*x - 6315*eps^2*Nf*x + 108*x^2 - 405*eps*x^2 - 
        7218*eps^2*x^2 + 1944*Nf*x^2 + 3528*eps*Nf*x^2 + 12735*eps^2*Nf*x^2 - 
        270*x^3 - 1161*eps*x^3 - 5454*eps^2*x^3 - 1080*Nf*x^3 - 
        2736*eps*Nf*x^3 - 13137*eps^2*Nf*x^3 + 108*x^4 + 324*eps*x^4 + 
        1917*eps^2*x^4 + 216*Nf*x^4 + 1080*eps*Nf*x^4 + 9162*eps^2*Nf*x^4 - 
        3042*eps^2*Nf*x^5 + 468*eps^2*Nf*x^6)*G[0, 1, x])/((-1 + x)^3*x^2) - 
     ((I/3)*eps^4*(-4 + 24*Nf + 11*x - 84*Nf*x - 2*x^2 + 108*Nf*x^2 - 3*x^3 - 
        60*Nf*x^3 + 2*x^4 + 12*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^3*x^2) + 
     G[1, x]^2*(((I/216)*eps^2*(-576 - 3816*eps - 19332*eps^2 + 480*eps*Nf + 
          2360*eps^2*Nf + 1476*x + 9540*eps*x + 49068*eps^2*x - 
          1752*eps*Nf*x - 7792*eps^2*Nf*x - 1152*x^2 - 7470*eps*x^2 - 
          44613*eps^2*x^2 + 2448*eps*Nf*x^2 + 13800*eps^2*Nf*x^2 - 1080*x^3 + 
          846*eps*x^3 + 17559*eps^2*x^3 - 1152*eps*Nf*x^3 - 
          13224*eps^2*Nf*x^3 + 828*x^4 + 468*eps*x^4 - 270*eps^2*x^4 - 
          552*eps*Nf*x^4 + 8728*eps^2*Nf*x^4 - 648*eps^2*x^5 - 
          8328*eps^2*Nf*x^5 + 1872*eps^2*Nf*x^6))/((-1 + x)^3*x^2) - 
       ((I/3)*eps^4*(-2 + 8*Nf + x - 12*Nf*x + 2*x^2 + 4*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)*x^2)) + ((I/9)*eps^3*(-129*eps + 60*eps*Nf - 18*x + 
        150*eps*x - 360*eps*Nf*x - 111*eps*x^2 + 720*eps*Nf*x^2 - 36*x^3 - 
        210*eps*x^3 - 620*eps*Nf*x^3 + 18*x^4 + 54*eps*x^4 + 240*eps*Nf*x^4)*
       G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
     ((I/9)*eps^3*(-30 - 234*eps + 240*Nf + 180*eps*Nf + 48*x + 519*eps*x - 
        840*Nf*x - 816*eps*Nf*x - 318*eps*x^2 + 1080*Nf*x^2 + 
        1392*eps*Nf*x^2 - 84*x^3 - 213*eps*x^3 - 600*Nf*x^3 - 
        1028*eps*Nf*x^3 + 42*x^4 + 90*eps*x^4 + 120*Nf*x^4 + 312*eps*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^3*x^2) - (((10*I)/3)*eps^4*(-1 - 2*x^2 + x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^3*x) + 
     (((2*I)/3)*eps^4*(-10 + 120*Nf + 28*x - 420*Nf*x + 10*x^2 + 540*Nf*x^2 + 
        x^3 - 300*Nf*x^3 - 3*x^4 + 60*Nf*x^4)*G[0, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) + (((4*I)/3)*eps^4*(-5 + 72*Nf + 10*x - 252*Nf*x + 
        8*x^2 + 324*Nf*x^2 - 6*x^3 - 180*Nf*x^3 + x^4 + 36*Nf*x^4)*
       G[0, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((I/27)*eps^3*(294 - 756*eps + 1168*eps*Nf - 771*eps*x - 3588*eps*Nf*x + 
        588*x^2 + 1521*eps*x^2 + 3028*eps*Nf*x^2 - 294*x^3 - 1110*eps*x^3 + 
        344*eps*Nf*x^3)*Zeta[3])/((-1 + x)^3*x) + 
     G[1, x]*(((-1/648*I)*eps*(-5832*eps - 38124*eps^2 - 166104*eps^3 + 
          3456*Nf + 3744*eps*Nf + 9984*eps^2*Nf + 37760*eps^3*Nf + 1080*x + 
          15336*eps*x + 110376*eps^2*x + 502524*eps^3*x - 12096*Nf*x - 
          17136*eps*Nf*x - 55632*eps^2*Nf*x - 229616*eps^3*Nf*x + 864*x^2 - 
          32292*eps*x^2 - 237978*eps^2*x^2 - 1202931*eps^3*x^2 + 
          15552*Nf*x^2 + 28512*eps*Nf*x^2 + 105408*eps^2*Nf*x^2 + 
          475740*eps^3*Nf*x^2 + 2592*x^3 + 30780*eps*x^3 + 155142*eps^2*x^3 + 
          711099*eps^3*x^3 - 8640*Nf*x^3 - 23040*eps*Nf*x^3 - 
          108960*eps^2*Nf*x^3 - 533764*eps^3*Nf*x^3 - 1512*x^4 - 
          5400*eps*x^4 - 2592*eps^2*x^4 + 37908*eps^3*x^4 + 1728*Nf*x^4 + 
          11088*eps*Nf*x^4 + 78096*eps^2*Nf*x^4 + 415664*eps^3*Nf*x^4 - 
          864*eps^2*x^5 - 12096*eps^3*x^5 - 15984*eps^2*Nf*x^5 - 
          108432*eps^3*Nf*x^5 + 864*eps^2*Nf*x^6 + 6048*eps^3*Nf*x^6))/
        ((-1 + x)^3*x^2) - ((I/9)*eps^3*(-63*eps + 48*Nf + 56*eps*Nf - 6*x + 
          126*eps*x - 168*Nf*x - 216*eps*Nf*x + 12*x^2 + 6*eps*x^2 + 
          216*Nf*x^2 + 300*eps*Nf*x^2 - 6*x^3 - 33*eps*x^3 - 120*Nf*x^3 - 
          188*eps*Nf*x^3 + 6*eps*x^4 + 24*Nf*x^4 + 24*eps*Nf*x^4)*G[0, 1, x])/
        ((-1 + x)^3*x^2) + (((2*I)/3)*eps^4*(-5 + 12*x - 10*x^2 - 11*x^3 + 
          8*x^4)*G[0, 0, 1, x])/((-1 + x)^3*x^2) - 
       (((2*I)/3)*eps^4*(1 + 16*Nf - 3*x - 56*Nf*x + 6*x^2 + 72*Nf*x^2 + 
          3*x^3 - 40*Nf*x^3 - 3*x^4 + 8*Nf*x^4)*G[0, 1, 1, x])/
        ((-1 + x)^3*x^2) + (((2*I)/9)*eps^4*(184*Nf + 26*x - 644*Nf*x + 
          46*x^2 + 828*Nf*x^2 + 75*x^3 - 460*Nf*x^3 - 49*x^4 + 92*Nf*x^4)*
         Zeta[3])/((-1 + x)^3*x^2))) - 
   ((I/15)*eps^4*(361 - 1356*x + 1600*Nf*x + 44*x^2 + 3200*Nf*x^2 + 317*x^3 + 
      1600*Nf*x^3)*Zeta[5])/((-1 + x)^3*x)) + 
 G[1, x]*((93312 + 326592*eps + 1329696*eps^2 + 4793904*eps^3 + 
     16055496*eps^4 + 51423660*eps^5 + 160276482*eps^6 + 62208*eps*Nf + 
     10368*eps^2*Nf - 972864*eps^3*Nf - 6161760*eps^4*Nf - 
     27307536*eps^5*Nf - 104077336*eps^6*Nf - 46656*x - 116640*eps*x - 
     1667952*eps^2*x - 8427240*eps^3*x - 34032636*eps^4*x - 
     122525946*eps^5*x - 412963191*eps^6*x - 31104*eps*Nf*x + 
     2234304*eps^2*Nf*x + 15602976*eps^3*Nf*x + 72162864*eps^4*Nf*x + 
     280935624*eps^5*Nf*x + 997585580*eps^6*Nf*x - 46656*x^2 - 
     209952*eps*x^2 + 1458000*eps^2*x^2 + 9885240*eps^3*x^2 + 
     43637940*eps^4*x^2 + 163901070*eps^5*x^2 + 566378325*eps^6*x^2 - 
     31104*eps*Nf*x^2 - 3364416*eps^2*Nf*x^2 - 21970656*eps^3*Nf*x^2 - 
     98826192*eps^4*Nf*x^2 - 378496824*eps^5*Nf*x^2 - 
     1329426772*eps^6*Nf*x^2 - 1119744*eps^2*x^3 - 6158592*eps^3*x^3 - 
     25287552*eps^4*x^3 - 91679040*eps^5*x^3 - 310705632*eps^6*x^3 + 
     1119744*eps^2*Nf*x^3 + 7340544*eps^3*Nf*x^3 + 32825088*eps^4*Nf*x^3 + 
     124868736*eps^5*Nf*x^3 + 435918528*eps^6*Nf*x^3)/
    (46656*eps^2*(-1 + x)^2*x) + 
   (eps^2*(3024 + 6624*eps + 30240*eps^2 - 3456*Nf - 2976*eps*Nf - 
      6208*eps^2*Nf - 9360*x - 23400*eps*x - 101466*eps^2*x + 12096*Nf*x + 
      6960*eps*Nf*x + 8432*eps^2*Nf*x + 8928*x^2 + 33732*eps*x^2 + 
      167166*eps^2*x^2 - 15552*Nf*x^2 - 2304*eps*Nf*x^2 + 7488*eps^2*Nf*x^2 - 
      2376*x^3 - 19314*eps*x^3 - 97065*eps^2*x^3 + 8640*Nf*x^3 - 
      2688*eps*Nf*x^3 - 12352*eps^2*Nf*x^3 - 72*x^4 + 954*eps*x^4 - 
      8055*eps^2*x^4 - 1728*Nf*x^4 + 528*eps*Nf*x^4 - 3344*eps^2*Nf*x^4 + 
      12276*eps^2*x^5 + 2928*eps^2*Nf*x^5 - 3456*eps^2*x^6 + 
      1440*eps^2*Nf*x^6)*G[0, 0, 0, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
   (eps^2*(-2664 - 4554*eps - 28314*eps^2 + 5184*Nf + 4848*eps*Nf + 
      10786*eps^2*Nf + 8640*x + 8082*eps*x + 44820*eps^2*x - 18144*Nf*x - 
      14640*eps*Nf*x - 28174*eps^2*Nf*x - 6552*x^2 + 7956*eps*x^2 + 
      35919*eps^2*x^2 + 22896*Nf*x^2 + 19968*eps*Nf*x^2 + 
      71110*eps^2*Nf*x^2 + 7308*x^3 + 1602*eps*x^3 - 19494*eps^2*x^3 - 
      13824*Nf*x^3 - 3216*eps*Nf*x^3 - 77450*eps^2*Nf*x^3 - 1044*x^4 - 
      5058*eps*x^4 + 2097*eps^2*x^4 + 2160*Nf*x^4 - 9168*eps*Nf*x^4 + 
      62996*eps^2*Nf*x^4 + 1296*eps^2*x^5 - 60468*eps^2*Nf*x^5 + 
      11016*eps^2*Nf*x^6)*G[0, 0, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) - 
   (eps^2*(-1800 - 2682*eps - 11133*eps^2 + 864*Nf + 1272*eps*Nf + 
      4148*eps^2*Nf + 5796*x + 7398*eps*x + 25164*eps^2*x - 3024*Nf*x - 
      5472*eps*Nf*x - 20100*eps^2*Nf*x - 5400*x^2 - 3312*eps*x^2 - 
      2340*eps^2*x^2 + 3888*Nf*x^2 + 8568*eps*Nf*x^2 + 39924*eps^2*Nf*x^2 + 
      3384*x^3 + 1224*eps*x^3 - 2961*eps^2*x^3 - 2160*Nf*x^3 - 
      5760*eps*Nf*x^3 - 43620*eps^2*Nf*x^3 - 180*x^4 - 252*eps*x^4 + 
      2934*eps^2*x^4 + 432*Nf*x^4 + 432*eps*Nf*x^4 + 29016*eps^2*Nf*x^4 + 
      684*eps^2*x^5 - 16920*eps^2*Nf*x^5 + 3312*eps^2*Nf*x^6)*
     G[0, 0, 1, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
   (eps^2*(14544 + 17244*eps + 30960*eps^2 + 4032*Nf + 1536*eps*Nf - 
      2780*eps^2*Nf - 46764*x - 70992*eps*x - 160182*eps^2*x - 14112*Nf*x + 
      1848*eps*Nf*x + 52604*eps^2*Nf*x + 43776*x^2 + 47754*eps*x^2 + 
      46053*eps^2*x^2 + 20160*Nf*x^2 + 9456*eps*Nf*x^2 - 29744*eps^2*Nf*x^2 - 
      17208*x^3 + 4806*eps*x^3 + 13095*eps^2*x^3 - 6048*Nf*x^3 + 
      10992*eps*Nf*x^3 + 24080*eps^2*Nf*x^3 - 1476*x^4 - 10980*eps*x^4 - 
      7182*eps^2*x^4 + 4032*Nf*x^4 - 18600*eps*Nf*x^4 + 8504*eps^2*Nf*x^4 - 
      5796*eps^2*x^5 - 36696*eps^2*Nf*x^5 + 3312*eps^2*Nf*x^6)*
     G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
   (eps^2*(-2052 - 1836*eps - 2250*eps^2 + 24*eps*Nf + 118*eps^2*Nf + 
      6624*x + 6570*eps*x + 5346*eps^2*x - 1026*eps^2*Nf*x - 5832*x^2 - 
      972*eps*x^2 + 25884*eps^2*x^2 - 576*Nf*x^2 - 1872*eps*Nf*x^2 + 
      48*eps^2*Nf*x^2 + 3312*x^3 - 1386*eps*x^3 - 12987*eps^2*x^3 - 
      1152*Nf*x^3 + 1800*eps*Nf*x^3 + 24*eps^2*Nf*x^3 - 36*x^4 + 
      144*eps*x^4 - 1575*eps^2*x^4 - 576*Nf*x^4 - 864*eps*Nf*x^4 - 
      648*eps^2*Nf*x^4 + 936*eps^2*x^5 - 3168*eps^2*Nf*x^5 + 
      1152*eps^2*Nf*x^6)*G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) - 
   (2*eps^2*(90 - 243*eps + 324*eps^2 - 288*eps*Nf - 1452*eps^2*Nf - 288*x + 
      3636*eps*x + 18549*eps^2*x + 2304*eps*Nf*x + 9336*eps^2*Nf*x + 
      756*x^2 + 5895*eps*x^2 + 21681*eps^2*x^2 - 7824*eps*Nf*x^2 - 
      39332*eps^2*Nf*x^2 - 558*x^3 - 2232*eps*x^3 - 2583*eps^2*x^3 - 
      2256*eps*Nf*x^3 + 16496*eps^2*Nf*x^3 - 5031*eps^2*x^4 - 
      18312*eps^2*Nf*x^4 + 1728*eps^2*x^5 + 3888*eps^2*Nf*x^5)*
     G[0, 1, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
   ((-3888 + 39528*eps + 245268*eps^2 + 1019142*eps^3 + 3970053*eps^4 - 
      20736*Nf - 19872*eps*Nf - 41328*eps^2*Nf - 68376*eps^3*Nf + 
      34660*eps^4*Nf + 18144*x - 11448*eps*x - 421740*eps^2*x - 
      1734210*eps^3*x - 5831919*eps^4*x + 72576*Nf*x + 8640*eps*Nf*x - 
      142704*eps^2*Nf*x - 1050792*eps^3*Nf*x - 5656972*eps^4*Nf*x - 
      33696*x^2 - 115344*eps*x^2 - 31968*eps^2*x^2 - 798552*eps^3*x^2 - 
      7248312*eps^4*x^2 - 93312*Nf*x^2 + 138240*eps*Nf*x^2 + 
      864144*eps^2*Nf*x^2 + 4452864*eps^3*Nf*x^2 + 20803264*eps^4*Nf*x^2 + 
      34992*x^3 + 136080*eps*x^3 + 336096*eps^2*x^3 + 2259684*eps^3*x^3 + 
      12089358*eps^4*x^3 + 51840*Nf*x^3 - 133920*eps*Nf*x^3 - 
      1129104*eps^2*Nf*x^3 - 6467664*eps^3*Nf*x^3 - 31155320*eps^4*Nf*x^3 - 
      12960*x^4 - 35856*eps*x^4 + 123768*eps^2*x^4 + 65880*eps^3*x^4 - 
      265032*eps^4*x^4 - 10368*Nf*x^4 + 5184*eps*Nf*x^4 + 
      650016*eps^2*Nf*x^4 + 4828800*eps^3*Nf*x^4 + 25383680*eps^4*Nf*x^4 - 
      216432*eps^2*x^5 - 662904*eps^3*x^5 - 2324376*eps^4*x^5 - 
      235872*eps^2*Nf*x^5 - 2017440*eps^3*Nf*x^5 - 11256480*eps^4*Nf*x^5 + 
      62208*eps^2*x^6 + 217728*eps^3*x^6 + 720576*eps^4*x^6 + 
      36288*eps^2*Nf*x^6 + 316224*eps^3*Nf*x^6 + 1814400*eps^4*Nf*x^6)*
     Zeta[3])/(648*(-1 + x)^3*x^2) - 
   (14*eps^3*(-18 + 183*eps - 96*Nf - 92*eps*Nf + 84*x - 67*eps*x + 
      336*Nf*x + 40*eps*Nf*x - 156*x^2 - 513*eps*x^2 - 432*Nf*x^2 + 
      640*eps*Nf*x^2 + 162*x^3 + 630*eps*x^3 + 240*Nf*x^3 - 620*eps*Nf*x^3 - 
      60*x^4 - 173*eps*x^4 - 48*Nf*x^4 + 24*eps*Nf*x^4)*Zeta[3]^2)/
    (9*(-1 + x)^3*x^2) + G[0, 1, 1, 1, x]*
    (-1/27*(eps*(3240 + 2376*eps + 5724*eps^2 + 20331*eps^3 - 720*eps*Nf - 
         3648*eps^2*Nf - 23996*eps^3*Nf - 7236*x - 432*eps*x + 
         30618*eps^2*x + 141156*eps^3*x + 5760*eps*Nf*x + 22992*eps^2*Nf*x + 
         129808*eps^3*Nf*x + 5292*x^2 + 21276*eps*x^2 + 70200*eps^2*x^2 + 
         373653*eps^3*x^2 - 19872*eps*Nf*x^2 - 99936*eps^2*Nf*x^2 - 
         468564*eps^3*Nf*x^2 - 1296*x^3 - 5076*eps*x^3 - 6858*eps^2*x^3 - 
         32022*eps^3*x^3 - 5904*eps*Nf*x^3 + 39840*eps^2*Nf*x^3 + 
         333280*eps^3*Nf*x^3 - 13716*eps^2*x^4 - 61182*eps^3*x^4 - 
         45360*eps^2*Nf*x^4 - 323424*eps^3*Nf*x^4 + 5184*eps^2*x^5 + 
         18144*eps^3*x^5 + 9504*eps^2*Nf*x^5 + 71712*eps^3*Nf*x^5))/
       ((-1 + x)^2*x^2) - (56*eps^4*(30 - 37*x + 12*x^2)*Zeta[3])/
      (3*(-1 + x)*x^2)) + G[0, 1, 1, x]*
    (-1/324*(6480 + 10368*eps + 45684*eps^2 + 176094*eps^3 + 593163*eps^4 - 
        1728*eps*Nf - 9144*eps^2*Nf - 53832*eps^3*Nf - 263228*eps^4*Nf - 
        14256*x - 16848*eps*x - 34020*eps^2*x - 78084*eps^3*x + 
        36774*eps^4*x + 13824*eps*Nf*x + 47664*eps^2*Nf*x + 
        236544*eps^3*Nf*x + 1270960*eps^4*Nf*x + 9072*x^2 + 76464*eps*x^2 + 
        367092*eps^2*x^2 + 1862514*eps^3*x^2 + 8712279*eps^4*x^2 - 
        54432*eps*Nf*x^2 - 274536*eps^2*Nf*x^2 - 1207944*eps^3*Nf*x^2 - 
        5266668*eps^4*Nf*x^2 - 1296*x^3 - 15552*eps*x^3 - 21708*eps^2*x^3 - 
        108864*eps^3*x^3 - 558576*eps^4*x^3 - 19872*eps*Nf*x^3 + 
        65376*eps^2*Nf*x^3 + 643632*eps^3*Nf*x^3 + 3751600*eps^4*Nf*x^3 - 
        82296*eps^2*x^4 - 339228*eps^3*x^4 - 1451196*eps^4*x^4 - 
        99792*eps^2*Nf*x^4 - 764208*eps^3*Nf*x^4 - 4197456*eps^4*Nf*x^4 + 
        31104*eps^2*x^5 + 108864*eps^3*x^5 + 360288*eps^4*x^5 + 
        18144*eps^2*Nf*x^5 + 158112*eps^3*Nf*x^5 + 907200*eps^4*Nf*x^5)/
       ((-1 + x)^2*x^2) - (56*eps^3*(-15 - 24*eps + 4*eps*Nf + 33*x + 
        39*eps*x - 32*eps*Nf*x - 21*x^2 - 177*eps*x^2 + 126*eps*Nf*x^2 + 
        3*x^3 + 36*eps*x^3 + 46*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   G[0, 0, 0, 1, x]*(-1/54*(eps*(7560 + 17388*eps + 79218*eps^2 + 
         309096*eps^3 - 8640*Nf - 7488*eps*Nf - 15756*eps^2*Nf - 
         55504*eps^3*Nf - 22896*x - 59076*eps*x - 254448*eps^2*x - 
         950778*eps^3*x + 30240*Nf*x + 16560*eps*Nf*x + 16836*eps^2*Nf*x + 
         88084*eps^3*Nf*x + 23328*x^2 + 97740*eps*x^2 + 477198*eps^2*x^2 + 
         1984905*eps^3*x^2 - 38880*Nf*x^2 - 3024*eps*Nf*x^2 + 
         31104*eps^2*Nf*x^2 - 44532*eps^3*Nf*x^2 - 3672*x^3 - 58644*eps*x^3 - 
         301212*eps^2*x^3 - 1354941*eps^3*x^3 + 21600*Nf*x^3 - 
         9648*eps*Nf*x^3 - 46464*eps^2*Nf*x^3 + 56180*eps^3*Nf*x^3 - 
         432*x^4 + 2376*eps*x^4 - 15876*eps^2*x^4 - 37476*eps^3*x^4 - 
         4320*Nf*x^4 + 2448*eps*Nf*x^4 + 1632*eps^2*Nf*x^4 - 
         151120*eps^3*Nf*x^4 + 36720*eps^2*x^5 + 140400*eps^3*x^5 + 
         4752*eps^2*Nf*x^5 + 58032*eps^3*Nf*x^5 - 10368*eps^2*x^6 - 
         36288*eps^3*x^6 + 4320*eps^2*Nf*x^6 + 19872*eps^3*Nf*x^6))/
       ((-1 + x)^3*x^2) - (56*eps^4*(-35 + 40*Nf + 106*x - 140*Nf*x - 
        108*x^2 + 180*Nf*x^2 + 17*x^3 - 100*Nf*x^3 + 2*x^4 + 20*Nf*x^4)*
       Zeta[3])/(3*(-1 + x)^3*x^2)) + G[0, 0, 1, 1, x]*
    (-1/108*(eps*(1296 + 13608*eps + 66096*eps^2 + 247806*eps^3 - 10368*Nf - 
         6048*eps*Nf - 5976*eps^2*Nf + 3864*eps^3*Nf - 1512*x - 59184*eps*x - 
         314388*eps^2*x - 1167858*eps^3*x + 36288*Nf*x - 7632*eps*Nf*x - 
         90984*eps^2*Nf*x - 443048*eps^3*Nf*x - 864*x^2 + 89532*eps*x^2 + 
         551394*eps^2*x^2 + 1970487*eps^3*x^2 - 48384*Nf*x^2 + 
         91008*eps*Nf*x^2 + 498792*eps^2*Nf*x^2 + 2083892*eps^3*Nf*x^2 + 
         12096*x^3 - 20196*eps*x^3 - 219942*eps^2*x^3 - 749979*eps^3*x^3 + 
         22464*Nf*x^3 - 65664*eps*Nf*x^3 - 562968*eps^2*Nf*x^3 - 
         2717580*eps^3*Nf*x^3 - 4536*x^4 - 10368*eps*x^4 + 15552*eps^2*x^4 + 
         135216*eps^3*x^4 - 6912*Nf*x^4 - 17136*eps*Nf*x^4 + 
         288672*eps^2*Nf*x^4 + 2012464*eps^3*Nf*x^4 - 1080*eps^2*x^5 - 
         27000*eps^3*x^5 - 186624*eps^2*Nf*x^5 - 1303776*eps^3*Nf*x^5 + 
         41472*eps^2*Nf*x^6 + 290304*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
     (28*eps^4*(-6 + 48*Nf + 7*x - 168*Nf*x + 4*x^2 + 224*Nf*x^2 - 56*x^3 - 
        104*Nf*x^3 + 21*x^4 + 32*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
   G[0, 0, 1, x]*((18144 + 47952*eps + 221616*eps^2 + 874800*eps^3 + 
       3396816*eps^4 - 20736*Nf - 19008*eps*Nf - 42912*eps^2*Nf - 
       154752*eps^3*Nf - 632800*eps^4*Nf - 53136*x - 138672*eps*x - 
       602640*eps^2*x - 2228472*eps^3*x - 8007984*eps^4*x + 72576*Nf*x + 
       21600*eps*Nf*x - 51264*eps^2*Nf*x - 146496*eps^3*Nf*x + 
       66928*eps^4*Nf*x + 51840*x^2 + 290952*eps*x^2 + 1418148*eps^2*x^2 + 
       5904414*eps^3*x^2 + 23367933*eps^4*x^2 - 93312*Nf*x^2 + 
       51840*eps*Nf*x^2 + 342144*eps^2*Nf*x^2 + 886248*eps^3*Nf*x^2 + 
       1363572*eps^4*Nf*x^2 - 10368*x^3 - 214488*eps*x^3 - 
       1053324*eps^2*x^3 - 4817070*eps^3*x^3 - 20467485*eps^4*x^3 + 
       51840*Nf*x^3 - 86400*eps*Nf*x^3 - 448128*eps^2*Nf*x^3 - 
       1119768*eps^3*Nf*x^3 - 1687732*eps^4*Nf*x^3 - 3888*x^4 + 
       27216*eps*x^4 - 51192*eps^2*x^4 - 22032*eps^3*x^4 + 151956*eps^4*x^4 - 
       10368*Nf*x^4 + 30240*eps*Nf*x^4 + 219744*eps^2*Nf*x^4 + 
       508512*eps^3*Nf*x^4 + 176144*eps^4*Nf*x^4 + 226800*eps^2*x^5 + 
       872856*eps^3*x^5 + 3389688*eps^4*x^5 - 44064*eps^2*Nf*x^5 - 
       99360*eps^3*Nf*x^5 + 256032*eps^4*Nf*x^5 - 62208*eps^2*x^6 - 
       217728*eps^3*x^6 - 720576*eps^4*x^6 + 25920*eps^2*Nf*x^6 + 
       119232*eps^3*Nf*x^6 + 425088*eps^4*Nf*x^6)/(648*(-1 + x)^3*x^2) - 
     (14*eps^3*(84 + 222*eps - 96*Nf - 88*eps*Nf - 246*x - 642*eps*x + 
        336*Nf*x + 100*eps*Nf*x + 240*x^2 + 1347*eps*x^2 - 432*Nf*x^2 + 
        240*eps*Nf*x^2 - 48*x^3 - 993*eps*x^3 + 240*Nf*x^3 - 400*eps*Nf*x^3 - 
        18*x^4 + 126*eps*x^4 - 48*Nf*x^4 + 140*eps*Nf*x^4)*Zeta[3])/
      (9*(-1 + x)^3*x^2)) + G[0, 1, x]*
    ((eps^2*(-1800 - 2682*eps - 11133*eps^2 + 864*Nf + 1272*eps*Nf + 
        4148*eps^2*Nf + 5796*x + 7398*eps*x + 25164*eps^2*x - 3024*Nf*x - 
        5472*eps*Nf*x - 20100*eps^2*Nf*x - 5400*x^2 - 3312*eps*x^2 - 
        2340*eps^2*x^2 + 3888*Nf*x^2 + 8568*eps*Nf*x^2 + 39924*eps^2*Nf*x^2 + 
        3384*x^3 + 1224*eps*x^3 - 2961*eps^2*x^3 - 2160*Nf*x^3 - 
        5760*eps*Nf*x^3 - 43620*eps^2*Nf*x^3 - 180*x^4 - 252*eps*x^4 + 
        2934*eps^2*x^4 + 432*Nf*x^4 + 432*eps*Nf*x^4 + 29016*eps^2*Nf*x^4 + 
        684*eps^2*x^5 - 16920*eps^2*Nf*x^5 + 3312*eps^2*Nf*x^6)*
       G[0, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
     (eps^2*(360 + 4608*eps + 29556*eps^2 - 2880*Nf - 2928*eps*Nf - 
        7052*eps^2*Nf - 1116*x - 18144*eps*x - 117090*eps^2*x + 10080*Nf*x + 
        9240*eps*Nf*x + 22396*eps^2*Nf*x + 288*x^2 + 12762*eps*x^2 + 
        120159*eps^2*x^2 - 13536*Nf*x^2 - 7440*eps*Nf*x^2 - 
        11980*eps^2*Nf*x^2 + 1584*x^3 - 1818*eps*x^3 - 37683*eps^2*x^3 + 
        6048*Nf*x^3 + 5184*eps*Nf*x^3 + 4644*eps^2*Nf*x^3 - 324*x^4 - 
        1008*eps*x^4 - 9090*eps^2*x^4 - 2016*Nf*x^4 - 3720*eps*Nf*x^4 - 
        5312*eps^2*Nf*x^4 - 36*eps^2*x^5 - 2448*eps^2*Nf*x^5 + 
        1440*eps^2*Nf*x^6)*Zeta[3])/(18*(-1 + x)^3*x^2)) + 
   (eps^2*(-9000 + 20880*eps + 176220*eps^2 - 18720*Nf - 20040*eps*Nf - 
      50470*eps^2*Nf + 31500*x + 38682*eps*x - 278433*eps^2*x + 65520*Nf*x + 
      35880*eps*Nf*x + 27058*eps^2*Nf*x - 51480*x^2 - 163458*eps*x^2 - 
      101187*eps^2*x^2 - 81360*Nf*x^2 + 65880*eps*Nf*x^2 + 
      425028*eps^2*Nf*x^2 + 11880*x^3 + 124380*eps*x^3 + 277083*eps^2*x^3 + 
      52560*Nf*x^3 - 60000*eps*Nf*x^3 - 612580*eps^2*Nf*x^3 - 6300*x^4 - 
      21564*eps*x^4 + 60147*eps^2*x^4 - 6480*Nf*x^4 - 20040*eps*Nf*x^4 + 
      350024*eps^2*Nf*x^4 - 138600*eps^2*x^5 - 147600*eps^2*Nf*x^5 + 
      34560*eps^2*x^6 + 21600*eps^2*Nf*x^6)*Zeta[5])/(90*(-1 + x)^3*x^2)) + 
 G[0, x]*(-1/46656*(139968 + 629856*eps + 2064528*eps^2 + 6129432*eps^3 + 
      16542468*eps^4 + 42449670*eps^5 + 105944841*eps^6 + 93312*eps*Nf + 
      575424*eps^2*Nf + 2304288*eps^3*Nf + 8087472*eps^4*Nf + 
      26664840*eps^5*Nf + 84896076*eps^6*Nf + 93312*x + 139968*eps*x - 
      163296*eps^2*x - 2391120*eps^3*x - 11004984*eps^4*x - 
      40488660*eps^5*x - 135662526*eps^6*x + 62208*eps*Nf*x + 
      383616*eps^2*Nf*x + 2199744*eps^3*Nf*x + 9919008*eps^4*Nf*x + 
      38700336*eps^5*Nf*x + 138441416*eps^6*Nf*x - 46656*x^2 - 
      209952*eps*x^2 + 1551312*eps^2*x^2 + 10305144*eps^3*x^2 + 
      44081172*eps^4*x^2 + 161579934*eps^5*x^2 + 548339949*eps^6*x^2 - 
      31104*eps*Nf*x^2 - 2120256*eps^2*Nf*x^2 - 13987296*eps^3*Nf*x^2 - 
      63488592*eps^4*Nf*x^2 - 244845816*eps^5*Nf*x^2 - 
      864550900*eps^6*Nf*x^2 - 1119744*eps^2*x^3 - 6158592*eps^3*x^3 - 
      25287552*eps^4*x^3 - 91679040*eps^5*x^3 - 310705632*eps^6*x^3 + 
      1119744*eps^2*Nf*x^3 + 7340544*eps^3*Nf*x^3 + 32825088*eps^4*Nf*x^3 + 
      124868736*eps^5*Nf*x^3 + 435918528*eps^6*Nf*x^3)/(eps^2*(-1 + x)^2*x) + 
   (eps^2*(3060 + 2340*eps + 3393*eps^2 - 768*eps*Nf - 3776*eps^2*Nf - 
      6732*x - 7794*eps*x - 8037*eps^2*x + 3840*eps*Nf*x + 17920*eps^2*Nf*x + 
      4284*x^2 + 8568*eps*x^2 + 21249*eps^2*x^2 - 5376*eps*Nf*x^2 - 
      27776*eps^2*Nf*x^2 - 612*x^3 - 3114*eps*x^3 - 6075*eps^2*x^3 + 
      2304*eps*Nf*x^3 + 18048*eps^2*Nf*x^3 - 8334*eps^2*x^4 - 
      7872*eps^2*Nf*x^4 + 3456*eps^2*x^5 + 1152*eps^2*Nf*x^5)*G[1, x]^5)/
    (1080*(-1 + x)^2*x^2) - (eps^2*(48 - 54*eps - 162*eps^2 + 256*x + 
      418*eps*x + 824*eps^2*x + 416*x^2 - 144*eps*x^2 - 1269*eps^2*x^2 + 
      16*x^3 - 88*eps*x^3 + 157*eps^2*x^3 + 58*eps^2*x^4)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x) + 
   (eps^2*(-1764 - 3236*eps - 14312*eps^2 + 2016*Nf + 1608*eps*Nf + 
      2992*eps^2*Nf + 5344*x + 9252*eps*x + 37663*eps^2*x - 7056*Nf*x - 
      7296*eps*Nf*x - 17640*eps^2*Nf*x - 5312*x^2 - 7274*eps*x^2 - 
      27713*eps^2*x^2 + 9072*Nf*x^2 + 12408*eps*Nf*x^2 + 38208*eps^2*Nf*x^2 + 
      1024*x^3 - 740*eps*x^3 - 7966*eps^2*x^3 - 5040*Nf*x^3 - 
      9504*eps*Nf*x^3 - 39768*eps^2*Nf*x^3 + 132*x^4 + 262*eps*x^4 + 
      1122*eps^2*x^4 + 1008*Nf*x^4 + 3744*eps*Nf*x^4 + 28320*eps^2*Nf*x^4 + 
      380*eps^2*x^5 - 9408*eps^2*Nf*x^5 + 1536*eps^2*Nf*x^6)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
   (2*eps^2*(-882 - 1755*eps - 8163*eps^2 + 1008*Nf + 876*eps*Nf + 
      1850*eps^2*Nf + 2706*x + 4755*eps*x + 20919*eps^2*x - 3528*Nf*x - 
      4080*eps*Nf*x - 10794*eps^2*Nf*x - 2520*x^2 - 3234*eps*x^2 - 
      14022*eps^2*x^2 + 4536*Nf*x^2 + 7068*eps*Nf*x^2 + 23148*eps^2*Nf*x^2 + 
      750*x^3 - 714*eps*x^3 - 6021*eps^2*x^3 - 2520*Nf*x^3 - 
      5496*eps*Nf*x^3 - 23992*eps^2*Nf*x^3 + 66*x^4 + 78*eps*x^4 + 
      924*eps^2*x^4 + 504*Nf*x^4 + 2160*eps*Nf*x^4 + 16752*eps^2*Nf*x^4 + 
      210*eps^2*x^5 - 5544*eps^2*Nf*x^5 + 912*eps^2*Nf*x^6)*
     G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^3*x^2) - 
   (eps^2*(7992 + 4554*eps - 26199*eps^2 + 17280*Nf + 10440*eps*Nf + 
      9210*eps^2*Nf - 23796*x - 24516*eps*x + 74043*eps^2*x - 60480*Nf*x - 
      41328*eps*Nf*x - 60798*eps^2*Nf*x + 42624*x^2 + 86274*eps*x^2 + 
      119295*eps^2*x^2 + 77760*Nf*x^2 + 62496*eps*Nf*x^2 + 
      159852*eps^2*Nf*x^2 + 8928*x^3 - 28350*eps*x^3 - 82908*eps^2*x^3 - 
      43200*Nf*x^3 - 37896*eps*Nf*x^3 - 190732*eps^2*Nf*x^3 - 540*x^4 - 
      7362*eps*x^4 + 42057*eps^2*x^4 + 8640*Nf*x^4 + 1152*eps*Nf*x^4 + 
      139392*eps^2*Nf*x^4 - 756*eps^2*x^5 - 101640*eps^2*Nf*x^5 + 
      22032*eps^2*Nf*x^6)*G[0, 0, 1, 1, 1, x])/(9*(-1 + x)^3*x^2) - 
   (2*eps^2*(594 - 585*eps - 10143*eps^2 + 4176*Nf + 2508*eps*Nf + 
      2152*eps^2*Nf - 1746*x + 729*eps*x + 31698*eps^2*x - 14616*Nf*x - 
      10080*eps*Nf*x - 14916*eps^2*Nf*x + 5472*x^2 + 12222*eps*x^2 + 
      10143*eps^2*x^2 + 18792*Nf*x^2 + 15516*eps*Nf*x^2 + 
      39804*eps^2*Nf*x^2 + 2214*x^3 - 5274*eps*x^3 - 14625*eps^2*x^3 - 
      10440*Nf*x^3 - 9600*eps*Nf*x^3 - 47200*eps^2*Nf*x^3 + 90*x^4 - 
      882*eps*x^4 + 9828*eps^2*x^4 + 2088*Nf*x^4 + 504*eps*Nf*x^4 + 
      34200*eps^2*Nf*x^4 + 126*eps^2*x^5 - 24456*eps^2*Nf*x^5 + 
      5328*eps^2*Nf*x^6)*G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) + 
   (eps^2*(-6336 + 34884*eps^2 - 4032*Nf - 5280*eps*Nf - 16132*eps^2*Nf + 
      20412*x + 19908*eps*x - 47178*eps^2*x + 14112*Nf*x + 17016*eps*Nf*x + 
      46084*eps^2*Nf*x - 20592*x^2 + 27306*eps*x^2 + 311049*eps^2*x^2 - 
      18144*Nf*x^2 - 19296*eps*Nf*x^2 - 49200*eps^2*Nf*x^2 + 5472*x^3 - 
      43146*eps*x^3 - 226107*eps^2*x^3 + 10080*Nf*x^3 + 12336*eps*Nf*x^3 + 
      26560*eps^2*Nf*x^3 + 1116*x^4 + 8892*eps*x^4 + 2448*eps^2*x^4 - 
      2016*Nf*x^4 - 11832*eps*Nf*x^4 - 34072*eps^2*Nf*x^4 + 28836*eps^2*x^5 - 
      8904*eps^2*Nf*x^5 - 6912*eps^2*x^6 + 6480*eps^2*Nf*x^6)*
     G[0, 1, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) - 
   ((3888 + 49248*eps + 119232*eps^2 + 252720*eps^3 + 740232*eps^4 - 
      19872*eps*Nf - 114336*eps^2*Nf - 493536*eps^3*Nf - 1919792*eps^4*Nf - 
      10368*x + 68904*eps*x + 354780*eps^2*x + 1795878*eps^3*x + 
      7722621*eps^4*x + 51840*eps*Nf*x + 309888*eps^2*Nf*x + 
      1364712*eps^3*Nf*x + 5333812*eps^4*Nf*x - 5184*x^2 - 52488*eps*x^2 - 
      75492*eps^2*x^2 - 286902*eps^3*x^2 - 1795581*eps^4*x^2 - 
      55296*eps*Nf*x^2 - 451584*eps^2*Nf*x^2 - 2271768*eps^3*Nf*x^2 - 
      9256564*eps^4*Nf*x^2 - 6480*x^3 - 31968*eps*x^3 - 353160*eps^2*x^3 - 
      1786320*eps^3*x^3 - 7712172*eps^4*x^3 + 14688*eps*Nf*x^3 + 
      307296*eps^2*Nf*x^3 + 1883616*eps^3*Nf*x^3 + 8159248*eps^4*Nf*x^3 + 
      221616*eps^2*x^4 + 1015416*eps^3*x^4 + 4242456*eps^4*x^4 - 
      106272*eps^2*Nf*x^4 - 638496*eps^3*Nf*x^4 - 2490336*eps^4*Nf*x^4 - 
      62208*eps^2*x^5 - 217728*eps^3*x^5 - 720576*eps^4*x^5 + 
      25920*eps^2*Nf*x^5 + 119232*eps^3*Nf*x^5 + 425088*eps^4*Nf*x^5)*
     Zeta[3])/(648*(-1 + x)^3*x) + 
   (14*eps^3*(18 + 207*eps - 92*eps*Nf - 48*x + 326*eps*x + 240*eps*Nf*x - 
      24*x^2 - 222*eps*x^2 - 256*eps*Nf*x^2 - 30*x^3 - 155*eps*x^3 + 
      68*eps*Nf*x^3)*Zeta[3]^2)/(9*(-1 + x)^3*x) + 
   G[1, x]^4*(-1/216*(eps*(900 + 828*eps + 1953*eps^2 + 6336*eps^3 - 
         288*eps*Nf - 1416*eps^2*Nf - 5984*eps^3*Nf - 1980*x - 2898*eps*x - 
         6129*eps^2*x - 20430*eps^3*x + 1440*eps*Nf*x + 6768*eps^2*Nf*x + 
         29136*eps^3*Nf*x + 1260*x^2 + 3312*eps*x^2 + 11241*eps^2*x^2 + 
         56421*eps^3*x^2 - 2016*eps*Nf*x^2 - 10488*eps^2*Nf*x^2 - 
         50000*eps^3*Nf*x^2 - 180*x^3 - 1242*eps*x^3 - 1719*eps^2*x^3 - 
         6174*eps^3*x^3 + 864*eps*Nf*x^3 + 6624*eps^2*Nf*x^3 + 
         39888*eps^3*Nf*x^3 - 4590*eps^2*x^4 - 19251*eps^3*x^4 - 
         2736*eps^2*Nf*x^4 - 24288*eps^3*Nf*x^4 + 1728*eps^2*x^5 + 
         6048*eps^3*x^5 + 288*eps^2*Nf*x^5 + 3744*eps^3*Nf*x^5))/
       ((-1 + x)^2*x^2) - (35*eps^4*(-5 + x)*Zeta[3])/(9*x^2)) + 
   G[1, x]^3*((1620 + 2268*eps + 8829*eps^2 + 36288*eps^3 + 146691*eps^4 - 
       864*eps*Nf - 4248*eps^2*Nf - 17952*eps^3*Nf - 71368*eps^4*Nf - 
       3564*x - 8586*eps*x - 32157*eps^2*x - 136242*eps^3*x - 
       571779*eps^4*x + 4320*eps*Nf*x + 20592*eps^2*Nf*x + 89976*eps^3*Nf*x + 
       380744*eps^4*Nf*x + 2268*x^2 + 10368*eps*x^2 + 48357*eps^2*x^2 + 
       252153*eps^3*x^2 + 1218078*eps^4*x^2 - 6048*eps*Nf*x^2 - 
       31896*eps^2*Nf*x^2 - 155184*eps^3*Nf*x^2 - 711820*eps^4*Nf*x^2 - 
       324*x^3 - 4050*eps*x^3 - 1539*eps^2*x^3 - 1782*eps^3*x^3 + 
       28107*eps^4*x^3 + 2592*eps*Nf*x^3 + 19008*eps^2*Nf*x^3 + 
       119376*eps^3*Nf*x^3 + 628872*eps^4*Nf*x^3 - 21870*eps^2*x^4 - 
       90963*eps^3*x^4 - 375597*eps^4*x^4 - 6912*eps^2*Nf*x^4 - 
       71352*eps^3*Nf*x^4 - 448140*eps^4*Nf*x^4 + 7776*eps^2*x^5 + 
       27216*eps^3*x^5 + 90072*eps^4*x^5 + 7776*eps^3*Nf*x^5 + 
       63504*eps^4*Nf*x^5)/(486*(-1 + x)^2*x^2) - 
     (eps^2*(6912 + 8712*eps + 26874*eps^2 - 4032*Nf - 3600*eps*Nf - 
        7872*eps^2*Nf - 21420*x - 27108*eps*x - 58590*eps^2*x + 14112*Nf*x + 
        6936*eps*Nf*x + 2968*eps^2*Nf*x + 22608*x^2 + 53694*eps*x^2 + 
        174087*eps^2*x^2 - 18144*Nf*x^2 + 864*eps*Nf*x^2 + 
        26760*eps^2*Nf*x^2 - 8424*x^3 - 40662*eps*x^3 - 162441*eps^2*x^3 + 
        10080*Nf*x^3 - 7968*eps*Nf*x^3 - 39608*eps^2*Nf*x^3 + 396*x^4 + 
        5724*eps*x^4 + 9558*eps^2*x^4 - 2016*Nf*x^4 + 3720*eps*Nf*x^4 + 
        13160*eps^2*Nf*x^4 + 23580*eps^2*x^5 + 5352*eps^2*Nf*x^5 - 
        6912*eps^2*x^6 + 1008*eps^2*Nf*x^6)*G[0, 1, x])/
      (108*(-1 + x)^3*x^2) - (14*eps^3*(30 + 42*eps - 16*eps*Nf - 6*x - 
        75*eps*x + 48*eps*Nf*x)*Zeta[3])/(27*x^2)) + 
   G[0, 0, 0, 1, x]*((eps*(12 - 54*eps - 138*eps^2 - 264*eps^3 + 80*x + 
        86*eps*x - 8*eps^2*x - 430*eps^3*x + 124*x^2 - 24*eps*x^2 - 
        177*eps^2*x^2 - 1115*eps^3*x^2 + 8*x^3 + 28*eps*x^3 + 185*eps^2*x^3 + 
        697*eps^3*x^3 + 26*eps^2*x^4 + 121*eps^3*x^4))/((-1 + x)^3*x) - 
     (56*eps^4*(3 + 20*x + 31*x^2 + 2*x^3)*Zeta[3])/(3*(-1 + x)^3*x)) + 
   G[0, 0, 1, x]*((-324 + 6966*eps + 28998*eps^2 + 118422*eps^3 + 
       487134*eps^4 - 5184*eps*Nf - 19872*eps^2*Nf - 68220*eps^3*Nf - 
       234372*eps^4*Nf + 1296*x - 8586*eps*x - 42606*eps^2*x - 
       203958*eps^3*x - 941220*eps^4*x + 16848*eps*Nf*x + 68796*eps^2*Nf*x + 
       249336*eps^3*Nf*x + 916176*eps^4*Nf*x + 972*x^2 + 2268*eps*x^2 + 
       18225*eps^2*x^2 + 100197*eps^3*x^2 + 488673*eps^4*x^2 - 
       15120*eps*Nf*x^2 - 74340*eps^2*Nf*x^2 - 316968*eps^3*Nf*x^2 - 
       1345204*eps^4*Nf*x^2 + 648*x^3 + 972*eps*x^3 + 9153*eps^2*x^3 + 
       60993*eps^3*x^3 + 333801*eps^4*x^3 + 2592*eps*Nf*x^3 + 
       38232*eps^2*Nf*x^3 + 229392*eps^3*Nf*x^3 + 1150848*eps^4*Nf*x^3 + 
       162*eps^2*x^4 - 567*eps^3*x^4 - 17901*eps^4*x^4 - 23112*eps^2*Nf*x^4 - 
       166824*eps^3*Nf*x^4 - 881040*eps^4*Nf*x^4 + 6480*eps^2*Nf*x^5 + 
       45360*eps^3*Nf*x^5 + 233280*eps^4*Nf*x^5)/(81*(-1 + x)^3*x) - 
     (28*eps^3*(-6 + 129*eps - 96*eps*Nf + 24*x - 159*eps*x + 312*eps*Nf*x + 
        18*x^2 + 42*eps*x^2 - 280*eps*Nf*x^2 + 12*x^3 + 18*eps*x^3 + 
        48*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^3*x)) + 
   G[0, 0, 1, 1, x]*(-1/27*(eps*(1512 + 810*eps - 2079*eps^2 - 21708*eps^3 - 
         1728*Nf - 360*eps*Nf + 2442*eps^2*Nf + 12536*eps^3*Nf - 5184*x - 
         7938*eps*x - 14715*eps^2*x - 9558*eps^3*x + 6048*Nf*x - 
         2160*eps*Nf*x - 21150*eps^2*Nf*x - 84930*eps^3*Nf*x + 2592*x^2 + 
         11934*eps*x^2 + 49167*eps^2*x^2 + 160785*eps^3*x^2 - 7776*Nf*x^2 + 
         9072*eps*Nf*x^2 + 52020*eps^2*Nf*x^2 + 198120*eps^3*Nf*x^2 - 
         4536*x^3 - 9072*eps*x^3 - 43173*eps^2*x^3 - 155493*eps^3*x^3 + 
         4320*Nf*x^3 - 9576*eps*Nf*x^3 - 52212*eps^2*Nf*x^3 - 
         214844*eps^3*Nf*x^3 - 594*eps*x^4 - 3510*eps^2*x^4 - 
         15714*eps^3*x^4 - 864*Nf*x^4 + 3456*eps*Nf*x^4 + 
         27216*eps^2*Nf*x^4 + 141696*eps^3*Nf*x^4 - 756*eps^2*x^5 - 
         3888*eps^3*x^5 - 8568*eps^2*Nf*x^5 - 63816*eps^3*Nf*x^5 + 
         2160*eps^2*Nf*x^6 + 15120*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
     (112*eps^4*(-7 + 8*Nf + 24*x - 28*Nf*x - 12*x^2 + 36*Nf*x^2 + 21*x^3 - 
        20*Nf*x^3 + 4*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
   G[0, 1, x]^2*((eps*(-3024 - 6912*eps - 32157*eps^2 - 126846*eps^3 + 
        3456*Nf + 3096*eps*Nf + 6798*eps^2*Nf + 24296*eps^3*Nf + 8532*x + 
        16848*eps*x + 73332*eps^2*x + 279018*eps^3*x - 12096*Nf*x - 
        15984*eps*Nf*x - 44442*eps^2*Nf*x - 166536*eps^3*Nf*x - 10368*x^2 - 
        22140*eps*x^2 - 92529*eps^2*x^2 - 390420*eps^3*x^2 + 15552*Nf*x^2 + 
        30024*eps*Nf*x^2 + 99774*eps^2*Nf*x^2 + 404700*eps^3*Nf*x^2 - 
        1080*x^3 + 2376*eps*x^3 + 6723*eps^2*x^3 + 55026*eps^3*x^3 - 
        8640*Nf*x^3 - 24624*eps*Nf*x^3 - 101898*eps^2*Nf*x^3 - 
        462960*eps^3*Nf*x^3 + 540*x^4 + 1080*eps*x^4 - 243*eps^2*x^4 - 
        1296*eps^3*x^4 + 1728*Nf*x^4 + 10368*eps*Nf*x^4 + 
        68580*eps^2*Nf*x^4 + 359640*eps^3*Nf*x^4 + 540*eps^2*x^5 + 
        351*eps^3*x^5 - 19332*eps^2*Nf*x^5 - 135108*eps^3*Nf*x^5 + 
        3240*eps^2*Nf*x^6 + 22680*eps^3*Nf*x^6))/(54*(-1 + x)^3*x^2) - 
     (28*eps^4*(-28 + 32*Nf + 79*x - 112*Nf*x - 96*x^2 + 144*Nf*x^2 - 
        10*x^3 - 80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*Zeta[3])/
      (3*(-1 + x)^3*x^2)) + G[0, 1, 1, 1, x]*
    (-1/108*(eps*(5616 + 7776*eps + 16956*eps^2 + 11448*eps^3 - 10368*Nf - 
         2304*eps*Nf + 13944*eps^2*Nf + 72224*eps^3*Nf - 15768*x - 
         23760*eps*x - 12204*eps^2*x + 322272*eps^3*x + 36288*Nf*x - 
         25776*eps*Nf*x - 204312*eps^2*Nf*x - 871544*eps^3*Nf*x + 12096*x^2 + 
         24732*eps*x^2 + 19494*eps^2*x^2 - 612819*eps^3*x^2 - 46656*Nf*x^2 + 
         91584*eps*Nf*x^2 + 545472*eps^2*Nf*x^2 + 2305308*eps^3*Nf*x^2 + 
         1728*x^3 + 14364*eps*x^3 + 83430*eps^2*x^3 + 806787*eps^3*x^3 + 
         25920*Nf*x^3 - 90144*eps*Nf*x^3 - 600672*eps^2*Nf*x^3 - 
         2808596*eps^3*Nf*x^3 - 3240*x^4 + 1080*eps*x^4 + 124308*eps^2*x^4 + 
         511704*eps^3*x^4 - 5184*Nf*x^4 + 15408*eps*Nf*x^4 + 
         303600*eps^2*Nf*x^4 + 1906928*eps^3*Nf*x^4 - 77112*eps^2*x^5 - 
         309636*eps^3*x^5 - 131184*eps^2*Nf*x^5 - 1012368*eps^3*Nf*x^5 + 
         20736*eps^2*x^6 + 72576*eps^3*x^6 + 28512*eps^2*Nf*x^6 + 
         220320*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
     (28*eps^4*(-26 + 48*Nf + 73*x - 168*Nf*x - 56*x^2 + 216*Nf*x^2 - 8*x^3 - 
        120*Nf*x^3 + 15*x^4 + 24*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
   G[0, 1, 1, x]*((18144 + 64800*eps + 333072*eps^2 + 1391904*eps^3 + 
       5530032*eps^4 - 20736*Nf - 25920*eps*Nf - 76896*eps^2*Nf - 
       298368*eps^3*Nf - 1203744*eps^4*Nf - 53136*x - 132192*eps*x - 
       722520*eps^2*x - 3031992*eps^3*x - 11559672*eps^4*x + 72576*Nf*x + 
       63072*eps*Nf*x + 133632*eps^2*Nf*x + 600576*eps^3*Nf*x + 
       2992816*eps^4*Nf*x + 51840*x^2 + 298728*eps*x^2 + 1612548*eps^2*x^2 + 
       7126542*eps^3*x^2 + 28800117*eps^4*x^2 - 93312*Nf*x^2 - 
       31104*eps*Nf*x^2 - 17280*eps^2*Nf*x^2 - 597528*eps^3*Nf*x^2 - 
       4540044*eps^4*Nf*x^2 - 10368*x^3 - 206712*eps*x^3 - 
       1003428*eps^2*x^3 - 4736718*eps^3*x^3 - 20512845*eps^4*x^3 + 
       51840*Nf*x^3 - 10368*eps*Nf*x^3 - 100224*eps^2*Nf*x^3 + 
       401256*eps^3*Nf*x^3 + 4513740*eps^4*Nf*x^3 - 3888*x^4 + 
       22032*eps*x^4 - 62856*eps^2*x^4 - 7776*eps^3*x^4 + 413748*eps^4*x^4 - 
       10368*Nf*x^4 - 11232*eps*Nf*x^4 - 8352*eps^2*Nf*x^4 - 
       583584*eps^3*Nf*x^4 - 4450288*eps^4*Nf*x^4 + 221616*eps^2*x^5 + 
       849528*eps^3*x^5 + 3330072*eps^4*x^5 - 16416*eps^2*Nf*x^5 + 
       98784*eps^3*Nf*x^5 + 1231392*eps^4*Nf*x^5 - 62208*eps^2*x^6 - 
       217728*eps^3*x^6 - 720576*eps^4*x^6 + 25920*eps^2*Nf*x^6 + 
       119232*eps^3*Nf*x^6 + 425088*eps^4*Nf*x^6)/(648*(-1 + x)^3*x^2) + 
     (14*eps^3*(-84 - 300*eps + 96*Nf + 120*eps*Nf + 246*x + 612*eps*x - 
        336*Nf*x - 292*eps*Nf*x - 240*x^2 - 1383*eps*x^2 + 432*Nf*x^2 + 
        144*eps*Nf*x^2 + 48*x^3 + 957*eps*x^3 - 240*Nf*x^3 + 48*eps*Nf*x^3 + 
        18*x^4 - 102*eps*x^4 + 48*Nf*x^4 + 52*eps*Nf*x^4)*Zeta[3])/
      (9*(-1 + x)^3*x^2)) + G[1, x]^2*
    (-1/972*(2916 + 19926*eps + 93312*eps^2 + 386370*eps^3 + 1527012*eps^4 - 
        1296*Nf - 6372*eps*Nf - 26928*eps^2*Nf - 107052*eps^3*Nf - 
        416752*eps^4*Nf - 12636*x - 80676*eps*x - 388314*eps^2*x - 
        1676214*eps^3*x - 6932790*eps^4*x + 6480*Nf*x + 32184*eps*Nf*x + 
        146520*eps^2*Nf*x + 642972*eps^3*Nf*x + 2741036*eps^4*Nf*x + 
        16524*x^2 + 108378*eps*x^2 + 611388*eps^2*x^2 + 3034584*eps^3*x^2 + 
        14049045*eps^4*x^2 - 9072*Nf*x^2 - 49788*eps*Nf*x^2 - 
        256104*eps^2*Nf*x^2 - 1236048*eps^3*Nf*x^2 - 5656006*eps^4*Nf*x^2 - 
        6804*x^3 + 15552*eps*x^3 + 72414*eps^2*x^3 + 335826*eps^3*x^3 + 
        1549368*eps^4*x^3 + 3888*Nf*x^3 + 24624*eps*Nf*x^3 + 
        177768*eps^2*Nf*x^3 + 1043208*eps^3*Nf*x^3 + 5375004*eps^4*Nf*x^3 - 
        65124*eps*x^4 - 268272*eps^2*x^4 - 1083780*eps^3*x^4 - 
        4385421*eps^4*x^4 - 4536*eps*Nf*x^4 - 100224*eps^2*Nf*x^4 - 
        763092*eps^3*Nf*x^4 - 4395918*eps^4*Nf*x^4 + 23328*eps*x^5 + 
        81648*eps^2*x^5 + 270216*eps^3*x^5 + 856332*eps^4*x^5 - 
        3888*eps*Nf*x^5 - 3888*eps^2*Nf*x^5 + 50544*eps^3*Nf*x^5 + 
        472392*eps^4*Nf*x^5)/((-1 + x)^2*x^2) + 
     (eps^2*(-2016 - 3402*eps - 11016*eps^2 - 576*Nf + 1404*eps^2*Nf + 
        6372*x + 11934*eps*x + 35037*eps^2*x + 2016*Nf*x - 1440*eps*Nf*x - 
        10500*eps^2*Nf*x - 6336*x^2 - 12474*eps*x^2 - 36441*eps^2*x^2 - 
        2592*Nf*x^2 + 4464*eps*Nf*x^2 + 25080*eps^2*Nf*x^2 + 1908*x^3 + 
        2664*eps*x^3 + 10656*eps^2*x^3 + 1440*Nf*x^3 - 4272*eps*Nf*x^3 - 
        25864*eps^2*Nf*x^3 + 360*x^4 + 1098*eps*x^4 + 1080*eps^2*x^4 - 
        288*Nf*x^4 + 1152*eps*Nf*x^4 + 14112*eps^2*Nf*x^4 + 612*eps^2*x^5 - 
        6096*eps^2*Nf*x^5 + 1440*eps^2*Nf*x^6)*G[0, 0, 1, x])/
      (18*(-1 + x)^3*x^2) - (eps^2*(-4752 - 6840*eps - 26910*eps^2 + 
        4032*Nf + 4176*eps*Nf + 10704*eps^2*Nf + 14652*x + 16812*eps*x + 
        46494*eps^2*x - 14112*Nf*x - 10392*eps*Nf*x - 18760*eps^2*Nf*x - 
        15984*x^2 - 44910*eps*x^2 - 171639*eps^2*x^2 + 18144*Nf*x^2 + 
        6048*eps*Nf*x^2 + 5592*eps^2*Nf*x^2 + 6840*x^3 + 40446*eps*x^3 + 
        165537*eps^2*x^3 - 10080*Nf*x^3 + 2016*eps*Nf*x^3 + 
        6744*eps^2*Nf*x^3 - 828*x^4 - 6444*eps*x^4 - 7002*eps^2*x^4 + 
        2016*Nf*x^4 - 1416*eps*Nf*x^4 + 7576*eps^2*Nf*x^4 - 24012*eps^2*x^5 - 
        12072*eps^2*Nf*x^5 + 6912*eps^2*x^6 + 144*eps^2*Nf*x^6)*
       G[0, 1, 1, x])/(36*(-1 + x)^3*x^2) - 
     (eps^2*(5616 + 13500*eps + 65466*eps^2 - 8640*Nf - 8304*eps*Nf - 
        19768*eps^2*Nf - 16524*x - 38736*eps*x - 175716*eps^2*x + 
        30240*Nf*x + 14472*eps*Nf*x + 5136*eps^2*Nf*x + 16848*x^2 + 
        119070*eps*x^2 + 602415*eps^2*x^2 - 38880*Nf*x^2 + 5760*eps*Nf*x^2 + 
        71112*eps^2*Nf*x^2 - 7776*x^3 - 114642*eps*x^3 - 521415*eps^2*x^3 + 
        21600*Nf*x^3 - 22656*eps*Nf*x^3 - 124856*eps^2*Nf*x^3 + 324*x^4 + 
        24696*eps*x^4 - 64998*eps^2*x^4 - 4320*Nf*x^4 + 10008*eps*Nf*x^4 + 
        74040*eps^2*Nf*x^4 + 174924*eps^2*x^5 - 15720*eps^2*Nf*x^5 - 
        48384*eps^2*x^6 + 12816*eps^2*Nf*x^6)*Zeta[3])/(108*(-1 + x)^3*x^2) + 
     G[0, 1, x]*(-1/216*(eps*(-10368 - 9072*eps - 11556*eps^2 - 42336*eps^3 - 
           10368*Nf - 2016*eps*Nf + 15360*eps^2*Nf + 78208*eps^3*Nf + 
           34776*x + 39528*eps*x + 75708*eps^2*x + 395820*eps^3*x + 
           36288*Nf*x - 27504*eps*Nf*x - 206832*eps^2*Nf*x - 
           861632*eps^3*Nf*x - 40608*x^2 - 90396*eps*x^2 - 287334*eps^2*x^2 - 
           1485891*eps^3*x^2 - 46656*Nf*x^2 + 95040*eps*Nf*x^2 + 
           528048*eps^2*Nf*x^2 + 2148540*eps^3*Nf*x^2 + 19440*x^3 + 
           61020*eps*x^3 + 211626*eps^2*x^3 + 1114155*eps^3*x^3 + 
           25920*Nf*x^3 - 98496*eps*Nf*x^3 - 562896*eps^2*Nf*x^3 - 
           2453508*eps^3*Nf*x^3 - 2808*x^4 + 1080*eps*x^4 + 88020*eps^2*x^4 + 
           333072*eps^3*x^4 - 5184*Nf*x^4 + 32688*eps*Nf*x^4 + 
           289776*eps^2*Nf*x^4 + 1594736*eps^3*Nf*x^4 - 74088*eps^2*x^5 - 
           291708*eps^3*x^5 - 72720*eps^2*Nf*x^5 - 605040*eps^3*Nf*x^5 + 
           20736*eps^2*x^6 + 72576*eps^3*x^6 + 12960*eps^2*Nf*x^6 + 
           111456*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
       (14*eps^4*(48 + 48*Nf - 161*x - 168*Nf*x + 188*x^2 + 216*Nf*x^2 - 
          90*x^3 - 120*Nf*x^3 + 13*x^4 + 24*Nf*x^4)*Zeta[3])/
        (3*(-1 + x)^3*x^2))) + 
   G[1, x]*((-11664 - 122472*eps - 828144*eps^2 - 4607280*eps^3 - 
       22989744*eps^4 + 5184*Nf + 46224*eps*Nf + 287424*eps^2*Nf + 
       1521312*eps^3*Nf + 7351648*eps^4*Nf + 23328*x + 373248*eps*x + 
       2734236*eps^2*x + 15620526*eps^3*x + 78772581*eps^4*x - 7776*Nf*x - 
       93312*eps*Nf*x - 673272*eps^2*Nf*x - 3895884*eps^3*Nf*x - 
       19946322*eps^4*Nf*x + 77760*x^2 + 299376*eps*x^2 + 1137240*eps^2*x^2 + 
       4345812*eps^3*x^2 + 16705278*eps^4*x^2 - 15552*Nf*x^2 - 
       5184*eps*Nf*x^2 + 399600*eps^2*Nf*x^2 + 3492792*eps^3*Nf*x^2 + 
       21183060*eps^4*Nf*x^2 - 112752*x^3 - 456840*eps*x^3 - 
       1874988*eps^2*x^3 - 7752186*eps^3*x^3 - 32083047*eps^4*x^3 + 
       23328*Nf*x^3 + 27216*eps*Nf*x^3 - 363528*eps^2*Nf*x^3 - 
       3542940*eps^3*Nf*x^3 - 22021146*eps^4*Nf*x^3 + 46656*x^4 + 
       163296*eps*x^4 + 540432*eps^2*x^4 + 1712664*eps^3*x^4 + 
       5306148*eps^4*x^4 - 15552*Nf*x^4 - 62208*eps*Nf*x^4 - 
       178848*eps^2*Nf*x^4 - 330480*eps^3*Nf*x^4 + 250776*eps^4*Nf*x^4)/
      (1944*(-1 + x)^2*x) - (eps^2*(-1800 - 2682*eps - 11133*eps^2 + 864*Nf + 
        1272*eps*Nf + 4148*eps^2*Nf + 5796*x + 7398*eps*x + 25164*eps^2*x - 
        3024*Nf*x - 5472*eps*Nf*x - 20100*eps^2*Nf*x - 5400*x^2 - 
        3312*eps*x^2 - 2340*eps^2*x^2 + 3888*Nf*x^2 + 8568*eps*Nf*x^2 + 
        39924*eps^2*Nf*x^2 + 3384*x^3 + 1224*eps*x^3 - 2961*eps^2*x^3 - 
        2160*Nf*x^3 - 5760*eps*Nf*x^3 - 43620*eps^2*Nf*x^3 - 180*x^4 - 
        252*eps*x^4 + 2934*eps^2*x^4 + 432*Nf*x^4 + 432*eps*Nf*x^4 + 
        29016*eps^2*Nf*x^4 + 684*eps^2*x^5 - 16920*eps^2*Nf*x^5 + 
        3312*eps^2*Nf*x^6)*G[0, 1, x]^2)/(18*(-1 + x)^3*x^2) - 
     (eps^2*(-12 + 36*eps + 102*eps^2 - 80*x - 128*eps*x - 304*eps^2*x - 
        124*x^2 + 42*eps*x^2 + 459*eps^2*x^2 - 8*x^3 + 14*eps*x^3 - 
        161*eps^2*x^3 + 16*eps^2*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) + 
     (eps^2*(2196 + 2934*eps + 5634*eps^2 + 576*Nf + 600*eps*Nf + 
        1546*eps^2*Nf - 6732*x - 12132*eps*x - 24507*eps^2*x - 2016*Nf*x - 
        2160*eps*Nf*x - 6270*eps^2*Nf*x + 7416*x^2 + 15714*eps*x^2 + 
        38565*eps^2*x^2 + 2592*Nf*x^2 + 2736*eps*Nf*x^2 + 
        10620*eps^2*Nf*x^2 - 468*x^3 - 3438*eps*x^3 - 16929*eps^2*x^3 - 
        1440*Nf*x^3 - 1608*eps*Nf*x^3 - 11596*eps^2*Nf*x^3 - 540*x^4 - 
        1818*eps*x^4 + 1251*eps^2*x^4 + 288*Nf*x^4 + 288*eps*Nf*x^4 + 
        8928*eps^2*Nf*x^4 - 612*eps^2*x^5 - 4584*eps^2*Nf*x^5 + 
        720*eps^2*Nf*x^6)*G[0, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) - 
     (eps^2*(-1008 + 2304*eps + 25020*eps^2 - 4032*Nf - 4416*eps*Nf - 
        11884*eps^2*Nf + 3564*x + 3204*eps*x - 35802*eps^2*x + 14112*Nf*x + 
        11832*eps*Nf*x + 24700*eps^2*Nf*x - 3024*x^2 + 27558*eps*x^2 + 
        195327*eps^2*x^2 - 18144*Nf*x^2 - 8928*eps*Nf*x^2 - 
        15072*eps^2*Nf*x^2 - 432*x^3 - 37206*eps*x^3 - 177543*eps^2*x^3 + 
        10080*Nf*x^3 + 1104*eps*Nf*x^3 + 496*eps^2*Nf*x^3 + 972*x^4 + 
        7236*eps*x^4 + 1314*eps^2*x^4 - 2016*Nf*x^4 - 1464*eps*Nf*x^4 - 
        13336*eps^2*Nf*x^4 + 25956*eps^2*x^5 + 7512*eps^2*Nf*x^5 - 
        6912*eps^2*x^6 + 1296*eps^2*Nf*x^6)*G[0, 1, 1, 1, x])/
      (18*(-1 + x)^3*x^2) - (eps*(-432 + 4536*eps + 25272*eps^2 + 
        98280*eps^3 - 3456*Nf - 864*eps*Nf + 4176*eps^2*Nf + 22080*eps^3*Nf + 
        2808*x - 6264*eps*x - 12096*eps^2*x + 137484*eps^3*x + 12096*Nf*x - 
        17136*eps*Nf*x - 117024*eps^2*Nf*x - 513616*eps^3*Nf*x - 6912*x^2 - 
        22788*eps*x^2 - 161946*eps^2*x^2 - 1258119*eps^3*x^2 - 15552*Nf*x^2 + 
        55296*eps*Nf*x^2 + 309072*eps^2*Nf*x^2 + 1352636*eps^3*Nf*x^2 + 
        4752*x^3 + 28836*eps*x^3 + 105930*eps^2*x^3 + 891495*eps^3*x^3 + 
        8640*Nf*x^3 - 57600*eps*Nf*x^3 - 329136*eps^2*Nf*x^3 - 
        1536484*eps^3*Nf*x^3 - 3240*x^4 + 3456*eps*x^4 + 208152*eps^2*x^4 + 
        792864*eps^3*x^4 - 1728*Nf*x^4 + 18864*eps*Nf*x^4 + 
        145776*eps^2*Nf*x^4 + 923504*eps^3*Nf*x^4 - 162936*eps^2*x^5 - 
        625824*eps^3*x^5 - 7632*eps^2*Nf*x^5 - 242352*eps^3*Nf*x^5 + 
        48384*eps^2*x^6 + 169344*eps^3*x^6 - 6624*eps^2*Nf*x^6 + 
        2016*eps^3*Nf*x^6)*Zeta[3])/(108*(-1 + x)^3*x^2) - 
     (28*eps^4*(2 + 16*Nf - 13*x - 56*Nf*x + 32*x^2 + 72*Nf*x^2 - 22*x^3 - 
        40*Nf*x^3 + 15*x^4 + 8*Nf*x^4)*Zeta[3]^2)/(3*(-1 + x)^3*x^2) + 
     G[0, 0, 1, x]*((eps*(1512 + 3132*eps + 14094*eps^2 + 54432*eps^3 - 
          1728*Nf - 1440*eps*Nf - 2868*eps^2*Nf - 9904*eps^3*Nf - 4644*x - 
          12096*eps*x - 51570*eps^2*x - 193428*eps^3*x + 6048*Nf*x + 
          4320*eps*Nf*x + 8460*eps^2*Nf*x + 37500*eps^3*Nf*x + 4752*x^2 + 
          15984*eps*x^2 + 77976*eps^2*x^2 + 323703*eps^3*x^2 - 7776*Nf*x^2 - 
          3888*eps*Nf*x^2 - 8640*eps^2*Nf*x^2 - 64080*eps^3*Nf*x^2 - 
          756*x^3 - 6966*eps*x^3 - 37611*eps^2*x^3 - 165159*eps^3*x^3 + 
          4320*Nf*x^3 + 1584*eps*Nf*x^3 + 9408*eps^2*Nf*x^3 + 
          80936*eps^3*Nf*x^3 - 594*eps*x^4 - 2889*eps^2*x^4 - 
          15066*eps^3*x^4 - 864*Nf*x^4 - 864*eps*Nf*x^4 - 
          11664*eps^2*Nf*x^4 - 78624*eps^3*Nf*x^4 - 216*eps^2*x^5 - 
          513*eps^3*x^5 + 4032*eps^2*Nf*x^5 + 24864*eps^3*Nf*x^5))/
        (27*(-1 + x)^3*x^2) + (56*eps^4*(-14 + 16*Nf + 43*x - 56*Nf*x - 
          44*x^2 + 72*Nf*x^2 + 7*x^3 - 40*Nf*x^3 + 8*Nf*x^4)*Zeta[3])/
        (3*(-1 + x)^3*x^2)) + G[0, 1, 1, x]*
      ((eps*(-7344 - 7344*eps - 18144*eps^2 - 91152*eps^3 - 10368*Nf - 
          864*eps*Nf + 21024*eps^2*Nf + 102144*eps^3*Nf + 25272*x + 
          23760*eps*x + 61452*eps^2*x + 441720*eps^3*x + 36288*Nf*x - 
          34416*eps*Nf*x - 239952*eps^2*Nf*x - 1004384*eps^3*Nf*x - 
          31104*x^2 - 60588*eps*x^2 - 202662*eps^2*x^2 - 1279827*eps^3*x^2 - 
          46656*Nf*x^2 + 108864*eps*Nf*x^2 + 602352*eps^2*Nf*x^2 + 
          2492988*eps^3*Nf*x^2 + 16848*x^3 + 48708*eps*x^3 + 
          165402*eps^2*x^3 + 1002267*eps^3*x^3 + 25920*Nf*x^3 - 
          108864*eps*Nf*x^3 - 644112*eps^2*Nf*x^3 - 2892996*eps^3*Nf*x^3 - 
          3240*x^4 + 1080*eps*x^4 + 97200*eps^2*x^4 + 369792*eps^3*x^4 - 
          5184*Nf*x^4 + 32688*eps*Nf*x^4 + 338160*eps^2*Nf*x^4 + 
          1935728*eps^3*Nf*x^4 - 74088*eps^2*x^5 - 293976*eps^3*x^5 - 
          103824*eps^2*Nf*x^5 - 822768*eps^3*Nf*x^5 + 20736*eps^2*x^6 + 
          72576*eps^3*x^6 + 19872*eps^2*Nf*x^6 + 159840*eps^3*Nf*x^6))/
        (108*(-1 + x)^3*x^2) + (28*eps^4*(34 + 48*Nf - 117*x - 168*Nf*x + 
          144*x^2 + 216*Nf*x^2 - 78*x^3 - 120*Nf*x^3 + 15*x^4 + 24*Nf*x^4)*
         Zeta[3])/(3*(-1 + x)^3*x^2)) + G[0, 1, x]*
      (-1/648*(18144 + 47952*eps + 221616*eps^2 + 874800*eps^3 + 
          3396816*eps^4 - 20736*Nf - 19008*eps*Nf - 42912*eps^2*Nf - 
          154752*eps^3*Nf - 632800*eps^4*Nf - 53136*x - 138672*eps*x - 
          602640*eps^2*x - 2228472*eps^3*x - 8007984*eps^4*x + 72576*Nf*x + 
          21600*eps*Nf*x - 51264*eps^2*Nf*x - 146496*eps^3*Nf*x + 
          66928*eps^4*Nf*x + 51840*x^2 + 290952*eps*x^2 + 1418148*eps^2*x^2 + 
          5904414*eps^3*x^2 + 23367933*eps^4*x^2 - 93312*Nf*x^2 + 
          51840*eps*Nf*x^2 + 342144*eps^2*Nf*x^2 + 886248*eps^3*Nf*x^2 + 
          1363572*eps^4*Nf*x^2 - 10368*x^3 - 214488*eps*x^3 - 
          1053324*eps^2*x^3 - 4817070*eps^3*x^3 - 20467485*eps^4*x^3 + 
          51840*Nf*x^3 - 86400*eps*Nf*x^3 - 448128*eps^2*Nf*x^3 - 
          1119768*eps^3*Nf*x^3 - 1687732*eps^4*Nf*x^3 - 3888*x^4 + 
          27216*eps*x^4 - 51192*eps^2*x^4 - 22032*eps^3*x^4 + 
          151956*eps^4*x^4 - 10368*Nf*x^4 + 30240*eps*Nf*x^4 + 
          219744*eps^2*Nf*x^4 + 508512*eps^3*Nf*x^4 + 176144*eps^4*Nf*x^4 + 
          226800*eps^2*x^5 + 872856*eps^3*x^5 + 3389688*eps^4*x^5 - 
          44064*eps^2*Nf*x^5 - 99360*eps^3*Nf*x^5 + 256032*eps^4*Nf*x^5 - 
          62208*eps^2*x^6 - 217728*eps^3*x^6 - 720576*eps^4*x^6 + 
          25920*eps^2*Nf*x^6 + 119232*eps^3*Nf*x^6 + 425088*eps^4*Nf*x^6)/
         ((-1 + x)^3*x^2) + (14*eps^3*(84 + 222*eps - 96*Nf - 88*eps*Nf - 
          246*x - 642*eps*x + 336*Nf*x + 100*eps*Nf*x + 240*x^2 + 
          1347*eps*x^2 - 432*Nf*x^2 + 240*eps*Nf*x^2 - 48*x^3 - 993*eps*x^3 + 
          240*Nf*x^3 - 400*eps*Nf*x^3 - 18*x^4 + 126*eps*x^4 - 48*Nf*x^4 + 
          140*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^3*x^2))) - 
   (eps^2*(-8280 + 61848*eps + 148896*eps^2 - 2760*eps*Nf - 39688*eps^2*Nf - 
      33840*x - 22806*eps*x + 59427*eps^2*x - 1440*eps*Nf*x + 
      93696*eps^2*Nf*x - 58860*x^2 - 57798*eps*x^2 - 66465*eps^2*x^2 - 
      1920*eps*Nf*x^2 - 197792*eps^2*Nf*x^2 - 180*x^3 - 1044*eps*x^3 - 
      154638*eps^2*x^3 - 6600*eps*Nf*x^3 + 144664*eps^2*Nf*x^3 + 
      116640*eps^2*x^4 - 59400*eps^2*Nf*x^4 - 34560*eps^2*x^5 + 
      12240*eps^2*Nf*x^5)*Zeta[5])/(90*(-1 + x)^3*x) + 
   G[0, 1, x]*(-1/3888*(7776 + 132192*eps + 785376*eps^2 + 3989088*eps^3 + 
        18814032*eps^4 + 84447360*eps^5 - 119232*eps*Nf - 603072*eps^2*Nf - 
        2553408*eps^3*Nf - 10242912*eps^4*Nf - 40182464*eps^5*Nf - 
        268272*eps*x - 1914840*eps^2*x - 11108988*eps^3*x - 
        56225826*eps^4*x - 262897083*eps^5*x + 373248*eps*Nf*x + 
        1736640*eps^2*Nf*x + 7268400*eps^3*Nf*x + 29982168*eps^4*Nf*x + 
        122763828*eps^5*Nf*x + 15552*x^2 + 198288*eps*x^2 + 
        1152792*eps^2*x^2 + 6766092*eps^3*x^2 + 33158322*eps^4*x^2 + 
        149975955*eps^5*x^2 - 352512*eps*Nf*x^2 - 1857600*eps^2*Nf*x^2 - 
        8569872*eps^3*Nf*x^2 - 38558424*eps^4*Nf*x^2 - 
        169447892*eps^5*Nf*x^2 - 7776*x^3 + 31104*eps*x^3 + 
        972000*eps^2*x^3 + 4101840*eps^3*x^3 + 17661240*eps^4*x^3 + 
        76682052*eps^5*x^3 + 88128*eps*Nf*x^3 + 883008*eps^2*Nf*x^3 + 
        5689728*eps^3*Nf*x^3 + 30812160*eps^4*Nf*x^3 + 
        150701312*eps^5*Nf*x^3 - 653184*eps^2*x^4 - 2519424*eps^3*x^4 - 
        9887184*eps^4*x^4 - 39655656*eps^5*x^4 - 243648*eps^2*Nf*x^4 - 
        2526336*eps^3*Nf*x^4 - 15704352*eps^4*Nf*x^4 - 
        80991408*eps^5*Nf*x^4 + 186624*eps^2*x^5 + 653184*eps^3*x^5 + 
        2161728*eps^4*x^5 + 6850656*eps^5*x^5 + 31104*eps^2*Nf*x^5 + 
        404352*eps^3*Nf*x^5 + 2643840*eps^4*Nf*x^5 + 13981248*eps^5*Nf*x^5)/
       (eps*(-1 + x)^3*x) - (eps^2*(-504 - 936*eps - 4266*eps^2 + 576*Nf + 
        480*eps*Nf + 956*eps^2*Nf + 1584*x + 2622*eps*x + 11256*eps^2*x - 
        2016*Nf*x - 2208*eps*Nf*x - 5604*eps^2*Nf*x - 1392*x^2 - 
        1392*eps*x^2 - 5886*eps^2*x^2 + 2592*Nf*x^2 + 3792*eps*Nf*x^2 + 
        12072*eps^2*Nf*x^2 + 564*x^3 - 510*eps*x^3 - 4137*eps^2*x^3 - 
        1440*Nf*x^3 - 2928*eps*Nf*x^3 - 12536*eps^2*Nf*x^3 + 12*x^4 - 
        12*eps*x^4 + 459*eps^2*x^4 + 288*Nf*x^4 + 1152*eps*Nf*x^4 + 
        8832*eps^2*Nf*x^4 + 156*eps^2*x^5 - 2928*eps^2*Nf*x^5 + 
        480*eps^2*Nf*x^6)*G[0, 0, 1, x])/(3*(-1 + x)^3*x^2) + 
     (eps^2*(-1530*eps - 14409*eps^2 + 4608*Nf + 3048*eps*Nf + 
        3754*eps^2*Nf + 144*x + 3024*eps*x + 40437*eps^2*x - 16128*Nf*x - 
        12240*eps*Nf*x - 22206*eps^2*Nf*x + 3600*x^2 + 11430*eps*x^2 + 
        9972*eps^2*x^2 + 20736*Nf*x^2 + 18648*eps*Nf*x^2 + 
        53574*eps^2*Nf*x^2 + 3168*x^3 - 5004*eps*x^3 - 15993*eps^2*x^3 - 
        11520*Nf*x^3 - 11616*eps*Nf*x^3 - 62242*eps^2*Nf*x^3 - 1008*eps*x^4 + 
        10521*eps^2*x^4 + 2304*Nf*x^4 + 720*eps*Nf*x^4 + 44676*eps^2*Nf*x^4 + 
        360*eps^2*x^5 - 30324*eps^2*Nf*x^5 + 6408*eps^2*Nf*x^6)*
       G[0, 1, 1, x])/(9*(-1 + x)^3*x^2) + 
     (eps^2*(2592 - 11421*eps^2 + 5184*Nf + 1944*eps*Nf - 3078*eps^2*Nf - 
        8388*x + 8874*eps*x + 106776*eps^2*x - 18144*Nf*x - 17040*eps*Nf*x - 
        40334*eps^2*Nf*x + 16416*x^2 - 5076*eps*x^2 - 171081*eps^2*x^2 + 
        23328*Nf*x^2 + 41688*eps*Nf*x^2 + 140934*eps^2*Nf*x^2 + 828*x^3 - 
        4050*eps*x^3 + 34578*eps^2*x^3 - 12960*Nf*x^3 - 35040*eps*Nf*x^3 - 
        156386*eps^2*Nf*x^3 + 1800*x^4 + 6948*eps*x^4 + 101808*eps^2*x^4 + 
        2592*Nf*x^4 + 7392*eps*Nf*x^4 + 80420*eps^2*Nf*x^4 - 
        46980*eps^2*x^5 - 33204*eps^2*Nf*x^5 + 13824*eps^2*x^6 + 
        6408*eps^2*Nf*x^6)*Zeta[3])/(27*(-1 + x)^3*x^2) - 
     (124*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/(5*(-1 + x)^3*x))) + 
 G[0, x]^2*(-1/46656*(-46656 + 209952*eps^2 + 1224720*eps^3 + 4449816*eps^4 + 
      13183236*eps^5 + 35731206*eps^6 - 31104*eps*Nf + 41472*eps^2*Nf + 
      478656*eps^3*Nf + 2115360*eps^4*Nf + 7712688*eps^5*Nf + 
      25917320*eps^6*Nf - 116640*eps*x - 501552*eps^2*x - 3341736*eps^3*x - 
      16548300*eps^4*x - 74091186*eps^5*x - 323911467*eps^6*x + 
      451008*eps^2*Nf*x + 2796768*eps^3*Nf*x + 13439088*eps^4*Nf*x + 
      56818728*eps^5*Nf*x + 225110652*eps^6*Nf*x - 93312*x^2 - 
      303264*eps*x^2 - 1737936*eps^2*x^2 + 1288872*eps^3*x^2 + 
      31804812*eps^4*x^2 + 205882722*eps^5*x^2 + 1051167699*eps^6*x^2 - 
      62208*eps*Nf*x^2 - 772416*eps^2*Nf*x^2 - 6556896*eps^3*Nf*x^2 - 
      35727984*eps^4*Nf*x^2 - 160954248*eps^5*Nf*x^2 - 
      661153292*eps^6*Nf*x^2 + 46656*x^3 + 233280*eps*x^3 + 
      2869344*eps^2*x^3 + 6193584*eps^3*x^3 + 12462984*eps^4*x^3 + 
      25202988*eps^5*x^3 + 63092034*eps^6*x^3 + 31104*eps*Nf*x^3 - 
      41472*eps^2*Nf*x^3 + 3704832*eps^3*Nf*x^3 + 27928512*eps^4*Nf*x^3 + 
      144955680*eps^5*Nf*x^3 + 650230000*eps^6*Nf*x^3 - 1912896*eps^2*x^4 - 
      6321888*eps^3*x^4 - 22826448*eps^4*x^4 - 88290648*eps^5*x^4 - 
      356991300*eps^6*x^4 + 466560*eps^2*Nf*x^4 + 513216*eps^3*Nf*x^4 - 
      5575392*eps^4*Nf*x^4 - 51799824*eps^5*Nf*x^4 - 307667160*eps^6*Nf*x^4 + 
      559872*eps^2*x^5 + 1959552*eps^3*x^5 + 6485184*eps^4*x^5 + 
      20551968*eps^5*x^5 + 63673776*eps^6*x^5 - 186624*eps^2*Nf*x^5 - 
      746496*eps^3*Nf*x^5 - 2146176*eps^4*Nf*x^5 - 3965760*eps^5*Nf*x^5 + 
      3009312*eps^6*Nf*x^5)/(eps^2*(-1 + x)^3*x) + 
   (eps^2*(3240 + 4248*eps + 13410*eps^2 - 4032*Nf - 2304*eps*Nf - 
      1500*eps^2*Nf - 9684*x - 12600*eps*x - 21654*eps^2*x + 14112*Nf*x - 
      840*eps*Nf*x - 33716*eps^2*Nf*x + 9504*x^2 + 17262*eps*x^2 + 
      40491*eps^2*x^2 - 18144*Nf*x^2 + 16416*eps*Nf*x^2 + 
      103872*eps^2*Nf*x^2 - 2736*x^3 - 12402*eps*x^3 - 50067*eps^2*x^3 + 
      10080*Nf*x^3 - 20976*eps*Nf*x^3 - 116272*eps^2*Nf*x^3 - 252*x^4 + 
      3708*eps*x^4 + 24336*eps^2*x^4 - 2016*Nf*x^4 + 7752*eps*Nf*x^4 + 
      55784*eps^2*Nf*x^4 - 1476*eps^2*x^5 - 8424*eps^2*Nf*x^5 + 
      2448*eps^2*Nf*x^6)*G[1, x]^4)/(864*(-1 + x)^3*x^2) - 
   (eps^2*(-1260 - 3150*eps - 14823*eps^2 + 1440*Nf + 1344*eps*Nf + 
      3098*eps^2*Nf + 3276*x + 7488*eps*x + 32616*eps^2*x - 5040*Nf*x - 
      7344*eps*Nf*x - 21222*eps^2*Nf*x - 5184*x^2 - 12312*eps*x^2 - 
      49698*eps^2*x^2 + 6480*Nf*x^2 + 14328*eps*Nf*x^2 + 48408*eps^2*Nf*x^2 - 
      2088*x^3 + 1818*eps*x^3 + 8640*eps^2*x^3 - 3600*Nf*x^3 - 
      12024*eps*Nf*x^3 - 49128*eps^2*Nf*x^3 + 288*x^4 + 684*eps*x^4 - 
      1413*eps^2*x^4 + 720*Nf*x^4 + 5184*eps*Nf*x^4 + 32472*eps^2*Nf*x^4 + 
      180*eps^2*x^5 - 8496*eps^2*Nf*x^5 + 1440*eps^2*Nf*x^6)*G[0, 1, x]^2)/
    (36*(-1 + x)^3*x^2) - (eps^2*(-12 - 54*eps - 126*eps^2 - 32*x - 
      128*eps*x - 532*eps^2*x - 64*x^2 + 42*eps*x^2 + 441*eps^2*x^2 + 4*x^3 + 
      104*eps*x^3 + 223*eps^2*x^3 + 4*eps^2*x^4)*G[0, 0, 0, 1, x])/
    (2*(-1 + x)^3*x) - (eps^2*(-4788 - 7776*eps - 31473*eps^2 + 5472*Nf + 
      3840*eps*Nf + 5542*eps^2*Nf + 14544*x + 26172*eps*x + 97065*eps^2*x - 
      19152*Nf*x - 15120*eps*Nf*x - 27930*eps^2*Nf*x - 14688*x^2 - 
      25650*eps*x^2 - 97173*eps^2*x^2 + 24624*Nf*x^2 + 22392*eps*Nf*x^2 + 
      55860*eps^2*Nf*x^2 + 2520*x^3 + 3798*eps*x^3 + 11322*eps^2*x^3 - 
      13680*Nf*x^3 - 15576*eps*Nf*x^3 - 59212*eps^2*Nf*x^3 + 252*x^4 + 
      1332*eps*x^4 + 4131*eps^2*x^4 + 2736*Nf*x^4 + 6336*eps*Nf*x^4 + 
      48096*eps^2*Nf*x^4 + 1044*eps^2*x^5 - 16248*eps^2*Nf*x^5 + 
      2160*eps^2*Nf*x^6)*G[0, 0, 1, 1, x])/(18*(-1 + x)^3*x^2) - 
   (eps^2*(-3960 - 7398*eps - 33174*eps^2 + 6912*Nf + 4416*eps*Nf + 
      4864*eps^2*Nf + 11772*x + 23076*eps*x + 90099*eps^2*x - 24192*Nf*x - 
      12408*eps*Nf*x - 5416*eps^2*Nf*x - 10224*x^2 - 6300*eps*x^2 - 
      15255*eps^2*x^2 + 31104*Nf*x^2 + 10728*eps*Nf*x^2 - 2250*eps^2*Nf*x^2 + 
      2232*x^3 - 7182*eps*x^3 - 32751*eps^2*x^3 - 17280*Nf*x^3 - 
      1704*eps*Nf*x^3 - 314*eps^2*Nf*x^3 + 684*x^4 + 180*eps*x^4 - 
      8613*eps^2*x^4 + 3456*Nf*x^4 - 1416*eps*Nf*x^4 + 18916*eps^2*Nf*x^4 + 
      14004*eps^2*x^5 - 22860*eps^2*Nf*x^5 - 3456*eps^2*x^6 + 
      4536*eps^2*Nf*x^6)*G[0, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
   (eps*(-2808 + 12312*eps - 1620*eps^2 - 102546*eps^3 - 27792*eps*Nf - 
      115440*eps^2*Nf - 417556*eps^3*Nf - 18144*x + 51948*eps*x + 
      347112*eps^2*x + 1520451*eps^3*x + 76464*eps*Nf*x + 364644*eps^2*Nf*x + 
      1433148*eps^3*Nf*x - 28296*x^2 - 62316*eps*x^2 - 252342*eps^2*x^2 - 
      550827*eps^3*x^2 - 82800*eps*Nf*x^2 - 446844*eps^2*Nf*x^2 - 
      1968548*eps^3*Nf*x^2 - 1728*x^3 - 13824*eps*x^3 - 57510*eps^2*x^3 - 
      527796*eps^3*x^3 + 32976*eps*Nf*x^3 + 239640*eps^2*Nf*x^3 + 
      1306720*eps^3*Nf*x^3 - 22464*eps^2*x^4 - 9342*eps^3*x^4 - 
      28296*eps^2*Nf*x^4 - 283176*eps^3*Nf*x^4 + 10368*eps^2*x^5 + 
      36288*eps^3*x^5 + 3024*eps^2*Nf*x^5 + 31536*eps^3*Nf*x^5)*Zeta[3])/
    (324*(-1 + x)^3*x) + (14*eps^4*(19 + 168*x + 248*x^2 + 23*x^3)*Zeta[3]^2)/
    (9*(-1 + x)^3*x) + G[0, 0, 1, x]*
    (-1/54*(eps*(3186*eps + 15282*eps^2 + 70200*eps^3 - 3456*eps*Nf - 
         13248*eps^2*Nf - 45480*eps^3*Nf + 3024*x - 3672*eps*x - 
         28080*eps^2*x - 144936*eps^3*x + 11232*eps*Nf*x + 45864*eps^2*Nf*x + 
         166224*eps^3*Nf*x + 3780*x^2 - 162*eps*x^2 - 243*eps^2*x^2 + 
         1782*eps^3*x^2 - 10080*eps*Nf*x^2 - 49560*eps^2*Nf*x^2 - 
         211312*eps^3*Nf*x^2 + 756*x^3 + 1620*eps*x^3 + 13095*eps^2*x^3 + 
         69120*eps^3*x^3 + 1728*eps*Nf*x^3 + 25488*eps^2*Nf*x^3 + 
         152928*eps^3*Nf*x^3 + 648*eps^2*x^4 + 2187*eps^3*x^4 - 
         15408*eps^2*Nf*x^4 - 111216*eps^3*Nf*x^4 + 4320*eps^2*Nf*x^5 + 
         30240*eps^3*Nf*x^5))/((-1 + x)^3*x) + 
     (196*eps^4*(1 + x)*(4 + x)*Zeta[3])/(3*(-1 + x)^3)) + 
   G[0, 1, x]*(-1/648*(-1296 - 3240*eps - 60912*eps^2 - 405972*eps^3 - 
        2119284*eps^4 + 9504*eps*Nf + 60768*eps^2*Nf + 289128*eps^3*Nf + 
        1238408*eps^4*Nf + 30456*eps*x + 262440*eps^2*x + 1572858*eps^3*x + 
        7955091*eps^4*x - 28512*eps*Nf*x - 151848*eps^2*Nf*x - 
        712728*eps^3*Nf*x - 3164676*eps^4*Nf*x - 2592*x^2 - 23328*eps*x^2 - 
        141264*eps^2*x^2 - 878850*eps^3*x^2 - 4403403*eps^4*x^2 + 
        28512*eps*Nf*x^2 + 160920*eps^2*Nf*x^2 + 794376*eps^3*Nf*x^2 + 
        3735996*eps^4*Nf*x^2 + 1296*x^3 - 11664*eps*x^3 - 169776*eps^2*x^3 - 
        634392*eps^3*x^3 - 2430000*eps^4*x^3 - 9504*eps*Nf*x^3 - 
        70704*eps^2*Nf*x^3 - 489504*eps^3*Nf*x^3 - 2833664*eps^4*Nf*x^3 + 
        106272*eps^2*x^4 + 400464*eps^3*x^4 + 1516968*eps^4*x^4 - 
        5616*eps^2*Nf*x^4 + 87408*eps^3*Nf*x^4 + 855312*eps^4*Nf*x^4 - 
        31104*eps^2*x^5 - 108864*eps^3*x^5 - 360288*eps^4*x^5 + 
        7776*eps^2*Nf*x^5 + 23328*eps^3*Nf*x^5 + 25920*eps^4*Nf*x^5)/
       ((-1 + x)^3*x) - (14*eps^3*(6 + 15*eps - 44*eps*Nf - 141*eps*x + 
        132*eps*Nf*x + 12*x^2 + 108*eps*x^2 - 132*eps*Nf*x^2 - 6*x^3 + 
        54*eps*x^3 + 44*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^3*x)) + 
   G[0, 1, 1, x]*(-1/108*(eps*(-4536 - 5184*eps - 16254*eps^2 - 45036*eps^3 + 
         5184*Nf + 2880*eps*Nf + 1524*eps^2*Nf - 208*eps^3*Nf + 13392*x + 
         20412*eps*x + 58374*eps^2*x + 162594*eps^3*x - 18144*Nf*x - 
         23184*eps*Nf*x - 63228*eps^2*Nf*x - 221504*eps^3*Nf*x - 12960*x^2 - 
         4320*eps*x^2 + 27162*eps^2*x^2 + 176985*eps^3*x^2 + 23328*Nf*x^2 + 
         53568*eps*Nf*x^2 + 181044*eps^2*Nf*x^2 + 669012*eps^3*Nf*x^2 + 
         2808*x^3 - 24948*eps*x^3 - 137484*eps^2*x^3 - 636417*eps^3*x^3 - 
         12960*Nf*x^3 - 48096*eps*Nf*x^3 - 205260*eps^2*Nf*x^3 - 
         821668*eps^3*Nf*x^3 + 864*x^4 + 6912*eps*x^4 + 1134*eps^2*x^4 + 
         53352*eps^3*x^4 + 2592*Nf*x^4 + 18000*eps*Nf*x^4 + 
         131880*eps^2*Nf*x^4 + 612512*eps^3*Nf*x^4 + 38448*eps^2*x^5 + 
         142938*eps^3*x^5 - 40392*eps^2*Nf*x^5 - 243144*eps^3*Nf*x^5 - 
         10368*eps^2*x^6 - 36288*eps^3*x^6 + 9936*eps^2*Nf*x^6 + 
         59184*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
     (28*eps^4*(-21 + 24*Nf + 62*x - 84*Nf*x - 60*x^2 + 108*Nf*x^2 + 13*x^3 - 
        60*Nf*x^3 + 4*x^4 + 12*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
   G[1, x]^3*((eps*(-5616 + 432*eps + 28404*eps^2 + 122472*eps^3 - 10368*Nf - 
        4608*eps*Nf + 2616*eps^2*Nf + 24352*eps^3*Nf + 19656*x + 8640*eps*x - 
        56484*eps^2*x - 189324*eps^3*x + 36288*Nf*x - 11952*eps*Nf*x - 
        132312*eps^2*Nf*x - 538136*eps^3*Nf*x - 24192*x^2 - 15228*eps*x^2 + 
        67554*eps^2*x^2 + 171909*eps^3*x^2 - 46656*Nf*x^2 + 
        63936*eps*Nf*x^2 + 369504*eps^2*Nf*x^2 + 1408668*eps^3*Nf*x^2 + 
        12960*x^3 + 3780*eps*x^3 - 51138*eps^2*x^3 - 167589*eps^3*x^3 + 
        25920*Nf*x^3 - 72864*eps*Nf*x^3 - 406848*eps^2*Nf*x^3 - 
        1611476*eps^3*Nf*x^3 - 2376*x^4 + 3672*eps*x^4 + 25272*eps^2*x^4 + 
        120960*eps^3*x^4 - 5184*Nf*x^4 + 25776*eps*Nf*x^4 + 
        208560*eps^2*Nf*x^4 + 1000880*eps^3*Nf*x^4 + 2808*eps^2*x^5 + 
        5832*eps^3*x^5 - 46512*eps^2*Nf*x^5 - 339600*eps^3*Nf*x^5 + 
        11232*eps^2*Nf*x^6 + 78624*eps^3*Nf*x^6))/(1296*(-1 + x)^3*x^2) + 
     (7*eps^4*(26 + 48*Nf - 91*x - 168*Nf*x + 112*x^2 + 216*Nf*x^2 - 60*x^3 - 
        120*Nf*x^3 + 11*x^4 + 24*Nf*x^4)*Zeta[3])/(9*(-1 + x)^3*x^2)) + 
   G[1, x]^2*((18144 + 33696*eps + 131544*eps^2 + 462672*eps^3 + 
       1706184*eps^4 - 20736*Nf - 13824*eps*Nf - 17424*eps^2*Nf - 
       47040*eps^3*Nf - 204592*eps^4*Nf - 53136*x - 98496*eps*x - 
       283176*eps^2*x - 607176*eps^3*x - 1029024*eps^4*x + 72576*Nf*x - 
       9504*eps*Nf*x - 200304*eps^2*Nf*x - 795792*eps^3*Nf*x - 
       2664608*eps^4*Nf*x + 51840*x^2 + 144504*eps*x^2 + 489564*eps^2*x^2 + 
       1294542*eps^3*x^2 + 3052485*eps^4*x^2 - 93312*Nf*x^2 + 
       114048*eps*Nf*x^2 + 650592*eps^2*Nf*x^2 + 2330856*eps^3*Nf*x^2 + 
       7850196*eps^4*Nf*x^2 - 10368*x^3 - 101736*eps*x^3 - 468828*eps^2*x^3 - 
       1820718*eps^3*x^3 - 6889293*eps^4*x^3 + 51840*Nf*x^3 - 
       139968*eps*Nf*x^3 - 733536*eps^2*Nf*x^3 - 2657016*eps^3*Nf*x^3 - 
       9316116*eps^4*Nf*x^3 - 3888*x^4 + 29808*eps*x^4 + 184032*eps^2*x^4 + 
       825552*eps^3*x^4 + 3323268*eps^4*x^4 - 10368*Nf*x^4 + 
       50976*eps*Nf*x^4 + 354528*eps^2*Nf*x^4 + 1522848*eps^3*Nf*x^4 + 
       6149552*eps^4*Nf*x^4 + 3888*eps^2*x^5 + 23328*eps^3*x^5 + 
       166536*eps^4*x^5 - 52704*eps^2*Nf*x^5 - 405792*eps^3*Nf*x^5 - 
       2157504*eps^4*Nf*x^5 + 15552*eps^2*Nf*x^6 + 108864*eps^3*Nf*x^6 + 
       559872*eps^4*Nf*x^6)/(2592*(-1 + x)^3*x^2) + 
     (eps^2*(-720 + 162*eps + 3474*eps^2 - 1440*Nf - 336*eps*Nf + 
        1858*eps^2*Nf + 2592*x + 216*eps*x - 5940*eps^2*x + 5040*Nf*x - 
        3864*eps*Nf*x - 29222*eps^2*Nf*x - 3528*x^2 - 9666*eps*x^2 - 
        34551*eps^2*x^2 - 6480*Nf*x^2 + 13608*eps*Nf*x^2 + 
        75468*eps^2*Nf*x^2 + 2340*x^3 + 9396*eps*x^3 + 33804*eps^2*x^3 + 
        3600*Nf*x^3 - 14280*eps*Nf*x^3 - 80884*eps^2*Nf*x^3 - 612*x^4 + 
        216*eps*x^4 + 15453*eps^2*x^4 - 720*Nf*x^4 + 4872*eps*Nf*x^4 + 
        41240*eps^2*Nf*x^4 - 12528*eps^2*x^5 - 9072*eps^2*Nf*x^5 + 
        3456*eps^2*x^6 + 1440*eps^2*Nf*x^6)*G[0, 1, x])/(36*(-1 + x)^3*x^2) - 
     (7*eps^3*(84 + 156*eps - 96*Nf - 64*eps*Nf - 246*x - 456*eps*x + 
        336*Nf*x - 44*eps*Nf*x + 240*x^2 + 669*eps*x^2 - 432*Nf*x^2 + 
        528*eps*Nf*x^2 - 48*x^3 - 471*eps*x^3 + 240*Nf*x^3 - 648*eps*Nf*x^3 - 
        18*x^4 + 138*eps*x^4 - 48*Nf*x^4 + 236*eps*Nf*x^4)*Zeta[3])/
      (18*(-1 + x)^3*x^2)) + (31*eps^3*(-6 - 4*eps*Nf - 15*eps*x - 12*x^2 - 
      39*eps*x^2 - 8*eps*Nf*x^2 + 6*x^3 + 30*eps*x^3 + 4*eps*Nf*x^3)*Zeta[5])/
    (15*(-1 + x)^3*x) + 
   G[1, x]*((7776 + 132192*eps + 699840*eps^2 + 3207600*eps^3 + 
       13880160*eps^4 + 58125600*eps^5 - 119232*eps*Nf - 571968*eps^2*Nf - 
       2286432*eps^3*Nf - 8631552*eps^4*Nf - 31855808*eps^5*Nf - 
       237168*eps*x - 1498824*eps^2*x - 7644780*eps^3*x - 35242290*eps^4*x - 
       153825075*eps^5*x + 373248*eps*Nf*x + 1620000*eps^2*Nf*x + 
       6273072*eps^3*Nf*x + 23805432*eps^4*Nf*x + 89982372*eps^5*Nf*x + 
       15552*x^2 + 174960*eps*x^2 + 946728*eps^2*x^2 + 4137804*eps^3*x^2 + 
       16257186*eps^4*x^2 + 61770843*eps^5*x^2 - 362880*eps*Nf*x^2 - 
       1784160*eps^2*Nf*x^2 - 7380432*eps^3*Nf*x^2 - 29626584*eps^4*Nf*x^2 - 
       117582532*eps^5*Nf*x^2 - 7776*x^3 - 23328*eps*x^3 + 139968*eps^2*x^3 + 
       1088640*eps^3*x^3 + 6343272*eps^4*x^3 + 31948668*eps^5*x^3 + 
       119232*eps*Nf*x^3 + 991872*eps^2*Nf*x^3 + 5103936*eps^3*Nf*x^3 + 
       23301408*eps^4*Nf*x^3 + 100218800*eps^5*Nf*x^3 - 69984*eps^2*x^4 - 
       342144*eps^3*x^4 - 1496880*eps^4*x^4 - 6228576*eps^5*x^4 - 
       279936*eps^2*Nf*x^4 - 2052864*eps^3*Nf*x^4 - 10658304*eps^4*Nf*x^4 - 
       48328704*eps^5*Nf*x^4 + 62208*eps^2*Nf*x^5 + 435456*eps^3*Nf*x^5 + 
       2239488*eps^4*Nf*x^5 + 10202112*eps^5*Nf*x^5)/
      (7776*eps*(-1 + x)^3*x) - (eps^2*(1008 + 1980*eps + 8964*eps^2 - 
        1152*Nf - 960*eps*Nf - 1912*eps^2*Nf - 3024*x - 8334*eps*x - 
        35316*eps^2*x + 4032*Nf*x + 2880*eps*Nf*x + 5640*eps^2*Nf*x + 
        3888*x^2 + 10044*eps*x^2 + 46206*eps^2*x^2 - 5184*Nf*x^2 - 
        2592*eps*Nf*x^2 - 5760*eps^2*Nf*x^2 + 540*x^3 - 3690*eps*x^3 - 
        21447*eps^2*x^3 + 2880*Nf*x^3 + 1056*eps*Nf*x^3 + 6272*eps^2*Nf*x^3 + 
        108*x^4 - 396*eps*x^4 - 1197*eps^2*x^4 - 576*Nf*x^4 - 
        576*eps*Nf*x^4 - 7776*eps^2*Nf*x^4 - 216*eps^2*x^5 + 
        2688*eps^2*Nf*x^5)*G[0, 0, 1, x])/(18*(-1 + x)^3*x^2) + 
     (eps^2*(-1620 - 2988*eps - 12231*eps^2 + 2304*Nf + 1296*eps*Nf + 
        756*eps^2*Nf + 4788*x + 9882*eps*x + 31554*eps^2*x - 8064*Nf*x + 
        264*eps*Nf*x + 17996*eps^2*Nf*x - 4104*x^2 + 702*eps*x^2 + 
        19377*eps^2*x^2 + 10368*Nf*x^2 - 8784*eps*Nf*x^2 - 
        55068*eps^2*Nf*x^2 + 504*x^3 - 6408*eps*x^3 - 29349*eps^2*x^3 - 
        5760*Nf*x^3 + 11424*eps*Nf*x^3 + 58292*eps^2*Nf*x^3 + 504*x^4 - 
        108*eps*x^4 - 14247*eps^2*x^4 + 1152*Nf*x^4 - 4728*eps*Nf*x^4 - 
        24896*eps^2*Nf*x^4 + 13212*eps^2*x^5 - 528*eps^2*Nf*x^5 - 
        3456*eps^2*x^6 + 288*eps^2*Nf*x^6)*G[0, 1, 1, x])/
      (18*(-1 + x)^3*x^2) - (eps^2*(2484 + 1134*eps - 5103*eps^2 + 4320*Nf + 
        1728*eps*Nf - 2034*eps^2*Nf - 8064*x - 1332*eps*x + 27756*eps^2*x - 
        15120*Nf*x - 1560*eps*Nf*x + 25030*eps^2*Nf*x + 13392*x^2 + 
        19206*eps*x^2 + 31023*eps^2*x^2 + 19440*Nf*x^2 - 4536*eps*Nf*x^2 - 
        62664*eps^2*Nf*x^2 - 360*x^3 - 12852*eps*x^3 - 45513*eps^2*x^3 - 
        10800*Nf*x^3 + 9048*eps*Nf*x^3 + 64088*eps^2*Nf*x^3 + 1044*x^4 - 
        4428*eps*x^4 - 32805*eps^2*x^4 + 2160*Nf*x^4 - 4488*eps*Nf*x^4 - 
        21952*eps^2*Nf*x^4 + 31104*eps^2*x^5 - 7992*eps^2*Nf*x^5 - 
        10368*eps^2*x^6 + 3312*eps^2*Nf*x^6)*Zeta[3])/(54*(-1 + x)^3*x^2) + 
     G[0, 1, x]*((eps*(1512 + 4860*eps + 22842*eps^2 + 91368*eps^3 - 
          1728*Nf - 1728*eps*Nf - 4284*eps^2*Nf - 15888*eps^3*Nf - 4320*x - 
          10692*eps*x - 48168*eps^2*x - 177066*eps^3*x + 6048*Nf*x - 
          720*eps*Nf*x - 17004*eps^2*Nf*x - 61916*eps^3*Nf*x + 4320*x^2 + 
          33804*eps*x^2 + 165294*eps^2*x^2 + 690093*eps^3*x^2 - 7776*Nf*x^2 + 
          12528*eps*Nf*x^2 + 65664*eps^2*Nf*x^2 + 211788*eps^3*Nf*x^2 - 
          648*x^3 - 30780*eps*x^3 - 150768*eps^2*x^3 - 694305*eps^3*x^3 + 
          4320*Nf*x^3 - 15984*eps*Nf*x^3 - 84096*eps^2*Nf*x^3 - 
          267564*eps^3*Nf*x^3 - 432*x^4 + 4752*eps*x^4 - 4320*eps^2*x^4 + 
          22788*eps^3*x^4 - 864*Nf*x^4 + 5904*eps*Nf*x^4 + 
          48288*eps^2*Nf*x^4 + 163376*eps^3*Nf*x^4 + 37584*eps^2*x^5 + 
          142452*eps^3*x^5 - 11376*eps^2*Nf*x^5 - 41424*eps^3*Nf*x^5 - 
          10368*eps^2*x^6 - 36288*eps^3*x^6 + 4320*eps^2*Nf*x^6 + 
          19872*eps^3*Nf*x^6))/(108*(-1 + x)^3*x^2) + 
       (28*eps^4*(-7 + 8*Nf + 20*x - 28*Nf*x - 20*x^2 + 36*Nf*x^2 + 3*x^3 - 
          20*Nf*x^3 + 2*x^4 + 4*Nf*x^4)*Zeta[3])/(3*(-1 + x)^3*x^2)) + 
     (62*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/(5*(-1 + x)^3*x))) + 
 Pi^2*(-1/279936*(606528 + 1259712*eps + 2577744*eps^2 - 997272*eps^3 - 
      43043076*eps^4 - 300748950*eps^5 - 1611038241*eps^6 + 171072*eps*Nf - 
      228096*eps^2*Nf - 2228256*eps^3*Nf - 6668208*eps^4*Nf - 
      431112*eps^5*Nf + 130554484*eps^6*Nf - 606528*x - 2939328*eps*x - 
      7150032*eps^2*x + 5429592*eps^3*x + 153967716*eps^4*x + 
      1063352934*eps^5*x + 5675656473*eps^6*x - 171072*eps*Nf*x + 
      1907712*eps^2*Nf*x + 19117728*eps^3*Nf*x + 85159152*eps^4*Nf*x + 
      266683944*eps^5*Nf*x + 561862460*eps^6*Nf*x + 8024832*eps^2*x^2 + 
      28273536*eps^3*x^2 + 96717888*eps^4*x^2 + 340472160*eps^5*x^2 + 
      1237515408*eps^6*x^2 - 1119744*eps^2*Nf*x^2 - 8833536*eps^3*Nf*x^2 - 
      23649408*eps^4*Nf*x^2 + 24684480*eps^5*Nf*x^2 + 
      679243680*eps^6*Nf*x^2 - 8118144*eps^2*x^3 - 32892480*eps^3*x^3 - 
      134999136*eps^4*x^3 - 558157392*eps^5*x^3 - 2309979384*eps^6*x^3 + 
      1679616*eps^2*Nf*x^3 + 1959552*eps^3*Nf*x^3 - 26174016*eps^4*Nf*x^3 - 
      255091680*eps^5*Nf*x^3 - 1585522512*eps^6*Nf*x^3 + 3359232*eps^2*x^4 + 
      11757312*eps^3*x^4 + 38911104*eps^4*x^4 + 123311808*eps^5*x^4 + 
      382042656*eps^6*x^4 - 1119744*eps^2*Nf*x^4 - 4478976*eps^3*Nf*x^4 - 
      12877056*eps^4*Nf*x^4 - 23794560*eps^5*Nf*x^4 + 18055872*eps^6*Nf*x^4)/
     (eps^2*(-1 + x)^2*x) - (eps^4*(-40 - 124*x - 235*x^2 + 9*x^3)*G[0, x]^6)/
    (1080*(-1 + x)^3*x) + (eps^2*(-5940 - 4932*eps - 7803*eps^2 + 
      2160*eps*Nf + 9648*eps^2*Nf + 13068*x + 15354*eps*x + 29277*eps^2*x - 
      8928*eps*Nf*x - 42096*eps^2*Nf*x - 8316*x^2 - 21528*eps*x^2 - 
      69723*eps^2*x^2 + 5280*eps*Nf*x^2 + 22000*eps^2*Nf*x^2 + 1188*x^3 + 
      3330*eps*x^3 + 5931*eps^2*x^3 - 10032*eps*Nf*x^3 - 27856*eps^2*Nf*x^3 + 
      17514*eps^2*x^4 - 672*eps^2*Nf*x^4 - 7776*eps^2*x^5 + 
      1728*eps^2*Nf*x^5)*G[1, x]^4)/(1296*(-1 + x)^2*x^2) + 
   (eps^3*(258 + 225*eps - 64*eps*Nf - 300*x - 909*eps*x + 64*eps*Nf*x - 
      6*x^2 + 180*eps*x^2 + 64*eps*Nf*x^2)*G[1, x]^5)/(1080*(-1 + x)*x^2) + 
   (eps^4*(-195 + 226*x + 9*x^2)*G[1, x]^6)/(1080*(-1 + x)*x^2) + 
   G[0, x]^5*(-1/1080*(eps^3*(48 - 216*eps - 64*eps*Nf + 168*x + 15*eps*x + 
         306*x^2 + 213*eps*x^2 - 128*eps*Nf*x^2 - 6*x^3 + 180*eps*x^3 + 
         64*eps*Nf*x^3))/((-1 + x)^3*x) + 
     (eps^4*(-8 - 28*x - 51*x^2 + x^3)*G[1, x])/(180*(-1 + x)^3*x)) - 
   (eps^2*(-36 - 585*eps - 4887*eps^2 + 4176*Nf + 1632*eps*Nf - 
      2155*eps^2*Nf - 612*x + 1179*eps*x + 13410*eps^2*x - 14616*Nf*x - 
      6768*eps*Nf*x + 1233*eps^2*Nf*x + 2304*x^2 + 3168*eps*x^2 - 
      4392*eps^2*x^2 + 16704*Nf*x^2 + 9576*eps*Nf*x^2 + 23406*eps^2*Nf*x^2 - 
      1584*x^3 - 2628*eps*x^3 - 90*eps^2*x^3 - 14616*Nf*x^3 - 
      3528*eps*Nf*x^3 - 30834*eps^2*Nf*x^3 + 6876*eps^2*x^4 + 
      30168*eps^2*Nf*x^4 - 324*eps^2*x^5 - 20412*eps^2*Nf*x^5 + 
      4536*eps^2*Nf*x^6)*G[0, 1, x]^2)/(54*(-1 + x)^3*x^2) + 
   G[0, x]^4*((eps^2*(-3456*eps - 16182*eps^2 - 5424*eps*Nf - 
        20800*eps^2*Nf - 4752*x + 5850*eps*x + 52182*eps^2*x + 
        18144*eps*Nf*x + 57936*eps^2*Nf*x - 5940*x^2 - 2988*eps*x^2 - 
        20691*eps^2*x^2 - 18432*eps*Nf*x^2 - 56784*eps^2*Nf*x^2 - 1188*x^3 - 
        3330*eps*x^3 - 45297*eps^2*x^3 + 10032*eps*Nf*x^3 + 
        37840*eps^2*Nf*x^3 + 24498*eps^2*x^4 - 2784*eps^2*Nf*x^4 - 
        7776*eps^2*x^5 + 1728*eps^2*Nf*x^5))/(1296*(-1 + x)^3*x) - 
     (eps^3*(141*eps - 184*eps*Nf - 8*x - 490*eps*x + 576*eps*Nf*x - 10*x^2 + 
        270*eps*x^2 - 560*eps*Nf*x^2 - 2*x^3 + 103*eps*x^3 + 184*eps*Nf*x^3)*
       G[1, x])/(72*(-1 + x)^3*x) + 
     (eps^4*(-84 + 96*Nf + 252*x - 336*Nf*x - 236*x^2 + 432*Nf*x^2 + 65*x^3 - 
        240*Nf*x^3 + 13*x^4 + 48*Nf*x^4)*G[1, x]^2)/(72*(-1 + x)^3*x^2) + 
     (eps^4*(-1 + 72*x + 88*x^2 + 19*x^3)*G[0, 1, x])/(36*(-1 + x)^3*x)) + 
   (eps^4*(-105 + 120*Nf + 319*x - 420*Nf*x - 304*x^2 + 540*Nf*x^2 + 78*x^3 - 
      300*Nf*x^3 + 10*x^4 + 60*Nf*x^4)*G[0, 0, 1, x]^2)/(3*(-1 + x)^3*x^2) - 
   (eps^4*(-1 - 11*x - 100*x^2 + 60*Nf*x^2 - 108*x^3 + 120*Nf*x^3 + 10*x^4 + 
      60*Nf*x^4)*G[0, 1, 1, x]^2)/(3*(-1 + x)^3*x^2) + 
   (eps^2*(-6012 - 4518*eps - 585*eps^2 - 11520*Nf - 2280*eps*Nf + 
      19516*eps^2*Nf + 23004*x + 40302*eps*x + 137637*eps^2*x + 40320*Nf*x - 
      41304*eps*Nf*x - 293228*eps^2*Nf*x - 15912*x^2 - 25722*eps*x^2 - 
      96615*eps^2*x^2 - 57312*Nf*x^2 + 108672*eps*Nf*x^2 + 
      635908*eps^2*Nf*x^2 + 29412*x^3 + 3042*eps*x^3 - 41427*eps^2*x^3 + 
      17856*Nf*x^3 - 133848*eps*Nf*x^3 - 685428*eps^2*Nf*x^3 - 4140*x^4 + 
      2088*eps*x^4 + 65862*eps^2*x^4 - 11232*Nf*x^4 + 74520*eps*Nf*x^4 + 
      403632*eps^2*Nf*x^4 - 2484*eps^2*x^5 - 69456*eps^2*Nf*x^5 + 
      1728*eps^2*x^6 + 19872*eps^2*Nf*x^6)*G[0, 0, 0, 1, x])/
    (108*(-1 + x)^3*x^2) + (eps^2*(17100 + 35010*eps + 152073*eps^2 - 
      17280*Nf - 11784*eps*Nf - 13856*eps^2*Nf - 47592*x - 79182*eps*x - 
      250371*eps^2*x + 60480*Nf*x + 15744*eps*Nf*x - 88288*eps^2*Nf*x + 
      60984*x^2 + 128988*eps*x^2 + 402030*eps^2*x^2 - 86400*Nf*x^2 - 
      23376*eps*Nf*x^2 + 139576*eps^2*Nf*x^2 + 11124*x^3 - 27288*eps*x^3 - 
      60084*eps^2*x^3 + 25920*Nf*x^3 - 26088*eps*Nf*x^3 - 
      170176*eps^2*Nf*x^3 - 7416*x^4 - 4608*eps*x^4 + 41328*eps^2*x^4 - 
      17280*Nf*x^4 + 39216*eps*Nf*x^4 + 68624*eps^2*Nf*x^4 - 1152*eps^2*x^5 + 
      48192*eps^2*Nf*x^5)*G[0, 0, 1, 1, x])/(108*(-1 + x)^3*x^2) - 
   (eps^2*(-13176 - 14184*eps - 35046*eps^2 + 10944*Nf + 2592*eps*Nf - 
      14112*eps^2*Nf + 40356*x + 32724*eps*x - 40194*eps^2*x - 38304*Nf*x + 
      18600*eps*Nf*x + 188104*eps^2*Nf*x - 36288*x^2 - 37062*eps*x^2 + 
      75771*eps^2*x^2 + 55008*Nf*x^2 - 21072*eps*Nf*x^2 - 
      229124*eps^2*Nf*x^2 + 16992*x^3 + 23634*eps*x^3 + 6867*eps^2*x^3 - 
      15840*Nf*x^3 + 67440*eps*Nf*x^3 + 206588*eps^2*Nf*x^3 + 4140*x^4 - 
      2088*eps*x^4 - 10926*eps^2*x^4 + 11232*Nf*x^4 - 74520*eps*Nf*x^4 - 
      100944*eps^2*Nf*x^4 - 900*eps^2*x^5 - 111696*eps^2*Nf*x^5 + 
      1728*eps^2*x^6 + 19872*eps^2*Nf*x^6)*G[0, 1, 1, 1, x])/
    (108*(-1 + x)^3*x^2) - (eps^3*(-48 + 711*eps - 568*eps*Nf + 48*x - 
      1215*eps*x + 1824*eps*Nf*x - 36*x^2 + 294*eps*x^2 - 1664*eps*Nf*x^2 + 
      60*x^3 + 240*eps*x^3 + 328*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/
    (9*(-1 + x)^3*x) - (eps^3*(-594 - 1677*eps + 672*Nf + 772*eps*Nf + 
      1530*x + 3513*eps*x - 2352*Nf*x - 5356*eps*Nf*x - 2292*x^2 - 
      3849*eps*x^2 + 3168*Nf*x^2 + 12712*eps*Nf*x^2 - 786*x^3 - 
      1653*eps*x^3 - 1392*Nf*x^3 - 10556*eps*Nf*x^3 + 246*x^4 + 462*eps*x^4 + 
      480*Nf*x^4 + 3164*eps*Nf*x^4)*G[0, 0, 0, 1, 1, x])/
    (18*(-1 + x)^3*x^2) - (2*eps^3*(-84 - 192*eps + 96*Nf + 86*eps*Nf + 
      237*x + 468*eps*x - 336*Nf*x - 444*eps*Nf*x - 288*x^2 - 615*eps*x^2 + 
      432*Nf*x^2 + 834*eps*Nf*x^2 - 30*x^3 + 66*eps*x^3 - 240*Nf*x^3 - 
      684*eps*Nf*x^3 + 15*x^4 + 30*eps*x^4 + 48*Nf*x^4 + 288*eps*Nf*x^4)*
     G[0, 0, 1, 0, 1, x])/(9*(-1 + x)^3*x^2) + 
   (eps^3*(-948 - 2076*eps + 288*Nf + 512*eps*Nf + 2850*x + 6060*eps*x - 
      1008*Nf*x - 1660*eps*Nf*x - 3384*x^2 - 10557*eps*x^2 + 1632*Nf*x^2 + 
      832*eps*Nf*x^2 + 48*x^3 + 3351*eps*x^3 - 48*Nf*x^3 - 1976*eps*Nf*x^3 + 
      246*x^4 + 462*eps*x^4 + 480*Nf*x^4 + 3164*eps*Nf*x^4)*
     G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
   (2*eps^3*(-75 - 159*eps + 40*eps*Nf + 225*x + 384*eps*x - 222*eps*Nf*x - 
      318*x^2 - 717*eps*x^2 + 48*Nf*x^2 + 450*eps*Nf*x^2 - 15*x^3 + 
      162*eps*x^3 + 96*Nf*x^3 - 480*eps*Nf*x^3 + 15*x^4 + 30*eps*x^4 + 
      48*Nf*x^4 + 288*eps*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) + 
   (eps^3*(-12 - 21*eps + 40*eps*Nf + 36*x - 429*eps*x - 320*eps*Nf*x - 
      84*x^2 - 798*eps*x^2 + 1104*eps*Nf*x^2 + 60*x^3 + 240*eps*x^3 + 
      328*eps*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
   (2*eps^4*(-37 - 40*x - 124*x^2 + 27*x^3)*G[0, 0, 0, 0, 0, 1, x])/
    (3*(-1 + x)^3*x) + (eps^4*(-783 + 896*Nf + 2247*x - 3136*Nf*x - 
      2578*x^2 + 3976*Nf*x^2 - 89*x^3 - 2352*Nf*x^3 + 107*x^4 + 392*Nf*x^4)*
     G[0, 0, 0, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
   (2*eps^4*(-119 + 136*Nf + 355*x - 476*Nf*x - 376*x^2 + 612*Nf*x^2 + 
      36*x^3 - 340*Nf*x^3 + 10*x^4 + 68*Nf*x^4)*G[0, 0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^3*x^2) - (2*eps^4*(529 - 168*Nf - 1547*x + 588*Nf*x + 
      1568*x^2 - 372*Nf*x^2 - 132*x^3 + 1188*Nf*x^3 - 44*x^4 + 300*Nf*x^4)*
     G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
   (8*eps^4*(43 - 20*Nf - 127*x + 70*Nf*x + 116*x^2 - 48*Nf*x^2 - 22*x^3 + 
      134*Nf*x^3 + 32*Nf*x^4)*G[0, 0, 1, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
   (4*eps^4*(19 - 52*Nf - 55*x + 182*Nf*x + 20*x^2 - 208*Nf*x^2 - 22*x^3 + 
      182*Nf*x^3)*G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)^3*x^2) + 
   (eps^4*(-548 - 112*Nf + 1639*x + 392*Nf*x - 2532*x^2 - 56*Nf*x^2 - 
      232*x^3 + 1176*Nf*x^3 + 107*x^4 + 392*Nf*x^4)*G[0, 0, 1, 1, 1, 1, x])/
    (3*(-1 + x)^3*x^2) + (2*eps^4*(-47 + 133*x - 268*x^2 + 68*Nf*x^2 - 
      66*x^3 + 136*Nf*x^3 + 10*x^4 + 68*Nf*x^4)*G[0, 1, 0, 1, 1, 1, x])/
    (3*(-1 + x)^3*x^2) + (2*eps^4*(-87 + 97*x + 27*x^2)*
     G[0, 1, 1, 1, 1, 1, x])/(3*(-1 + x)*x^2) + 
   (eps*(-28296 - 49248*eps - 174528*eps^2 - 515079*eps^3 + 50580*eps*Nf + 
      59460*eps^2*Nf + 37372*eps^3*Nf + 26784*x + 187272*eps*x + 
      809676*eps^2*x + 2400705*eps^3*x - 31104*Nf*x - 242424*eps*Nf*x - 
      202296*eps^2*Nf*x + 24868*eps^3*Nf*x - 70416*x^2 - 120528*eps*x^2 - 
      677052*eps^2*x^2 - 1930338*eps^3*x^2 - 62208*Nf*x^2 + 
      226404*eps*Nf*x^2 + 58308*eps^2*Nf*x^2 - 1429352*eps^3*Nf*x^2 - 
      12312*x^3 + 3888*eps*x^3 + 595620*eps^2*x^3 + 2194614*eps^3*x^3 - 
      31104*Nf*x^3 - 38880*eps*Nf*x^3 + 287280*eps^2*Nf*x^3 + 
      3295944*eps^3*Nf*x^3 - 435132*eps^2*x^4 - 1678644*eps^3*x^4 - 
      191376*eps^2*Nf*x^4 - 1823400*eps^3*Nf*x^4 + 132192*eps^2*x^5 + 
      462672*eps^3*x^5 + 12960*eps^2*Nf*x^5 + 222912*eps^3*Nf*x^5)*Zeta[3])/
    (972*(-1 + x)^3*x) + (eps^4*(2357 - 1496*x + 2472*Nf*x + 6642*x^2 + 
      4944*Nf*x^2 + 1067*x^3 + 2472*Nf*x^3)*Zeta[3]^2)/(18*(-1 + x)^3*x) + 
   G[0, x]^3*(-1/972*(eps*(540 - 3348*eps - 16740*eps^2 - 74223*eps^3 - 
         6336*eps*Nf - 25032*eps^2*Nf - 80660*eps^3*Nf - 4320*x + 
         10206*eps*x + 71874*eps^2*x + 334800*eps^3*x + 21600*eps*Nf*x + 
         66456*eps^2*Nf*x + 173724*eps^3*Nf*x - 4320*x^2 - 3672*eps*x^2 - 
         29781*eps^2*x^2 - 228015*eps^3*x^2 - 21888*eps*Nf*x^2 - 
         64632*eps^2*Nf*x^2 - 146804*eps^3*Nf*x^2 - 1620*x^3 - 6318*eps*x^3 - 
         70389*eps^2*x^3 - 247860*eps^3*x^3 + 12384*eps*Nf*x^3 + 
         46776*eps^2*Nf*x^3 + 120500*eps^3*Nf*x^3 + 40986*eps^2*x^4 + 
         154845*eps^3*x^4 - 4176*eps^2*Nf*x^4 + 4344*eps^3*Nf*x^4 - 
         12960*eps^2*x^5 - 45360*eps^3*x^5 + 2592*eps^2*Nf*x^5 + 
         5184*eps^3*Nf*x^5))/((-1 + x)^3*x) + 
     (eps^3*(168 + 357*eps - 192*Nf - 144*eps*Nf - 498*x - 1032*eps*x + 
        672*Nf*x + 8*eps*Nf*x + 480*x^2 + 1941*eps*x^2 - 864*Nf*x^2 + 
        864*eps*Nf*x^2 - 108*x^3 - 1485*eps*x^3 + 480*Nf*x^3 - 
        1136*eps*Nf*x^3 - 30*x^4 + 267*eps*x^4 - 96*Nf*x^4 + 424*eps*Nf*x^4)*
       G[1, x]^2)/(108*(-1 + x)^3*x^2) - 
     (eps^4*(72 + 96*Nf - 245*x - 336*Nf*x + 296*x^2 + 432*Nf*x^2 - 150*x^3 - 
        240*Nf*x^3 + 25*x^4 + 48*Nf*x^4)*G[1, x]^3)/(54*(-1 + x)^3*x^2) + 
     (eps^3*(6 - 63*eps + 8*eps*Nf - 96*x - 216*eps*x - 48*eps*Nf*x - 
        108*x^2 + 213*eps*x^2 + 16*eps*Nf*x^2 - 30*x^3 + 96*eps*x^3 + 
        40*eps*Nf*x^3)*G[0, 1, x])/(54*(-1 + x)^3*x) + 
     G[1, x]*(-1/324*(eps^2*(-1440 - 1602*eps - 3060*eps^2 - 2304*Nf - 
           672*eps*Nf + 2312*eps^2*Nf + 5076*x + 11808*eps*x + 
           47439*eps^2*x + 8064*Nf*x - 7296*eps*Nf*x - 50872*eps^2*Nf*x - 
           7200*x^2 - 30582*eps*x^2 - 149823*eps^2*x^2 - 10368*Nf*x^2 + 
           26784*eps*Nf*x^2 + 134136*eps^2*Nf*x^2 + 1152*x^3 + 
           18036*eps*x^3 + 88380*eps^2*x^3 + 5760*Nf*x^3 - 28224*eps*Nf*x^3 - 
           137544*eps^2*Nf*x^3 - 828*x^4 + 2592*eps*x^4 + 42570*eps^2*x^4 - 
           1152*Nf*x^4 + 11328*eps*Nf*x^4 + 67264*eps^2*Nf*x^4 - 
           31968*eps^2*x^5 - 6528*eps^2*Nf*x^5 + 9504*eps^2*x^6))/
         ((-1 + x)^3*x^2) - (eps^4*(-1 + 16*x + 18*x^2 + 5*x^3)*G[0, 1, x])/
        (9*(-1 + x)^3*x)) - (eps^4*(-2 + 60*x + 71*x^2 + 17*x^3)*
       G[0, 0, 1, x])/(9*(-1 + x)^3*x) - 
     (eps^4*(-112 + 128*Nf + 321*x - 448*Nf*x - 380*x^2 + 576*Nf*x^2 - 
        25*x^3 - 320*Nf*x^3 + 16*x^4 + 64*Nf*x^4)*G[0, 1, 1, x])/
      (9*(-1 + x)^3*x^2) - (2*eps^4*(-14 + 460*x + 547*x^2 + 129*x^3)*
       Zeta[3])/(27*(-1 + x)^3*x)) + 
   G[1, x]^3*(-1/972*(eps*(-4860 - 3996*eps - 8559*eps^2 - 42390*eps^3 + 
         2880*eps*Nf + 12432*eps^2*Nf + 45440*eps^3*Nf + 10800*x + 
         15066*eps*x + 46359*eps^2*x + 250506*eps^3*x - 11808*eps*Nf*x - 
         55248*eps^2*Nf*x - 231232*eps^3*Nf*x - 7560*x^2 - 26028*eps*x^2 - 
         100629*eps^2*x^2 - 472014*eps^3*x^2 + 7488*eps*Nf*x^2 + 
         28824*eps^2*Nf*x^2 + 183556*eps^3*Nf*x^2 + 1620*x^3 + 6318*eps*x^3 + 
         5967*eps^2*x^3 + 32535*eps^3*x^3 - 12384*eps*Nf*x^3 - 
         34824*eps^2*Nf*x^3 - 204332*eps^3*Nf*x^3 + 32562*eps^2*x^4 + 
         128169*eps^3*x^4 + 720*eps^2*Nf*x^4 + 60024*eps^3*Nf*x^4 - 
         12960*eps^2*x^5 - 45360*eps^3*x^5 + 2592*eps^2*Nf*x^5 + 
         5184*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
     (eps^4*(-192 + 112*Nf + 595*x - 392*Nf*x - 628*x^2 + 504*Nf*x^2 + 
        234*x^3 - 280*Nf*x^3 - 11*x^4 + 56*Nf*x^4)*G[0, 0, 1, x])/
      (18*(-1 + x)^3*x^2) - (eps^4*(77 - 94*x + 25*x^2)*G[0, 1, 1, x])/
      (9*(-1 + x)*x^2) + (eps^4*(2130 + 336*Nf - 6895*x - 1176*Nf*x + 
        8024*x^2 + 1512*Nf*x^2 - 3898*x^3 - 840*Nf*x^3 + 633*x^4 + 
        168*Nf*x^4)*Zeta[3])/(54*(-1 + x)^3*x^2)) + 
   G[0, 1, 1, x]*(-1/648*(eps*(-21816 - 5076*eps + 71334*eps^2 + 
         383535*eps^3 - 24192*Nf - 21456*eps*Nf - 47064*eps^2*Nf - 
         103052*eps^3*Nf + 74736*x + 24300*eps*x - 312606*eps^2*x - 
         1605285*eps^3*x + 84672*Nf*x + 9792*eps*Nf*x - 79512*eps^2*Nf*x - 
         545308*eps^3*Nf*x - 85104*x^2 - 72576*eps*x^2 + 197856*eps^2*x^2 + 
         544482*eps^3*x^2 - 117504*Nf*x^2 + 189504*eps*Nf*x^2 + 
         1028928*eps^2*Nf*x^2 + 4196024*eps^3*Nf*x^2 + 27864*x^3 + 
         53352*eps*x^3 - 4968*eps^2*x^3 + 247644*eps^3*x^3 + 43200*Nf*x^3 - 
         136080*eps*Nf*x^3 - 1186704*eps^2*Nf*x^3 - 5445792*eps^3*Nf*x^3 - 
         8208*x^4 + 2592*eps*x^4 + 77112*eps^2*x^4 + 392796*eps^3*x^4 - 
         20736*Nf*x^4 - 25920*eps*Nf*x^4 + 624384*eps^2*Nf*x^4 + 
         4015248*eps^3*Nf*x^4 - 14472*eps^2*x^5 - 76896*eps^3*x^5 - 
         313344*eps^2*Nf*x^5 - 2191056*eps^3*Nf*x^5 + 5184*eps^2*x^6 + 
         18144*eps^3*x^6 + 62208*eps^2*Nf*x^6 + 440640*eps^3*Nf*x^6))/
       ((-1 + x)^3*x^2) - (eps^4*(1846 + 704*Nf - 6161*x - 2464*Nf*x + 
        6920*x^2 + 3560*Nf*x^2 - 1902*x^3 - 976*Nf*x^3 + 535*x^4 + 
        744*Nf*x^4)*Zeta[3])/(9*(-1 + x)^3*x^2)) + 
   G[0, 0, 1, x]*(-1/648*(eps*(6264 + 1836*eps - 10746*eps^2 + 19413*eps^3 + 
         17280*Nf + 720*eps*Nf - 44088*eps^2*Nf - 210580*eps^3*Nf - 17712*x - 
         15876*eps*x + 4698*eps^2*x - 167535*eps^3*x - 60480*Nf*x - 
         82656*eps*Nf*x - 119832*eps^2*Nf*x - 128884*eps^3*Nf*x + 43632*x^2 - 
         248400*eps^2*x^2 - 1457514*eps^3*x^2 + 89856*Nf*x^2 + 
         351936*eps*Nf*x^2 + 1022016*eps^2*Nf*x^2 + 3052520*eps^3*Nf*x^2 + 
         3240*x^3 + 4968*eps*x^3 + 61344*eps^2*x^3 + 452952*eps^3*x^3 - 
         19008*Nf*x^3 - 277200*eps*Nf*x^3 - 1060176*eps^2*Nf*x^3 - 
         3720128*eps^3*Nf*x^3 + 8208*x^4 - 2592*eps*x^4 + 63288*eps^2*x^4 + 
         533844*eps^3*x^4 + 20736*Nf*x^4 + 25920*eps*Nf*x^4 + 
         465984*eps^2*Nf*x^4 + 2531280*eps^3*Nf*x^4 - 23112*eps^2*x^5 - 
         117504*eps^3*x^5 - 253440*eps^2*Nf*x^5 - 1817040*eps^3*Nf*x^5 + 
         5184*eps^2*x^6 + 18144*eps^3*x^6 + 62208*eps^2*Nf*x^6 + 
         440640*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
     (8*eps^4*(32*Nf + x - 112*Nf*x + 25*x^2 + 144*Nf*x^2 + 22*x^3 - 
        80*Nf*x^3 + 16*Nf*x^4)*G[0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (eps^4*(565 + 1504*Nf - 1607*x - 5264*Nf*x + 3890*x^2 + 7504*Nf*x^2 + 
        237*x^3 - 2288*Nf*x^3 + 595*x^4 + 1488*Nf*x^4)*Zeta[3])/
      (9*(-1 + x)^3*x^2)) + G[1, x]^2*
    (-1/7776*(11664 + 8424*eps + 74844*eps^2 + 667278*eps^3 + 4199445*eps^4 - 
        30240*eps*Nf - 124704*eps^2*Nf - 460920*eps^3*Nf - 1796492*eps^4*Nf - 
        28512*x - 79056*eps*x - 556632*eps^2*x - 3760020*eps^3*x - 
        20675574*eps^4*x + 122688*eps*Nf*x + 568224*eps^2*Nf*x + 
        2510736*eps^3*Nf*x + 10613416*eps^4*Nf*x + 36288*x^2 + 
        228744*eps*x^2 + 1095444*eps^2*x^2 + 5577498*eps^3*x^2 + 
        25560279*eps^4*x^2 - 84672*eps*Nf*x^2 - 295776*eps^2*Nf*x^2 - 
        2119800*eps^3*Nf*x^2 - 12059516*eps^4*Nf*x^2 - 19440*x^3 - 
        90720*eps*x^3 - 18792*eps^2*x^3 + 35316*eps^3*x^3 + 
        1726110*eps^4*x^3 + 116640*eps*Nf*x^3 + 334368*eps^2*Nf*x^3 + 
        2353104*eps^3*Nf*x^3 + 13709880*eps^4*Nf*x^3 - 452304*eps^2*x^4 - 
        1800792*eps^3*x^4 - 7206732*eps^4*x^4 - 29376*eps^2*Nf*x^4 - 
        903888*eps^3*Nf*x^4 - 6802440*eps^4*Nf*x^4 + 171072*eps^2*x^5 + 
        598752*eps^3*x^5 + 1981584*eps^4*x^5 - 31104*eps^2*Nf*x^5 - 
        46656*eps^3*Nf*x^5 + 277344*eps^4*Nf*x^5)/((-1 + x)^2*x^2) - 
     (eps^2*(-2880 - 4320*eps - 14688*eps^2 + 10944*Nf + 1104*eps*Nf - 
        21464*eps^2*Nf + 6948*x + 5472*eps*x - 46494*eps^2*x - 38304*Nf*x + 
        28824*eps*Nf*x + 232240*eps^2*Nf*x - 3456*x^2 - 8982*eps*x^2 + 
        34497*eps^2*x^2 + 49536*Nf*x^2 - 59568*eps*Nf*x^2 - 
        373768*eps^2*Nf*x^2 - 3816*x^3 + 14454*eps*x^3 + 59517*eps^2*x^3 - 
        26784*Nf*x^3 + 94368*eps*Nf*x^3 + 380456*eps^2*Nf*x^3 + 2988*x^4 - 
        7848*eps*x^4 - 44820*eps^2*x^4 + 5760*Nf*x^4 - 65928*eps*Nf*x^4 - 
        197960*eps^2*Nf*x^4 - 972*eps^2*x^5 - 35112*eps^2*Nf*x^5 + 
        4752*eps^2*Nf*x^6)*G[0, 1, x])/(216*(-1 + x)^3*x^2) - 
     (eps^3*(-288 - 252*eps - 288*Nf - 56*eps*Nf + 966*x + 1098*eps*x + 
        1008*Nf*x - 764*eps*Nf*x - 1128*x^2 - 2511*eps*x^2 - 1296*Nf*x^2 + 
        2640*eps*Nf*x^2 + 540*x^3 + 1695*eps*x^3 + 720*Nf*x^3 - 
        2736*eps*Nf*x^3 - 78*x^4 + 30*eps*x^4 - 144*Nf*x^4 + 908*eps*Nf*x^4)*
       G[0, 0, 1, x])/(36*(-1 + x)^3*x^2) + 
     (eps^3*(-138 - 111*eps + 24*eps*Nf + 306*x + 180*eps*x - 192*eps*Nf*x - 
        210*x^2 - 975*eps*x^2 + 704*eps*Nf*x^2 + 42*x^3 + 234*eps*x^3 + 
        232*eps*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^4*(44 + 24*Nf - 142*x - 84*Nf*x + 150*x^2 + 108*Nf*x^2 - 57*x^3 - 
        60*Nf*x^3 - x^4 + 12*Nf*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) - 
     (eps^4*(52 + 112*Nf - 175*x - 392*Nf*x + 136*x^2 + 512*Nf*x^2 - 6*x^3 - 
        264*Nf*x^3 - 37*x^4 + 64*Nf*x^4)*G[0, 0, 1, 1, x])/
      (6*(-1 + x)^3*x^2) + (4*eps^4*(21 - 26*x + 9*x^2)*G[0, 1, 1, 1, x])/
      (3*(-1 + x)*x^2) + (eps^3*(-2052 - 1284*eps + 864*Nf + 2296*eps*Nf + 
        6618*x + 10890*eps*x - 3024*Nf*x - 9276*eps*Nf*x - 8592*x^2 - 
        33243*eps*x^2 + 3888*Nf*x^2 + 10440*eps*Nf*x^2 + 5448*x^3 + 
        32019*eps*x^3 - 2160*Nf*x^3 - 8656*eps*Nf*x^3 - 1458*x^4 - 
        8562*eps*x^4 + 432*Nf*x^4 + 5220*eps*Nf*x^4)*Zeta[3])/
      (108*(-1 + x)^3*x^2)) + G[0, 1, x]*
    (-1/3888*(-3888 - 12312*eps - 11988*eps^2 + 294030*eps^3 + 
        2472849*eps^4 + 20736*Nf - 11232*eps*Nf - 107712*eps^2*Nf - 
        470328*eps^3*Nf - 1880956*eps^4*Nf - 7776*x + 7128*eps*x - 
        360612*eps^2*x - 3724218*eps^3*x - 22592115*eps^4*x - 72576*Nf*x + 
        226368*eps*Nf*x + 1346688*eps^2*Nf*x + 5672472*eps^3*Nf*x + 
        21621412*eps^4*Nf*x + 23328*x^2 - 16848*eps*x^2 + 345384*eps^2*x^2 + 
        4389876*eps^3*x^2 + 27187974*eps^4*x^2 + 103680*Nf*x^2 - 
        454464*eps*Nf*x^2 - 2368800*eps^2*Nf*x^2 - 10052016*eps^3*Nf*x^2 - 
        38962024*eps^4*Nf*x^2 - 58320*x^3 - 11664*eps*x^3 + 
        248832*eps^2*x^3 + 1117800*eps^3*x^3 + 6000480*eps^4*x^3 - 
        31104*Nf*x^3 + 581472*eps*Nf*x^3 + 2577024*eps^2*Nf*x^3 + 
        10832352*eps^3*Nf*x^3 + 42533248*eps^4*Nf*x^3 + 38880*x^4 + 
        12960*eps*x^4 - 220320*eps^2*x^4 - 1330992*eps^3*x^4 - 
        7672320*eps^4*x^4 + 20736*Nf*x^4 - 385344*eps*Nf*x^4 - 
        1699776*eps^2*Nf*x^4 - 7334976*eps^3*Nf*x^4 - 29424128*eps^4*Nf*x^4 + 
        10368*eps^2*x^5 + 67392*eps^3*x^5 + 386208*eps^4*x^5 + 
        48384*eps^2*Nf*x^5 + 550656*eps^3*Nf*x^5 + 2976384*eps^4*Nf*x^5)/
       ((-1 + x)^3*x^2) + (2*eps^3*(-84 - 192*eps + 96*Nf + 86*eps*Nf + 
        237*x + 468*eps*x - 336*Nf*x - 444*eps*Nf*x - 288*x^2 - 615*eps*x^2 + 
        432*Nf*x^2 + 834*eps*Nf*x^2 - 30*x^3 + 66*eps*x^3 - 240*Nf*x^3 - 
        684*eps*Nf*x^3 + 15*x^4 + 30*eps*x^4 + 48*Nf*x^4 + 288*eps*Nf*x^4)*
       G[0, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
     (2*eps^4*(-119 + 136*Nf + 355*x - 476*Nf*x - 376*x^2 + 612*Nf*x^2 + 
        36*x^3 - 340*Nf*x^3 + 10*x^4 + 68*Nf*x^4)*G[0, 0, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + (4*eps^4*(19 - 52*Nf - 55*x + 182*Nf*x + 20*x^2 - 
        208*Nf*x^2 - 22*x^3 + 182*Nf*x^3)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^3*x^2) - (eps^3*(162 + 1725*eps - 1920*Nf + 380*eps*Nf + 
        1152*x - 4125*eps*x + 6720*Nf*x - 12272*eps*Nf*x - 2844*x^2 + 
        3738*eps*x^2 - 9024*Nf*x^2 + 25040*eps*Nf*x^2 + 4734*x^3 + 
        3078*eps*x^3 + 4032*Nf*x^3 - 33788*eps*Nf*x^3 - 3096*x^4 - 
        1812*eps*x^4 - 1344*Nf*x^4 + 23272*eps*Nf*x^4)*Zeta[3])/
      (54*(-1 + x)^3*x^2)) + G[0, x]^2*
    (-1/7776*(-14256 + 18144*eps + 113400*eps^2 + 591300*eps^3 + 
        2747682*eps^4 + 54432*eps*Nf + 226368*eps^2*Nf + 747072*eps^3*Nf + 
        2253480*eps^4*Nf + 20736*x - 127656*eps*x - 723492*eps^2*x - 
        3387258*eps^3*x - 14885127*eps^4*x - 191808*eps*Nf*x - 
        552096*eps^2*Nf*x - 1295784*eps^3*Nf*x - 2236644*eps^4*Nf*x - 
        2592*x^2 + 23976*eps*x^2 + 289332*eps^2*x^2 + 2923290*eps^3*x^2 + 
        18134199*eps^4*x^2 + 193536*eps*Nf*x^2 + 529056*eps^2*Nf*x^2 + 
        939144*eps^3*Nf*x^2 - 351628*eps^4*Nf*x^2 + 19440*x^3 + 
        90720*eps*x^3 + 888408*eps^2*x^3 + 2977236*eps^3*x^3 + 
        9535158*eps^4*x^3 - 116640*eps*Nf*x^3 - 441504*eps^2*Nf*x^3 - 
        992448*eps^3*Nf*x^3 - 259440*eps^4*Nf*x^3 - 550800*eps^2*x^4 - 
        2083320*eps^3*x^4 - 7923420*eps^4*x^4 + 50112*eps^2*Nf*x^4 - 
        119952*eps^3*Nf*x^4 - 2672616*eps^4*Nf*x^4 + 171072*eps^2*x^5 + 
        598752*eps^3*x^5 + 1981584*eps^4*x^5 - 31104*eps^2*Nf*x^5 - 
        46656*eps^3*Nf*x^5 + 277344*eps^4*Nf*x^5)/((-1 + x)^3*x) - 
     (eps^3*(-156 + 12*eps - 288*Nf - 128*eps*Nf + 546*x + 240*eps*x + 
        1008*Nf*x - 332*eps*Nf*x - 672*x^2 - 423*eps*x^2 - 1296*Nf*x^2 + 
        1776*eps*Nf*x^2 + 360*x^3 + 105*eps*x^3 + 720*Nf*x^3 - 
        2024*eps*Nf*x^3 - 66*x^4 + 102*eps*x^4 - 144*Nf*x^4 + 716*eps*Nf*x^4)*
       G[1, x]^3)/(216*(-1 + x)^3*x^2) + 
     (eps^4*(-90 + 112*Nf + 269*x - 392*Nf*x - 264*x^2 + 504*Nf*x^2 + 
        76*x^3 - 280*Nf*x^3 + 7*x^4 + 56*Nf*x^4)*G[1, x]^4)/
      (144*(-1 + x)^3*x^2) - (eps^2*(1908 + 1944*eps + 3429*eps^2 + 3168*Nf + 
        864*eps*Nf - 3474*eps^2*Nf - 6264*x - 4230*eps*x + 9009*eps^2*x - 
        11088*Nf*x - 5016*eps*Nf*x + 3574*eps^2*Nf*x + 11232*x^2 + 
        5616*eps*x^2 - 30141*eps^2*x^2 + 14256*Nf*x^2 + 10944*eps*Nf*x^2 + 
        14778*eps^2*Nf*x^2 + 1188*x^3 - 3798*eps*x^3 + 324*eps^2*x^3 - 
        7920*Nf*x^3 - 7968*eps*Nf*x^3 - 19862*eps^2*Nf*x^3 + 1080*x^4 + 
        2592*eps*x^4 + 23157*eps^2*x^4 + 1584*Nf*x^4 + 840*eps*Nf*x^4 + 
        11108*eps^2*Nf*x^4 - 3168*eps^2*x^5 - 10884*eps^2*Nf*x^5 + 
        864*eps^2*x^6 + 3240*eps^2*Nf*x^6)*G[0, 1, x])/(108*(-1 + x)^3*x^2) + 
     (eps^4*(-35 + 40*Nf + 91*x - 140*Nf*x - 144*x^2 + 180*Nf*x^2 - 58*x^3 - 
        100*Nf*x^3 + 8*x^4 + 20*Nf*x^4)*G[0, 1, x]^2)/(6*(-1 + x)^3*x^2) + 
     G[1, x]^2*((eps^2*(10152 + 18720*eps + 72414*eps^2 - 8064*Nf - 
          6432*eps*Nf - 11968*eps^2*Nf - 30564*x - 57168*eps*x - 
          196956*eps^2*x + 28224*Nf*x + 5976*eps*Nf*x - 29304*eps^2*Nf*x + 
          29808*x^2 + 110178*eps*x^2 + 465597*eps^2*x^2 - 36288*Nf*x^2 + 
          21456*eps*Nf*x^2 + 136176*eps^2*Nf*x^2 - 8424*x^3 - 75114*eps*x^3 - 
          360675*eps^2*x^3 + 20160*Nf*x^3 - 34368*eps*Nf*x^3 - 
          167392*eps^2*Nf*x^3 - 1620*x^4 + 4536*eps*x^4 - 23220*eps^2*x^4 - 
          4032*Nf*x^4 + 15048*eps*Nf*x^4 + 84024*eps^2*Nf*x^4 + 
          73692*eps^2*x^5 - 7176*eps^2*Nf*x^5 - 20736*eps^2*x^6 + 
          6480*eps^2*Nf*x^6))/(432*(-1 + x)^3*x^2) + 
       (eps^4*(20 + 40*Nf - 72*x - 140*Nf*x + 98*x^2 + 180*Nf*x^2 - 65*x^3 - 
          100*Nf*x^3 + 17*x^4 + 20*Nf*x^4)*G[0, 1, x])/(6*(-1 + x)^3*x^2)) + 
     (eps^3*(177*eps - 192*eps*Nf + 168*x - 204*eps*x + 624*eps*Nf*x + 
        210*x^2 - 9*eps*x^2 - 560*eps*Nf*x^2 + 42*x^3 + 90*eps*x^3 + 
        96*eps*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)^3*x) + 
     (eps^3*(-126 - 144*eps + 144*Nf + 80*eps*Nf + 372*x + 567*eps*x - 
        504*Nf*x - 644*eps*Nf*x - 360*x^2 - 120*eps*x^2 + 648*Nf*x^2 + 
        1488*eps*Nf*x^2 + 78*x^3 - 693*eps*x^3 - 360*Nf*x^3 - 
        1336*eps*Nf*x^3 + 24*x^4 + 192*eps*x^4 + 72*Nf*x^4 + 500*eps*Nf*x^4)*
       G[0, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
     (eps^4*(-3 - 8*x - 16*x^2 + x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^3*x) + 
     (eps^4*(-133 + 152*Nf + 404*x - 532*Nf*x - 408*x^2 + 684*Nf*x^2 + 
        70*x^3 - 380*Nf*x^3 + 7*x^4 + 76*Nf*x^4)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^3*x^2) + (eps^4*(-110 + 192*Nf + 327*x - 672*Nf*x - 
        284*x^2 + 864*Nf*x^2 + 62*x^3 - 480*Nf*x^3 + 19*x^4 + 96*Nf*x^4)*
       G[0, 1, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
     (eps^3*(426 - 246*eps - 2508*eps*Nf - 1176*x + 5685*eps*x + 
        8340*eps*Nf*x - 618*x^2 - 2235*eps*x^2 - 8516*eps*Nf*x^2 - 720*x^3 - 
        3534*eps*x^3 + 4668*eps*Nf*x^3)*Zeta[3])/(54*(-1 + x)^3*x) + 
     G[1, x]*((eps*(-5616 - 6048*eps - 12204*eps^2 - 62856*eps^3 - 10368*Nf - 
          2304*eps*Nf + 13944*eps^2*Nf + 72224*eps^3*Nf + 21816*x + 
          51408*eps*x + 246564*eps^2*x + 1350756*eps^3*x + 36288*Nf*x - 
          48816*eps*Nf*x - 307800*eps^2*Nf*x - 1265904*eps^3*Nf*x - 
          27648*x^2 - 169668*eps*x^2 - 918702*eps^2*x^2 - 4800303*eps^3*x^2 - 
          46656*Nf*x^2 + 165024*eps*Nf*x^2 + 808632*eps^2*Nf*x^2 + 
          3216012*eps^3*Nf*x^2 + 12960*x^3 + 117396*eps*x^3 + 
          564786*eps^2*x^3 + 2921967*eps^3*x^3 + 25920*Nf*x^3 - 
          169920*eps*Nf*x^3 - 834792*eps^2*Nf*x^3 - 3510148*eps^3*Nf*x^3 - 
          5400*x^4 + 13824*eps*x^4 + 293652*eps^2*x^4 + 1150200*eps^3*x^4 - 
          5184*Nf*x^4 + 66096*eps*Nf*x^4 + 412128*eps^2*Nf*x^4 + 
          2198160*eps^3*Nf*x^4 - 213624*eps^2*x^5 - 800820*eps^3*x^5 - 
          46080*eps^2*Nf*x^5 - 606432*eps^3*Nf*x^5 + 62208*eps^2*x^6 + 
          217728*eps^3*x^6 + 62208*eps^3*Nf*x^6))/(1296*(-1 + x)^3*x^2) - 
       (eps^3*(42 + 135*eps - 48*Nf - 48*eps*Nf - 120*x - 297*eps*x + 
          168*Nf*x - 20*eps*Nf*x + 120*x^2 + 939*eps*x^2 - 216*Nf*x^2 + 
          348*eps*Nf*x^2 - 18*x^3 - 855*eps*x^3 + 120*Nf*x^3 - 
          444*eps*Nf*x^3 - 12*x^4 + 132*eps*x^4 - 24*Nf*x^4 + 164*eps*Nf*x^4)*
         G[0, 1, x])/(18*(-1 + x)^3*x^2) - 
       (eps^4*(-28 + 32*Nf + 84*x - 112*Nf*x - 108*x^2 + 144*Nf*x^2 - 
          15*x^3 - 80*Nf*x^3 - 3*x^4 + 16*Nf*x^4)*G[0, 0, 1, x])/
        (3*(-1 + x)^3*x^2) - (eps^4*(-45 + 64*Nf + 133*x - 224*Nf*x - 
          114*x^2 + 288*Nf*x^2 + 14*x^3 - 160*Nf*x^3 + 14*x^4 + 32*Nf*x^4)*
         G[0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
       (eps^4*(251 + 456*Nf - 938*x - 1596*Nf*x + 1268*x^2 + 2052*Nf*x^2 - 
          444*x^3 - 1140*Nf*x^3 + 211*x^4 + 228*Nf*x^4)*Zeta[3])/
        (9*(-1 + x)^3*x^2))) - 
   (eps^3*(1146 + 3102*eps - 1140*eps*Nf - 3162*x - 6177*eps*x + 240*Nf*x + 
      4390*eps*Nf*x + 171*x^2 + 2640*eps*x^2 + 480*Nf*x^2 - 4770*eps*Nf*x^2 - 
      105*x^3 + 540*eps*x^3 + 240*Nf*x^3 + 1660*eps*Nf*x^3)*Zeta[5])/
    (45*(-1 + x)^3*x) + 
   G[0, x]*((-69984 - 11664*eps + 95256*eps^2 + 963252*eps^3 + 
       5410638*eps^4 + 25821909*eps^5 + 98496*eps*Nf + 457056*eps^2*Nf + 
       1578672*eps^3*Nf + 4855560*eps^4*Nf + 13639708*eps^5*Nf - 
       295488*eps*x - 1310256*eps^2*x - 6333552*eps^3*x - 28897560*eps^4*x - 
       129010644*eps^5*x - 373248*eps*Nf*x - 920160*eps^2*Nf*x - 
       1520640*eps^3*Nf*x + 744912*eps^4*Nf*x + 23755272*eps^5*Nf*x - 
       139968*x^2 - 54432*eps*x^2 + 299376*eps^2*x^2 + 7947072*eps^3*x^2 + 
       54587520*eps^4*x^2 + 290974032*eps^5*x^2 + 373248*eps*Nf*x^2 + 
       847584*eps^2*Nf*x^2 + 349920*eps^3*Nf*x^2 - 9545040*eps^4*Nf*x^2 - 
       75772584*eps^5*Nf*x^2 + 69984*x^3 + 299376*eps*x^3 + 
       2867400*eps^2*x^3 + 9437148*eps^3*x^3 + 30409506*eps^4*x^3 + 
       99311427*eps^5*x^3 - 254016*eps*Nf*x^3 - 965088*eps^2*Nf*x^3 - 
       1616688*eps^3*Nf*x^3 + 4665432*eps^4*Nf*x^3 + 64023908*eps^5*Nf*x^3 - 
       1874016*eps^2*x^4 - 7247232*eps^3*x^4 - 28125792*eps^4*x^4 - 
       110895480*eps^5*x^4 + 150336*eps^2*Nf*x^4 - 563328*eps^3*Nf*x^4 - 
       9828576*eps^4*Nf*x^4 - 73499856*eps^5*Nf*x^4 + 559872*eps^2*x^5 + 
       1959552*eps^3*x^5 + 6485184*eps^4*x^5 + 20551968*eps^5*x^5 - 
       93312*eps^2*Nf*x^5 - 93312*eps^3*Nf*x^5 + 1213056*eps^4*Nf*x^5 + 
       11337408*eps^5*Nf*x^5)/(23328*eps*(-1 + x)^3*x) + 
     (eps^3*(50 + 46*eps - 16*eps*Nf - 10*x - 69*eps*x + 48*eps*Nf*x)*
       G[1, x]^4)/(72*x^2) + (17*eps^4*(-5 + x)*G[1, x]^5)/(180*x^2) - 
     (eps^3*(-84 - 192*eps + 96*Nf + 86*eps*Nf + 237*x + 468*eps*x - 
        336*Nf*x - 444*eps*Nf*x - 288*x^2 - 615*eps*x^2 + 432*Nf*x^2 + 
        834*eps*Nf*x^2 - 30*x^3 + 66*eps*x^3 - 240*Nf*x^3 - 684*eps*Nf*x^3 + 
        15*x^4 + 30*eps*x^4 + 48*Nf*x^4 + 288*eps*Nf*x^4)*G[0, 1, x]^2)/
      (9*(-1 + x)^3*x^2) + G[1, x]^3*
      (-1/648*(eps^2*(-12744 - 9288*eps - 4356*eps^2 - 10944*Nf - 
           1776*eps*Nf + 17944*eps^2*Nf + 42660*x + 40680*eps*x + 
           44298*eps^2*x + 38304*Nf*x - 30408*eps*Nf*x - 224080*eps^2*Nf*x - 
           50112*x^2 - 108558*eps*x^2 - 318861*eps^2*x^2 - 49248*Nf*x^2 + 
           102240*eps*Nf*x^2 + 564648*eps^2*Nf*x^2 + 24840*x^3 + 
           80334*eps*x^3 + 268659*eps^2*x^3 + 27360*Nf*x^3 - 
           105792*eps*Nf*x^3 - 598840*eps^2*Nf*x^3 - 3996*x^4 - 
           2232*eps*x^4 + 79992*eps^2*x^4 - 5472*Nf*x^4 + 36456*eps*Nf*x^4 + 
           310024*eps^2*Nf*x^4 - 80136*eps^2*x^5 - 73752*eps^2*Nf*x^5 + 
           22464*eps^2*x^6 + 12528*eps^2*Nf*x^6))/((-1 + x)^3*x^2) - 
       (eps^4*(-192 + 112*Nf + 595*x - 392*Nf*x - 628*x^2 + 504*Nf*x^2 + 
          234*x^3 - 280*Nf*x^3 - 11*x^4 + 56*Nf*x^4)*G[0, 1, x])/
        (18*(-1 + x)^3*x^2)) - (eps^2*(-828 - 756*eps - 1188*eps^2 - 
        1440*Nf - 360*eps*Nf + 1740*eps^2*Nf + 2880*x + 3294*eps*x + 
        3471*eps^2*x + 5040*Nf*x + 288*eps*Nf*x - 9756*eps^2*Nf*x - 
        3408*x^2 - 3336*eps*x^2 + 2373*eps^2*x^2 - 6480*Nf*x^2 + 
        1224*eps*Nf*x^2 + 19548*eps^2*Nf*x^2 + 1824*x^3 + 2142*eps*x^3 + 
        402*eps^2*x^3 + 3600*Nf*x^3 - 1920*eps*Nf*x^3 - 19340*eps^2*Nf*x^3 - 
        276*x^4 - 912*eps*x^4 - 2982*eps^2*x^4 - 720*Nf*x^4 + 
        576*eps*Nf*x^4 + 9576*eps^2*Nf*x^4 + 258*eps^2*x^5 - 
        3336*eps^2*Nf*x^5 + 720*eps^2*Nf*x^6)*G[0, 0, 1, x])/
      (18*(-1 + x)^3*x^2) + (eps^2*(-13464 - 34164*eps - 160218*eps^2 + 
        21312*Nf + 15360*eps*Nf + 23572*eps^2*Nf + 35748*x + 93276*eps*x + 
        424800*eps^2*x - 74592*Nf*x - 64824*eps*Nf*x - 129076*eps^2*Nf*x - 
        45792*x^2 - 132030*eps*x^2 - 613233*eps^2*x^2 + 95904*Nf*x^2 + 
        103824*eps*Nf*x^2 + 267948*eps^2*Nf*x^2 - 17064*x^3 + 15354*eps*x^3 + 
        113517*eps^2*x^3 - 53280*Nf*x^3 - 77952*eps*Nf*x^3 - 
        271556*eps^2*Nf*x^3 + 4644*x^4 + 14436*eps*x^4 + 30078*eps^2*x^4 + 
        10656*Nf*x^4 + 36312*eps*Nf*x^4 + 210832*eps^2*Nf*x^4 - 
        5004*eps^2*x^5 - 50976*eps^2*Nf*x^5 + 1728*eps^2*x^6 + 
        5184*eps^2*Nf*x^6)*G[0, 1, 1, x])/(108*(-1 + x)^3*x^2) - 
     (eps^3*(6 - 27*eps + 40*x + 43*eps*x + 62*x^2 - 12*eps*x^2 + 4*x^3 + 
        14*eps*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^3*x) + 
     (eps^3*(84 + 45*eps - 96*Nf - 20*eps*Nf - 288*x - 441*eps*x + 336*Nf*x - 
        120*eps*Nf*x + 144*x^2 + 663*eps*x^2 - 432*Nf*x^2 + 504*eps*Nf*x^2 - 
        252*x^3 - 504*eps*x^3 + 240*Nf*x^3 - 532*eps*Nf*x^3 - 33*eps*x^4 - 
        48*Nf*x^4 + 192*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(9*(-1 + x)^3*x^2) + 
     (eps^3*(156 + 216*eps - 288*Nf - 64*eps*Nf - 438*x - 660*eps*x + 
        1008*Nf*x - 716*eps*Nf*x + 336*x^2 + 687*eps*x^2 - 1296*Nf*x^2 + 
        2544*eps*Nf*x^2 + 48*x^3 + 399*eps*x^3 + 720*Nf*x^3 - 
        2504*eps*Nf*x^3 - 90*x^4 + 30*eps*x^4 - 144*Nf*x^4 + 428*eps*Nf*x^4)*
       G[0, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
     (8*eps^4*(3 + 16*x + 26*x^2 + x^3)*G[0, 0, 0, 0, 1, x])/
      (3*(-1 + x)^3*x) - (2*eps^4*(-441 + 504*Nf + 1336*x - 1764*Nf*x - 
        1328*x^2 + 2268*Nf*x^2 + 256*x^3 - 1260*Nf*x^3 + 33*x^4 + 252*Nf*x^4)*
       G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
     (2*eps^4*(-147 + 168*Nf + 451*x - 588*Nf*x - 420*x^2 + 756*Nf*x^2 + 
        125*x^3 - 420*Nf*x^3 + 11*x^4 + 84*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + (2*eps^4*(222 + 480*Nf - 661*x - 1680*Nf*x + 
        1184*x^2 + 2160*Nf*x^2 + 248*x^3 - 1200*Nf*x^3 - 15*x^4 + 240*Nf*x^4)*
       G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (2*eps^4*(33 + 232*Nf - 97*x - 812*Nf*x + 304*x^2 + 1044*Nf*x^2 + 
        123*x^3 - 580*Nf*x^3 + 5*x^4 + 116*Nf*x^4)*G[0, 1, 0, 1, 1, x])/
      (3*(-1 + x)^3*x^2) + (eps^4*(176 + 112*Nf - 567*x - 392*Nf*x + 
        572*x^2 + 504*Nf*x^2 - 152*x^3 - 280*Nf*x^3 - 31*x^4 + 56*Nf*x^4)*
       G[0, 1, 1, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (eps^2*(16956 + 5184*eps + 24012*eps^2 + 2760*eps*Nf - 11864*eps^2*Nf + 
        33696*x + 60246*eps*x + 105903*eps^2*x - 2160*eps*Nf*x - 
        50124*eps^2*Nf*x + 76032*x^2 + 32634*eps*x^2 + 46449*eps^2*x^2 + 
        1872*eps*Nf*x^2 + 46644*eps^2*Nf*x^2 - 8532*x^3 - 46512*eps*x^3 - 
        371448*eps^2*x^3 + 10344*eps*Nf*x^3 + 56528*eps^2*Nf*x^3 + 
        287028*eps^2*x^4 - 19248*eps^2*Nf*x^4 - 88128*eps^2*x^5 + 
        11232*eps^2*Nf*x^5)*Zeta[3])/(324*(-1 + x)^3*x) + 
     G[0, 1, x]*((eps*(6912 + 5832*eps + 9396*eps^2 + 61776*eps^3 + 
          13824*Nf + 2592*eps*Nf - 20952*eps^2*Nf - 106272*eps^3*Nf - 
          20952*x + 7344*eps*x + 130788*eps^2*x + 528660*eps^3*x - 
          48384*Nf*x - 22320*eps*Nf*x + 17880*eps^2*Nf*x + 
          166720*eps^3*Nf*x + 48384*x^2 + 23868*eps*x^2 - 145206*eps^2*x^2 - 
          863487*eps^3*x^2 + 62208*Nf*x^2 + 57888*eps*Nf*x^2 + 
          100008*eps^2*Nf*x^2 + 237852*eps^3*Nf*x^2 + 10800*x^3 - 
          12852*eps*x^3 + 43038*eps^2*x^3 + 278667*eps^3*x^3 - 34560*Nf*x^3 - 
          44352*eps*Nf*x^3 - 129720*eps^2*Nf*x^3 - 501380*eps^3*Nf*x^3 + 
          4536*x^4 + 6480*eps*x^4 + 98712*eps^2*x^4 + 521316*eps^3*x^4 + 
          6912*Nf*x^4 + 2448*eps*Nf*x^4 + 62112*eps^2*Nf*x^4 + 
          422720*eps^3*Nf*x^4 - 19008*eps^2*x^5 - 79704*eps^3*x^5 - 
          66816*eps^2*Nf*x^5 - 497712*eps^3*Nf*x^5 + 5184*eps^2*x^6 + 
          18144*eps^3*x^6 + 20736*eps^2*Nf*x^6 + 150336*eps^3*Nf*x^6))/
        (648*(-1 + x)^3*x^2) + (2*eps^4*(-42 + 48*Nf + 132*x - 168*Nf*x - 
          116*x^2 + 216*Nf*x^2 + 47*x^3 - 120*Nf*x^3 + x^4 + 24*Nf*x^4)*
         G[0, 0, 1, x])/(3*(-1 + x)^3*x^2) - 
       (8*eps^4*(32*Nf + x - 112*Nf*x + 25*x^2 + 144*Nf*x^2 + 22*x^3 - 
          80*Nf*x^3 + 16*Nf*x^4)*G[0, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
       (2*eps^4*(296 + 592*Nf - 919*x - 2072*Nf*x + 2024*x^2 + 2664*Nf*x^2 + 
          359*x^3 - 1480*Nf*x^3 + 204*x^4 + 296*Nf*x^4)*Zeta[3])/
        (9*(-1 + x)^3*x^2)) + G[1, x]^2*
      (-1/1296*(eps*(25920 + 52920*eps + 219024*eps^2 + 821232*eps^3 - 
           24192*Nf - 20160*eps*Nf - 40152*eps^2*Nf - 138656*eps^3*Nf - 
           76680*x - 159624*eps*x - 587736*eps^2*x - 1980936*eps^3*x + 
           84672*Nf*x + 19728*eps*Nf*x - 81096*eps^2*Nf*x - 
           255520*eps^3*Nf*x + 76896*x^2 + 313524*eps*x^2 + 
           1367550*eps^2*x^2 + 5475357*eps^3*x^2 - 108864*Nf*x^2 + 
           63936*eps*Nf*x^2 + 406440*eps^2*Nf*x^2 + 1073004*eps^3*Nf*x^2 - 
           17712*x^3 - 230580*eps*x^3 - 1100682*eps^2*x^3 - 
           5024133*eps^3*x^3 + 60480*Nf*x^3 - 104256*eps*Nf*x^3 - 
           509784*eps^2*Nf*x^3 - 1233556*eps^3*Nf*x^3 - 4536*x^4 + 
           29376*eps*x^4 - 48276*eps^2*x^4 + 25596*eps^3*x^4 - 12096*Nf*x^4 + 
           45072*eps*Nf*x^4 + 256992*eps^2*Nf*x^4 + 525280*eps^3*Nf*x^4 + 
           248400*eps^2*x^5 + 963252*eps^3*x^5 - 23040*eps^2*Nf*x^5 + 
           65712*eps^3*Nf*x^5 - 67392*eps^2*x^6 - 235872*eps^3*x^6 + 
           20736*eps^2*Nf*x^6 + 77760*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
       (eps^3*(-288 - 252*eps - 288*Nf - 56*eps*Nf + 966*x + 1098*eps*x + 
          1008*Nf*x - 764*eps*Nf*x - 1128*x^2 - 2511*eps*x^2 - 1296*Nf*x^2 + 
          2640*eps*Nf*x^2 + 540*x^3 + 1695*eps*x^3 + 720*Nf*x^3 - 
          2736*eps*Nf*x^3 - 78*x^4 + 30*eps*x^4 - 144*Nf*x^4 + 
          908*eps*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^3*x^2) + 
       (eps^4*(56 + 16*Nf - 177*x - 56*Nf*x + 176*x^2 + 72*Nf*x^2 - 53*x^3 - 
          40*Nf*x^3 - 10*x^4 + 8*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^3*x^2) + 
       (eps^4*(-132 + 112*Nf + 407*x - 392*Nf*x - 444*x^2 + 504*Nf*x^2 + 
          190*x^3 - 280*Nf*x^3 - 23*x^4 + 56*Nf*x^4)*G[0, 1, 1, x])/
        (6*(-1 + x)^3*x^2) - (eps^4*(-1836 + 1808*Nf + 5429*x - 6328*Nf*x - 
          5452*x^2 + 8136*Nf*x^2 + 1364*x^3 - 4520*Nf*x^3 + 285*x^4 + 
          904*Nf*x^4)*Zeta[3])/(18*(-1 + x)^3*x^2)) + 
     G[1, x]*(-1/3888*(-7776 - 10368*eps - 29808*eps^2 - 168480*eps^3 - 
          778896*eps^4 - 20736*Nf - 1728*eps*Nf + 42048*eps^2*Nf + 
          204288*eps^3*Nf + 794560*eps^4*Nf + 40176*x + 127008*eps*x + 
          695304*eps^2*x + 3873096*eps^3*x + 18601488*eps^4*x + 72576*Nf*x - 
          161568*eps*Nf*x - 931104*eps^2*Nf*x - 3855120*eps^3*Nf*x - 
          14938672*eps^4*Nf*x - 41472*x^2 - 482760*eps*x^2 - 
          2813940*eps^2*x^2 - 15089490*eps^3*x^2 - 71817435*eps^4*x^2 - 
          93312*Nf*x^2 + 508032*eps*Nf*x^2 + 2437344*eps^2*Nf*x^2 + 
          9859896*eps^3*Nf*x^2 + 38992812*eps^4*Nf*x^2 + 51840*x^3 + 
          406296*eps*x^3 + 1859436*eps^2*x^3 + 9453834*eps^3*x^3 + 
          42974307*eps^4*x^3 + 51840*Nf*x^3 - 511488*eps*Nf*x^3 - 
          2532960*eps^2*Nf*x^3 - 10899960*eps^3*Nf*x^3 - 46115644*eps^4*Nf*
           x^3 - 19440*x^4 - 6480*eps*x^4 + 868320*eps^2*x^4 + 
          3648888*eps^3*x^4 + 15873408*eps^4*x^4 - 10368*Nf*x^4 + 
          192672*eps*Nf*x^4 + 1262016*eps^2*Nf*x^4 + 6934704*eps^3*Nf*x^4 + 
          34573048*eps^4*Nf*x^4 - 720576*eps^2*x^5 - 2780568*eps^3*x^5 - 
          10830348*eps^4*x^5 - 158976*eps^2*Nf*x^5 - 2010672*eps^3*Nf*x^5 - 
          13205976*eps^4*Nf*x^5 + 202176*eps^2*x^6 + 707616*eps^3*x^6 + 
          2341872*eps^4*x^6 + 202176*eps^3*Nf*x^6 + 1651104*eps^4*Nf*x^6)/
         ((-1 + x)^3*x^2) + (eps^2*(-504 + 4608*eps + 30834*eps^2 - 4608*Nf - 
          2784*eps*Nf - 2456*eps^2*Nf + 2916*x - 16776*eps*x - 
          116064*eps^2*x + 16128*Nf*x + 4056*eps*Nf*x - 12272*eps^2*Nf*x - 
          1584*x^2 + 27450*eps*x^2 + 197037*eps^2*x^2 - 20736*Nf*x^2 + 
          5616*eps*Nf*x^2 + 53352*eps^2*Nf*x^2 + 8496*x^3 - 9342*eps*x^3 - 
          91449*eps^2*x^3 + 11520*Nf*x^3 - 9792*eps*Nf*x^3 - 
          56712*eps^2*Nf*x^3 - 1044*x^4 - 3420*eps*x^4 - 17046*eps^2*x^4 - 
          2304*Nf*x^4 + 2280*eps*Nf*x^4 + 20072*eps^2*Nf*x^4 + 
          7812*eps^2*x^5 - 8376*eps^2*Nf*x^5 - 1728*eps^2*x^6 + 
          3888*eps^2*Nf*x^6)*G[0, 1, x])/(108*(-1 + x)^3*x^2) + 
       (eps^4*(-50 + 24*Nf + 161*x - 84*Nf*x - 150*x^2 + 108*Nf*x^2 + 
          94*x^3 - 60*Nf*x^3 - 5*x^4 + 12*Nf*x^4)*G[0, 1, x]^2)/
        (3*(-1 + x)^3*x^2) + (eps^3*(-84 - 174*eps + 96*Nf + 80*eps*Nf + 
          258*x + 672*eps*x - 336*Nf*x - 240*eps*Nf*x - 264*x^2 - 
          888*eps*x^2 + 432*Nf*x^2 + 216*eps*Nf*x^2 + 42*x^3 + 387*eps*x^3 - 
          240*Nf*x^3 - 88*eps*Nf*x^3 + 33*eps*x^4 + 48*Nf*x^4 + 
          48*eps*Nf*x^4)*G[0, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
       (eps^3*(-204 - 204*eps - 288*Nf - 24*eps*Nf + 702*x + 660*eps*x + 
          1008*Nf*x - 956*eps*Nf*x - 864*x^2 - 1683*eps*x^2 - 1296*Nf*x^2 + 
          3024*eps*Nf*x^2 + 468*x^3 + 1353*eps*x^3 + 720*Nf*x^3 - 
          3024*eps*Nf*x^3 - 90*x^4 + 30*eps*x^4 - 144*Nf*x^4 + 
          908*eps*Nf*x^4)*G[0, 1, 1, x])/(18*(-1 + x)^3*x^2) - 
       (2*eps^4*(3 + 20*x + 31*x^2 + 2*x^3)*G[0, 0, 0, 1, x])/
        (3*(-1 + x)^3*x) - (2*eps^4*(61 + 16*Nf - 187*x - 56*Nf*x + 206*x^2 + 
          72*Nf*x^2 - 13*x^3 - 40*Nf*x^3 - 15*x^4 + 8*Nf*x^4)*
         G[0, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
       (eps^4*(28 + 112*Nf - 99*x - 392*Nf*x + 84*x^2 + 504*Nf*x^2 + 12*x^3 - 
          280*Nf*x^3 - 27*x^4 + 56*Nf*x^4)*G[0, 1, 1, 1, x])/
        (3*(-1 + x)^3*x^2) + (eps^3*(-540 - 294*eps - 1632*Nf - 184*eps*Nf + 
          2838*x + 7710*eps*x + 5712*Nf*x - 11900*eps*Nf*x - 3264*x^2 - 
          33189*eps*x^2 - 7344*Nf*x^2 + 37536*eps*Nf*x^2 + 3756*x^3 + 
          28737*eps*x^3 + 4080*Nf*x^3 - 37952*eps*Nf*x^3 - 1530*x^4 - 
          132*eps*x^4 - 816*Nf*x^4 + 14060*eps*Nf*x^4)*Zeta[3])/
        (54*(-1 + x)^3*x^2)) - (eps^4*(-328 + 940*x + 519*x^2 + 563*x^3)*
       Zeta[5])/(15*(-1 + x)^3*x)) + 
   G[1, x]*((-69984 - 66096*eps + 215784*eps^2 + 2922804*eps^3 + 
       18561798*eps^4 + 95200353*eps^5 - 77760*eps*Nf - 300672*eps^2*Nf - 
       1129680*eps^3*Nf - 4745448*eps^4*Nf - 21517260*eps^5*Nf + 139968*x + 
       54432*eps*x - 1500768*eps^2*x - 13203648*eps^3*x - 76158144*eps^4*x - 
       377559792*eps^5*x + 311040*eps*Nf*x + 1420416*eps^2*Nf*x + 
       6740064*eps^3*Nf*x + 30460032*eps^4*Nf*x + 133164960*eps^5*Nf*x + 
       404352*eps*x^2 + 2503872*eps^2*x^2 + 14803560*eps^3*x^2 + 
       72640476*eps^4*x^2 + 331111314*eps^5*x^2 - 238464*eps*Nf*x^2 - 
       736992*eps^2*Nf*x^2 - 6110784*eps^3*Nf*x^2 - 37189248*eps^4*Nf*x^2 - 
       190075600*eps^5*Nf*x^2 - 69984*x^3 - 299376*eps*x^3 + 
       235224*eps^2*x^3 + 1993572*eps^3*x^3 + 14162526*eps^4*x^3 + 
       80856549*eps^5*x^3 + 254016*eps*Nf*x^3 + 752544*eps^2*Nf*x^3 + 
       6762672*eps^3*Nf*x^3 + 42588168*eps^4*Nf*x^3 + 
       221127724*eps^5*Nf*x^3 - 1438560*eps^2*x^4 - 5723136*eps^3*x^4 - 
       23055840*eps^4*x^4 - 94635864*eps^5*x^4 - 150336*eps^2*Nf*x^4 - 
       3262464*eps^3*Nf*x^4 - 23623776*eps^4*Nf*x^4 - 
       129990288*eps^5*Nf*x^4 + 559872*eps^2*x^5 + 1959552*eps^3*x^5 + 
       6485184*eps^4*x^5 + 20551968*eps^5*x^5 - 93312*eps^2*Nf*x^5 - 
       93312*eps^3*Nf*x^5 + 1213056*eps^4*Nf*x^5 + 11337408*eps^5*Nf*x^5)/
      (23328*eps*(-1 + x)^2*x^2) + 
     (eps^2*(864 - 4464*eps - 35874*eps^2 + 17280*Nf + 5424*eps*Nf - 
        17288*eps^2*Nf - 6300*x - 3348*eps*x - 3978*eps^2*x - 60480*Nf*x + 
        20904*eps*Nf*x + 243040*eps^2*Nf*x + 9648*x^2 - 3510*eps*x^2 - 
        52425*eps^2*x^2 + 75744*Nf*x^2 - 65136*eps*Nf*x^2 - 
        419732*eps^2*Nf*x^2 - 14256*x^3 + 23094*eps*x^3 + 154503*eps^2*x^3 - 
        47232*Nf*x^3 + 111216*eps*Nf*x^3 + 437804*eps^2*Nf*x^3 + 2772*x^4 - 
        9828*eps*x^4 - 36198*eps^2*x^4 + 6624*Nf*x^4 - 75528*eps*Nf*x^4 - 
        218688*eps^2*Nf*x^4 - 10620*eps^2*x^5 - 46176*eps^2*Nf*x^5 + 
        1728*eps^2*x^6 + 5184*eps^2*Nf*x^6)*G[0, 0, 1, x])/
      (108*(-1 + x)^3*x^2) + (eps^2*(-12600 - 12600*eps - 27036*eps^2 + 
        10944*Nf + 2016*eps*Nf - 16944*eps^2*Nf + 37908*x + 30960*eps*x - 
        51786*eps^2*x - 38304*Nf*x + 21624*eps*Nf*x + 200920*eps^2*Nf*x - 
        36720*x^2 - 47862*eps*x^2 + 28017*eps^2*x^2 + 50688*Nf*x^2 - 
        33600*eps*Nf*x^2 - 256268*eps^2*Nf*x^2 + 11016*x^3 + 35982*eps*x^3 + 
        77427*eps^2*x^3 - 24480*Nf*x^3 + 78384*eps*Nf*x^3 + 
        242180*eps^2*Nf*x^3 + 2484*x^4 - 7560*eps*x^4 - 37242*eps^2*x^4 + 
        6912*Nf*x^4 - 71064*eps*Nf*x^4 - 110880*eps^2*Nf*x^4 - 
        4176*eps^2*x^5 - 92832*eps^2*Nf*x^5 + 1728*eps^2*x^6 + 
        15552*eps^2*Nf*x^6)*G[0, 1, 1, x])/(108*(-1 + x)^3*x^2) + 
     (eps^3*(210 + 483*eps - 240*Nf - 208*eps*Nf - 636*x - 1641*eps*x + 
        840*Nf*x + 460*eps*Nf*x + 648*x^2 + 2715*eps*x^2 - 1080*Nf*x^2 - 
        84*eps*Nf*x^2 - 102*x^3 - 1629*eps*x^3 + 600*Nf*x^3 - 
        268*eps*Nf*x^3 - 12*x^4 + 66*eps*x^4 - 120*Nf*x^4 + 68*eps*Nf*x^4)*
       G[0, 0, 0, 1, x])/(9*(-1 + x)^3*x^2) - 
     (eps^3*(-36 - 378*eps + 288*Nf + 168*eps*Nf + 42*x + 1644*eps*x - 
        1008*Nf*x + 212*eps*Nf*x + 24*x^2 - 2487*eps*x^2 + 1344*Nf*x^2 - 
        2528*eps*Nf*x^2 - 336*x^3 + 561*eps*x^3 - 624*Nf*x^3 + 
        1824*eps*Nf*x^3 + 126*x^4 + 288*eps*x^4 + 192*Nf*x^4 + 
        476*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(18*(-1 + x)^3*x^2) - 
     (2*eps^3*(-90 - 66*eps + 20*eps*Nf + 201*x + 12*eps*x - 160*eps*Nf*x - 
        147*x^2 - 591*eps*x^2 + 552*eps*Nf*x^2 + 36*x^3 + 141*eps*x^3 + 
        164*eps*Nf*x^3)*G[0, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
     (4*eps^4*(-42 + 48*Nf + 130*x - 168*Nf*x - 124*x^2 + 216*Nf*x^2 + 
        33*x^3 - 120*Nf*x^3 + x^4 + 24*Nf*x^4)*G[0, 0, 0, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + (2*eps^4*(-74 + 144*Nf + 240*x - 504*Nf*x - 
        182*x^2 + 636*Nf*x^2 + 203*x^3 - 384*Nf*x^3 - 29*x^4 + 60*Nf*x^4)*
       G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (2*eps^4*(-50 + 24*Nf + 161*x - 84*Nf*x - 150*x^2 + 108*Nf*x^2 + 
        94*x^3 - 60*Nf*x^3 - 5*x^4 + 12*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + (eps^4*(404 + 112*Nf - 1299*x - 392*Nf*x + 
        1216*x^2 + 560*Nf*x^2 - 478*x^3 - 168*Nf*x^3 - 41*x^4 + 112*Nf*x^4)*
       G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (2*eps^4*(57 - 184*x + 162*x^2 + 16*Nf*x^2 - 92*x^3 + 32*Nf*x^3 + x^4 + 
        16*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) - 
     (2*eps^4*(5 - 11*x + 31*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
     (eps^2*(18684 + 30906*eps + 65799*eps^2 - 19008*Nf - 3816*eps*Nf + 
        20820*eps^2*Nf - 53028*x - 92970*eps*x - 123723*eps^2*x + 
        66528*Nf*x - 30168*eps*Nf*x - 267396*eps^2*Nf*x + 46440*x^2 + 
        65286*eps*x^2 + 71109*eps^2*x^2 - 75168*Nf*x^2 + 148080*eps*Nf*x^2 + 
        685724*eps^2*Nf*x^2 + 25380*x^3 + 27414*eps*x^3 - 213921*eps^2*x^3 + 
        68256*Nf*x^3 - 136392*eps*Nf*x^3 - 729628*eps^2*Nf*x^3 - 9396*x^4 - 
        39708*eps*x^4 + 327996*eps^2*x^4 + 864*Nf*x^4 + 23736*eps*Nf*x^4 + 
        438992*eps^2*Nf*x^4 - 306000*eps^2*x^5 - 175632*eps^2*Nf*x^5 + 
        88128*eps^2*x^6 + 19872*eps^2*Nf*x^6)*Zeta[3])/(324*(-1 + x)^3*x^2) + 
     G[0, 1, x]*((eps*(3024 + 22680*eps + 138888*eps^2 + 600318*eps^3 - 
          24192*Nf - 23328*eps*Nf - 56376*eps^2*Nf - 171144*eps^3*Nf - 
          4104*x - 54000*eps*x - 392148*eps^2*x - 1682802*eps^3*x + 
          84672*Nf*x + 27504*eps*Nf*x - 2184*eps^2*Nf*x - 71368*eps^3*Nf*x + 
          2592*x^2 + 46332*eps*x^2 + 369306*eps^2*x^2 + 1205307*eps^3*x^2 - 
          110592*Nf*x^2 + 133632*eps*Nf*x^2 + 710664*eps^2*Nf*x^2 + 
          2534020*eps^3*Nf*x^2 + 3456*x^3 - 16740*eps*x^3 - 
          170694*eps^2*x^3 - 559791*eps^3*x^3 + 57024*Nf*x^3 - 
          107136*eps*Nf*x^3 - 827640*eps^2*Nf*x^3 - 3295932*eps^3*Nf*x^3 - 
          3672*x^4 + 9072*eps*x^4 + 89856*eps^2*x^4 + 484920*eps^3*x^4 - 
          13824*Nf*x^4 - 23472*eps*Nf*x^4 + 365088*eps^2*Nf*x^4 + 
          2182640*eps^3*Nf*x^4 + 1080*eps^2*x^5 - 4104*eps^3*x^5 - 
          186624*eps^2*Nf*x^5 - 1293408*eps^3*Nf*x^5 + 41472*eps^2*Nf*x^6 + 
          290304*eps^3*Nf*x^6))/(648*(-1 + x)^3*x^2) - 
       (2*eps^4*(-50 + 24*Nf + 161*x - 84*Nf*x - 150*x^2 + 108*Nf*x^2 + 
          94*x^3 - 60*Nf*x^3 - 5*x^4 + 12*Nf*x^4)*G[0, 0, 1, x])/
        (3*(-1 + x)^3*x^2) + (eps^4*(-166 + 1328*Nf + 173*x - 4648*Nf*x - 
          144*x^2 + 6040*Nf*x^2 - 92*x^3 - 3192*Nf*x^3 + 211*x^4 + 
          728*Nf*x^4)*Zeta[3])/(9*(-1 + x)^3*x^2)) + 
     (eps^4*(-308 + 520*Nf + 799*x - 1820*Nf*x + 314*x^2 + 2260*Nf*x^2 - 
        888*x^3 - 1460*Nf*x^3 + 733*x^4 + 180*Nf*x^4)*Zeta[5])/
      (15*(-1 + x)^3*x^2))) + 
 Pi*(((-1/69984*I)*(-139968 - 349920*eps - 1119744*eps^2 - 3254256*eps^3 - 
      9710280*eps^4 - 29122092*eps^5 - 87213186*eps^6 - 260570115*eps^7 - 
      46656*eps*Nf - 171072*eps^2*Nf - 160704*eps^3*Nf + 1175904*eps^4*Nf + 
      8680464*eps^5*Nf + 39840024*eps^6*Nf + 153875492*eps^7*Nf + 139968*x + 
      629856*eps*x + 2519424*eps^2*x + 8573040*eps^3*x + 27206280*eps^4*x + 
      82799820*eps^5*x + 245971890*eps^6*x + 721677195*eps^7*x + 
      46656*eps*Nf*x + 357696*eps^2*Nf*x - 1394496*eps^3*Nf*x - 
      14436576*eps^4*Nf*x - 73134864*eps^5*Nf*x - 295887576*eps^6*Nf*x - 
      1072259588*eps^7*Nf*x - 559872*eps^2*x^2 - 1819584*eps^3*x^2 - 
      5668704*eps^4*x^2 - 17181072*eps^5*x^2 - 50965848*eps^6*x^2 - 
      149232132*eps^7*x^2 + 1492992*eps^3*Nf*x^2 + 10046592*eps^4*Nf*x^2 + 
      45468864*eps^5*Nf*x^2 + 174129696*eps^6*Nf*x^2 + 
      610441776*eps^7*Nf*x^2))/(eps^3*(-1 + x)^2*x) + 
   ((I/1080)*eps^2*(-864 + 864*eps + 5418*eps^2 + 192*eps*Nf - 832*eps^2*Nf - 
      1368*eps*x - 5364*eps^2*x + 2784*eps^2*Nf*x - 1728*x^2 - 5670*eps*x^2 - 
      18639*eps^2*x^2 + 1152*eps*Nf*x^2 - 2976*eps^2*Nf*x^2 + 864*x^3 + 
      4338*eps*x^3 + 18693*eps^2*x^3 - 2496*eps*Nf*x^3 + 1024*eps^2*Nf*x^3 + 
      612*eps^2*x^4 - 8832*eps^2*Nf*x^4 + 2304*eps^2*Nf*x^5)*G[0, x]^5)/
    ((-1 + x)^3*x) + ((I/1080)*eps^2*(-864 - 1350*eps - 603*eps^2 - 
      576*eps*Nf - 3552*eps^2*Nf + 1728*x + 4410*eps*x + 11781*eps^2*x + 
      3456*eps*Nf*x + 17280*eps^2*Nf*x + 1278*eps*x^2 + 8667*eps^2*x^2 - 
      5376*eps*Nf*x^2 - 32672*eps^2*Nf*x^2 - 864*x^3 - 4338*eps*x^3 - 
      13581*eps^2*x^3 + 2496*eps*Nf*x^3 + 23936*eps^2*Nf*x^3 - 
      612*eps^2*x^4 - 9600*eps^2*Nf*x^4 + 2304*eps^2*Nf*x^5)*G[1, x]^5)/
    ((-1 + x)^2*x^2) + ((I/18)*eps^2*(-36 - 6498*eps - 50715*eps^2 + 
      3528*eps*Nf + 16356*eps^2*Nf + 612*x + 6498*eps*x + 100539*eps^2*x - 
      34872*eps*Nf*x - 139300*eps^2*Nf*x - 1080*x^2 + 12978*eps*x^2 - 
      801*eps^2*x^2 + 2016*Nf*x^2 + 99024*eps*Nf*x^2 + 390664*eps^2*Nf*x^2 + 
      468*x^3 - 19422*eps*x^3 - 116001*eps^2*x^3 + 4032*Nf*x^3 - 
      82776*eps*Nf*x^3 - 396032*eps^2*Nf*x^3 + 36*x^4 - 1548*eps*x^4 + 
      15498*eps^2*x^4 + 2016*Nf*x^4 + 19704*eps*Nf*x^4 + 
      217688*eps^2*Nf*x^4 + 1656*eps^2*x^5 - 90312*eps^2*Nf*x^5 + 
      19152*eps^2*Nf*x^6)*G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
   ((I/9)*eps^2*(-1836 - 15084*eps - 109926*eps^2 + 22176*Nf + 16536*eps*Nf + 
      26834*eps^2*Nf + 4824*x + 21312*eps*x + 246186*eps^2*x - 77616*Nf*x - 
      81240*eps*Nf*x - 178678*eps^2*Nf*x - 2880*x^2 - 20394*eps*x^2 - 
      269901*eps^2*x^2 + 109296*Nf*x^2 + 166344*eps*Nf*x^2 + 
      412744*eps^2*Nf*x^2 - 2808*x^3 - 17334*eps*x^3 - 108792*eps^2*x^3 - 
      36432*Nf*x^3 - 138816*eps*Nf*x^3 - 417936*eps^2*Nf*x^3 + 2124*x^4 - 
      2232*eps*x^4 - 2817*eps^2*x^4 + 20592*Nf*x^4 + 53832*eps*Nf*x^4 + 
      268544*eps^2*Nf*x^4 - 900*eps^2*x^5 - 50616*eps^2*Nf*x^5 + 
      4464*eps^2*Nf*x^6)*G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
   (((2*I)/9)*eps^2*(342 + 2808*eps + 19962*eps^2 - 4176*Nf - 3084*eps*Nf - 
      4984*eps^2*Nf - 900*x - 4104*eps*x - 45504*eps^2*x + 14616*Nf*x + 
      13788*eps*Nf*x + 27756*eps^2*Nf*x + 684*x^2 + 7056*eps*x^2 + 
      65466*eps^2*x^2 - 20880*Nf*x^2 - 26208*eps*Nf*x^2 - 
      52986*eps^2*Nf*x^2 + 594*x^3 + 1242*eps*x^3 + 10737*eps^2*x^3 + 
      6264*Nf*x^3 + 22560*eps*Nf*x^3 + 51694*eps^2*Nf*x^3 - 468*x^4 + 
      288*eps*x^4 + 2781*eps^2*x^4 - 4176*Nf*x^4 - 10440*eps*Nf*x^4 - 
      35604*eps^2*Nf*x^4 + 252*eps^2*x^5 - 420*eps^2*Nf*x^5 + 
      1512*eps^2*Nf*x^6)*G[0, 0, 1, 0, 1, x])/((-1 + x)^3*x^2) + 
   ((I/9)*eps^2*(288 + 17010*eps + 125262*eps^2 - 19008*Nf - 17832*eps*Nf - 
      41594*eps^2*Nf + 576*x - 34218*eps*x - 329571*eps^2*x + 66528*Nf*x + 
      75696*eps*Nf*x + 195574*eps^2*Nf*x + 1368*x^2 + 71586*eps*x^2 + 
      556263*eps^2*x^2 - 96624*Nf*x^2 - 126888*eps*Nf*x^2 - 
      297712*eps^2*Nf*x^2 + 3564*x^3 - 28278*eps*x^3 - 146295*eps^2*x^3 + 
      25344*Nf*x^3 + 111960*eps*Nf*x^3 + 284208*eps^2*Nf*x^3 - 2124*x^4 + 
      2232*eps*x^4 + 4941*eps^2*x^4 - 20592*Nf*x^4 - 53832*eps*Nf*x^4 - 
      192512*eps^2*Nf*x^4 + 900*eps^2*x^5 + 10440*eps^2*Nf*x^5 + 
      4464*eps^2*Nf*x^6)*G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (((2*I)/9)*eps^2*(-126 - 3708*eps - 27369*eps^2 + 4176*Nf + 3780*eps*Nf + 
      8406*eps^2*Nf + 36*x + 7200*eps*x + 69822*eps^2*x - 14616*Nf*x - 
      17244*eps*Nf*x - 45030*eps^2*Nf*x - 252*x^2 - 11520*eps*x^2 - 
      99612*eps^2*x^2 + 20880*Nf*x^2 + 31680*eps*Nf*x^2 + 
      85638*eps^2*Nf*x^2 - 810*x^3 + 3042*eps*x^3 + 16560*eps^2*x^3 - 
      6264*Nf*x^3 - 26664*eps*Nf*x^3 - 86650*eps^2*Nf*x^3 + 468*x^4 - 
      288*eps*x^4 + 2439*eps^2*x^4 + 4176*Nf*x^4 + 10440*eps*Nf*x^4 + 
      56196*eps^2*Nf*x^4 - 252*eps^2*x^5 - 13188*eps^2*Nf*x^5 + 
      1512*eps^2*Nf*x^6)*G[0, 1, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
   ((I/18)*eps^2*(3996*eps + 25290*eps^2 - 4032*Nf - 4320*eps*Nf - 
      11268*eps^2*Nf + 540*x - 7956*eps*x - 76194*eps^2*x + 14112*Nf*x + 
      8376*eps*Nf*x + 10564*eps^2*Nf*x - 1008*x^2 + 39510*eps*x^2 + 
      257445*eps^2*x^2 - 18144*Nf*x^2 + 14880*eps*Nf*x^2 + 
      114704*eps^2*Nf*x^2 + 576*x^3 - 24138*eps*x^3 - 132543*eps^2*x^3 + 
      10080*Nf*x^3 - 6288*eps*Nf*x^3 - 159808*eps^2*Nf*x^3 - 36*x^4 + 
      1548*eps*x^4 + 24678*eps^2*x^4 - 2016*Nf*x^4 - 19704*eps*Nf*x^4 + 
      79528*eps^2*Nf*x^4 - 1656*eps^2*x^5 - 82056*eps^2*Nf*x^5 + 
      19152*eps^2*Nf*x^6)*G[0, 1, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   ((I/1944)*(-29808 + 28512*eps + 115344*eps^2 + 608472*eps^3 + 
      4326372*eps^4 + 48384*eps*Nf - 144000*eps^2*Nf - 931488*eps^3*Nf - 
      3947392*eps^4*Nf + 98496*x + 393336*eps*x + 1882116*eps^2*x + 
      7066278*eps^3*x + 20674521*eps^4*x - 31104*Nf*x - 257472*eps*Nf*x + 
      689760*eps^2*Nf*x + 4360584*eps^3*Nf*x + 18026084*eps^4*Nf*x - 
      10368*x^2 - 91368*eps*x^2 - 472068*eps^2*x^2 - 1273806*eps^3*x^2 + 
      848475*eps^4*x^2 - 62208*Nf*x^2 + 284256*eps*Nf*x^2 - 
      1239552*eps^2*Nf*x^2 - 9150360*eps^3*Nf*x^2 - 43221460*eps^4*Nf*x^2 - 
      19440*x^3 + 11664*eps*x^3 + 496368*eps^2*x^3 + 2364552*eps^3*x^3 + 
      10506348*eps^4*x^3 - 31104*Nf*x^3 - 184032*eps*Nf*x^3 + 
      1191456*eps^2*Nf*x^3 + 10624032*eps^3*Nf*x^3 + 56674992*eps^4*Nf*x^3 - 
      116640*eps^3*x^4 - 1306368*eps^4*x^4 - 1179360*eps^2*Nf*x^4 - 
      8134560*eps^3*Nf*x^4 - 41555520*eps^4*Nf*x^4 + 264384*eps^2*Nf*x^5 + 
      1850688*eps^3*Nf*x^5 + 9517824*eps^4*Nf*x^5)*Zeta[3])/((-1 + x)^3*x) - 
   (((14*I)/27)*eps^3*(96 - 237*eps - 238*eps*Nf - 372*x - 1527*eps*x + 
      144*Nf*x + 1220*eps*Nf*x + 6*x^2 + 234*eps*x^2 + 288*Nf*x^2 - 
      1330*eps*Nf*x^2 + 90*x^3 - 54*eps*x^3 + 144*Nf*x^3 + 852*eps*Nf*x^3)*
     Zeta[3]^2)/((-1 + x)^3*x) + 
   G[1, x]^4*(((-1/648*I)*eps*(-864 - 1026*eps + 1755*eps^2 + 13257*eps^3 - 
        576*eps*Nf - 3912*eps^2*Nf - 18232*eps^3*Nf + 1728*x + 4158*eps*x + 
        8883*eps^2*x + 30537*eps^3*x + 3744*eps*Nf*x + 19344*eps^2*Nf*x + 
        76544*eps^3*Nf*x + 1242*eps*x^2 + 11205*eps^2*x^2 + 78408*eps^3*x^2 - 
        6048*eps*Nf*x^2 - 38808*eps^2*Nf*x^2 - 161592*eps^3*Nf*x^2 - 
        864*x^3 - 4374*eps*x^3 - 13851*eps^2*x^3 - 48303*eps^3*x^3 + 
        2880*eps*Nf*x^3 + 28704*eps^2*Nf*x^3 + 133328*eps^3*Nf*x^3 - 
        540*eps^2*x^4 - 5049*eps^3*x^4 - 10800*eps^2*Nf*x^4 - 
        70704*eps^3*Nf*x^4 + 2592*eps^2*Nf*x^5 + 18144*eps^3*Nf*x^5))/
      ((-1 + x)^2*x^2) - (((56*I)/9)*eps^4*(-1 + x + x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + G[1, x]^3*
    (((I/972)*(-1296 - 324*eps + 11502*eps^2 + 52164*eps^3 + 136485*eps^4 - 
        864*eps*Nf - 7488*eps^2*Nf - 36744*eps^3*Nf - 137140*eps^4*Nf + 
        2592*x + 5508*eps*x + 4050*eps^2*x + 25434*eps^3*x + 364338*eps^4*x + 
        6912*eps*Nf*x + 38304*eps^2*Nf*x + 147360*eps^3*Nf*x + 
        517064*eps^4*Nf*x + 1620*eps*x^2 + 26730*eps^2*x^2 + 
        190998*eps^3*x^2 + 1021653*eps^4*x^2 - 12096*eps*Nf*x^2 - 
        85824*eps^2*Nf*x^2 - 345144*eps^3*Nf*x^2 - 1255556*eps^4*Nf*x^2 - 
        1296*x^3 - 6804*eps*x^3 - 22842*eps^2*x^3 - 87642*eps^3*x^3 - 
        385884*eps^4*x^3 + 6048*eps*Nf*x^3 + 64512*eps^2*Nf*x^3 + 
        279744*eps^3*Nf*x^3 + 1037104*eps^4*Nf*x^3 - 648*eps^2*x^4 - 
        7614*eps^3*x^4 - 65448*eps^4*x^4 - 21600*eps^2*Nf*x^4 - 
        136224*eps^3*Nf*x^4 - 664512*eps^4*Nf*x^4 + 5184*eps^2*Nf*x^5 + 
        36288*eps^3*Nf*x^5 + 186624*eps^4*Nf*x^5))/((-1 + x)^2*x^2) - 
     ((I/108)*eps^2*(1368 + 5724*eps + 26118*eps^2 - 4032*Nf - 2832*eps*Nf - 
        3952*eps^2*Nf - 3564*x - 19368*eps*x - 97938*eps^2*x + 14112*Nf*x + 
        24*eps*Nf*x - 24920*eps^2*Nf*x + 1728*x^2 + 19314*eps*x^2 + 
        123615*eps^2*x^2 - 18144*Nf*x^2 + 28704*eps*Nf*x^2 + 
        159896*eps^2*Nf*x^2 + 1944*x^3 - 3330*eps*x^3 - 53793*eps^2*x^3 + 
        10080*Nf*x^3 - 22944*eps*Nf*x^3 - 189032*eps^2*Nf*x^3 - 1404*x^4 - 
        1980*eps*x^4 + 9090*eps^2*x^4 - 2016*Nf*x^4 - 3000*eps*Nf*x^4 + 
        101128*eps^2*Nf*x^4 - 936*eps^2*x^5 - 52152*eps^2*Nf*x^5 + 
        10800*eps^2*Nf*x^6)*G[0, 1, x])/((-1 + x)^3*x^2) - 
     (((14*I)/27)*eps^3*(12 + 3*eps + 8*eps*Nf - 12*x - 48*eps*x - 
        56*eps*Nf*x - 12*x^2 - 63*eps*x^2 + 56*eps*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + G[0, x]^4*
    (((-1/648*I)*eps*(-864 + 1296*eps + 7614*eps^2 + 41634*eps^3 + 
        288*eps*Nf - 960*eps^2*Nf - 11080*eps^3*Nf - 1080*eps*x - 
        5940*eps^2*x - 65151*eps^3*x + 2376*eps^2*Nf*x + 24264*eps^3*Nf*x - 
        1728*x^2 - 5778*eps*x^2 - 16929*eps^2*x^2 - 36423*eps^3*x^2 + 
        1440*eps*Nf*x^2 - 1560*eps^2*Nf*x^2 - 42008*eps^3*Nf*x^2 + 864*x^3 + 
        4374*eps*x^3 + 19683*eps^2*x^3 + 83808*eps^3*x^3 - 2880*eps*Nf*x^3 + 
        240*eps^2*Nf*x^3 + 51712*eps^3*Nf*x^3 + 540*eps^2*x^4 + 
        1971*eps^3*x^4 - 9936*eps^2*Nf*x^4 - 74448*eps^3*Nf*x^4 + 
        2592*eps^2*Nf*x^5 + 18144*eps^3*Nf*x^5))/((-1 + x)^3*x) - 
     ((I/216)*eps^2*(1242*eps + 8028*eps^2 - 480*eps*Nf - 2360*eps^2*Nf - 
        288*x - 2070*eps*x - 15471*eps^2*x + 672*eps*Nf*x + 2440*eps^2*Nf*x + 
        2862*eps*x^2 + 21807*eps^2*x^2 + 1152*eps*Nf*x^2 + 
        3840*eps^2*Nf*x^2 - 576*x^3 - 4968*eps*x^3 - 21798*eps^2*x^3 - 
        1632*eps*Nf*x^3 - 6944*eps^2*Nf*x^3 + 288*x^4 + 2394*eps*x^4 + 
        9522*eps^2*x^4 - 96*eps*Nf*x^4 + 1664*eps^2*Nf*x^4 + 72*eps^2*x^5 - 
        1056*eps^2*Nf*x^5 + 576*eps^2*Nf*x^6)*G[1, x])/((-1 + x)^3*x^2) + 
     (((56*I)/9)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/((-1 + x)^3*x)) + 
   G[0, 1, x]^2*(((I/54)*eps*(-324 - 1188*eps - 7938*eps^2 - 27918*eps^3 + 
        3456*Nf + 1656*eps*Nf - 282*eps^2*Nf - 2600*eps^3*Nf + 432*x + 
        3024*eps*x + 20871*eps^2*x + 77274*eps^3*x - 12096*Nf*x - 
        7992*eps*Nf*x - 9882*eps^2*Nf*x - 47070*eps^3*Nf*x + 1080*x^2 + 
        3672*eps*x^2 + 2754*eps^2*x^2 - 50490*eps^3*x^2 + 13824*Nf*x^2 + 
        13824*eps*Nf*x^2 + 48564*eps^2*Nf*x^2 + 247800*eps^3*Nf*x^2 - 
        540*x^3 - 3456*eps*x^3 - 8559*eps^2*x^3 + 11286*eps^3*x^3 - 
        12096*Nf*x^3 - 7344*eps*Nf*x^3 - 57996*eps^2*Nf*x^3 - 
        356724*eps^3*Nf*x^3 + 9180*eps^2*x^4 + 52002*eps^3*x^4 + 
        44496*eps^2*Nf*x^4 + 322272*eps^3*Nf*x^4 - 3726*eps^3*x^5 - 
        29160*eps^2*Nf*x^5 - 204120*eps^3*Nf*x^5 + 6480*eps^2*Nf*x^6 + 
        45360*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
     (((28*I)/3)*eps^4*(3 - 32*Nf - 4*x + 112*Nf*x - 10*x^2 - 128*Nf*x^2 + 
        5*x^3 + 112*Nf*x^3)*Zeta[3])/((-1 + x)^3*x^2)) + 
   G[0, 1, 1, 1, x]*(((I/108)*eps*(-1296 - 10584*eps - 65664*eps^2 - 
        263520*eps^3 + 10368*Nf + 4608*eps*Nf - 2184*eps^2*Nf + 
        3728*eps^3*Nf + 2376*x + 432*eps*x + 19116*eps^2*x - 66744*eps^3*x - 
        36288*Nf*x + 5040*eps*Nf*x + 120648*eps^2*Nf*x + 396872*eps^3*Nf*x - 
        40068*eps*x^2 - 218862*eps^2*x^2 - 856521*eps^3*x^2 + 46656*Nf*x^2 - 
        8064*eps*Nf*x^2 - 146064*eps^2*Nf*x^2 - 388652*eps^3*Nf*x^2 - 
        3024*x^3 + 37044*eps*x^3 + 137538*eps^2*x^3 + 584145*eps^3*x^3 - 
        25920*Nf*x^3 + 45216*eps*Nf*x^3 + 152400*eps^2*Nf*x^3 + 
        258884*eps^3*Nf*x^3 + 1512*x^4 - 11016*eps*x^4 - 46008*eps^2*x^4 - 
        185220*eps^3*x^4 + 5184*Nf*x^4 - 35568*eps*Nf*x^4 - 
        39696*eps^2*Nf*x^4 + 157136*eps^3*Nf*x^4 - 1728*eps^2*x^5 - 
        14472*eps^3*x^5 - 41328*eps^2*Nf*x^5 - 246288*eps^3*Nf*x^5 + 
        864*eps^2*Nf*x^6 + 6048*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
     (((28*I)/3)*eps^4*(-6 + 48*Nf + 11*x - 168*Nf*x + 216*Nf*x^2 - 14*x^3 - 
        120*Nf*x^3 + 7*x^4 + 24*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) + 
   G[0, 0, 0, 1, x]*(((-1/108*I)*eps*(216 + 12204*eps + 91098*eps^2 + 
        431919*eps^3 - 5616*eps*Nf - 25128*eps^2*Nf - 104700*eps^3*Nf - 
        648*x + 2700*eps*x - 76410*eps^2*x - 386181*eps^3*x + 144*eps*Nf*x - 
        17400*eps^2*Nf*x - 33020*eps^3*Nf*x + 3024*x^2 - 7020*eps*x^2 + 
        15822*eps^2*x^2 - 20223*eps^3*x^2 - 5184*Nf*x^2 + 5472*eps*Nf*x^2 + 
        51744*eps^2*Nf*x^2 + 62108*eps^3*Nf*x^2 + 1512*x^3 + 972*eps*x^3 + 
        52002*eps^2*x^3 + 276345*eps^3*x^3 - 10368*Nf*x^3 - 
        34416*eps*Nf*x^3 - 91632*eps^2*Nf*x^3 - 91148*eps^3*Nf*x^3 - 
        1512*x^4 + 11016*eps*x^4 + 50760*eps^2*x^4 + 237276*eps^3*x^4 - 
        5184*Nf*x^4 + 35568*eps*Nf*x^4 + 56976*eps^2*Nf*x^4 - 
        44240*eps^3*Nf*x^4 + 1728*eps^2*x^5 + 7992*eps^3*x^5 + 
        33552*eps^2*Nf*x^5 + 191856*eps^3*Nf*x^5 + 864*eps^2*Nf*x^6 + 
        6048*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
     (((28*I)/3)*eps^4*(-1 + 3*x - 14*x^2 + 24*Nf*x^2 - 7*x^3 + 48*Nf*x^3 + 
        7*x^4 + 24*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) + 
   G[0, 0, 1, 1, x]*(((-1/54*I)*eps*(648 + 5940*eps + 42228*eps^2 + 
        177741*eps^3 - 6912*Nf - 4752*eps*Nf - 5760*eps^2*Nf - 
        19356*eps^3*Nf - 1296*x - 1944*eps*x - 39636*eps^2*x - 
        101925*eps^3*x + 24192*Nf*x + 5760*eps*Nf*x - 38784*eps^2*Nf*x - 
        151892*eps^3*Nf*x + 1296*x^2 + 11448*eps*x^2 + 80568*eps^2*x^2 + 
        243486*eps^3*x^2 - 34560*Nf*x^2 - 8352*eps*Nf*x^2 + 
        60528*eps^2*Nf*x^2 + 202280*eps^3*Nf*x^2 + 1944*x^3 - 10044*eps*x^3 - 
        27108*eps^2*x^3 - 89100*eps^3*x^3 + 10368*Nf*x^3 - 12240*eps*Nf*x^3 - 
        74112*eps^2*Nf*x^3 - 179728*eps^3*Nf*x^3 - 1296*x^4 + 5832*eps*x^4 + 
        26568*eps^2*x^4 + 106272*eps^3*x^4 - 6912*Nf*x^4 + 16992*eps*Nf*x^4 + 
        31776*eps^2*Nf*x^4 + 3040*eps^3*Nf*x^4 + 864*eps^2*x^5 + 
        5616*eps^3*x^5 + 19584*eps^2*Nf*x^5 + 110976*eps^3*Nf*x^5))/
      ((-1 + x)^3*x^2) - (((56*I)/3)*eps^4*(-3 + 32*Nf + 6*x - 112*Nf*x - 
        6*x^2 + 160*Nf*x^2 - 9*x^3 - 48*Nf*x^3 + 6*x^4 + 32*Nf*x^4)*Zeta[3])/
      ((-1 + x)^3*x^2)) + G[0, 0, 1, x]*
    (((I/648)*(-1296 - 23976*eps - 163620*eps^2 - 736938*eps^3 - 
        2860515*eps^4 + 7776*eps*Nf + 33696*eps^2*Nf + 141480*eps^3*Nf + 
        560340*eps^4*Nf + 1296*x + 22680*eps*x + 243324*eps^2*x + 
        1222614*eps^3*x + 4614489*eps^4*x - 130464*eps*Nf*x - 
        486144*eps^2*Nf*x - 1737384*eps^3*Nf*x - 6465916*eps^4*Nf*x - 
        7776*x^2 - 44712*eps*x^2 - 330156*eps^2*x^2 - 2203362*eps^3*x^2 - 
        11123163*eps^4*x^2 + 10368*Nf*x^2 + 444096*eps*Nf*x^2 + 
        1681920*eps^2*Nf*x^2 + 6083016*eps^3*Nf*x^2 + 22832116*eps^4*Nf*x^2 - 
        9072*x^3 - 17496*eps*x^3 - 144828*eps^2*x^3 - 190026*eps^3*x^3 + 
        830817*eps^4*x^3 + 20736*Nf*x^3 - 362016*eps*Nf*x^3 - 
        1716192*eps^2*Nf*x^3 - 7058856*eps^3*Nf*x^3 - 29069084*eps^4*Nf*x^3 + 
        6480*x^4 - 3888*eps*x^4 + 37584*eps^2*x^4 + 437400*eps^3*x^4 + 
        2571588*eps^4*x^4 + 10368*Nf*x^4 + 61344*eps*Nf*x^4 + 
        878112*eps^2*Nf*x^4 + 4996128*eps^3*Nf*x^4 + 24142352*eps^4*Nf*x^4 - 
        38880*eps^3*x^5 - 435456*eps^4*x^5 - 400032*eps^2*Nf*x^5 - 
        2840544*eps^3*Nf*x^5 - 14701632*eps^4*Nf*x^5 + 88128*eps^2*Nf*x^6 + 
        616896*eps^3*Nf*x^6 + 3172608*eps^4*Nf*x^6))/((-1 + x)^3*x^2) - 
     (((14*I)/9)*eps^3*(-6 - 111*eps + 36*eps*Nf + 6*x + 105*eps*x - 
        604*eps*Nf*x - 36*x^2 - 207*eps*x^2 + 48*Nf*x^2 + 2056*eps*Nf*x^2 - 
        42*x^3 - 81*eps*x^3 + 96*Nf*x^3 - 1676*eps*Nf*x^3 + 30*x^4 - 
        18*eps*x^4 + 48*Nf*x^4 + 284*eps*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) + 
   G[0, 1, 1, x]*(((I/648)*(5184 + 36288*eps + 190512*eps^2 + 797364*eps^3 + 
        3326994*eps^4 - 20736*Nf - 20736*eps*Nf - 50112*eps^2*Nf - 
        130608*eps^3*Nf - 326616*eps^4*Nf - 11664*x - 92016*eps*x - 
        571536*eps^2*x - 2353860*eps^3*x - 9293454*eps^4*x + 72576*Nf*x + 
        16416*eps*Nf*x - 48672*eps^2*Nf*x - 401808*eps^3*Nf*x - 
        2384456*eps^4*Nf*x + 5184*x^2 + 140616*eps*x^2 + 908172*eps^2*x^2 + 
        3166290*eps^3*x^2 + 9538155*eps^4*x^2 - 93312*Nf*x^2 + 
        162432*eps*Nf*x^2 + 904032*eps^2*Nf*x^2 + 3721944*eps^3*Nf*x^2 + 
        15459116*eps^4*Nf*x^2 + 10368*x^3 - 42120*eps*x^3 - 
        352188*eps^2*x^3 - 966330*eps^3*x^3 - 1217511*eps^4*x^3 + 
        51840*Nf*x^3 - 112320*eps*Nf*x^3 - 1112544*eps^2*Nf*x^3 - 
        5274888*eps^3*Nf*x^3 - 23252188*eps^4*Nf*x^3 - 6480*x^4 + 
        3888*eps*x^4 + 141264*eps^2*x^4 + 769176*eps^3*x^4 + 
        3362148*eps^4*x^4 - 10368*Nf*x^4 - 61344*eps*Nf*x^4 + 
        552672*eps^2*Nf*x^4 + 3920352*eps^3*Nf*x^4 + 20152336*eps^4*Nf*x^4 - 
        38880*eps^3*x^5 - 435456*eps^4*x^5 - 393120*eps^2*Nf*x^5 - 
        2711520*eps^3*Nf*x^5 - 13851840*eps^4*Nf*x^5 + 88128*eps^2*Nf*x^6 + 
        616896*eps^3*Nf*x^6 + 3172608*eps^4*Nf*x^6))/((-1 + x)^3*x^2) + 
     (((14*I)/9)*eps^3*(-24 - 168*eps + 96*Nf + 96*eps*Nf + 54*x + 
        426*eps*x - 336*Nf*x - 76*eps*Nf*x - 24*x^2 - 651*eps*x^2 + 
        432*Nf*x^2 - 752*eps*Nf*x^2 - 48*x^3 + 195*eps*x^3 - 240*Nf*x^3 + 
        520*eps*Nf*x^3 + 30*x^4 - 18*eps*x^4 + 48*Nf*x^4 + 284*eps*Nf*x^4)*
       Zeta[3])/((-1 + x)^3*x^2)) + 
   G[0, x]^3*(((I/972)*(-1296 + 3888*eps + 21060*eps^2 + 107892*eps^3 + 
        573480*eps^4 + 864*eps*Nf - 2016*eps^2*Nf - 26400*eps^3*Nf - 
        167504*eps^4*Nf - 648*eps*x - 12636*eps^2*x - 160056*eps^3*x - 
        1205523*eps^4*x + 1728*eps^2*Nf*x + 36360*eps^3*Nf*x + 
        333012*eps^4*Nf*x - 2592*x^2 - 9396*eps*x^2 - 20250*eps^2*x^2 - 
        23652*eps^3*x^2 + 73629*eps^4*x^2 + 3456*eps*Nf*x^2 + 
        4032*eps^2*Nf*x^2 - 56280*eps^3*Nf*x^2 - 588212*eps^4*Nf*x^2 + 
        1296*x^3 + 6804*eps*x^3 + 34506*eps^2*x^3 + 162648*eps^3*x^3 + 
        774036*eps^4*x^3 - 6048*eps*Nf*x^3 - 3168*eps^2*Nf*x^3 + 
        95520*eps^3*Nf*x^3 + 814064*eps^4*Nf*x^3 + 648*eps^2*x^4 + 
        810*eps^3*x^4 - 25920*eps^4*x^4 - 19872*eps^2*Nf*x^4 - 
        154080*eps^3*Nf*x^4 - 828480*eps^4*Nf*x^4 + 5184*eps^2*Nf*x^5 + 
        36288*eps^3*Nf*x^5 + 186624*eps^4*Nf*x^5))/((-1 + x)^3*x) + 
     ((I/108)*eps^2*(144 + 414*eps + 1944*eps^2 - 1152*Nf - 480*eps*Nf + 
        448*eps^2*Nf - 360*x - 738*eps*x - 693*eps^2*x + 4032*Nf*x - 
        2256*eps*Nf*x - 19216*eps^2*Nf*x + 2070*eps*x^2 + 8415*eps^2*x^2 - 
        5184*Nf*x^2 + 9792*eps*Nf*x^2 + 53520*eps^2*Nf*x^2 + 144*x^3 - 
        3312*eps*x^3 - 16434*eps^2*x^3 + 2880*Nf*x^3 - 10560*eps*Nf*x^3 - 
        59120*eps^2*Nf*x^3 - 72*x^4 + 1602*eps*x^4 + 9792*eps^2*x^4 - 
        576*Nf*x^4 + 3408*eps*Nf*x^4 + 30928*eps^2*Nf*x^4 - 
        8496*eps^2*Nf*x^5 + 2016*eps^2*Nf*x^6)*G[1, x]^2)/((-1 + x)^3*x^2) - 
     ((I/54)*eps^2*(-1530*eps - 10404*eps^2 + 672*eps*Nf + 3304*eps^2*Nf - 
        180*x + 2232*eps*x + 22599*eps^2*x - 5184*eps*Nf*x - 
        22584*eps^2*Nf*x - 2646*eps*x^2 - 24759*eps^2*x^2 + 
        11808*eps*Nf*x^2 + 51432*eps^2*Nf*x^2 - 360*x^3 - 1296*eps*x^3 - 
        6534*eps^2*x^3 - 10560*eps*Nf*x^3 - 52280*eps^2*Nf*x^3 + 180*x^4 + 
        396*eps*x^4 + 3564*eps^2*x^4 + 4032*eps*Nf*x^4 + 31536*eps^2*Nf*x^4 + 
        144*eps^2*x^5 - 10032*eps^2*Nf*x^5 + 2016*eps^2*Nf*x^6)*G[0, 1, x])/
      ((-1 + x)^3*x^2) + (((14*I)/27)*eps^3*(12 - 36*eps - 8*eps*Nf + 
        6*eps*x + 24*x^2 + 87*eps*x^2 - 32*eps*Nf*x^2 - 12*x^3 - 63*eps*x^3 + 
        56*eps*Nf*x^3)*Zeta[3])/((-1 + x)^3*x) + 
     G[1, x]*(((I/162)*eps*(1566*eps + 9936*eps^2 + 45522*eps^3 - 
          576*eps*Nf - 2832*eps^2*Nf - 11968*eps^3*Nf - 216*x - 2322*eps*x - 
          16605*eps^2*x - 71847*eps^3*x + 144*eps*Nf*x - 192*eps^2*Nf*x + 
          1024*eps^3*Nf*x + 4158*eps*x^2 + 26487*eps^2*x^2 + 
          106434*eps^3*x^2 + 3456*eps*Nf*x^2 + 13248*eps^2*Nf*x^2 + 
          38460*eps^3*Nf*x^2 - 432*x^3 - 6372*eps*x^3 - 28080*eps^2*x^3 - 
          114318*eps^3*x^3 - 4032*eps*Nf*x^3 - 17664*eps^2*Nf*x^3 - 
          55012*eps^3*Nf*x^3 + 216*x^4 + 3078*eps*x^4 + 13662*eps^2*x^4 + 
          55890*eps^3*x^4 + 720*eps*Nf*x^4 + 7248*eps^2*Nf*x^4 + 
          30896*eps^3*Nf*x^4 + 216*eps^2*x^5 + 1566*eps^3*x^5 - 
          2160*eps^2*Nf*x^5 - 17424*eps^3*Nf*x^5 + 864*eps^2*Nf*x^6 + 
          6048*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
       (((56*I)/9)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/((-1 + x)^3*x))) + 
   G[1, x]^2*(((-1/3888*I)*(11664 + 85536*eps + 275076*eps^2 + 442746*eps^3 - 
        1197261*eps^4 - 19440*eps*Nf - 112752*eps^2*Nf - 394632*eps^3*Nf - 
        899748*eps^4*Nf - 3888*x - 66096*eps*x + 13608*eps^2*x + 
        2112156*eps^3*x + 17627706*eps^4*x + 15552*Nf*x + 111456*eps*Nf*x + 
        390528*eps^2*Nf*x + 1105344*eps^3*Nf*x + 2216280*eps^4*Nf*x - 
        3888*x^2 + 101088*eps*x^2 + 768852*eps^2*x^2 + 4241322*eps^3*x^2 + 
        19754199*eps^4*x^2 - 36288*Nf*x^2 - 331344*eps*Nf*x^2 - 
        1233072*eps^2*Nf*x^2 - 3935688*eps^3*Nf*x^2 - 11473204*eps^4*Nf*x^2 - 
        3888*x^3 - 34992*eps*x^3 - 237168*eps^2*x^3 - 1564920*eps^3*x^3 - 
        8453484*eps^4*x^3 + 20736*Nf*x^3 + 257472*eps*Nf*x^3 + 
        957024*eps^2*Nf*x^3 + 2848992*eps^3*Nf*x^3 + 7320496*eps^4*Nf*x^3 - 
        11664*eps^2*x^4 - 163296*eps^3*x^4 - 1076976*eps^4*x^4 - 
        64800*eps*Nf*x^4 - 362016*eps^2*Nf*x^4 - 1661760*eps^3*Nf*x^4 - 
        7235328*eps^4*Nf*x^4 + 15552*eps*Nf*x^5 + 108864*eps^2*Nf*x^5 + 
        559872*eps^3*Nf*x^5 + 2550528*eps^4*Nf*x^5))/((-1 + x)^2*x^2) + 
     ((I/18)*eps^2*(648 + 1746*eps + 6075*eps^2 - 2304*Nf - 1104*eps*Nf - 
        64*eps^2*Nf - 1692*x - 7848*eps*x - 34929*eps^2*x + 8064*Nf*x - 
        2496*eps*Nf*x - 23432*eps^2*Nf*x + 648*x^2 + 7092*eps*x^2 + 
        44514*eps^2*x^2 - 10224*Nf*x^2 + 21864*eps*Nf*x^2 + 
        110288*eps^2*Nf*x^2 + 828*x^3 - 774*eps*x^3 - 24813*eps^2*x^3 + 
        6048*Nf*x^3 - 16848*eps*Nf*x^3 - 123000*eps^2*Nf*x^3 - 576*x^4 - 
        972*eps*x^4 + 7047*eps^2*x^4 - 1008*Nf*x^4 - 1128*eps*Nf*x^4 + 
        66472*eps^2*Nf*x^4 - 324*eps^2*x^5 - 35640*eps^2*Nf*x^5 + 
        7344*eps^2*Nf*x^6)*G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
     ((I/36)*eps^2*(936 + 4428*eps + 21618*eps^2 - 4032*Nf - 3216*eps*Nf - 
        5840*eps^2*Nf - 2268*x - 15840*eps*x - 88218*eps^2*x + 14112*Nf*x + 
        1752*eps*Nf*x - 16760*eps^2*Nf*x + 864*x^2 + 18882*eps*x^2 + 
        128007*eps^2*x^2 - 18144*Nf*x^2 + 28128*eps*Nf*x^2 + 
        158312*eps^2*Nf*x^2 + 1512*x^3 - 5850*eps*x^3 - 64593*eps^2*x^3 + 
        10080*Nf*x^3 - 20640*eps*Nf*x^3 - 193112*eps^2*Nf*x^3 - 972*x^4 - 
        684*eps*x^4 + 15174*eps^2*x^4 - 2016*Nf*x^4 - 6456*eps*Nf*x^4 + 
        106024*eps^2*Nf*x^4 - 1368*eps^2*x^5 - 61080*eps^2*Nf*x^5 + 
        12528*eps^2*Nf*x^6)*G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
     ((I/108)*eps^2*(-2376 - 7344*eps - 27684*eps^2 + 1728*Nf + 144*eps*Nf - 
        7320*eps^2*Nf + 7236*x + 22824*eps*x + 93960*eps^2*x - 6048*Nf*x + 
        3240*eps*Nf*x + 30816*eps^2*Nf*x - 3888*x^2 + 6966*eps*x^2 + 
        55449*eps^2*x^2 + 6912*Nf*x^2 - 6000*eps*Nf*x^2 - 
        45328*eps^2*Nf*x^2 - 1728*x^3 - 27810*eps*x^3 - 150021*eps^2*x^3 - 
        6048*Nf*x^3 + 16608*eps*Nf*x^3 + 27680*eps^2*Nf*x^3 + 1836*x^4 + 
        12708*eps*x^4 + 76896*eps^2*x^4 - 17016*eps*Nf*x^4 + 
        25496*eps^2*Nf*x^4 - 2160*eps^2*x^5 - 51720*eps^2*Nf*x^5 + 
        8784*eps^2*Nf*x^6)*Zeta[3])/((-1 + x)^3*x^2) + 
     G[0, 1, x]*(((I/216)*eps*(432 + 1080*eps - 7452*eps^2 - 14904*eps^3 + 
          10368*Nf + 3744*eps*Nf - 6432*eps^2*Nf - 22288*eps^3*Nf - 2808*x - 
          18576*eps*x - 96444*eps^2*x - 596376*eps^3*x - 36288*Nf*x + 
          11952*eps*Nf*x + 146064*eps^2*Nf*x + 527504*eps^3*Nf*x + 3456*x^2 + 
          7236*eps*x^2 + 61182*eps^2*x^2 + 420039*eps^3*x^2 + 46656*Nf*x^2 - 
          30528*eps*Nf*x^2 - 220944*eps^2*Nf*x^2 - 708716*eps^3*Nf*x^2 - 
          1296*x^3 + 26028*eps*x^3 + 88398*eps^2*x^3 + 361449*eps^3*x^3 - 
          25920*Nf*x^3 + 64512*eps*Nf*x^3 + 225456*eps^2*Nf*x^3 + 
          561460*eps^3*Nf*x^3 - 216*x^4 - 17928*eps*x^4 - 67500*eps^2*x^4 - 
          253260*eps^3*x^4 + 5184*Nf*x^4 - 49392*eps*Nf*x^4 - 
          102768*eps^2*Nf*x^4 - 93424*eps^3*Nf*x^4 - 1296*eps^2*x^5 - 
          12636*eps^3*x^5 - 52848*eps^2*Nf*x^5 - 331728*eps^3*Nf*x^5 + 
          7776*eps^2*Nf*x^6 + 54432*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
       (((14*I)/3)*eps^4*(2 + 48*Nf - 13*x - 168*Nf*x + 16*x^2 + 216*Nf*x^2 - 
          6*x^3 - 120*Nf*x^3 - x^4 + 24*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2))) + 
   G[0, x]^2*(((-1/3888*I)*(23328 + 112752*eps + 530712*eps^2 + 
        2746872*eps^3 + 13720752*eps^4 + 5184*Nf - 6912*eps*Nf - 
        117360*eps^2*Nf - 774192*eps^3*Nf - 4100864*eps^4*Nf + 7776*x - 
        58320*eps*x - 815508*eps^2*x - 6191154*eps^3*x - 36040059*eps^4*x - 
        22032*eps*Nf*x - 432*eps^2*Nf*x + 831096*eps^3*Nf*x + 
        7226196*eps^4*Nf*x - 11664*x^2 + 31104*eps*x^2 + 205092*eps^2*x^2 + 
        965682*eps^3*x^2 + 4261491*eps^4*x^2 + 15552*Nf*x^2 + 
        76464*eps*Nf*x^2 + 80784*eps^2*Nf*x^2 - 1209096*eps^3*Nf*x^2 - 
        11341572*eps^4*Nf*x^2 + 3888*x^3 + 66096*eps*x^3 + 474336*eps^2*x^3 + 
        2812968*eps^3*x^3 + 14415732*eps^4*x^3 - 20736*Nf*x^3 - 
        42336*eps*Nf*x^3 + 215424*eps^2*Nf*x^3 + 2655264*eps^3*Nf*x^3 + 
        17134256*eps^4*Nf*x^3 - 11664*eps^2*x^4 - 163296*eps^3*x^4 - 
        1076976*eps^4*x^4 - 59616*eps*Nf*x^4 - 508896*eps^2*Nf*x^4 - 
        2817216*eps^3*Nf*x^4 - 13168896*eps^4*Nf*x^4 + 15552*eps*Nf*x^5 + 
        108864*eps^2*Nf*x^5 + 559872*eps^3*Nf*x^5 + 2550528*eps^4*Nf*x^5))/
      ((-1 + x)^3*x) - ((I/108)*eps^2*(180 + 1134*eps + 6894*eps^2 - 
        1728*Nf - 1032*eps*Nf - 862*eps^2*Nf - 324*x - 2286*eps*x - 
        13041*eps^2*x + 6048*Nf*x - 408*eps*Nf*x - 14750*eps^2*Nf*x - 
        72*x^2 + 3096*eps*x^2 + 20034*eps^2*x^2 - 7776*Nf*x^2 + 
        7488*eps*Nf*x^2 + 46356*eps^2*Nf*x^2 + 396*x^3 - 3438*eps*x^3 - 
        19773*eps^2*x^3 + 4320*Nf*x^3 - 9480*eps*Nf*x^3 - 
        52100*eps^2*Nf*x^3 - 180*x^4 + 1638*eps*x^4 + 8694*eps^2*x^4 - 
        864*Nf*x^4 + 3432*eps*Nf*x^4 + 24968*eps^2*Nf*x^4 + 72*eps^2*x^5 - 
        3936*eps^2*Nf*x^5 + 1152*eps^2*Nf*x^6)*G[1, x]^3)/((-1 + x)^3*x^2) + 
     ((I/18)*eps^2*(-1926*eps - 13671*eps^2 + 936*eps*Nf + 4602*eps^2*Nf - 
        108*x + 2340*eps*x + 28647*eps^2*x - 5616*eps*Nf*x - 
        25662*eps^2*Nf*x - 90*eps*x^2 - 17991*eps^2*x^2 + 11232*eps*Nf*x^2 + 
        52572*eps^2*Nf*x^2 - 216*x^3 - 3276*eps*x^3 - 15993*eps^2*x^3 - 
        9672*eps*Nf*x^3 - 53404*eps^2*Nf*x^3 + 108*x^4 + 324*eps*x^4 + 
        4140*eps^2*x^4 + 3744*eps*Nf*x^4 + 33696*eps^2*Nf*x^4 - 
        10920*eps^2*Nf*x^5 + 1872*eps^2*Nf*x^6)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) + ((I/18)*eps^2*(-180 - 2286*eps - 16740*eps^2 + 
        2880*Nf + 2328*eps*Nf + 4426*eps^2*Nf + 252*x + 4896*eps*x + 
        44289*eps^2*x - 10080*Nf*x - 10800*eps*Nf*x - 27294*eps^2*Nf*x + 
        360*x^2 - 198*eps*x^2 - 29205*eps^2*x^2 + 12960*Nf*x^2 + 
        18720*eps*Nf*x^2 + 62064*eps^2*Nf*x^2 - 396*x^3 - 2304*eps*x^3 - 
        5058*eps^2*x^3 - 7200*Nf*x^3 - 13944*eps*Nf*x^3 - 
        66488*eps^2*Nf*x^3 + 108*x^4 - 108*eps*x^4 + 6228*eps^2*x^4 + 
        1440*Nf*x^4 + 4032*eps*Nf*x^4 + 45288*eps^2*Nf*x^4 - 
        20544*eps^2*Nf*x^5 + 4032*eps^2*Nf*x^6)*G[0, 1, 1, x])/
      ((-1 + x)^3*x^2) - (((2*I)/27)*eps^2*(162 + 756*eps + 1521*eps^2 - 
        1488*eps*Nf - 5000*eps^2*Nf + 1575*eps*x + 11880*eps^2*x + 
        4212*eps*Nf*x + 19815*eps^2*Nf*x + 324*x^2 + 1161*eps*x^2 + 
        4275*eps^2*x^2 - 4068*eps*Nf*x^2 - 24321*eps^2*Nf*x^2 - 162*x^3 - 
        1116*eps*x^3 - 3555*eps^2*x^3 + 552*eps*Nf*x^3 + 12422*eps^2*Nf*x^3 - 
        6882*eps^2*Nf*x^4 + 1908*eps^2*Nf*x^5)*Zeta[3])/((-1 + x)^3*x) + 
     G[1, x]^2*(((-1/216*I)*eps*(648 + 2484*eps + 12096*eps^2 + 41040*eps^3 - 
          3456*Nf - 1584*eps*Nf + 636*eps^2*Nf + 7120*eps^3*Nf - 1512*x - 
          5292*eps*x - 19062*eps^2*x - 8370*eps^3*x + 12096*Nf*x - 
          5904*eps*Nf*x - 53508*eps^2*Nf*x - 217292*eps^3*Nf*x + 432*x^2 + 
          8208*eps*x^2 + 38124*eps^2*x^2 + 47655*eps^3*x^2 - 15552*Nf*x^2 + 
          27648*eps*Nf*x^2 + 151272*eps^2*Nf*x^2 + 579468*eps^3*Nf*x^2 + 
          1080*x^3 - 7884*eps*x^3 - 44766*eps^2*x^3 - 150147*eps^3*x^3 + 
          8640*Nf*x^3 - 30384*eps*Nf*x^3 - 167208*eps^2*Nf*x^3 - 
          671020*eps^3*Nf*x^3 - 648*x^4 + 3348*eps*x^4 + 23976*eps^2*x^4 + 
          112536*eps^3*x^4 - 1728*Nf*x^4 + 10224*eps*Nf*x^4 + 
          86736*eps^2*Nf*x^4 + 427184*eps^3*Nf*x^4 - 1944*eps^3*x^5 - 
          21600*eps^2*Nf*x^5 - 157536*eps^3*Nf*x^5 + 5184*eps^2*Nf*x^6 + 
          36288*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
       (((14*I)/3)*eps^4*(-3 + 16*Nf + x - 24*Nf*x + 3*x^2 + 8*Nf*x^2)*
         Zeta[3])/((-1 + x)*x^2)) + G[0, 1, x]*
      (((I/54)*eps*(-1890*eps - 12609*eps^2 - 58644*eps^3 + 792*eps*Nf + 
          3894*eps^2*Nf + 16456*eps^3*Nf - 216*x + 2970*eps*x + 
          27675*eps^2*x + 143586*eps^3*x - 6480*eps*Nf*x - 27954*eps^2*Nf*x - 
          109482*eps^3*Nf*x - 4266*eps*x^2 - 34533*eps^2*x^2 - 
          195318*eps^3*x^2 + 15120*eps*Nf*x^2 + 65016*eps^2*Nf*x^2 + 
          259200*eps^3*Nf*x^2 - 432*x^3 - 486*eps*x^3 - 2538*eps^2*x^3 + 
          11070*eps^3*x^3 - 13608*eps*Nf*x^3 - 66096*eps^2*Nf*x^3 - 
          291564*eps^3*Nf*x^3 + 216*x^4 + 216*eps*x^4 + 3159*eps^2*x^4 + 
          19872*eps^3*x^4 + 5184*eps*Nf*x^4 + 39528*eps^2*Nf*x^4 + 
          211536*eps^3*Nf*x^4 + 108*eps^2*x^5 - 675*eps^3*x^5 - 
          12528*eps^2*Nf*x^5 - 89856*eps^3*Nf*x^5 + 2592*eps^2*Nf*x^6 + 
          18144*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
       (((56*I)/3)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/((-1 + x)^3*x)) + 
     G[1, x]*(((-1/648*I)*eps*(7128 + 45036*eps + 206064*eps^2 + 
          845316*eps^3 - 2592*Nf - 12744*eps*Nf - 53856*eps^2*Nf - 
          214104*eps^3*Nf - 7776*x - 57348*eps*x - 228744*eps^2*x - 
          669384*eps^3*x - 4320*Nf*x - 24264*eps*Nf*x - 87240*eps^2*Nf*x - 
          264440*eps^3*Nf*x + 18144*x^2 + 95256*eps*x^2 + 292410*eps^2*x^2 + 
          492561*eps^3*x^2 + 31104*Nf*x^2 + 124416*eps*Nf*x^2 + 
          416232*eps^2*Nf*x^2 + 1364724*eps^3*Nf*x^2 - 25920*x^3 - 
          113076*eps*x^3 - 445986*eps^2*x^3 - 1712421*eps^3*x^3 - 
          33696*Nf*x^3 - 149472*eps*Nf*x^3 - 520200*eps^2*Nf*x^3 - 
          1838820*eps^3*Nf*x^3 + 13608*x^4 + 70308*eps*x^4 + 
          309744*eps^2*x^4 + 1326456*eps^3*x^4 + 9504*Nf*x^4 + 
          72000*eps*Nf*x^4 + 321888*eps^2*Nf*x^4 + 1405616*eps^3*Nf*x^4 + 
          1296*eps*x^5 + 7452*eps^2*x^5 + 37584*eps^3*x^5 - 
          16416*eps*Nf*x^5 - 129312*eps^2*Nf*x^5 - 692736*eps^3*Nf*x^5 + 
          5184*eps*Nf*x^6 + 36288*eps^2*Nf*x^6 + 186624*eps^3*Nf*x^6))/
        ((-1 + x)^3*x^2) - ((I/18)*eps^2*(36 - 792*eps - 6642*eps^2 + 
          576*Nf + 792*eps*Nf + 2490*eps^2*Nf - 108*x + 1494*eps*x + 
          17334*eps^2*x - 2016*Nf*x - 3312*eps*Nf*x - 11694*eps^2*Nf*x + 
          216*x^2 + 1440*eps*x^2 - 5508*eps^2*x^2 + 2592*Nf*x^2 + 
          5040*eps*Nf*x^2 + 22404*eps^2*Nf*x^2 + 108*x^3 - 882*eps*x^3 - 
          2277*eps^2*x^3 - 1440*Nf*x^3 - 3432*eps*Nf*x^3 - 
          24164*eps^2*Nf*x^3 - 108*x^4 - 180*eps*x^4 + 3051*eps^2*x^4 + 
          288*Nf*x^4 + 576*eps*Nf*x^4 + 16560*eps^2*Nf*x^4 - 36*eps^2*x^5 - 
          8664*eps^2*Nf*x^5 + 1584*eps^2*Nf*x^6)*G[0, 1, x])/
        ((-1 + x)^3*x^2) + (((14*I)/9)*eps^4*(33 - 12*Nf - 36*x - 20*Nf*x + 
          84*x^2 + 144*Nf*x^2 - 120*x^3 - 156*Nf*x^3 + 63*x^4 + 44*Nf*x^4)*
         Zeta[3])/((-1 + x)^3*x^2))) - 
   ((I/90)*eps^2*(-8532 + 72000*eps + 282924*eps^2 + 31296*eps*Nf - 
      62848*eps^2*Nf + 35424*x + 216414*eps*x + 1012977*eps^2*x - 
      57600*Nf*x - 223872*eps*Nf*x + 306092*eps^2*Nf*x + 648*x^2 - 
      37674*eps*x^2 + 207891*eps^2*x^2 - 115200*Nf*x^2 + 264216*eps*Nf*x^2 - 
      455164*eps^2*Nf*x^2 - 9180*x^3 - 5220*eps*x^3 + 207648*eps^2*x^3 - 
      57600*Nf*x^3 - 170280*eps*Nf*x^3 + 321360*eps^2*Nf*x^3 + 
      1440*eps^2*x^4 - 658800*eps^2*Nf*x^4 + 171360*eps^2*Nf*x^5)*Zeta[5])/
    ((-1 + x)^3*x) + G[1, x]*
    (((I/23328)*(46656 + 116640*eps + 361584*eps^2 + 75816*eps^3 - 
        5799924*eps^4 - 45068238*eps^5 - 252056853*eps^6 + 31104*eps*Nf + 
        36288*eps^2*Nf - 30240*eps^3*Nf + 201456*eps^4*Nf + 
        4603560*eps^5*Nf + 37611004*eps^6*Nf - 93312*x - 186624*eps*x - 
        396576*eps^2*x + 2344464*eps^3*x + 26856360*eps^4*x + 
        172869228*eps^5*x + 913187682*eps^6*x - 62208*eps*Nf*x - 
        41472*eps^2*Nf*x - 618624*eps^3*Nf*x - 5350176*eps^4*Nf*x - 
        34231440*eps^5*Nf*x - 188350616*eps^6*Nf*x - 116640*eps*x^2 + 
        34992*eps^2*x^2 + 1008936*eps^3*x^2 + 7625340*eps^4*x^2 + 
        38871738*eps^5*x^2 + 172381527*eps^6*x^2 - 886464*eps^2*Nf*x^2 - 
        2371680*eps^3*Nf*x^2 - 2028240*eps^4*Nf*x^2 + 20154312*eps^5*Nf*x^2 + 
        180142956*eps^6*Nf*x^2 + 46656*x^3 + 186624*eps*x^3 + 
        279936*eps^2*x^3 - 349920*eps^3*x^3 - 8176464*eps^4*x^3 - 
        54838296*eps^5*x^3 - 284977764*eps^6*x^3 + 31104*eps*Nf*x^3 + 
        767232*eps^2*Nf*x^3 + 1413504*eps^3*Nf*x^3 - 3147840*eps^4*Nf*x^3 - 
        43163616*eps^5*Nf*x^3 - 272051792*eps^6*Nf*x^3 + 
        559872*eps^3*Nf*x^4 + 3981312*eps^4*Nf*x^4 + 19574784*eps^5*Nf*x^4 + 
        84464640*eps^6*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(252 - 846*eps - 8883*eps^2 + 864*Nf + 1248*eps*Nf + 
        4030*eps^2*Nf - 828*x + 828*eps*x + 19818*eps^2*x - 3024*Nf*x - 
        5472*eps*Nf*x - 19074*eps^2*Nf*x + 432*x^2 - 2340*eps*x^2 - 
        28224*eps^2*x^2 + 4464*Nf*x^2 + 10440*eps*Nf*x^2 + 
        39876*eps^2*Nf*x^2 + 72*x^3 + 2610*eps*x^3 + 10026*eps^2*x^3 - 
        1008*Nf*x^3 - 7560*eps*Nf*x^3 - 43644*eps^2*Nf*x^3 - 144*x^4 - 
        396*eps*x^4 + 4509*eps^2*x^4 + 1008*Nf*x^4 + 1296*eps*Nf*x^4 + 
        29664*eps^2*Nf*x^4 - 252*eps^2*x^5 - 13752*eps^2*Nf*x^5 + 
        2160*eps^2*Nf*x^6)*G[0, 1, x]^2)/((-1 + x)^3*x^2) - 
     ((I/9)*eps^2*(504 + 2646*eps + 12933*eps^2 - 2880*Nf - 1800*eps*Nf - 
        2244*eps^2*Nf - 1152*x - 9396*eps*x - 50436*eps^2*x + 10080*Nf*x + 
        552*eps*Nf*x - 12484*eps^2*Nf*x + 504*x^2 + 14706*eps*x^2 + 
        91836*eps^2*x^2 - 13392*Nf*x^2 + 15792*eps*Nf*x^2 + 
        87334*eps^2*Nf*x^2 + 972*x^3 - 6516*eps*x^3 - 51768*eps^2*x^3 + 
        6336*Nf*x^3 - 11976*eps*Nf*x^3 - 94690*eps^2*Nf*x^3 - 612*x^4 - 
        972*eps*x^4 + 4167*eps^2*x^4 - 1872*Nf*x^4 - 2472*eps*Nf*x^4 + 
        45956*eps^2*Nf*x^4 + 324*eps^2*x^5 - 29388*eps^2*Nf*x^5 + 
        6840*eps^2*Nf*x^6)*G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) - 
     ((I/9)*eps^2*(252 + 1980*eps + 10782*eps^2 - 2304*Nf - 1824*eps*Nf - 
        3604*eps^2*Nf - 504*x - 7272*eps*x - 44001*eps^2*x + 8064*Nf*x + 
        1752*eps*Nf*x - 4700*eps^2*Nf*x + 216*x^2 + 13356*eps*x^2 + 
        86328*eps^2*x^2 - 10944*Nf*x^2 + 12288*eps*Nf*x^2 + 
        73916*eps^2*Nf*x^2 + 612*x^3 - 7020*eps*x^3 - 49635*eps^2*x^3 + 
        4608*Nf*x^3 - 8064*eps*Nf*x^3 - 86628*eps^2*Nf*x^3 - 360*x^4 + 
        8082*eps^2*x^4 - 1728*Nf*x^4 - 4584*eps*Nf*x^4 + 44656*eps^2*Nf*x^4 - 
        216*eps^2*x^5 - 31104*eps^2*Nf*x^5 + 6912*eps^2*Nf*x^6)*
       G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
     ((I/18)*eps^2*(360 + 2844*eps + 15804*eps^2 - 4032*Nf - 3456*eps*Nf - 
        7020*eps^2*Nf - 540*x - 10296*eps*x - 67734*eps^2*x + 14112*Nf*x + 
        3192*eps*Nf*x - 10820*eps^2*Nf*x - 288*x^2 + 22266*eps*x^2 + 
        148743*eps^2*x^2 - 18144*Nf*x^2 + 25248*eps*Nf*x^2 + 
        148832*eps^2*Nf*x^2 + 936*x^3 - 12474*eps*x^3 - 87327*eps^2*x^3 + 
        10080*Nf*x^3 - 17520*eps*Nf*x^3 - 185872*eps^2*Nf*x^3 - 396*x^4 + 
        756*eps*x^4 + 19386*eps^2*x^4 - 2016*Nf*x^4 - 9336*eps*Nf*x^4 + 
        100264*eps^2*Nf*x^4 - 1512*eps^2*x^5 - 65640*eps^2*Nf*x^5 + 
        13968*eps^2*Nf*x^6)*G[0, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((I/324)*eps*(4320 - 9288*eps - 81540*eps^2 - 594162*eps^3 - 10368*Nf - 
        576*eps*Nf + 10992*eps^2*Nf + 100136*eps^3*Nf - 13608*x + 
        4968*eps*x + 156924*eps^2*x + 1690902*eps^3*x + 36288*Nf*x - 
        23760*eps*Nf*x - 134784*eps^2*Nf*x - 884520*eps^3*Nf*x + 3456*x^2 - 
        83916*eps*x^2 - 422226*eps^2*x^2 - 2894103*eps^3*x^2 - 41472*Nf*x^2 + 
        118944*eps*Nf*x^2 + 410208*eps^2*Nf*x^2 + 2243500*eps^3*Nf*x^2 + 
        432*x^3 + 38772*eps*x^3 - 62046*eps^2*x^3 - 146637*eps^3*x^3 + 
        36288*Nf*x^3 - 87840*eps*Nf*x^3 - 418848*eps^2*Nf*x^3 - 
        2804164*eps^3*Nf*x^3 - 1080*x^4 + 5400*eps*x^4 + 130248*eps^2*x^4 + 
        774684*eps^3*x^4 + 11376*eps*Nf*x^4 + 351888*eps^2*Nf*x^4 + 
        2671792*eps^3*Nf*x^4 - 19440*eps^3*x^5 - 178416*eps^2*Nf*x^5 - 
        1296144*eps^3*Nf*x^5 + 28512*eps^2*Nf*x^6 + 199584*eps^3*Nf*x^6)*
       Zeta[3])/((-1 + x)^3*x^2) - 
     (((28*I)/9)*eps^4*(13 - 48*Nf - 42*x + 168*Nf*x + 2*x^2 - 192*Nf*x^2 - 
        5*x^3 + 168*Nf*x^3 + 2*x^4)*Zeta[3]^2)/((-1 + x)^3*x^2) + 
     G[0, 0, 1, x]*(((-1/54*I)*eps*(-216 - 2916*eps - 26298*eps^2 - 
          109593*eps^3 + 6912*Nf + 4032*eps*Nf + 2220*eps^2*Nf + 
          8428*eps^3*Nf - 2052*eps*x + 8532*eps^2*x - 23571*eps^3*x - 
          24192*Nf*x - 2304*eps*Nf*x + 49548*eps^2*Nf*x + 158708*eps^3*Nf*x + 
          1728*x^2 + 9504*eps*x^2 + 27054*eps^2*x^2 + 96714*eps^3*x^2 + 
          30240*Nf*x^2 - 2880*eps*Nf*x^2 - 54372*eps^2*Nf*x^2 - 
          51872*eps^3*Nf*x^2 - 432*x^3 + 9072*eps*x^3 + 34992*eps^2*x^3 + 
          201096*eps^3*x^3 - 19008*Nf*x^3 + 27648*eps*Nf*x^3 + 
          55836*eps^2*Nf*x^3 - 107280*eps^3*Nf*x^3 - 216*x^4 - 9072*eps*x^4 - 
          21924*eps^2*x^4 - 65124*eps^3*x^4 + 2592*Nf*x^4 - 
          28224*eps*Nf*x^4 - 13848*eps^2*Nf*x^4 + 281360*eps^3*Nf*x^4 - 
          864*eps^2*x^5 - 12096*eps^3*x^5 - 57672*eps^2*Nf*x^5 - 
          382536*eps^3*Nf*x^5 + 9936*eps^2*Nf*x^6 + 69552*eps^3*Nf*x^6))/
        ((-1 + x)^3*x^2) + (((56*I)/3)*eps^4*(-1 + 32*Nf - 112*Nf*x + 8*x^2 + 
          140*Nf*x^2 - 2*x^3 - 88*Nf*x^3 - x^4 + 12*Nf*x^4)*Zeta[3])/
        ((-1 + x)^3*x^2)) + G[0, 1, 1, x]*
      (((-1/108*I)*eps*(-1080*eps - 16200*eps^2 - 50328*eps^3 + 10368*Nf + 
          3168*eps*Nf - 9264*eps^2*Nf - 26192*eps^3*Nf - 1512*x - 
          15336*eps*x - 87156*eps^2*x - 555012*eps^3*x - 36288*Nf*x + 
          13680*eps*Nf*x + 156288*eps^2*Nf*x + 529712*eps^3*Nf*x + 2592*x^2 - 
          5292*eps*x^2 + 3078*eps^2*x^2 + 121959*eps^3*x^2 + 46656*Nf*x^2 - 
          25344*eps*Nf*x^2 - 202944*eps^2*Nf*x^2 - 576332*eps^3*Nf*x^2 - 
          1728*x^3 + 30996*eps*x^3 + 102006*eps^2*x^3 + 459081*eps^3*x^3 - 
          25920*Nf*x^3 + 63936*eps*Nf*x^3 + 195840*eps^2*Nf*x^3 + 
          343284*eps^3*Nf*x^3 + 216*x^4 - 14904*eps*x^4 - 49896*eps^2*x^4 - 
          179388*eps^3*x^4 + 5184*Nf*x^4 - 52848*eps*Nf*x^4 - 
          74256*eps^2*Nf*x^4 + 128336*eps^3*Nf*x^4 - 1728*eps^2*x^5 - 
          17712*eps^3*x^5 - 68688*eps^2*Nf*x^5 - 435888*eps^3*Nf*x^5 + 
          9504*eps^2*Nf*x^6 + 66528*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
       (((28*I)/3)*eps^4*(48*Nf - 7*x - 168*Nf*x + 12*x^2 + 216*Nf*x^2 - 
          8*x^3 - 120*Nf*x^3 + x^4 + 24*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) + 
     G[0, 1, x]*(((-1/648*I)*(5184 + 27216*eps + 130248*eps^2 + 
          522612*eps^3 + 2210490*eps^4 - 20736*Nf - 15552*eps*Nf - 
          24624*eps^2*Nf - 47088*eps^3*Nf - 106344*eps^4*Nf - 11664*x - 
          84240*eps*x - 443232*eps^2*x - 1720116*eps^3*x - 6895206*eps^4*x + 
          72576*Nf*x - 9504*eps*Nf*x - 164880*eps^2*Nf*x - 
          727248*eps^3*Nf*x - 3001448*eps^4*Nf*x + 5184*x^2 + 
          104328*eps*x^2 + 615924*eps^2*x^2 + 2023218*eps^3*x^2 + 
          6016923*eps^4*x^2 - 93312*Nf*x^2 + 188352*eps*Nf*x^2 + 
          986544*eps^2*Nf*x^2 + 3775224*eps^3*Nf*x^2 + 14438828*eps^4*Nf*
           x^2 + 10368*x^3 - 30456*eps*x^3 - 275724*eps^2*x^3 - 
          874314*eps^3*x^3 - 1925775*eps^4*x^3 + 51840*Nf*x^3 - 
          155520*eps*Nf*x^3 - 1127952*eps^2*Nf*x^3 - 4822920*eps^3*Nf*x^3 - 
          19724268*eps^4*Nf*x^3 - 6480*x^4 - 3888*eps*x^4 + 69984*eps^2*x^4 + 
          438696*eps^3*x^4 + 1937196*eps^4*x^4 - 10368*Nf*x^4 - 
          9504*eps*Nf*x^4 + 550080*eps^2*Nf*x^4 + 3324192*eps^3*Nf*x^4 + 
          16074256*eps^4*Nf*x^4 - 23328*eps^3*x^5 - 233280*eps^4*x^5 - 
          279936*eps^2*Nf*x^5 - 1944000*eps^3*Nf*x^5 - 9953280*eps^4*Nf*x^5 + 
          62208*eps^2*Nf*x^6 + 435456*eps^3*Nf*x^6 + 2239488*eps^4*Nf*x^6))/
        ((-1 + x)^3*x^2) - (((14*I)/9)*eps^3*(-24 - 126*eps + 96*Nf + 
          72*eps*Nf + 54*x + 390*eps*x - 336*Nf*x + 44*eps*Nf*x - 24*x^2 - 
          483*eps*x^2 + 432*Nf*x^2 - 872*eps*Nf*x^2 - 48*x^3 + 141*eps*x^3 - 
          240*Nf*x^3 + 720*eps*Nf*x^3 + 30*x^4 + 18*eps*x^4 + 48*Nf*x^4 + 
          44*eps*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) - 
     (((62*I)/15)*eps^3*(-6 - 15*eps - 4*eps*Nf + 6*x + 9*eps*x + 
        4*eps*Nf*x + 6*x^2 + 24*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)*x^2)) + G[0, 1, x]*
    (((-1/3888*I)*(7776 + 50544*eps + 281880*eps^2 + 1062396*eps^3 + 
        3306258*eps^4 + 8965971*eps^5 - 5184*eps*Nf - 29376*eps^2*Nf - 
        142704*eps^3*Nf - 527352*eps^4*Nf - 1555876*eps^5*Nf - 15552*x + 
        3888*eps*x + 64152*eps^2*x + 1412316*eps^3*x + 12017322*eps^4*x + 
        72648495*eps^5*x - 72576*eps*Nf*x - 468288*eps^2*Nf*x - 
        2076048*eps^3*Nf*x - 7964472*eps^4*Nf*x - 29057876*eps^5*Nf*x + 
        15552*x^2 + 85536*eps*x^2 + 260496*eps^2*x^2 - 499608*eps^3*x^2 - 
        9862884*eps^4*x^2 - 70019478*eps^5*x^2 + 134784*eps*Nf*x^2 + 
        634176*eps^2*Nf*x^2 + 2892960*eps^3*Nf*x^2 + 11528112*eps^4*Nf*x^2 + 
        43499720*eps^5*Nf*x^2 + 23328*x^3 - 108864*eps*x^3 - 
        544320*eps^2*x^3 - 2379456*eps^3*x^3 - 10929168*eps^4*x^3 - 
        47256696*eps^5*x^3 - 243648*eps*Nf*x^3 - 815616*eps^2*Nf*x^3 - 
        3379392*eps^3*Nf*x^3 - 13636992*eps^4*Nf*x^3 - 
        53811104*eps^5*Nf*x^3 - 15552*x^4 + 62208*eps*x^4 + 
        466560*eps^2*x^4 + 2286144*eps^3*x^4 + 11150784*eps^4*x^4 + 
        51064992*eps^5*x^4 + 176256*eps*Nf*x^4 + 584064*eps^2*Nf*x^4 + 
        2307456*eps^3*Nf*x^4 + 9231360*eps^4*Nf*x^4 + 36304384*eps^5*Nf*x^4 + 
        41472*eps^2*Nf*x^5 + 110592*eps^3*Nf*x^5 + 301824*eps^4*Nf*x^5 + 
        1445376*eps^5*Nf*x^5))/(eps*(-1 + x)^3*x^2) + 
     ((I/9)*eps^2*(360 + 3078*eps + 21186*eps^2 - 4032*Nf - 3072*eps*Nf - 
        5276*eps^2*Nf - 828*x - 5382*eps*x - 51273*eps^2*x + 14112*Nf*x + 
        14256*eps*Nf*x + 31068*eps^2*Nf*x + 648*x^2 + 8370*eps*x^2 + 
        72288*eps^2*x^2 - 20016*Nf*x^2 - 26928*eps*Nf*x^2 - 
        60018*eps^2*Nf*x^2 + 828*x^3 + 846*eps*x^3 + 5121*eps^2*x^3 + 
        6336*Nf*x^3 + 23424*eps*Nf*x^3 + 58606*eps^2*Nf*x^3 - 576*x^4 + 
        72*eps*x^4 + 1782*eps^2*x^4 - 3888*Nf*x^4 - 10656*eps*Nf*x^4 - 
        38484*eps^2*Nf*x^4 + 144*eps^2*x^5 + 2028*eps^2*Nf*x^5 + 
        648*eps^2*Nf*x^6)*G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
     ((I/9)*eps^2*(-36 - 3816*eps - 29376*eps^2 + 4608*Nf + 4200*eps*Nf + 
        9418*eps^2*Nf - 252*x + 7128*eps*x + 74097*eps^2*x - 16128*Nf*x - 
        18792*eps*Nf*x - 49278*eps^2*Nf*x - 11430*eps*x^2 - 
        104472*eps^2*x^2 + 22896*Nf*x^2 + 34272*eps*Nf*x^2 + 
        95478*eps^2*Nf*x^2 - 720*x^3 + 3870*eps*x^3 + 19773*eps^2*x^3 - 
        7200*Nf*x^3 - 28032*eps*Nf*x^3 - 98314*eps^2*Nf*x^3 + 360*x^4 - 
        504*eps*x^4 + 4212*eps^2*x^4 + 4464*Nf*x^4 + 10224*eps*Nf*x^4 + 
        65124*eps^2*Nf*x^4 - 360*eps^2*x^5 - 18516*eps^2*Nf*x^5 + 
        2376*eps^2*Nf*x^6)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((I/27)*eps^2*(360 - 1224*eps - 12033*eps^2 + 1728*Nf + 1920*eps*Nf + 
        5426*eps^2*Nf - 1044*x + 7524*eps*x + 75519*eps^2*x - 6048*Nf*x - 
        13656*eps*Nf*x - 66038*eps^2*Nf*x + 504*x^2 - 4734*eps*x^2 - 
        74718*eps^2*x^2 + 9072*Nf*x^2 + 24528*eps*Nf*x^2 + 
        111482*eps^2*Nf*x^2 + 324*x^3 - 11034*eps*x^3 - 54576*eps^2*x^3 - 
        1728*Nf*x^3 - 27336*eps*Nf*x^3 - 144062*eps^2*Nf*x^3 - 288*x^4 + 
        10224*eps*x^4 + 66528*eps^2*x^4 + 2160*Nf*x^4 + 14064*eps*Nf*x^4 + 
        109996*eps^2*Nf*x^4 - 1080*eps^2*x^5 - 21660*eps^2*Nf*x^5 + 
        1944*eps^2*Nf*x^6)*Zeta[3])/((-1 + x)^3*x^2) - 
     (((124*I)/5)*eps^4*(1 + x)*(-1 + 3*x - 5*x^2 + 2*x^3)*Zeta[5])/
      ((-1 + x)^3*x^2)) + 
   G[0, x]*(((-1/23328*I)*(-46656 - 139968*eps - 559872*eps^2 - 
        2309472*eps^3 - 11617344*eps^4 - 58646592*eps^5 - 282595392*eps^6 - 
        31104*eps*Nf + 10368*eps^2*Nf + 457920*eps^3*Nf + 3260160*eps^4*Nf + 
        17880960*eps^5*Nf + 87472256*eps^6*Nf - 69984*eps*x + 
        408240*eps^2*x + 4834728*eps^3*x + 34720812*eps^4*x + 
        196189938*eps^5*x + 980174763*eps^6*x + 326592*eps^2*Nf*x + 
        1314144*eps^3*Nf*x + 2015280*eps^4*Nf*x - 10019160*eps^5*Nf*x - 
        114500484*eps^6*Nf*x - 93312*x^2 - 163296*eps*x^2 - 
        734832*eps^2*x^2 - 1312200*eps^3*x^2 - 55404*eps^4*x^2 + 
        15499998*eps^5*x^2 + 104291469*eps^6*x^2 - 62208*eps*Nf*x^2 - 
        772416*eps^2*Nf*x^2 - 2995488*eps^3*Nf*x^2 - 6666480*eps^4*Nf*x^2 + 
        1117464*eps^5*Nf*x^2 + 115945444*eps^6*Nf*x^2 + 46656*x^3 + 
        186624*eps*x^3 + 373248*eps^2*x^3 - 209952*eps^3*x^3 - 
        7220016*eps^4*x^3 - 50604264*eps^5*x^3 - 269108892*eps^6*x^3 + 
        31104*eps*Nf*x^3 + 393984*eps^2*Nf*x^3 + 853632*eps^3*Nf*x^3 - 
        2556864*eps^4*Nf*x^3 - 35786784*eps^5*Nf*x^3 - 
        237935024*eps^6*Nf*x^3 + 559872*eps^3*Nf*x^4 + 3981312*eps^4*Nf*x^4 + 
        19574784*eps^5*Nf*x^4 + 84464640*eps^6*Nf*x^4))/
      (eps^2*(-1 + x)^3*x) + ((I/432)*eps^2*(720 + 2880*eps + 14436*eps^2 - 
        4032*Nf - 1920*eps*Nf + 388*eps^2*Nf - 1620*x - 7236*eps*x - 
        31122*eps^2*x + 14112*Nf*x - 3144*eps*Nf*x - 44372*eps^2*Nf*x + 
        432*x^2 + 9378*eps*x^2 + 51399*eps^2*x^2 - 18144*Nf*x^2 + 
        21024*eps*Nf*x^2 + 126240*eps^2*Nf*x^2 + 1296*x^3 - 7254*eps*x^3 - 
        47259*eps^2*x^3 + 10080*Nf*x^3 - 24816*eps*Nf*x^3 - 
        139472*eps^2*Nf*x^3 - 756*x^4 + 2448*eps*x^4 + 17370*eps^2*x^4 - 
        2016*Nf*x^4 + 8904*eps*Nf*x^4 + 70184*eps^2*Nf*x^4 + 216*eps^2*x^5 - 
        14376*eps^2*Nf*x^5 + 3600*eps^2*Nf*x^6)*G[1, x]^4)/((-1 + x)^3*x^2) - 
     ((I/18)*eps^2*(144 + 666*eps + 4014*eps^2 - 864*Nf - 528*eps*Nf - 
        490*eps^2*Nf - 396*x - 936*eps*x - 8586*eps^2*x + 3024*Nf*x + 
        2160*eps*Nf*x + 2886*eps^2*Nf*x + 72*x^2 + 720*eps*x^2 + 
        9990*eps^2*x^2 - 3888*Nf*x^2 - 3384*eps*Nf*x^2 - 5724*eps^2*Nf*x^2 + 
        108*x^3 + 918*eps*x^3 + 3933*eps^2*x^3 + 2160*Nf*x^3 + 
        2664*eps*Nf*x^3 + 5268*eps^2*Nf*x^3 - 72*x^4 - 36*eps*x^4 + 
        297*eps^2*x^4 - 432*Nf*x^4 - 1728*eps*Nf*x^4 - 5184*eps^2*Nf*x^4 + 
        36*eps^2*x^5 - 792*eps^2*Nf*x^5 + 432*eps^2*Nf*x^6)*G[0, 1, x]^2)/
      ((-1 + x)^3*x^2) - (I*eps^2*(-274*eps - 2014*eps^2 + 144*eps*Nf + 
        708*eps^2*Nf + 20*x + 348*eps*x + 4427*eps^2*x - 864*eps*Nf*x - 
        3948*eps^2*Nf*x + 378*eps*x^2 - 1151*eps^2*x^2 + 1728*eps*Nf*x^2 + 
        8088*eps^2*Nf*x^2 + 40*x^3 - 556*eps*x^3 - 2822*eps^2*x^3 - 
        1488*eps*Nf*x^3 - 8216*eps^2*Nf*x^3 - 20*x^4 - 44*eps*x^4 + 
        418*eps^2*x^4 + 576*eps*Nf*x^4 + 5184*eps^2*Nf*x^4 + 8*eps^2*x^5 - 
        1680*eps^2*Nf*x^5 + 288*eps^2*Nf*x^6)*G[0, 0, 0, 1, x])/
      ((-1 + x)^3*x^2) - ((I/9)*eps^2*(-360 - 3276*eps - 24120*eps^2 + 
        4320*Nf + 3408*eps*Nf + 6226*eps^2*Nf + 1008*x + 5580*eps*x + 
        59013*eps^2*x - 15120*Nf*x - 15408*eps*Nf*x - 36894*eps^2*Nf*x + 
        360*x^2 + 3978*eps*x^2 - 24237*eps^2*x^2 + 19440*Nf*x^2 + 
        26136*eps*Nf*x^2 + 80556*eps^2*Nf*x^2 + 36*x^3 - 6066*eps*x^3 - 
        24939*eps^2*x^3 - 10800*Nf*x^3 - 19848*eps*Nf*x^3 - 
        84356*eps^2*Nf*x^3 - 108*x^4 - 1080*eps*x^4 + 3285*eps^2*x^4 + 
        2160*Nf*x^4 + 7488*eps*Nf*x^4 + 59904*eps^2*Nf*x^4 - 108*eps^2*x^5 - 
        21192*eps^2*Nf*x^5 + 3600*eps^2*Nf*x^6)*G[0, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) - ((I/9)*eps^2*(-360 - 4950*eps - 35280*eps^2 + 
        5184*Nf + 4464*eps*Nf + 9312*eps^2*Nf + 720*x + 10764*eps*x + 
        93753*eps^2*x - 18144*Nf*x - 19296*eps*Nf*x - 50160*eps^2*Nf*x + 
        576*x^2 - 2052*eps*x^2 - 69867*eps^2*x^2 + 23328*Nf*x^2 + 
        31176*eps*Nf*x^2 + 105726*eps^2*Nf*x^2 - 432*x^3 - 1818*eps*x^3 + 
        5436*eps^2*x^3 - 12960*Nf*x^3 - 22344*eps*Nf*x^3 - 
        113458*eps^2*Nf*x^3 + 72*x^4 - 468*eps*x^4 + 11538*eps^2*x^4 + 
        2592*Nf*x^4 + 6336*eps*Nf*x^4 + 79884*eps^2*Nf*x^4 - 288*eps^2*x^5 - 
        36516*eps^2*Nf*x^5 + 6696*eps^2*Nf*x^6)*G[0, 1, 1, 1, x])/
      ((-1 + x)^3*x^2) + (((2*I)/81)*eps*(-378 + 2268*eps + 6723*eps^2 + 
        26406*eps^3 - 4464*eps*Nf - 15576*eps^2*Nf - 49525*eps^3*Nf + 
        4293*eps*x + 36720*eps^2*x + 156438*eps^3*x + 12636*eps*Nf*x + 
        63045*eps^2*Nf*x + 247770*eps^3*Nf*x - 756*x^2 - 837*eps*x^2 + 
        2673*eps^2*x^2 + 99630*eps^3*x^2 - 11628*eps*Nf*x^2 - 
        78771*eps^2*Nf*x^2 - 362942*eps^3*Nf*x^2 + 378*x^3 + 540*eps*x^3 + 
        3591*eps^2*x^3 + 9477*eps^3*x^3 - 72*eps*Nf*x^3 + 
        39858*eps^2*Nf*x^3 + 247468*eps^3*Nf*x^3 - 4860*eps^3*x^4 - 
        27270*eps^2*Nf*x^4 - 184014*eps^3*Nf*x^4 + 7452*eps^2*Nf*x^5 + 
        52164*eps^3*Nf*x^5)*Zeta[3])/((-1 + x)^3*x) - 
     (((196*I)/9)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3]^2)/((-1 + x)^3*x) + 
     G[0, 0, 1, x]*(((-1/27*I)*eps*(-2322*eps - 16173*eps^2 - 76140*eps^3 + 
          1080*eps*Nf + 5310*eps^2*Nf + 22440*eps^3*Nf - 324*x + 2700*eps*x + 
          32805*eps^2*x + 175122*eps^3*x - 6480*eps*Nf*x - 29610*eps^2*Nf*x - 
          122430*eps^3*Nf*x - 1998*eps*x^2 - 28485*eps^2*x^2 - 
          171882*eps^3*x^2 + 12960*eps*Nf*x^2 + 60660*eps^2*Nf*x^2 + 
          262200*eps^3*Nf*x^2 - 648*x^3 - 3780*eps*x^3 - 17955*eps^2*x^3 - 
          55350*eps^3*x^3 - 11160*eps*Nf*x^3 - 61620*eps^2*Nf*x^3 - 
          295780*eps^3*Nf*x^3 + 324*x^4 + 972*eps*x^4 + 6372*eps^2*x^4 + 
          27810*eps^3*x^4 + 4320*eps*Nf*x^4 + 38880*eps^2*Nf*x^4 + 
          220320*eps^3*Nf*x^4 - 810*eps^3*x^5 - 12600*eps^2*Nf*x^5 - 
          88680*eps^3*Nf*x^5 + 2160*eps^2*Nf*x^6 + 15120*eps^3*Nf*x^6))/
        ((-1 + x)^3*x^2) + ((56*I)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[3])/
        ((-1 + x)^3*x)) + G[0, 1, 1, x]*
      (((-1/27*I)*eps*(-540 - 4212*eps - 27108*eps^2 - 112860*eps^3 + 
          4320*Nf + 3240*eps*Nf + 5400*eps^2*Nf + 17280*eps^3*Nf + 864*x + 
          9342*eps*x + 70983*eps^2*x + 304101*eps^3*x - 15120*Nf*x - 
          14688*eps*Nf*x - 33840*eps^2*Nf*x - 127590*eps^3*Nf*x - 
          5724*eps*x^2 - 65259*eps^2*x^2 - 338634*eps^3*x^2 + 19440*Nf*x^2 + 
          25056*eps*Nf*x^2 + 77742*eps^2*Nf*x^2 + 337380*eps^3*Nf*x^2 - 
          1512*x^3 - 3834*eps*x^3 - 5616*eps^2*x^3 + 27648*eps^3*x^3 - 
          10800*Nf*x^3 - 18504*eps*Nf*x^3 - 83418*eps^2*Nf*x^3 - 
          423172*eps^3*Nf*x^3 + 756*x^4 + 1620*eps*x^4 + 12582*eps^2*x^4 + 
          62802*eps^3*x^4 + 2160*Nf*x^4 + 5616*eps*Nf*x^4 + 
          57996*eps^2*Nf*x^4 + 347688*eps^3*Nf*x^4 - 3240*eps^3*x^5 - 
          25668*eps^2*Nf*x^5 - 177204*eps^3*Nf*x^5 + 4968*eps^2*Nf*x^6 + 
          34776*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
       (((56*I)/3)*eps^4*(-5 + 40*Nf + 8*x - 140*Nf*x + 180*Nf*x^2 - 14*x^3 - 
          100*Nf*x^3 + 7*x^4 + 20*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) + 
     G[1, x]^3*(((I/648)*eps*(864 + 4320*eps + 28296*eps^2 + 101736*eps^3 - 
          10368*Nf - 5760*eps*Nf - 3048*eps^2*Nf + 416*eps^3*Nf - 1080*x - 
          7128*eps*x - 44172*eps^2*x - 50436*eps^3*x + 36288*Nf*x - 
          5040*eps*Nf*x - 100344*eps^2*Nf*x - 404504*eps^3*Nf*x - 864*x^2 + 
          8748*eps*x^2 + 61290*eps^2*x^2 + 58401*eps^3*x^2 - 46656*Nf*x^2 + 
          50112*eps*Nf*x^2 + 302400*eps^2*Nf*x^2 + 1112796*eps^3*Nf*x^2 + 
          2592*x^3 - 12420*eps*x^3 - 73602*eps^2*x^3 - 241569*eps^3*x^3 + 
          25920*Nf*x^3 - 61344*eps*Nf*x^3 - 337248*eps^2*Nf*x^3 - 
          1264980*eps^3*Nf*x^3 - 1080*x^4 + 7776*eps*x^4 + 45036*eps^2*x^4 + 
          201852*eps^3*x^4 - 5184*Nf*x^4 + 22320*eps*Nf*x^4 + 
          165360*eps^2*Nf*x^4 + 739376*eps^3*Nf*x^4 - 432*eps^2*x^5 - 
          5724*eps^3*x^5 - 28656*eps^2*Nf*x^5 - 214224*eps^3*Nf*x^5 + 
          7776*eps^2*Nf*x^6 + 54432*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
       (((14*I)/9)*eps^4*(-4 + 48*Nf + 5*x - 168*Nf*x + 4*x^2 + 216*Nf*x^2 - 
          12*x^3 - 120*Nf*x^3 + 5*x^4 + 24*Nf*x^4)*Zeta[3])/
        ((-1 + x)^3*x^2)) + G[0, 1, x]*
      (((-1/81*I)*eps*(-2106 - 13932*eps - 64638*eps^2 - 266652*eps^3 + 
          864*Nf + 4248*eps*Nf + 17952*eps^2*Nf + 71368*eps^3*Nf + 3888*x + 
          32481*eps*x + 165159*eps^2*x + 698058*eps^3*x - 7776*Nf*x - 
          33048*eps*Nf*x - 127494*eps^2*Nf*x - 482922*eps^3*Nf*x - 4536*x^2 - 
          38475*eps*x^2 - 222426*eps^2*x^2 - 1032993*eps^3*x^2 + 
          18792*Nf*x^2 + 79326*eps*Nf*x^2 + 310140*eps^2*Nf*x^2 + 
          1196040*eps^3*Nf*x^2 + 1458*x^3 + 6480*eps*x^3 + 52164*eps^2*x^3 + 
          286416*eps^3*x^3 - 17064*Nf*x^3 - 80658*eps*Nf*x^3 - 
          348612*eps^2*Nf*x^3 - 1447786*eps^3*Nf*x^3 - 972*x^4 - 
          486*eps*x^4 + 10530*eps^2*x^4 + 95661*eps^3*x^4 + 6480*Nf*x^4 + 
          47628*eps*Nf*x^4 + 251208*eps^2*Nf*x^4 + 1153728*eps^3*Nf*x^4 - 
          1944*eps^2*x^5 - 25272*eps^3*x^5 - 15012*eps*Nf*x^5 - 
          108180*eps^2*Nf*x^5 - 562440*eps^3*Nf*x^5 + 3240*eps*Nf*x^6 + 
          22680*eps^2*Nf*x^6 + 116640*eps^3*Nf*x^6))/((-1 + x)^3*x^2) + 
       (((28*I)/9)*eps^4*(-39 + 16*Nf + 72*x - 144*Nf*x - 84*x^2 + 
          348*Nf*x^2 + 27*x^3 - 316*Nf*x^3 - 18*x^4 + 120*Nf*x^4)*Zeta[3])/
        ((-1 + x)^3*x^2)) + G[1, x]^2*
      (((I/1296)*(5184 + 23328*eps + 114048*eps^2 + 421200*eps^3 + 
          1562976*eps^4 - 20736*Nf - 10368*eps*Nf - 432*eps^2*Nf + 
          24768*eps^3*Nf + 80880*eps^4*Nf - 11664*x - 53136*eps*x - 
          223560*eps^2*x - 511272*eps^3*x - 781488*eps^4*x + 72576*Nf*x - 
          30240*eps*Nf*x - 296208*eps^2*Nf*x - 1196688*eps^3*Nf*x - 
          4281440*eps^4*Nf*x + 5184*x^2 + 70632*eps*x^2 + 349596*eps^2*x^2 + 
          853254*eps^3*x^2 + 1295757*eps^4*x^2 - 93312*Nf*x^2 + 
          155520*eps*Nf*x^2 + 851904*eps^2*Nf*x^2 + 3218472*eps^3*Nf*x^2 + 
          11579988*eps^4*Nf*x^2 + 10368*x^3 - 48600*eps*x^3 - 
          317196*eps^2*x^3 - 1226502*eps^3*x^3 - 4566213*eps^4*x^3 + 
          51840*Nf*x^3 - 174528*eps*Nf*x^3 - 942336*eps^2*Nf*x^3 - 
          3696504*eps^3*Nf*x^3 - 13963636*eps^4*Nf*x^3 - 6480*x^4 + 
          15552*eps*x^4 + 131544*eps^2*x^4 + 630504*eps^3*x^4 + 
          2767284*eps^4*x^4 - 10368*Nf*x^4 + 61344*eps*Nf*x^4 + 
          484128*eps^2*Nf*x^4 + 2307360*eps^3*Nf*x^4 + 9948848*eps^4*Nf*x^4 + 
          2592*eps^2*x^5 + 11016*eps^3*x^5 + 51840*eps^4*x^5 - 
          106272*eps^2*Nf*x^5 - 781920*eps^3*Nf*x^5 - 4080960*eps^4*Nf*x^5 + 
          25920*eps^2*Nf*x^6 + 181440*eps^3*Nf*x^6 + 933120*eps^4*Nf*x^6))/
        ((-1 + x)^3*x^2) - ((I/6)*eps^2*(24 - 246*eps - 1806*eps^2 - 96*Nf + 
          96*eps*Nf + 706*eps^2*Nf - 60*x + 408*eps*x + 4170*eps^2*x + 
          336*Nf*x - 816*eps*Nf*x - 4382*eps^2*Nf*x + 24*x^2 - 336*eps*x^2 - 
          4038*eps^2*x^2 - 432*Nf*x^2 + 1896*eps*Nf*x^2 + 9572*eps^2*Nf*x^2 + 
          36*x^3 + 222*eps*x^3 + 1005*eps^2*x^3 + 240*Nf*x^3 - 
          1704*eps*Nf*x^3 - 9788*eps^2*Nf*x^3 - 24*x^4 - 132*eps*x^4 + 
          165*eps^2*x^4 - 48*Nf*x^4 + 576*eps*Nf*x^4 + 5808*eps^2*Nf*x^4 - 
          12*eps^2*x^5 - 2136*eps^2*Nf*x^5 + 432*eps^2*Nf*x^6)*G[0, 1, x])/
        ((-1 + x)^3*x^2) - (((7*I)/9)*eps^3*(24 + 108*eps - 96*Nf - 
          48*eps*Nf - 54*x - 246*eps*x + 336*Nf*x - 140*eps*Nf*x + 24*x^2 + 
          327*eps*x^2 - 432*Nf*x^2 + 720*eps*Nf*x^2 + 48*x^3 - 225*eps*x^3 + 
          240*Nf*x^3 - 808*eps*Nf*x^3 - 30*x^4 + 72*eps*x^4 - 48*Nf*x^4 + 
          284*eps*Nf*x^4)*Zeta[3])/((-1 + x)^3*x^2)) + 
     (((62*I)/15)*eps^3*(-6 - 18*eps - 4*eps*Nf - 9*eps*x - 12*x^2 - 
        21*eps*x^2 - 8*eps*Nf*x^2 + 6*x^3 + 24*eps*x^3 + 4*eps*Nf*x^3)*
       Zeta[5])/((-1 + x)^3*x) + 
     G[1, x]*(((I/3888)*(23328*eps + 159408*eps^2 + 746496*eps^3 + 
          3090960*eps^4 + 12216096*eps^5 - 10368*eps*Nf - 50976*eps^2*Nf - 
          215424*eps^3*Nf - 856416*eps^4*Nf - 3334016*eps^5*Nf + 7776*x + 
          7776*eps*x - 58320*eps^2*x - 155520*eps^3*x + 692064*eps^4*x + 
          8876304*eps^5*x - 57024*eps*Nf*x - 284256*eps^2*Nf*x - 
          1083744*eps^3*Nf*x - 3781056*eps^4*Nf*x - 12678752*eps^5*Nf*x - 
          3888*eps*x^2 - 126360*eps^2*x^2 - 1630044*eps^3*x^2 - 
          11805426*eps^4*x^2 - 66881619*eps^5*x^2 + 248832*eps*Nf*x^2 + 
          1016064*eps^2*Nf*x^2 + 3610224*eps^3*Nf*x^2 + 12616056*eps^4*Nf*
           x^2 + 44474820*eps^5*Nf*x^2 + 15552*x^3 - 11664*eps*x^3 - 
          13608*eps^2*x^3 + 121500*eps^3*x^3 + 1055106*eps^4*x^3 + 
          6872283*eps^5*x^3 - 259200*eps*Nf*x^3 - 1157760*eps^2*Nf*x^3 - 
          4261968*eps^3*Nf*x^3 - 15684024*eps^4*Nf*x^3 - 58889156*eps^5*Nf*
           x^3 - 7776*x^4 + 31104*eps*x^4 + 256608*eps^2*x^4 + 
          1388016*eps^3*x^4 + 7035336*eps^4*x^4 + 32862348*eps^5*x^4 + 
          88128*eps*Nf*x^4 + 603072*eps^2*Nf*x^4 + 2750400*eps^3*Nf*x^4 + 
          11903520*eps^4*Nf*x^4 + 50194352*eps^5*Nf*x^4 - 23328*eps^3*x^5 - 
          326592*eps^4*x^5 - 2153952*eps^5*x^5 - 119232*eps^2*Nf*x^5 - 
          924480*eps^3*Nf*x^5 - 4887936*eps^4*Nf*x^5 - 22232064*eps^5*Nf*
           x^5 + 31104*eps^2*Nf*x^6 + 217728*eps^3*Nf*x^6 + 
          1119744*eps^4*Nf*x^6 + 5101056*eps^5*Nf*x^6))/
        (eps*(-1 + x)^3*x^2) + (((2*I)/9)*eps^2*(90 - 180*eps - 2475*eps^2 + 
          300*eps*Nf + 1475*eps^2*Nf - 216*x + 36*eps*x + 5733*eps^2*x - 
          1800*eps*Nf*x - 8385*eps^2*Nf*x + 180*x^2 + 1926*eps*x^2 + 
          3951*eps^2*x^2 + 3600*eps*Nf*x^2 + 17850*eps^2*Nf*x^2 + 198*x^3 - 
          864*eps*x^3 - 4950*eps^2*x^3 - 2940*eps*Nf*x^3 - 
          18730*eps^2*Nf*x^3 - 144*x^4 - 360*eps*x^4 + 801*eps^2*x^4 + 
          720*eps*Nf*x^4 + 11520*eps^2*Nf*x^4 + 36*eps^2*x^5 - 
          5340*eps^2*Nf*x^5 + 1080*eps^2*Nf*x^6)*G[0, 0, 1, x])/
        ((-1 + x)^3*x^2) + ((I/9)*eps^2*(36 - 1944*eps - 14310*eps^2 + 
          576*Nf + 1272*eps*Nf + 4850*eps^2*Nf - 108*x + 3834*eps*x + 
          36450*eps^2*x - 2016*Nf*x - 6192*eps*Nf*x - 24966*eps^2*Nf*x + 
          216*x^2 - 720*eps*x^2 - 26244*eps^2*x^2 + 2592*Nf*x^2 + 
          10800*eps*Nf*x^2 + 50064*eps^2*Nf*x^2 + 108*x^3 + 90*eps*x^3 + 
          4221*eps^2*x^3 - 1440*Nf*x^3 - 8280*eps*Nf*x^3 - 
          52680*eps^2*Nf*x^3 - 108*x^4 - 324*eps*x^4 + 4797*eps^2*x^4 + 
          288*Nf*x^4 + 2160*eps*Nf*x^4 + 34344*eps^2*Nf*x^4 - 108*eps^2*x^5 - 
          15552*eps^2*Nf*x^5 + 2880*eps^2*Nf*x^6)*G[0, 1, 1, x])/
        ((-1 + x)^3*x^2) - (((2*I)/27)*eps^2*(-1053*eps - 7083*eps^2 + 
          1296*Nf + 984*eps*Nf + 1679*eps^2*Nf - 36*x + 3879*eps*x + 
          30537*eps^2*x - 4536*Nf*x - 7080*eps*Nf*x - 24577*eps^2*Nf*x + 
          324*x^2 - 10566*eps*x^2 - 78714*eps^2*x^2 + 5832*Nf*x^2 + 
          15588*eps*Nf*x^2 + 59088*eps^2*Nf*x^2 + 90*x^3 + 5184*eps*x^3 + 
          31923*eps^2*x^3 - 3240*Nf*x^3 - 13956*eps*Nf*x^3 - 
          64432*eps^2*Nf*x^3 - 126*x^4 + 2124*eps*x^4 + 16524*eps^2*x^4 + 
          648*Nf*x^4 + 5640*eps*Nf*x^4 + 40588*eps^2*Nf*x^4 - 
          8592*eps^2*Nf*x^5 + 1152*eps^2*Nf*x^6)*Zeta[3])/((-1 + x)^3*x^2) + 
       G[0, 1, x]*(((I/27)*eps*(-1134*eps - 8694*eps^2 - 39420*eps^3 + 
            864*Nf + 1008*eps*Nf + 2850*eps^2*Nf + 10936*eps^3*Nf - 108*x + 
            2268*eps*x + 22572*eps^2*x + 108648*eps^3*x - 3024*Nf*x - 
            3888*eps*Nf*x - 12510*eps^2*Nf*x - 54438*eps^3*Nf*x + 216*x^2 + 
            108*eps*x^2 - 14364*eps^2*x^2 - 95472*eps^3*x^2 + 3888*Nf*x^2 + 
            5400*eps*Nf*x^2 + 22896*eps^2*Nf*x^2 + 118152*eps^3*Nf*x^2 - 
            108*x^3 - 594*eps*x^3 + 837*eps^2*x^3 + 26298*eps^3*x^3 - 
            2160*Nf*x^3 - 3384*eps*Nf*x^3 - 25008*eps^2*Nf*x^3 - 
            150340*eps^3*Nf*x^3 + 108*eps*x^4 + 4401*eps^2*x^4 + 
            22410*eps^3*x^4 + 432*Nf*x^4 + 432*eps*Nf*x^4 + 
            17928*eps^2*Nf*x^4 + 124560*eps^3*Nf*x^4 - 108*eps^2*x^5 - 
            2079*eps^3*x^5 - 9792*eps^2*Nf*x^5 - 66864*eps^3*Nf*x^5 + 
            1728*eps^2*Nf*x^6 + 12096*eps^3*Nf*x^6))/((-1 + x)^3*x^2) - 
         (((56*I)/3)*eps^4*(8*Nf - x - 12*Nf*x + 4*Nf*x^2)*Zeta[3])/
          ((-1 + x)*x^2)) + (((124*I)/5)*eps^4*(-1 - 2*x^2 + x^3)*Zeta[5])/
        ((-1 + x)^3*x))))


==> anc/Bare_FFs/Compton/2L_Compton_FF4_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/3359232*((1679616 + 5038848*eps + 18895680*eps^2 + 52278048*eps^3 + 
     140562864*eps^4 + 358230600*eps^5 + 885026412*eps^6 + 2148871842*eps^7 + 
     5178380787*eps^8 + 559872*eps*Nf + 2612736*eps^2*Nf + 
     12099456*eps^3*Nf + 44877888*eps^4*Nf + 152320608*eps^5*Nf + 
     493422480*eps^6*Nf + 1555015512*eps^7*Nf + 4817413892*eps^8*Nf)*
    (-1 + 2*x))/(eps^4*(-1 + x)*x) + 
 (eps^4*Pi^8*(14757 - 171301*x + 285368*Nf*x + 190211*x^2 + 285368*Nf*x^2))/
  (2721600*(-1 + x)^2*x) - 
 (eps^2*(720 - 1728*eps - 4536*eps^2 - 480*eps*Nf - 512*eps^2*Nf + 1512*x + 
    3645*eps*x - 6174*eps^2*x + 480*eps*Nf*x + 7856*eps^2*Nf*x + 1278*x^2 + 
    1278*eps*x^2 + 9468*eps^2*x^2 - 480*eps*Nf*x^2 - 3584*eps^2*Nf*x^2 + 
    8388*eps^2*x^3 - 7200*eps^2*Nf*x^3 - 4320*eps^2*x^4 + 2880*eps^2*Nf*x^4)*
   G[0, x]^6)/(6480*(-1 + x)^2*x) - 
 (eps^2*(3510 + 3195*eps + 2826*eps^2 - 480*eps*Nf - 560*eps^2*Nf - 4068*x - 
    6201*eps*x - 20646*eps^2*x + 480*eps*Nf*x + 9392*eps^2*Nf*x + 1278*x^2 + 
    1278*eps*x^2 + 8712*eps^2*x^2 - 480*eps*Nf*x^2 - 7904*eps^2*Nf*x^2 + 
    8892*eps^2*x^3 - 4320*eps^2*Nf*x^3 - 4320*eps^2*x^4 + 2880*eps^2*Nf*x^4)*
   G[1, x]^6)/(6480*(-1 + x)*x^2) + 
 Pi^7*(((-1/90720*I)*eps^3*(3396 - 27777*eps + 4226*eps*Nf - 9600*x - 
      18204*eps*x + 2688*Nf*x - 5510*eps*Nf*x + 6498*x^2 + 12654*eps*x^2 + 
      2688*Nf*x^2 - 7648*eps*Nf*x^2 + 24864*eps*Nf*x^3))/((-1 + x)^2*x) + 
   (((23*I)/336)*eps^4*(1 - x + x^2)*G[0, x])/((-1 + x)^2*x) - 
   ((I/15120)*eps^4*(391 + 672*Nf - 705*x - 1680*Nf*x + 649*x^2 + 
      1792*Nf*x^2 - 286*x^3 + 112*Nf*x^3)*G[1, x])/((-1 + x)^2*x^2)) + 
 Pi^6*(-1/3265920*(eps^2*(588708 + 1953252*eps + 7960527*eps^2 - 
       1991268*eps*Nf - 1935744*eps^2*Nf - 1977660*x - 6854688*eps*x - 
       30296187*eps^2*x + 1642176*Nf*x + 7341228*eps*Nf*x - 
       1872744*eps^2*Nf*x + 1504800*x^2 + 4045968*eps*x^2 + 
       16828722*eps^2*x^2 + 1642176*Nf*x^2 - 1959672*eps*Nf*x^2 + 
       8207344*eps^2*Nf*x^2 - 2933064*eps^2*x^3 - 1879680*eps*Nf*x^3 - 
       6353552*eps^2*Nf*x^3 + 991440*eps^2*x^4 + 1602720*eps^2*Nf*x^4))/
     ((-1 + x)^2*x) + (eps^4*(-311 + 2103*x + 137*x^2)*G[0, x]^2)/
    (6048*(-1 + x)^2*x) - (eps^3*(-3990 + 28665*eps - 35616*Nf - 
      20972*eps*Nf + 19446*x + 17676*eps*x + 89040*Nf*x - 88732*eps*Nf*x - 
      24486*x^2 - 59007*eps*x^2 - 74928*Nf*x^2 + 315140*eps*Nf*x^2 + 
      7896*x^3 + 20709*eps*x^3 + 14112*Nf*x^3 - 224392*eps*Nf*x^3 + 
      22624*eps*Nf*x^4)*G[1, x])/(90720*(-1 + x)^2*x^2) - 
   (eps^4*(17569 - 18032*Nf - 34515*x + 45080*Nf*x + 19451*x^2 - 
      36680*Nf*x^2 - 2694*x^3 + 8400*Nf*x^3)*G[1, x]^2)/
    (30240*(-1 + x)^2*x^2) + 
   G[0, x]*((eps^3*(8358 - 22395*eps - 43540*eps*Nf - 21798*x + 68997*eps*x + 
        95788*eps*Nf*x + 4998*x^2 - 45027*eps*x^2 - 58716*eps*Nf*x^2 + 
        22624*eps*Nf*x^3))/(90720*(-1 + x)^2*x) + 
     (eps^4*(-728 - 1152*Nf + 1943*x + 2880*Nf*x - 1975*x^2 - 2304*Nf*x^2 + 
        559*x^3 + 576*Nf*x^3)*G[1, x])/(2160*(-1 + x)^2*x^2)) - 
   (eps^4*(-823 - 2000*Nf + 2213*x + 5000*Nf*x - 2609*x^2 - 3120*Nf*x^2 + 
      856*x^3 + 1880*Nf*x^3)*G[0, 1, x])/(2160*(-1 + x)^2*x^2)) + 
 (eps^2*(1260 + 2574*eps + 12060*eps^2 - 1440*Nf - 1272*eps*Nf - 
    2744*eps^2*Nf - 2568*x - 3054*eps*x - 15948*eps^2*x + 3600*Nf*x + 
    3240*eps*Nf*x + 11968*eps^2*Nf*x + 1536*x^2 + 78*eps*x^2 + 
    5226*eps^2*x^2 - 2880*Nf*x^2 - 3168*eps*Nf*x^2 - 19320*eps^2*Nf*x^2 - 
    216*x^3 + 1164*eps*x^3 + 3639*eps^2*x^3 + 720*Nf*x^3 + 1968*eps*Nf*x^3 + 
    14256*eps^2*Nf*x^3 + 12*eps^2*x^4 - 1152*eps*Nf*x^4 - 7392*eps^2*Nf*x^4 + 
    1344*eps^2*Nf*x^5)*G[0, 0, 1, x]^2)/(12*(-1 + x)^2*x^2) + 
 (eps^2*(-12 - 762*eps - 4989*eps^2 + 384*eps*Nf + 1888*eps^2*Nf - 144*x + 
    594*eps*x + 5469*eps^2*x - 1800*eps*Nf*x - 6752*eps^2*Nf*x - 888*x^2 - 
    3570*eps*x^2 - 16215*eps^2*x^2 + 720*Nf*x^2 + 4176*eps*Nf*x^2 + 
    7464*eps^2*Nf*x^2 - 216*x^3 + 1164*eps*x^3 + 3687*eps^2*x^3 + 
    720*Nf*x^3 - 2640*eps*Nf*x^3 - 1872*eps^2*Nf*x^3 - 12*eps^2*x^4 + 
    1152*eps*Nf*x^4 + 672*eps^2*Nf*x^4 + 1344*eps^2*Nf*x^5)*G[0, 1, 1, x]^2)/
  (12*(-1 + x)^2*x^2) + 
 (eps^2*(1332 - 10026*eps - 45954*eps^2 + 7968*eps*Nf + 33248*eps^2*Nf + 
    108*x + 17334*eps*x + 59922*eps^2*x - 17472*eps*Nf*x - 66968*eps^2*Nf*x + 
    1692*x^2 - 4572*eps*x^2 - 14427*eps^2*x^2 + 8736*eps*Nf*x^2 + 
    38944*eps^2*Nf*x^2 - 2556*eps^2*x^3 + 1344*eps*Nf*x^3 - 
    10096*eps^2*Nf*x^3 + 1728*eps^2*x^4 + 7776*eps^2*Nf*x^4)*
   G[0, 0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x) + 
 (eps^2*(28188 + 50382*eps + 212157*eps^2 - 32256*Nf - 24312*eps*Nf - 
    41900*eps^2*Nf - 52704*x - 71928*eps*x - 315234*eps^2*x + 80640*Nf*x + 
    73008*eps*Nf*x + 280968*eps^2*Nf*x + 40752*x^2 + 38538*eps*x^2 + 
    165015*eps^2*x^2 - 62496*Nf*x^2 - 67056*eps*Nf*x^2 - 
    435496*eps^2*Nf*x^2 + 3492*x^3 + 18468*eps*x^3 + 63540*eps^2*x^3 + 
    18144*Nf*x^3 + 31512*eps*Nf*x^3 + 254504*eps^2*Nf*x^3 + 5112*eps^2*x^4 - 
    20256*eps*Nf*x^4 - 134296*eps^2*Nf*x^4 + 30960*eps^2*Nf*x^5)*
   G[0, 0, 0, 0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
 (eps^2*(4284 + 8766*eps + 40419*eps^2 - 4896*Nf - 4224*eps*Nf - 
    8834*eps^2*Nf - 8496*x - 10170*eps*x - 50967*eps^2*x + 12240*Nf*x + 
    11472*eps*Nf*x + 41788*eps^2*Nf*x + 6120*x^2 + 2502*eps*x^2 + 
    21015*eps^2*x^2 - 9792*Nf*x^2 - 12024*eps*Nf*x^2 - 68076*eps^2*Nf*x^2 - 
    216*x^3 + 3168*eps*x^3 + 9621*eps^2*x^3 + 2448*Nf*x^3 + 7488*eps*Nf*x^3 + 
    47520*eps^2*Nf*x^3 + 468*eps^2*x^4 - 4320*eps*Nf*x^4 - 
    24624*eps^2*Nf*x^4 + 4320*eps^2*Nf*x^5)*G[0, 0, 0, 1, 0, 1, x])/
  (18*(-1 + x)^2*x^2) + (eps^2*(19044 + 29106*eps + 92637*eps^2 - 6048*Nf - 
    4344*eps*Nf - 7030*eps^2*Nf - 36648*x - 54828*eps*x - 174645*eps^2*x + 
    15120*Nf*x + 20904*eps*Nf*x + 101212*eps^2*Nf*x + 23040*x^2 + 
    11898*eps*x^2 - 18909*eps^2*x^2 + 1728*Nf*x^2 - 5784*eps*Nf*x^2 - 
    196054*eps^2*Nf*x^2 + 1296*x^3 + 14256*eps*x^3 + 43668*eps^2*x^3 + 
    16848*Nf*x^3 + 14688*eps*Nf*x^3 + 163152*eps^2*Nf*x^3 + 2952*eps^2*x^4 - 
    9936*eps*Nf*x^4 - 85788*eps^2*Nf*x^4 + 33048*eps^2*Nf*x^5)*
   G[0, 0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
 (eps^2*(6192 + 10026*eps + 35685*eps^2 - 2880*Nf - 2088*eps*Nf - 
    3246*eps^2*Nf - 12096*x - 17280*eps*x - 59175*eps^2*x + 7200*Nf*x + 
    6912*eps*Nf*x + 30924*eps^2*Nf*x + 6048*x^2 - 1800*eps*x^2 - 
    27369*eps^2*x^2 + 288*Nf*x^2 - 288*eps*Nf*x^2 - 76212*eps^2*Nf*x^2 + 
    576*x^3 + 6336*eps*x^3 + 20448*eps^2*x^3 + 7488*Nf*x^3 + 
    6720*eps*Nf*x^3 + 78784*eps^2*Nf*x^3 + 792*eps^2*x^4 - 4512*eps*Nf*x^4 - 
    41264*eps^2*Nf*x^4 + 14688*eps^2*Nf*x^5)*G[0, 0, 1, 0, 1, 1, x])/
  (18*(-1 + x)^2*x^2) + (eps^2*(-1 + 2*x)*(-684 - 1593*eps - 8163*eps^2 + 
    1872*Nf + 1104*eps*Nf + 865*eps^2*Nf - 72*x - 792*eps*x - 2754*eps^2*x - 
    936*Nf*x + 288*eps*Nf*x - 5040*eps^2*Nf*x + 72*x^2 + 792*eps*x^2 + 
    2754*eps^2*x^2 + 936*Nf*x^2 - 288*eps*Nf*x^2 + 6876*eps^2*Nf*x^2 - 
    3672*eps^2*Nf*x^3 + 1836*eps^2*Nf*x^4)*G[0, 0, 1, 1, 0, 1, x])/
  (9*(-1 + x)^2*x^2) - (eps^2*(-19728 - 35460*eps - 130590*eps^2 - 4032*Nf + 
    7104*eps*Nf + 45260*eps^2*Nf + 39276*x + 60552*eps*x + 225864*eps^2*x + 
    10080*Nf*x - 47592*eps*Nf*x - 208896*eps^2*Nf*x - 51228*x^2 - 
    93942*eps*x^2 - 386307*eps^2*x^2 + 8064*Nf*x^2 + 94056*eps*Nf*x^2 + 
    168160*eps^2*Nf*x^2 + 3492*x^3 + 18468*eps*x^3 + 83988*eps^2*x^3 + 
    18144*Nf*x^3 - 49512*eps*Nf*x^3 + 26920*eps^2*Nf*x^3 - 5112*eps^2*x^4 + 
    20256*eps*Nf*x^4 - 20504*eps^2*Nf*x^4 + 30960*eps^2*Nf*x^5)*
   G[0, 0, 1, 1, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
 (eps^2*(-1692 - 4266*eps - 20556*eps^2 + 1608*eps*Nf + 7906*eps^2*Nf + 
    3096*x + 4338*eps*x + 21798*eps^2*x - 7392*eps*Nf*x - 28700*eps^2*Nf*x - 
    5472*x^2 - 12006*eps*x^2 - 52686*eps^2*x^2 + 2448*Nf*x^2 + 
    15480*eps*Nf*x^2 + 30060*eps^2*Nf*x^2 - 216*x^3 + 3168*eps*x^3 + 
    11493*eps^2*x^3 + 2448*Nf*x^3 - 9792*eps*Nf*x^3 - 7776*eps^2*Nf*x^3 - 
    468*eps^2*x^4 + 4320*eps*Nf*x^4 + 3024*eps^2*Nf*x^4 + 4320*eps^2*Nf*x^5)*
   G[0, 1, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
 (eps^2*(3132 + 2736*eps - 1287*eps^2 + 576*eps*Nf + 2904*eps^2*Nf - 3492*x - 
    8190*eps*x - 30312*eps^2*x - 4032*eps*Nf*x - 11736*eps^2*Nf*x + 
    1692*x^2 - 4572*eps*x^2 - 11727*eps^2*x^2 + 12768*eps*Nf*x^2 + 
    55312*eps^2*Nf*x^2 - 4356*eps^2*x^3 - 1344*eps*Nf*x^3 - 
    21008*eps^2*Nf*x^3 + 1728*eps^2*x^4 + 7776*eps^2*Nf*x^4)*
   G[0, 1, 1, 1, 1, 1, x])/(18*(-1 + x)*x^2) - 
 (eps^2*(55476 + 90288*eps + 580392*eps^2 - 81408*eps*Nf - 287744*eps^2*Nf - 
    91044*x - 55350*eps*x - 651213*eps^2*x - 23328*Nf*x + 110016*eps*Nf*x + 
    120756*eps^2*Nf*x + 108252*x^2 + 77868*eps*x^2 + 646110*eps^2*x^2 - 
    23328*Nf*x^2 - 44808*eps*Nf*x^2 + 239240*eps^2*Nf*x^2 - 
    202176*eps^2*x^3 - 28800*eps*Nf*x^3 - 237936*eps^2*Nf*x^3 + 
    82944*eps^2*x^4 + 56160*eps^2*Nf*x^4)*Zeta[3]^2)/(648*(-1 + x)^2*x) + 
 G[0, 0, 0, 0, 1, x]*
  (-1/54*(eps*(864 - 12798*eps - 59562*eps^2 - 265248*eps^3 + 10224*eps*Nf + 
       43248*eps^2*Nf + 161888*eps^3*Nf - 1728*x + 16524*eps*x + 
       65988*eps^2*x + 310257*eps^3*x - 22320*eps*Nf*x - 85872*eps^2*Nf*x - 
       328076*eps^3*Nf*x + 648*x^2 - 4104*eps*x^2 - 9531*eps^2*x^2 - 
       68445*eps^3*x^2 + 11088*eps*Nf*x^2 + 49008*eps^2*Nf*x^2 + 
       240536*eps^3*Nf*x^2 - 5724*eps^2*x^3 - 22194*eps^3*x^3 + 
       1728*eps*Nf*x^3 - 12240*eps^2*Nf*x^3 - 128976*eps^3*Nf*x^3 + 
       2592*eps^2*x^4 + 11664*eps^3*x^4 + 9504*eps^2*Nf*x^4 + 
       78624*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
   (56*eps^4*(-2 + x)*(-2 + 3*x)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 1, 1, 1, x]*
  (-1/54*(eps*(-216 - 378*eps - 6237*eps^2 - 33966*eps^3 + 720*eps*Nf + 
       3648*eps^2*Nf + 23996*eps^3*Nf + 432*x - 8316*eps*x - 40122*eps^2*x - 
       153441*eps^3*x - 5040*eps*Nf*x - 13440*eps^2*Nf*x - 80564*eps^3*Nf*x + 
       648*x^2 - 4104*eps*x^2 - 11151*eps^2*x^2 - 65043*eps^3*x^2 + 
       16272*eps*Nf*x^2 + 69312*eps^2*Nf*x^2 + 325352*eps^3*Nf*x^2 - 
       4644*eps^2*x^3 - 24462*eps^3*x^3 - 1728*eps*Nf*x^3 - 
       25776*eps^2*Nf*x^3 - 185520*eps^3*Nf*x^3 + 2592*eps^2*x^4 + 
       11664*eps^3*x^4 + 9504*eps^2*Nf*x^4 + 78624*eps^3*Nf*x^4))/
     ((-1 + x)*x^2) + (56*eps^4*(1 + x)*(-1 + 3*x)*Zeta[3])/
    (3*(-1 + x)*x^2)) + 
 G[1, x]^5*((eps*(4644 + 4050*eps + 2484*eps^2 + 17307*eps^3 - 1152*eps*Nf - 
      1344*eps^2*Nf + 1120*eps^3*Nf - 5400*x - 11718*eps*x - 45468*eps^2*x - 
      227826*eps^3*x + 1152*eps*Nf*x + 22656*eps^2*Nf*x + 129728*eps^3*Nf*x + 
      1620*x^2 + 3780*eps*x^2 + 22248*eps^2*x^2 + 135783*eps^3*x^2 - 
      1152*eps*Nf*x^2 - 18912*eps^2*Nf*x^2 - 103184*eps^3*Nf*x^2 + 
      21384*eps^2*x^3 + 109404*eps^3*x^3 - 10368*eps^2*Nf*x^3 - 
      70848*eps^3*Nf*x^3 - 10368*eps^2*x^4 - 46656*eps^3*x^4 + 
      6912*eps^2*Nf*x^4 + 44928*eps^3*Nf*x^4))/(6480*(-1 + x)*x^2) - 
   (7*eps^4*(43 - 50*x + 15*x^2)*Zeta[3])/(90*(-1 + x)*x^2)) + 
 G[0, x]^5*((eps*(864 - 3888*eps - 9720*eps^2 - 11988*eps^3 - 1152*eps*Nf - 
      1056*eps^2*Nf + 1744*eps^3*Nf + 2160*x + 4158*eps*x - 21708*eps^2*x - 
      185328*eps^3*x + 1152*eps*Nf*x + 18624*eps^2*Nf*x + 109472*eps^3*Nf*x + 
      1620*x^2 + 3780*eps*x^2 + 24192*eps^2*x^2 + 184059*eps^3*x^2 - 
      1152*eps*Nf*x^2 - 8544*eps^2*Nf*x^2 - 46160*eps^3*Nf*x^2 + 
      20088*eps^2*x^3 + 77220*eps^3*x^3 - 17280*eps^2*Nf*x^3 - 
      108864*eps^3*Nf*x^3 - 10368*eps^2*x^4 - 46656*eps^3*x^4 + 
      6912*eps^2*Nf*x^4 + 44928*eps^3*Nf*x^4))/(6480*(-1 + x)^2*x) + 
   (eps^2*(144 - 3357*eps - 24030*eps^2 + 4416*eps*Nf + 21760*eps^2*Nf + 
      360*x + 8001*eps*x + 48402*eps^2*x - 9024*eps*Nf*x - 34432*eps^2*Nf*x + 
      270*x^2 - 4257*eps*x^2 - 22878*eps^2*x^2 + 4416*eps*Nf*x^2 + 
      12736*eps^2*Nf*x^2 - 5976*eps^2*x^3 - 1440*eps^2*Nf*x^3 + 
      2592*eps^2*x^4 + 576*eps^2*Nf*x^4)*G[1, x])/(1080*(-1 + x)^2*x) - 
   (7*eps^4*(8 + 20*x + 15*x^2)*Zeta[3])/(90*(-1 + x)^2*x)) + 
 Pi^5*(((I/38880)*eps*(3348 - 46386*eps - 117504*eps^2 - 285849*eps^3 - 
      41148*eps*Nf - 22140*eps^2*Nf + 149688*eps^3*Nf - 1836*x - 
      29862*eps*x - 492696*eps^2*x - 2719413*eps^3*x + 6912*Nf*x + 
      92772*eps*Nf*x - 304488*eps^2*Nf*x - 2138568*eps^3*Nf*x + 2592*x^2 + 
      12312*eps*x^2 + 123930*eps^2*x^2 + 624510*eps^3*x^2 + 6912*Nf*x^2 - 
      67896*eps*Nf*x^2 + 487464*eps^2*Nf*x^2 + 3289576*eps^3*Nf*x^2 + 
      4104*eps^2*x^3 + 30780*eps^3*x^3 + 55008*eps*Nf*x^3 - 
      115752*eps^2*Nf*x^3 - 1548848*eps^3*Nf*x^3 + 115344*eps^2*Nf*x^4 + 
      922752*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
   (((3*I)/20)*eps^4*(1 - x + x^2)*G[0, x]^3)/((-1 + x)^2*x) + 
   ((I/2160)*eps^3*(300 - 189*eps - 1440*Nf - 120*eps*Nf - 390*x + 
      1203*eps*x + 3600*Nf*x - 6112*eps*Nf*x + 30*x^2 - 522*eps*x^2 - 
      2880*Nf*x^2 + 11648*eps*Nf*x^2 + 90*x^3 - 327*eps*x^3 + 720*Nf*x^3 - 
      7284*eps*Nf*x^3 + 1848*eps*Nf*x^4)*G[1, x]^2)/((-1 + x)^2*x^2) + 
   ((I/1080)*eps^4*(28 - 560*Nf + 19*x + 1400*Nf*x - 159*x^2 - 1120*Nf*x^2 + 
      117*x^3 + 280*Nf*x^3)*G[1, x]^3)/((-1 + x)^2*x^2) + 
   G[0, x]^2*(((-1/2160*I)*eps^3*(360 - 1098*eps + 876*eps*Nf - 360*x + 
        912*eps*x - 2076*eps*Nf*x + 360*x^2 + 147*eps*x^2 + 632*eps*Nf*x^2 + 
        968*eps*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps^4*(-8*Nf - 2*x + 20*Nf*x - 16*Nf*x^2 - x^3 + 4*Nf*x^3)*
       G[1, x])/((-1 + x)^2*x^2)) - 
   ((I/2160)*eps^3*(-6 - 3219*eps + 1920*Nf + 2324*eps*Nf - 114*x + 
      3312*eps*x - 4800*Nf*x - 13460*eps*Nf*x + 1074*x^2 - 1032*eps*x^2 + 
      2880*Nf*x^2 + 16772*eps*Nf*x^2 - 600*x^3 - 960*eps*x^3 - 1920*Nf*x^3 - 
      10784*eps*Nf*x^3 + 5632*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*(((-1/4320*I)*eps^2*(60 - 11196*eps - 37908*eps^2 + 3912*eps*Nf + 
        17704*eps^2*Nf - 60*x + 6*eps*x - 51381*eps^2*x - 8232*eps*Nf*x - 
        59812*eps^2*Nf*x + 60*x^2 + 576*eps*x^2 + 15720*eps^2*x^2 - 
        120*eps*Nf*x^2 + 64360*eps^2*Nf*x^2 + 888*eps^2*x^3 + 
        9792*eps*Nf*x^3 - 15792*eps^2*Nf*x^3 + 18144*eps^2*Nf*x^4))/
      ((-1 + x)^2*x) + ((I/2160)*eps^3*(-2178*eps + 960*Nf + 1288*eps*Nf + 
        114*x + 1896*eps*x - 2400*Nf*x - 1148*eps*Nf*x + 126*x^2 - 
        1905*eps*x^2 + 1920*Nf*x^2 - 756*eps*Nf*x^2 - 6*x^3 + 2106*eps*x^3 - 
        480*Nf*x^3 - 1004*eps*Nf*x^3 + 1936*eps*Nf*x^4)*G[1, x])/
      ((-1 + x)^2*x^2) - ((I/720)*eps^4*(-36 - 496*Nf + 95*x + 1240*Nf*x - 
        219*x^2 - 992*Nf*x^2 + 121*x^3 + 248*Nf*x^3)*G[1, x]^2)/
      ((-1 + x)^2*x^2) - ((I/6)*eps^4*(-8*Nf + 3*x + 20*Nf*x - 5*x^2 - 
        16*Nf*x^2 + 4*x^3 + 4*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
   G[1, x]*(((-1/12960*I)*eps^2*(-1332 + 3366*eps + 14409*eps^2 + 14400*Nf + 
        4488*eps*Nf - 5456*eps^2*Nf - 1080*x + 11556*eps*x + 56142*eps^2*x - 
        36000*Nf*x + 54672*eps*Nf*x + 190288*eps^2*Nf*x + 5832*x^2 + 
        13086*eps*x^2 + 61857*eps^2*x^2 + 26496*Nf*x^2 - 191520*eps*Nf*x^2 - 
        545436*eps^2*Nf*x^2 - 4788*x^3 - 15552*eps*x^3 - 14886*eps^2*x^3 - 
        9504*Nf*x^3 + 148824*eps*Nf*x^3 + 426360*eps^2*Nf*x^3 + 
        1440*eps^2*x^4 - 29376*eps*Nf*x^4 - 144864*eps^2*Nf*x^4 + 
        22464*eps^2*Nf*x^5))/((-1 + x)^2*x^2) - 
     ((I/360)*eps^4*(-24 - 1104*Nf + 205*x + 2760*Nf*x - 401*x^2 - 
        2368*Nf*x^2 + 279*x^3 + 392*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
   ((I/360)*eps^4*(1 - 800*Nf + 180*x + 2000*Nf*x - 536*x^2 - 1288*Nf*x^2 + 
      359*x^3 + 712*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/360)*eps^4*(16 - 3184*Nf + 345*x + 7960*Nf*x - 741*x^2 - 7168*Nf*x^2 + 
      559*x^3 + 792*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((I/1080)*eps^4*(691 - 4307*x + 2440*Nf*x + 2499*x^2 + 2440*Nf*x^2)*
     Zeta[3])/((-1 + x)^2*x)) + 
 G[1, x]^4*(-1/2592*(1080 + 540*eps - 1620*eps^2 + 11556*eps^3 + 
      167265*eps^4 - 864*eps*Nf - 1008*eps^2*Nf + 840*eps^3*Nf - 
      5596*eps^4*Nf - 1296*x - 5940*eps*x - 27540*eps^2*x - 159246*eps^3*x - 
      922023*eps^4*x + 864*eps*Nf*x + 17136*eps^2*Nf*x + 97320*eps^3*Nf*x + 
      450980*eps^4*Nf*x + 216*x^2 + 2808*eps*x^2 + 15552*eps^2*x^2 + 
      97686*eps^3*x^2 + 569808*eps^4*x^2 - 864*eps*Nf*x^2 - 
      14112*eps^2*Nf*x^2 - 74640*eps^3*Nf*x^2 - 309032*eps^4*Nf*x^2 + 
      15552*eps^2*x^3 + 80784*eps^3*x^3 + 320112*eps^4*x^3 - 
      7776*eps^2*Nf*x^3 - 54576*eps^3*Nf*x^3 - 277080*eps^4*Nf*x^3 - 
      7776*eps^2*x^4 - 34992*eps^3*x^4 - 125064*eps^4*x^4 + 
      5184*eps^2*Nf*x^4 + 33696*eps^3*Nf*x^4 + 156816*eps^4*Nf*x^4)/
     ((-1 + x)*x^2) - (7*eps^3*(-10 - 5*eps + 8*eps*Nf + 12*x + 55*eps*x - 
      8*eps*Nf*x - 2*x^2 - 26*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/
    (36*(-1 + x)*x^2)) + G[0, 0, 1, 0, 1, x]*
  (-1/54*(eps*(3024 + 6912*eps + 32157*eps^2 + 126846*eps^3 - 3456*Nf - 
       3096*eps*Nf - 6798*eps^2*Nf - 24296*eps^3*Nf - 5508*x - 6912*eps*x - 
       34263*eps^2*x - 115155*eps^3*x + 8640*Nf*x + 9432*eps*Nf*x + 
       34548*eps^2*Nf*x + 135442*eps^3*Nf*x + 4644*x^2 + 4860*eps*x^2 + 
       22734*eps^2*x^2 + 73143*eps^3*x^2 - 6912*Nf*x^2 - 11232*eps*Nf*x^2 - 
       56754*eps^2*Nf*x^2 - 255762*eps^3*Nf*x^2 + 540*x^3 + 864*eps*x^3 + 
       3051*eps^2*x^3 + 11340*eps^3*x^3 + 1728*Nf*x^3 + 7344*eps*Nf*x^3 + 
       38016*eps^2*Nf*x^3 + 206208*eps^3*Nf*x^3 + 540*eps^2*x^4 + 
       2754*eps^3*x^4 - 3888*eps*Nf*x^4 - 19332*eps^2*Nf*x^4 - 
       114408*eps^3*Nf*x^4 + 3240*eps^2*Nf*x^5 + 25920*eps^3*Nf*x^5))/
     ((-1 + x)^2*x^2) + (28*eps^4*(28 - 32*Nf - 51*x + 80*Nf*x + 43*x^2 - 
      64*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, 1, 0, 1, 1, x]*
  (-1/54*(eps*(-2700 - 5724*eps - 24219*eps^2 - 98928*eps^3 + 1440*eps*Nf + 
       7080*eps^2*Nf + 26896*eps^3*Nf + 5400*x + 5400*eps*x + 22518*eps^2*x + 
       76167*eps^3*x - 6552*eps*Nf*x - 26040*eps^2*Nf*x - 85490*eps^3*Nf*x - 
       6264*x^2 - 7452*eps*x^2 - 35127*eps^2*x^2 - 123687*eps^3*x^2 + 
       1728*Nf*x^2 + 12528*eps*Nf*x^2 + 26298*eps^2*Nf*x^2 + 
       64386*eps^3*Nf*x^2 + 540*x^3 + 864*eps*x^3 + 5211*eps^2*x^3 + 
       22356*eps^3*x^3 + 1728*Nf*x^3 - 8208*eps*Nf*x^3 - 6912*eps^2*Nf*x^3 + 
       7776*eps^3*Nf*x^3 - 540*eps^2*x^4 - 2754*eps^3*x^4 + 3888*eps*Nf*x^4 + 
       3132*eps^2*Nf*x^4 - 15192*eps^3*Nf*x^4 + 3240*eps^2*Nf*x^5 + 
       25920*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
   (28*eps^4*(-25 + 50*x - 58*x^2 + 16*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x^2)) + G[0, 0, 0, 1, 1, x]*
  (-1/216*(eps*(21384 + 60372*eps + 318546*eps^2 + 1335879*eps^3 - 24192*Nf - 
       27792*eps*Nf - 75192*eps^2*Nf - 285244*eps^3*Nf - 33696*x - 
       44712*eps*x - 285660*eps^2*x - 1118016*eps^3*x + 60480*Nf*x + 
       140832*eps*Nf*x + 505008*eps^2*Nf*x + 1899000*eps^3*Nf*x + 37152*x^2 + 
       23220*eps*x^2 + 54270*eps^2*x^2 + 164889*eps^3*x^2 - 53568*Nf*x^2 - 
       262944*eps*Nf*x^2 - 984792*eps^2*Nf*x^2 - 3981452*eps^3*Nf*x^2 + 
       9288*x^3 + 35856*eps*x^3 + 202284*eps^2*x^3 + 716418*eps^3*x^3 + 
       6912*Nf*x^3 + 171792*eps*Nf*x^3 + 702768*eps^2*Nf*x^3 + 
       3470120*eps^3*Nf*x^3 + 6048*eps^2*x^4 + 34992*eps^3*x^4 - 
       40320*eps*Nf*x^4 - 290688*eps^2*Nf*x^4 - 1931872*eps^3*Nf*x^4 + 
       76032*eps^2*Nf*x^5 + 608256*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
   (14*eps^4*(99 - 112*Nf - 156*x + 280*Nf*x + 172*x^2 - 248*Nf*x^2 + 
      43*x^3 + 32*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, 0, 1, 1, 1, x]*
  (-1/216*(eps*(-34128 - 74736*eps - 295488*eps^2 - 1134162*eps^3 + 
       10368*Nf + 18432*eps*Nf + 66864*eps^2*Nf + 221192*eps^3*Nf + 68472*x + 
       109296*eps*x + 453924*eps^2*x + 1500984*eps^3*x - 25920*Nf*x - 
       30960*eps*Nf*x - 138864*eps^2*Nf*x - 339752*eps^3*Nf*x - 65016*x^2 - 
       130788*eps*x^2 - 697410*eps^2*x^2 - 2524095*eps^3*x^2 + 32832*Nf*x^2 - 
       10512*eps*Nf*x^2 - 139704*eps^2*Nf*x^2 - 920236*eps^3*Nf*x^2 + 
       9288*x^3 + 35856*eps*x^3 + 226476*eps^2*x^3 + 856386*eps^3*x^3 + 
       6912*Nf*x^3 + 10512*eps*Nf*x^3 + 300336*eps^2*Nf*x^3 + 
       1825192*eps^3*Nf*x^3 - 6048*eps^2*x^4 - 34992*eps^3*x^4 + 
       40320*eps*Nf*x^4 - 89472*eps^2*Nf*x^4 - 1109408*eps^3*Nf*x^4 + 
       76032*eps^2*Nf*x^5 + 608256*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
   (14*eps^4*(-158 + 48*Nf + 317*x - 120*Nf*x - 301*x^2 + 152*Nf*x^2 + 
      43*x^3 + 32*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, 1, 1, 1, x]*(-1/648*(-11664 - 16200*eps - 69984*eps^2 - 296298*eps^3 - 
      1143639*eps^4 + 3456*eps*Nf + 17640*eps^2*Nf + 113928*eps^3*Nf + 
      613900*eps^4*Nf + 14256*x - 18144*eps*x - 110808*eps^2*x - 
      459270*eps^3*x - 1936791*eps^4*x - 24192*eps*Nf*x - 55656*eps^2*Nf*x - 
      336912*eps^3*Nf*x - 2060716*eps^4*Nf*x - 1296*x^2 - 24624*eps*x^2 - 
      99144*eps^2*x^2 - 523908*eps^3*x^2 - 2578878*eps^4*x^2 + 
      80352*eps*Nf*x^2 + 333936*eps^2*Nf*x^2 + 1558800*eps^3*Nf*x^2 + 
      7168632*eps^4*Nf*x^2 - 28512*eps^2*x^3 - 143856*eps^3*x^3 - 
      607176*eps^4*x^3 - 8640*eps*Nf*x^3 - 120240*eps^2*Nf*x^3 - 
      868992*eps^3*Nf*x^3 - 4689808*eps^4*Nf*x^3 + 15552*eps^2*x^4 + 
      69984*eps^3*x^4 + 250128*eps^4*x^4 + 44064*eps^2*Nf*x^4 + 
      368064*eps^3*Nf*x^4 + 2081376*eps^4*Nf*x^4)/((-1 + x)*x^2) - 
   (14*eps^3*(54 + 75*eps - 16*eps*Nf - 66*x + 84*eps*x + 112*eps*Nf*x + 
      6*x^2 + 114*eps*x^2 - 372*eps*Nf*x^2 + 40*eps*Nf*x^3)*Zeta[3])/
    (9*(-1 + x)*x^2)) + G[0, 0, 0, 1, x]*
  ((1296 - 58968*eps - 292896*eps^2 - 1353348*eps^3 - 6016356*eps^4 + 
     50976*eps*Nf + 219744*eps^2*Nf + 834888*eps^3*Nf + 3113384*eps^4*Nf - 
     11664*x + 67392*eps*x + 332424*eps^2*x + 1658718*eps^3*x + 
     7915563*eps^4*x - 110592*eps*Nf*x - 427752*eps^2*Nf*x - 
     1645968*eps^3*Nf*x - 6532628*eps^4*Nf*x - 1296*x^2 - 24624*eps*x^2 - 
     91368*eps^2*x^2 - 535572*eps^3*x^2 - 2899638*eps^4*x^2 + 
     54432*eps*Nf*x^2 + 237600*eps^2*Nf*x^2 + 1160208*eps^3*Nf*x^2 + 
     5587464*eps^4*Nf*x^2 - 33696*eps^2*x^3 - 136080*eps^3*x^3 - 
     393336*eps^4*x^3 + 8640*eps*Nf*x^3 - 56016*eps^2*Nf*x^3 - 
     603264*eps^3*Nf*x^3 - 3635696*eps^4*Nf*x^3 + 15552*eps^2*x^4 + 
     69984*eps^3*x^4 + 250128*eps^4*x^4 + 44064*eps^2*Nf*x^4 + 
     368064*eps^3*Nf*x^4 + 2081376*eps^4*Nf*x^4)/(648*(-1 + x)^2*x) - 
   (14*eps^3*(6 - 273*eps + 236*eps*Nf - 54*x + 312*eps*x - 512*eps*Nf*x - 
      6*x^2 - 114*eps*x^2 + 252*eps*Nf*x^2 + 40*eps*Nf*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x)) + G[0, 0, 1, 1, x]*
  ((-19440 - 71928*eps - 385236*eps^2 - 1611738*eps^3 - 6257331*eps^4 + 
     20736*Nf + 26784*eps*Nf + 76608*eps^2*Nf + 296232*eps^3*Nf + 
     1193140*eps^4*Nf + 34992*x - 29808*eps*x - 84240*eps^2*x - 
     743904*eps^3*x - 5234868*eps^4*x - 51840*Nf*x - 23328*eps*Nf*x + 
     90720*eps^2*Nf*x + 438048*eps^3*Nf*x + 1127088*eps^4*Nf*x - 34992*x^2 + 
     29808*eps*x^2 + 94608*eps^2*x^2 + 821664*eps^3*x^2 + 5698836*eps^4*x^2 + 
     51840*Nf*x^2 + 71712*eps*Nf*x^2 + 79776*eps^2*Nf*x^2 + 
     463584*eps^3*Nf*x^2 + 3444944*eps^4*Nf*x^2 - 20736*eps^2*x^3 - 
     155520*eps^3*x^3 - 927936*eps^4*x^3 - 96768*eps*Nf*x^3 - 
     340992*eps^2*Nf*x^3 - 1803264*eps^3*Nf*x^3 - 9144064*eps^4*Nf*x^3 + 
     10368*eps^2*x^4 + 77760*eps^3*x^4 + 463968*eps^4*x^4 + 
     48384*eps*Nf*x^4 + 170496*eps^2*Nf*x^4 + 901632*eps^3*Nf*x^4 + 
     4572032*eps^4*Nf*x^4)/(1296*(-1 + x)^2*x^2) - 
   (7*eps^3*(-90 - 333*eps + 96*Nf + 124*eps*Nf + 162*x - 138*eps*x - 
      240*Nf*x - 108*eps*Nf*x - 162*x^2 + 138*eps*x^2 + 240*Nf*x^2 + 
      332*eps*Nf*x^2 - 448*eps*Nf*x^3 + 224*eps*Nf*x^4)*Zeta[3])/
    (9*(-1 + x)^2*x^2)) + 
 G[0, x]^4*(-1/2592*(-2592*eps - 5832*eps^2 - 4212*eps^3 + 10098*eps^4 - 
      864*eps*Nf - 576*eps^2*Nf + 2640*eps^3*Nf + 16088*eps^4*Nf + 864*x + 
      324*eps*x - 19116*eps^2*x - 138510*eps^3*x - 677673*eps^4*x + 
      864*eps*Nf*x + 13680*eps^2*Nf*x + 80904*eps^3*Nf*x + 
      371060*eps^4*Nf*x + 216*x^2 + 2808*eps*x^2 + 15552*eps^2*x^2 + 
      130086*eps^3*x^2 + 779760*eps^4*x^2 - 864*eps*Nf*x^2 - 
      6336*eps^2*Nf*x^2 - 36192*eps^3*Nf*x^2 - 199376*eps^4*Nf*x^2 + 
      15552*eps^2*x^3 + 59184*eps^3*x^3 + 180144*eps^4*x^3 - 
      12960*eps^2*Nf*x^3 - 80208*eps^3*Nf*x^3 - 350184*eps^4*Nf*x^3 - 
      7776*eps^2*x^4 - 34992*eps^3*x^4 - 125064*eps^4*x^4 + 
      5184*eps^2*Nf*x^4 + 33696*eps^3*Nf*x^4 + 156816*eps^4*Nf*x^4)/
     ((-1 + x)^2*x) - (eps^2*(-3024 - 6750*eps - 28908*eps^2 + 3456*Nf + 
      2688*eps*Nf + 4792*eps^2*Nf + 6048*x + 9306*eps*x + 36297*eps^2*x - 
      8640*Nf*x + 5424*eps*Nf*x + 29440*eps^2*Nf*x - 3312*x^2 - 
      12708*eps*x^2 - 66348*eps^2*x^2 + 6912*Nf*x^2 - 18864*eps*Nf*x^2 - 
      49872*eps^2*Nf*x^2 + 468*x^3 + 10026*eps*x^3 + 49581*eps^2*x^3 - 
      1728*Nf*x^3 + 10416*eps*Nf*x^3 + 15824*eps^2*Nf*x^3 + 9108*eps^2*x^4 + 
      192*eps*Nf*x^4 - 5392*eps^2*Nf*x^4 - 3456*eps^2*x^5 + 
      3744*eps^2*Nf*x^5)*G[1, x]^2)/(864*(-1 + x)^2*x^2) + 
   (eps^2*(36 - 1386*eps - 2034*eps^2 + 1248*eps*Nf + 2080*eps^2*Nf - 
      2628*x - 2250*eps*x - 13086*eps^2*x - 3264*eps*Nf*x - 
      10792*eps^2*Nf*x - 612*x^2 + 2196*eps*x^2 + 16749*eps^2*x^2 + 
      2016*eps*Nf*x^2 + 11232*eps^2*Nf*x^2 + 3780*eps^2*x^3 + 
      192*eps*Nf*x^3 - 5392*eps^2*Nf*x^3 - 1728*eps^2*x^4 + 
      3744*eps^2*Nf*x^4)*G[0, 1, x])/(432*(-1 + x)^2*x) - 
   (7*eps^3*(24*eps + 8*eps*Nf - 8*x - 3*eps*x - 8*eps*Nf*x - 2*x^2 - 
      26*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/(36*(-1 + x)^2*x) + 
   G[1, x]*(-1/216*(eps*(-1269*eps - 8910*eps^2 - 47277*eps^3 + 1656*eps*Nf + 
         8136*eps^2*Nf + 33468*eps^3*Nf + 72*x + 2655*eps*x + 16731*eps^2*x + 
         87723*eps^3*x - 3384*eps*Nf*x - 12876*eps^2*Nf*x - 
         50122*eps^3*Nf*x + 18*x^2 - 1449*eps*x^2 - 7524*eps^2*x^2 - 
         37935*eps^3*x^2 + 1656*eps*Nf*x^2 + 4872*eps^2*Nf*x^2 + 
         19388*eps^3*Nf*x^2 - 2160*eps^2*x^3 - 9648*eps^3*x^3 - 
         720*eps^2*Nf*x^3 - 6912*eps^3*Nf*x^3 + 864*eps^2*x^4 + 
         3888*eps^3*x^4 + 288*eps^2*Nf*x^4 + 3168*eps^3*Nf*x^4))/
       ((-1 + x)^2*x) + (7*eps^4*(4 + x)*Zeta[3])/(18*(-1 + x)^2))) + 
 G[0, 1, x]*(-1/18*(eps^2*(4284 + 8766*eps + 40419*eps^2 - 4896*Nf - 
       4224*eps*Nf - 8834*eps^2*Nf - 8496*x - 10170*eps*x - 50967*eps^2*x + 
       12240*Nf*x + 11472*eps*Nf*x + 41788*eps^2*Nf*x + 6120*x^2 + 
       2502*eps*x^2 + 21015*eps^2*x^2 - 9792*Nf*x^2 - 12024*eps*Nf*x^2 - 
       68076*eps^2*Nf*x^2 - 216*x^3 + 3168*eps*x^3 + 9621*eps^2*x^3 + 
       2448*Nf*x^3 + 7488*eps*Nf*x^3 + 47520*eps^2*Nf*x^3 + 468*eps^2*x^4 - 
       4320*eps*Nf*x^4 - 24624*eps^2*Nf*x^4 + 4320*eps^2*Nf*x^5)*
      G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (eps^2*(-1 + 2*x)*(-684 - 1593*eps - 8163*eps^2 + 1872*Nf + 1104*eps*Nf + 
      865*eps^2*Nf - 72*x - 792*eps*x - 2754*eps^2*x - 936*Nf*x + 
      288*eps*Nf*x - 5040*eps^2*Nf*x + 72*x^2 + 792*eps*x^2 + 
      2754*eps^2*x^2 + 936*Nf*x^2 - 288*eps*Nf*x^2 + 6876*eps^2*Nf*x^2 - 
      3672*eps^2*Nf*x^3 + 1836*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/
    (9*(-1 + x)^2*x^2) + (eps*(-1080 + 11124*eps + 66150*eps^2 + 
      268137*eps^3 - 6912*Nf - 4176*eps*Nf - 2712*eps^2*Nf + 10684*eps^3*Nf + 
      6696*x - 33912*eps*x - 195264*eps^2*x - 783756*eps^3*x + 17280*Nf*x + 
      17712*eps*Nf*x + 55008*eps^2*Nf*x + 129336*eps^3*Nf*x - 10152*x^2 + 
      25704*eps*x^2 + 148284*eps^2*x^2 + 619596*eps^3*x^2 - 10368*Nf*x^2 - 
      12240*eps*Nf*x^2 - 75480*eps^2*Nf*x^2 - 242488*eps^3*Nf*x^2 + 
      2160*x^3 + 3456*eps*x^3 + 13932*eps^2*x^3 + 37584*eps^3*x^3 + 
      6912*Nf*x^3 + 4032*eps*Nf*x^3 + 15360*eps^2*Nf*x^3 + 
      88576*eps^3*Nf*x^3 + 1296*eps^2*x^4 + 14904*eps^3*x^4 - 
      2880*eps*Nf*x^4 - 8976*eps^2*Nf*x^4 - 89504*eps^3*Nf*x^4 + 
      12960*eps^2*Nf*x^5 + 103680*eps^3*Nf*x^5)*Zeta[3])/
    (216*(-1 + x)^2*x^2) - (14*eps^4*(-1 + 2*x)*(5 + 32*Nf - 21*x - 16*Nf*x + 
      5*x^2 + 16*Nf*x^2)*Zeta[3]^2)/(3*(-1 + x)^2*x^2) + 
   G[0, 0, 1, x]*((eps*(3024 + 6912*eps + 32157*eps^2 + 126846*eps^3 - 
        3456*Nf - 3096*eps*Nf - 6798*eps^2*Nf - 24296*eps^3*Nf - 5508*x - 
        6912*eps*x - 34263*eps^2*x - 115155*eps^3*x + 8640*Nf*x + 
        9432*eps*Nf*x + 34548*eps^2*Nf*x + 135442*eps^3*Nf*x + 4644*x^2 + 
        4860*eps*x^2 + 22734*eps^2*x^2 + 73143*eps^3*x^2 - 6912*Nf*x^2 - 
        11232*eps*Nf*x^2 - 56754*eps^2*Nf*x^2 - 255762*eps^3*Nf*x^2 + 
        540*x^3 + 864*eps*x^3 + 3051*eps^2*x^3 + 11340*eps^3*x^3 + 
        1728*Nf*x^3 + 7344*eps*Nf*x^3 + 38016*eps^2*Nf*x^3 + 
        206208*eps^3*Nf*x^3 + 540*eps^2*x^4 + 2754*eps^3*x^4 - 
        3888*eps*Nf*x^4 - 19332*eps^2*Nf*x^4 - 114408*eps^3*Nf*x^4 + 
        3240*eps^2*Nf*x^5 + 25920*eps^3*Nf*x^5))/(54*(-1 + x)^2*x^2) - 
     (28*eps^4*(28 - 32*Nf - 51*x + 80*Nf*x + 43*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2))) + 
 Pi^4*((-68688 - 903312*eps - 957420*eps^2 + 7892802*eps^3 + 61964595*eps^4 - 
     2157840*eps*Nf - 5855328*eps^2*Nf - 17285832*eps^3*Nf - 
     57145788*eps^4*Nf + 594864*x + 2369088*eps*x + 3863052*eps^2*x - 
     8518770*eps^3*x - 91424619*eps^4*x - 228096*Nf*x + 3843504*eps*Nf*x + 
     765216*eps^2*Nf*x - 20385912*eps^3*Nf*x - 105132596*eps^4*Nf*x - 
     596160*x^2 - 1334880*eps*x^2 - 2771496*eps^2*x^2 - 6204276*eps^3*x^2 - 
     26914518*eps^4*x^2 - 228096*Nf*x^2 - 2447712*eps*Nf*x^2 + 
     5302656*eps^2*Nf*x^2 + 43805712*eps^3*Nf*x^2 + 205913624*eps^4*Nf*x^2 - 
     523584*eps^2*x^3 - 1827360*eps^3*x^3 - 3368304*eps^4*x^3 + 
     988416*eps*Nf*x^3 + 1666368*eps^2*Nf*x^3 + 988224*eps^3*Nf*x^3 - 
     18937568*eps^4*Nf*x^3 + 279936*eps^2*x^4 + 1259712*eps^3*x^4 + 
     4502304*eps^4*x^4 + 404352*eps^2*Nf*x^4 + 3514752*eps^3*Nf*x^4 + 
     20357568*eps^4*Nf*x^4)/(933120*(-1 + x)^2*x) + 
   (361*eps^4*(4 + x)*G[0, x]^4)/(4320*(-1 + x)^2) - 
   (eps^3*(2514 + 1755*eps - 1848*eps*Nf - 3114*x - 4101*eps*x + 
      5208*eps*Nf*x + 114*x^2 + 3648*eps*x^2 - 2648*eps*Nf*x^2 + 
      2560*eps*Nf*x^3)*G[1, x]^3)/(6480*(-1 + x)*x^2) + 
   (361*eps^4*(-5 + x)*G[1, x]^4)/(4320*x^2) + 
   G[0, x]^3*((eps^3*(486 - 1302*eps - 3272*eps*Nf - 2886*x + 3195*eps*x + 
        7592*eps*Nf*x - 114*x^2 - 3648*eps*x^2 - 5032*eps*Nf*x^2 + 
        2560*eps*Nf*x^3))/(6480*(-1 + x)^2*x) + 
     (eps^4*(-400 - 640*Nf + 1041*x + 1600*Nf*x - 1281*x^2 - 1280*Nf*x^2 + 
        221*x^3 + 320*Nf*x^3)*G[1, x])/(1080*(-1 + x)^2*x^2)) + 
   (eps^2*(-16488 - 4860*eps + 68373*eps^2 - 27072*Nf - 21000*eps*Nf - 
      44714*eps^2*Nf + 34812*x - 34920*eps*x - 485964*eps^2*x + 67680*Nf*x + 
      167616*eps*Nf*x + 864588*eps^2*Nf*x - 41940*x^2 + 36882*eps*x^2 + 
      453510*eps^2*x^2 - 33840*Nf*x^2 - 153456*eps*Nf*x^2 - 
      1028650*eps^2*Nf*x^2 + 15408*x^3 + 1152*eps*x^3 - 4320*eps^2*x^3 + 
      33840*Nf*x^3 + 62496*eps*Nf*x^3 + 232560*eps^2*Nf*x^3 + 
      2160*eps^2*x^4 - 52272*eps*Nf*x^4 - 145332*eps^2*Nf*x^4 + 
      31752*eps^2*Nf*x^5)*G[0, 1, x])/(6480*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(-1 + 116*Nf - 20*x - 58*Nf*x + 20*x^2 + 58*Nf*x^2)*
     G[0, 1, x]^2)/(18*(-1 + x)^2*x^2) + 
   G[1, x]^2*(-1/25920*(eps^2*(-82980 - 117846*eps - 300069*eps^2 + 
         92736*Nf + 12408*eps*Nf - 163796*eps^2*Nf + 158292*x + 
         166896*eps*x - 14004*eps^2*x - 231840*Nf*x + 349128*eps*Nf*x + 
         1978320*eps^2*Nf*x - 98676*x^2 - 110520*eps*x^2 - 100458*eps^2*x^2 + 
         188640*Nf*x^2 - 617496*eps*Nf*x^2 - 2236516*eps^2*Nf*x^2 + 
         24336*x^3 + 54576*eps*x^3 + 355680*eps^2*x^3 - 43200*Nf*x^3 + 
         371568*eps*Nf*x^3 + 502472*eps^2*Nf*x^3 - 3348*eps^2*x^4 - 
         118752*eps*Nf*x^4 - 137248*eps^2*Nf*x^4 - 3240*eps^2*x^5 + 
         1728*eps^2*Nf*x^5))/((-1 + x)^2*x^2) - 
     (eps^4*(80 - 304*Nf - 113*x + 760*Nf*x + 25*x^2 - 616*Nf*x^2 + 11*x^3 + 
        144*Nf*x^3)*G[0, 1, x])/(72*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(-1/25920*(eps^2*(6948 + 41184*eps + 191394*eps^2 + 
         58104*eps*Nf + 221184*eps^2*Nf + 21276*x - 44766*eps*x - 
         377235*eps^2*x - 124920*eps*Nf*x - 421500*eps^2*Nf*x + 14004*x^2 + 
         40644*eps*x^2 + 184266*eps^2*x^2 + 74424*eps*Nf*x^2 + 
         206528*eps^2*Nf*x^2 + 19548*eps^2*x^3 - 14208*eps*Nf*x^3 - 
         71224*eps^2*Nf*x^3 - 3240*eps^2*x^4 + 28080*eps^2*Nf*x^4))/
       ((-1 + x)^2*x) - (eps^3*(-1560 - 1680*eps - 2880*Nf - 640*eps*Nf + 
        4686*x + 14202*eps*x + 7200*Nf*x - 19932*eps*Nf*x - 4926*x^2 - 
        26037*eps*x^2 - 5760*Nf*x^2 + 45548*eps*Nf*x^2 + 1446*x^3 + 
        14856*eps*x^3 + 1440*Nf*x^3 - 28572*eps*Nf*x^3 + 5120*eps*Nf*x^4)*
       G[1, x])/(4320*(-1 + x)^2*x^2) - 
     (eps^4*(3254 - 2736*Nf - 6507*x + 6840*Nf*x + 3735*x^2 - 5472*Nf*x^2 - 
        541*x^3 + 1368*Nf*x^3)*G[1, x]^2)/(1440*(-1 + x)^2*x^2) - 
     (eps^4*(-530 - 880*Nf + 1241*x + 2200*Nf*x - 1981*x^2 - 1760*Nf*x^2 + 
        31*x^3 + 440*Nf*x^3)*G[0, 1, x])/(360*(-1 + x)^2*x^2)) - 
   (eps^3*(-1740 - 510*eps - 4800*Nf - 200*eps*Nf + 3366*x + 5322*eps*x + 
      12000*Nf*x + 15108*eps*Nf*x - 4806*x^2 - 12111*eps*x^2 - 12960*Nf*x^2 - 
      51892*eps*Nf*x^2 - 2694*x^3 + 7098*eps*x^3 - 960*Nf*x^3 + 
      25956*eps*Nf*x^3 + 4944*eps*Nf*x^4)*G[0, 0, 1, x])/
    (2160*(-1 + x)^2*x^2) + (eps^3*(-5874 - 201*eps - 6720*Nf - 6084*eps*Nf + 
      14328*x - 2394*eps*x + 16800*Nf*x - 8968*eps*Nf*x - 12888*x^2 + 
      9183*eps*x^2 - 15840*Nf*x^2 + 55640*eps*Nf*x^2 + 2694*x^3 - 
      7098*eps*x^3 + 960*Nf*x^3 - 45732*eps*Nf*x^3 + 4944*eps*Nf*x^4)*
     G[0, 1, 1, x])/(2160*(-1 + x)^2*x^2) - 
   (eps^4*(-835 - 1600*Nf + 2391*x + 4000*Nf*x - 779*x^2 - 3960*Nf*x^2 + 
      774*x^3 + 40*Nf*x^3)*G[0, 0, 0, 1, x])/(180*(-1 + x)^2*x^2) + 
   (eps^4*(-4285 + 4304*Nf + 7633*x - 10760*Nf*x - 7633*x^2 + 10760*Nf*x^2)*
     G[0, 0, 1, 1, x])/(360*(-1 + x)^2*x^2) + 
   (eps^4*(-1551 + 1520*Nf + 3155*x - 3800*Nf*x - 1543*x^2 + 3840*Nf*x^2 + 
      774*x^3 + 40*Nf*x^3)*G[0, 1, 1, 1, x])/(180*(-1 + x)^2*x^2) - 
   (eps^3*(-11136 - 42918*eps - 48768*eps*Nf + 30564*x + 120093*eps*x - 
      24672*Nf*x + 37768*eps*Nf*x - 44538*x^2 - 75066*eps*x^2 - 
      24672*Nf*x^2 - 47380*eps*Nf*x^2 + 46864*eps*Nf*x^3)*Zeta[3])/
    (6480*(-1 + x)^2*x) + 
   G[0, x]*((eps*(17280 + 101196*eps + 424494*eps^2 + 1499553*eps^3 + 
        139104*eps*Nf + 547848*eps^2*Nf + 1861284*eps^3*Nf + 51840*x - 
        158760*eps*x - 1153008*eps^2*x - 5345298*eps^3*x - 300672*eps*Nf*x - 
        986040*eps^2*Nf*x - 3244320*eps^3*Nf*x + 34560*x^2 + 106380*eps*x^2 + 
        379458*eps^2*x^2 + 1316223*eps^3*x^2 + 172512*eps*Nf*x^2 + 
        505176*eps^2*Nf*x^2 + 2122420*eps^3*Nf*x^2 + 121824*eps^2*x^3 + 
        607392*eps^3*x^3 - 27072*eps*Nf*x^3 - 245424*eps^2*Nf*x^3 - 
        1726304*eps^3*Nf*x^3 - 46656*eps^2*x^4 - 209952*eps^3*x^4 + 
        101088*eps^2*Nf*x^4 + 762048*eps^3*Nf*x^4))/(77760*(-1 + x)^2*x) + 
     (eps^3*(3600 + 7071*eps - 3360*Nf - 2676*eps*Nf - 7050*x - 10011*eps*x + 
        8400*Nf*x - 4040*eps*Nf*x + 4050*x^2 + 12564*eps*x^2 - 6720*Nf*x^2 + 
        15896*eps*Nf*x^2 - 330*x^3 - 9099*eps*x^3 + 1680*Nf*x^3 - 
        8968*eps*Nf*x^3 + 88*eps*Nf*x^4)*G[1, x]^2)/(2160*(-1 + x)^2*x^2) + 
     (eps^4*(-1615 - 1520*Nf + 3814*x + 3800*Nf*x - 2798*x^2 - 3040*Nf*x^2 + 
        644*x^3 + 760*Nf*x^3)*G[1, x]^3)/(1080*(-1 + x)^2*x^2) + 
     (eps^3*(-640 - 540*eps - 1280*Nf - 240*eps*Nf + 1362*x - 806*eps*x + 
        3200*Nf*x - 404*eps*Nf*x - 2642*x^2 - 1447*eps*x^2 - 2560*Nf*x^2 + 
        2436*eps*Nf*x^2 - 318*x^3 + 626*eps*x^3 + 640*Nf*x^3 - 
        3308*eps*Nf*x^3 + 1648*eps*Nf*x^4)*G[0, 1, x])/(720*(-1 + x)^2*x^2) + 
     G[1, x]*(-1/6480*(eps^2*(-9756 - 6732*eps + 5121*eps^2 - 11808*Nf - 
           6432*eps*Nf - 2842*eps^2*Nf + 21024*x + 38538*eps*x + 
           144486*eps^2*x + 29520*Nf*x - 19320*eps*Nf*x - 98932*eps^2*Nf*x - 
           23832*x^2 - 31698*eps*x^2 - 149778*eps^2*x^2 - 23616*Nf*x^2 + 
           64656*eps*Nf*x^2 + 174600*eps^2*Nf*x^2 + 3924*x^3 - 3150*eps*x^3 + 
           13221*eps^2*x^3 + 5904*Nf*x^3 - 44664*eps*Nf*x^3 - 
           61384*eps^2*Nf*x^3 + 30402*eps^2*x^4 + 7104*eps*Nf*x^4 - 
           6508*eps^2*Nf*x^4 - 13932*eps^2*x^5 + 2808*eps^2*Nf*x^5))/
         ((-1 + x)^2*x^2) - (eps^4*(-574 - 784*Nf + 1507*x + 1960*Nf*x - 
          335*x^2 - 1568*Nf*x^2 + 521*x^3 + 392*Nf*x^3)*G[0, 1, x])/
        (360*(-1 + x)^2*x^2)) + (eps^4*(-690 - 1200*Nf + 1741*x + 3000*Nf*x - 
        1525*x^2 - 2400*Nf*x^2 + 430*x^3 + 600*Nf*x^3)*G[0, 0, 1, x])/
      (180*(-1 + x)^2*x^2) + (eps^4*(3306 - 5424*Nf - 5353*x + 13560*Nf*x + 
        5685*x^2 - 10848*Nf*x^2 + 1321*x^3 + 2712*Nf*x^3)*G[0, 1, 1, x])/
      (360*(-1 + x)^2*x^2) - (eps^4*(4291 + 10293*x + 7937*x^2)*Zeta[3])/
      (1080*(-1 + x)^2*x)) + 
   G[1, x]*(-1/77760*(eps*(80784 - 90504*eps - 1186704*eps^2 - 
         6235596*eps^3 + 183168*Nf + 174816*eps*Nf + 424704*eps^2*Nf + 
         1422608*eps^3*Nf - 220536*x - 93528*eps*x + 1052352*eps^2*x + 
         5755266*eps^3*x - 457920*Nf*x + 188496*eps*Nf*x + 
         339360*eps^2*Nf*x + 572344*eps^3*Nf*x + 246456*x^2 + 
         123984*eps*x^2 - 40068*eps^2*x^2 + 1616598*eps^3*x^2 + 
         385344*Nf*x^2 - 1281456*eps*Nf*x^2 - 2734440*eps^2*Nf*x^2 - 
         7298200*eps^3*Nf*x^2 - 100872*x^3 + 18684*eps*x^3 - 
         10854*eps^2*x^3 - 1634553*eps^3*x^3 - 72576*Nf*x^3 + 
         926352*eps*Nf*x^3 + 1978872*eps^2*Nf*x^3 + 5985028*eps^3*Nf*x^3 - 
         67392*eps^2*x^4 - 111888*eps^3*x^4 - 27072*eps*Nf*x^4 - 
         413904*eps^2*Nf*x^4 - 3195968*eps^3*Nf*x^4 + 46656*eps^2*x^5 + 
         209952*eps^3*x^5 + 168480*eps^2*Nf*x^5 + 1394496*eps^3*Nf*x^5))/
       ((-1 + x)^2*x^2) + (eps^3*(-84 - 630*eps + 672*Nf + 648*eps*Nf + 
        30*x + 786*eps*x - 1680*Nf*x + 556*eps*Nf*x + 210*x^2 - 789*eps*x^2 + 
        1392*Nf*x^2 - 4844*eps*Nf*x^2 - 174*x^3 + 522*eps*x^3 - 288*Nf*x^3 + 
        3588*eps*Nf*x^3)*G[0, 1, x])/(216*(-1 + x)^2*x^2) + 
     (eps^4*(-674 - 4304*Nf + 2347*x + 10760*Nf*x - 2015*x^2 - 8048*Nf*x^2 + 
        1321*x^3 + 2712*Nf*x^3)*G[0, 0, 1, x])/(360*(-1 + x)^2*x^2) + 
     (eps^4*(1595 - 1520*Nf - 3174*x + 3800*Nf*x + 1778*x^2 - 3240*Nf*x^2 - 
        344*x^3 + 560*Nf*x^3)*G[0, 1, 1, x])/(180*(-1 + x)^2*x^2) + 
     (eps^4*(9445 + 8080*Nf - 22337*x - 20200*Nf*x + 23285*x^2 + 
        20272*Nf*x^2 - 6208*x^3 + 72*Nf*x^3)*Zeta[3])/
      (1080*(-1 + x)^2*x^2))) + 
 (eps*(4428 + 41364*eps + 227610*eps^2 + 1001484*eps^3 - 51084*eps*Nf - 
    101772*eps^2*Nf - 319002*eps^3*Nf - 44604*x - 56592*eps*x - 
    247725*eps^2*x - 1017117*eps^3*x + 8640*Nf*x + 116892*eps*Nf*x - 
    27174*eps^2*Nf*x - 516194*eps^3*Nf*x + 5076*x^2 - 432*eps*x^2 + 
    97875*eps^2*x^2 + 509058*eps^3*x^2 + 8640*Nf*x^2 - 49608*eps*Nf*x^2 + 
    167016*eps^2*Nf*x^2 + 1089536*eps^3*Nf*x^2 - 71820*eps^2*x^3 - 
    337770*eps^3*x^3 - 5040*eps*Nf*x^3 - 35580*eps^2*Nf*x^3 - 
    349160*eps^3*Nf*x^3 + 25920*eps^2*x^4 + 116640*eps^3*x^4 + 
    14040*eps^2*Nf*x^4 + 138240*eps^3*Nf*x^4)*Zeta[5])/(540*(-1 + x)^2*x) + 
 G[0, 1, 1, x]*(-1/7776*(-7776 - 50544*eps - 281880*eps^2 - 1062396*eps^3 - 
      3306258*eps^4 - 8965971*eps^5 + 5184*eps*Nf + 29376*eps^2*Nf + 
      142704*eps^3*Nf + 527352*eps^4*Nf + 1555876*eps^5*Nf + 7776*x + 
      19440*eps*x + 169128*eps^2*x + 582228*eps^3*x + 886950*eps^4*x - 
      2503143*eps^5*x - 36288*eps*Nf*x + 115776*eps^2*Nf*x + 
      615024*eps^3*Nf*x + 1562808*eps^4*Nf*x + 943700*eps^5*Nf*x - 7776*x^2 - 
      101088*eps*x^2 - 625968*eps^2*x^2 - 3298968*eps^3*x^2 - 
      15644340*eps^4*x^2 - 70515198*eps^5*x^2 + 171072*eps*Nf*x^2 + 
      528768*eps^2*Nf*x^2 + 2273184*eps^3*Nf*x^2 + 11138256*eps^4*Nf*x^2 + 
      53575416*eps^5*Nf*x^2 - 139968*eps^2*x^3 - 629856*eps^3*x^3 - 
      2251152*eps^4*x^3 - 7389144*eps^5*x^3 - 20736*eps*Nf*x^3 - 
      101952*eps^2*Nf*x^3 - 819648*eps^3*Nf*x^3 - 5209440*eps^4*Nf*x^3 - 
      27657616*eps^5*Nf*x^3 + 93312*eps^2*x^4 + 419904*eps^3*x^4 + 
      1500768*eps^4*x^4 + 4926096*eps^5*x^4 + 31104*eps^2*Nf*x^4 + 
      342144*eps^3*Nf*x^4 + 2223936*eps^4*Nf*x^4 + 11765088*eps^5*Nf*x^4)/
     (eps*(-1 + x)*x^2) + (eps^2*(16056 + 44964*eps + 242586*eps^2 - 
      31104*Nf - 27552*eps*Nf - 59252*eps^2*Nf - 32868*x - 69984*eps*x - 
      422568*eps^2*x + 77760*Nf*x + 59784*eps*Nf*x + 173584*eps^2*Nf*x + 
      26388*x^2 + 46314*eps*x^2 + 352503*eps^2*x^2 - 68256*Nf*x^2 - 
      64344*eps*Nf*x^2 - 282716*eps^2*Nf*x^2 - 1908*x^3 - 11628*eps*x^3 - 
      97002*eps^2*x^3 + 9504*Nf*x^3 + 36408*eps*Nf*x^3 + 
      222824*eps^2*Nf*x^3 - 32832*eps^2*x^4 - 16896*eps*Nf*x^4 - 
      97184*eps^2*Nf*x^4 + 13824*eps^2*x^5 + 9792*eps^2*Nf*x^5)*Zeta[3])/
    (108*(-1 + x)^2*x^2) - (62*eps^4*(1 - x + x^2)*Zeta[5])/
    (5*(-1 + x)*x^2)) + 
 G[1, x]^3*((-3888 - 9720*eps - 33048*eps^2 + 42768*eps^3 + 1034694*eps^4 + 
     7408341*eps^5 - 5184*eps*Nf - 6048*eps^2*Nf + 5040*eps^3*Nf - 
     33576*eps^4*Nf - 767260*eps^5*Nf + 3888*x - 13608*eps*x - 
     91368*eps^2*x - 739692*eps^3*x - 4870206*eps^4*x - 27183681*eps^5*x + 
     5184*eps*Nf*x + 104544*eps^2*Nf*x + 584208*eps^3*Nf*x + 
     2678856*eps^4*Nf*x + 11648140*eps^5*Nf*x - 3888*x^2 + 11664*eps*x^2 + 
     68040*eps^2*x^2 + 484056*eps^3*x^2 + 2989386*eps^4*x^2 + 
     16543683*eps^5*x^2 - 5184*eps*Nf*x^2 - 83808*eps^2*Nf*x^2 - 
     414864*eps^3*Nf*x^2 - 1639320*eps^4*Nf*x^2 - 6213700*eps^5*Nf*x^2 + 
     85536*eps^2*x^3 + 454896*eps^3*x^3 + 1827360*eps^4*x^3 + 
     6513372*eps^5*x^3 - 46656*eps^2*Nf*x^3 - 344736*eps^3*Nf*x^3 - 
     1786320*eps^4*Nf*x^3 - 7877592*eps^5*Nf*x^3 - 46656*eps^2*x^4 - 
     209952*eps^3*x^4 - 750384*eps^4*x^4 - 2463048*eps^5*x^4 + 
     31104*eps^2*Nf*x^4 + 202176*eps^3*Nf*x^4 + 940896*eps^4*Nf*x^4 + 
     3821904*eps^5*Nf*x^4)/(11664*eps*(-1 + x)*x^2) - 
   (eps^2*(-6912 - 8712*eps - 26874*eps^2 + 4032*Nf + 3600*eps*Nf + 
      7872*eps^2*Nf + 14508*x + 11484*eps*x + 23004*eps^2*x - 10080*Nf*x + 
      696*eps*Nf*x + 8504*eps^2*Nf*x - 8604*x^2 - 11322*eps*x^2 - 
      44559*eps^2*x^2 + 8064*Nf*x^2 - 11064*eps*Nf*x^2 - 16400*eps^2*Nf*x^2 + 
      972*x^3 + 8352*eps*x^3 + 39852*eps^2*x^3 - 2016*Nf*x^3 + 
      5544*eps*Nf*x^3 - 6696*eps^2*Nf*x^3 + 8856*eps^2*x^4 + 
      1248*eps*Nf*x^4 + 4840*eps^2*Nf*x^4 - 3456*eps^2*x^5 + 
      1008*eps^2*Nf*x^5)*G[0, 0, 1, x])/(216*(-1 + x)^2*x^2) + 
   (eps^2*(-1386 - 747*eps - 189*eps^2 + 192*eps*Nf + 980*eps^2*Nf + 1692*x - 
      945*eps*x - 10386*eps^2*x - 1344*eps*Nf*x - 3092*eps^2*Nf*x - 162*x^2 - 
      1044*eps*x^2 - 3375*eps^2*x^2 + 4464*eps*Nf*x^2 + 18552*eps^2*Nf*x^2 - 
      1584*eps^2*x^3 - 480*eps*Nf*x^3 - 6680*eps^2*Nf*x^3 + 864*eps^2*x^4 + 
      2448*eps^2*Nf*x^4)*G[0, 1, 1, x])/(54*(-1 + x)*x^2) - 
   (eps^2*(32328 + 12564*eps - 55206*eps^2 + 12096*Nf + 7824*eps*Nf - 
      4480*eps^2*Nf - 72756*x - 46836*eps*x + 77328*eps^2*x - 30240*Nf*x + 
      30504*eps*Nf*x + 124712*eps^2*Nf*x + 49860*x^2 + 45342*eps*x^2 + 
      4923*eps^2*x^2 + 24192*Nf*x^2 - 97320*eps*Nf*x^2 - 
      258608*eps^2*Nf*x^2 - 9540*x^3 - 11664*eps*x^3 - 73224*eps^2*x^3 - 
      6048*Nf*x^3 + 67992*eps*Nf*x^3 + 216808*eps^2*Nf*x^3 + 
      53928*eps^2*x^4 - 8928*eps*Nf*x^4 - 118056*eps^2*Nf*x^4 - 
      17280*eps^2*x^5 + 37008*eps^2*Nf*x^5)*Zeta[3])/(648*(-1 + x)^2*x^2) + 
   (62*eps^4*(1 - x + x^2)*Zeta[5])/(15*(-1 + x)*x^2)) + 
 G[0, 0, 1, x]*(-1/7776*(-7776 - 132192*eps - 785376*eps^2 - 3989088*eps^3 - 
      18814032*eps^4 - 84447360*eps^5 + 119232*eps*Nf + 603072*eps^2*Nf + 
      2553408*eps^3*Nf + 10242912*eps^4*Nf + 40182464*eps^5*Nf + 7776*x + 
      182736*eps*x + 1129464*eps^2*x + 6225660*eps^3*x + 31152114*eps^4*x + 
      145996587*eps^5*x - 243648*eps*Nf*x - 991872*eps^2*Nf*x - 
      4071024*eps^3*Nf*x - 17106744*eps^4*Nf*x - 72182036*eps^5*Nf*x - 
      7776*x^2 - 101088*eps*x^2 - 486000*eps^2*x^2 - 2669112*eps^3*x^2 - 
      13393188*eps^4*x^2 - 63126054*eps^5*x^2 + 108864*eps*Nf*x^2 + 
      409536*eps^2*Nf*x^2 + 1867104*eps^3*Nf*x^2 + 8853552*eps^4*Nf*x^2 + 
      41193096*eps^5*Nf*x^2 - 233280*eps^2*x^3 - 1049760*eps^3*x^3 - 
      3751920*eps^4*x^3 - 12315240*eps^5*x^3 + 20736*eps*Nf*x^3 - 
      22464*eps^2*Nf*x^3 - 548928*eps^3*Nf*x^3 - 3686304*eps^4*Nf*x^3 - 
      19402736*eps^5*Nf*x^3 + 93312*eps^2*x^4 + 419904*eps^3*x^4 + 
      1500768*eps^4*x^4 + 4926096*eps^5*x^4 + 31104*eps^2*Nf*x^4 + 
      342144*eps^3*Nf*x^4 + 2223936*eps^4*Nf*x^4 + 11765088*eps^5*Nf*x^4)/
     (eps*(-1 + x)^2*x) + (eps^2*(1530*eps + 14409*eps^2 - 4608*Nf - 
      3048*eps*Nf - 3754*eps^2*Nf - 144*x - 1494*eps*x - 24498*eps^2*x + 
      11520*Nf*x + 4584*eps*Nf*x + 15404*eps^2*Nf*x - 3024*x^2 - 
      7956*eps*x^2 - 17568*eps^2*x^2 - 9216*Nf*x^2 + 576*eps*Nf*x^2 - 
      29106*eps^2*Nf*x^2 - 288*x^3 + 2736*eps*x^3 + 10611*eps^2*x^3 + 
      2304*Nf*x^3 - 3648*eps*Nf*x^3 + 28336*eps^2*Nf*x^3 - 396*eps^2*x^4 + 
      2256*eps*Nf*x^4 - 13748*eps^2*Nf*x^4 + 6408*eps^2*Nf*x^5)*
     G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
   (eps^2*(5724 - 5562*eps - 55917*eps^2 + 13824*Nf + 5976*eps*Nf - 
      4800*eps^2*Nf - 10296*x + 12024*eps*x + 181530*eps^2*x - 34560*Nf*x - 
      8160*eps*Nf*x - 36784*eps^2*Nf*x + 16344*x^2 + 8514*eps*x^2 - 
      162657*eps^2*x^2 + 25920*Nf*x^2 - 18480*eps*Nf*x^2 + 
      23368*eps^2*Nf*x^2 + 4068*x^3 + 7092*eps*x^3 + 78750*eps^2*x^3 - 
      8640*Nf*x^3 + 28008*eps*Nf*x^3 + 35928*eps^2*Nf*x^3 + 38448*eps^2*x^4 - 
      9696*eps*Nf*x^4 - 24920*eps^2*Nf*x^4 - 13824*eps^2*x^5 + 
      4464*eps^2*Nf*x^5)*Zeta[3])/(108*(-1 + x)^2*x^2) - 
   (62*eps^4*(1 - x + x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[0, x]^3*((-3888 - 11664*eps - 17496*eps^2 + 32076*eps^3 + 230850*eps^4 + 
     818667*eps^5 - 5184*eps*Nf - 864*eps^2*Nf + 31824*eps^3*Nf + 
     160536*eps^4*Nf + 611492*eps^5*Nf + 3888*x - 9720*eps*x - 
     114696*eps^2*x - 753300*eps^3*x - 3589110*eps^4*x - 15591609*eps^5*x + 
     5184*eps*Nf*x + 78624*eps^2*Nf*x + 471024*eps^3*Nf*x + 
     2195160*eps^4*Nf*x + 9124420*eps^5*Nf*x - 3888*x^2 + 11664*eps*x^2 + 
     44712*eps^2*x^2 + 589032*eps^3*x^2 + 3969162*eps^4*x^2 + 
     21305511*eps^5*x^2 - 5184*eps*Nf*x^2 - 37152*eps^2*Nf*x^2 - 
     236016*eps^3*Nf*x^2 - 1352904*eps^4*Nf*x^2 - 6915052*eps^5*Nf*x^2 + 
     101088*eps^2*x^3 + 384912*eps^3*x^3 + 1174176*eps^4*x^3 + 
     3338820*eps^5*x^3 - 77760*eps^2*Nf*x^3 - 463968*eps^3*Nf*x^3 - 
     1977264*eps^4*Nf*x^3 - 7410024*eps^5*Nf*x^3 - 46656*eps^2*x^4 - 
     209952*eps^3*x^4 - 750384*eps^4*x^4 - 2463048*eps^5*x^4 + 
     31104*eps^2*Nf*x^4 + 202176*eps^3*Nf*x^4 + 940896*eps^4*Nf*x^4 + 
     3821904*eps^5*Nf*x^4)/(11664*eps*(-1 + x)^2*x) + 
   (eps^2*(2592 + 1026*eps - 4896*eps^2 + 3456*Nf + 1152*eps*Nf - 
      2760*eps^2*Nf - 6228*x - 2790*eps*x + 117*eps^2*x - 8640*Nf*x + 
      10896*eps*Nf*x + 53536*eps^2*Nf*x + 4788*x^2 + 2988*eps*x^2 + 
      8820*eps^2*x^2 + 6912*Nf*x^2 - 28176*eps*Nf*x^2 - 91264*eps^2*Nf*x^2 - 
      1188*x^3 - 1386*eps*x^3 - 3879*eps^2*x^3 - 1728*Nf*x^3 + 
      18960*eps*Nf*x^3 + 49264*eps^2*Nf*x^3 - 4500*eps^2*x^4 - 
      2880*eps*Nf*x^4 - 13584*eps^2*Nf*x^4 + 1728*eps^2*x^5 + 
      3744*eps^2*Nf*x^5)*G[1, x]^3)/(648*(-1 + x)^2*x^2) - 
   (eps^2*(72 - 1638*eps - 8838*eps^2 + 2304*eps*Nf + 8832*eps^2*Nf - 
      2232*x + 522*eps*x + 8694*eps^2*x - 5184*eps*Nf*x - 19440*eps^2*Nf*x - 
      468*x^2 - 216*eps*x^2 + 1287*eps^2*x^2 + 2688*eps*Nf*x^2 + 
      12544*eps^2*Nf*x^2 + 324*eps^2*x^3 + 384*eps*Nf*x^3 - 
      3872*eps^2*Nf*x^3 + 2880*eps^2*Nf*x^4)*G[0, 0, 1, x])/
    (108*(-1 + x)^2*x) - (eps^2*(4032 + 6894*eps + 28692*eps^2 - 4608*Nf - 
      3360*eps*Nf - 5288*eps^2*Nf - 7524*x - 10944*eps*x - 46269*eps^2*x + 
      11520*Nf*x + 10992*eps*Nf*x + 40928*eps^2*Nf*x + 6228*x^2 + 
      4698*eps*x^2 + 15696*eps^2*x^2 - 9216*Nf*x^2 - 12336*eps*Nf*x^2 - 
      66712*eps^2*Nf*x^2 + 504*x^3 + 4968*eps*x^3 + 19953*eps^2*x^3 + 
      2304*Nf*x^3 + 5904*eps*Nf*x^3 + 40752*eps^2*Nf*x^3 + 5076*eps^2*x^4 - 
      2688*eps*Nf*x^4 - 22432*eps^2*Nf*x^4 - 1728*eps^2*x^5 + 
      5184*eps^2*Nf*x^5)*G[0, 1, 1, x])/(108*(-1 + x)^2*x^2) - 
   (eps^2*(-1008 - 10476*eps^2 - 7608*eps*Nf - 28952*eps^2*Nf - 5472*x - 
      1386*eps*x + 30879*eps^2*x + 14952*eps*Nf*x + 59876*eps^2*Nf*x - 
      2628*x^2 - 6048*eps*x^2 - 29286*eps^2*x^2 - 8904*eps*Nf*x^2 - 
      27992*eps^2*Nf*x^2 + 7416*eps^2*x^3 + 1728*eps*Nf*x^3 - 
      4320*eps^2*x^4 + 1152*eps^2*Nf*x^4)*Zeta[3])/(162*(-1 + x)^2*x) + 
   G[0, 1, x]*(-1/324*(eps*(108 - 1134*eps + 2538*eps^2 + 33264*eps^3 + 
         144*eps*Nf - 3504*eps^2*Nf - 25448*eps^3*Nf - 1836*x - 2754*eps*x - 
         23868*eps^2*x - 139995*eps^3*x - 1008*eps*Nf*x - 1608*eps^2*Nf*x + 
         5588*eps^3*Nf*x - 324*x^2 + 3132*eps*x^2 + 21519*eps^2*x^2 + 
         108864*eps^3*x^2 + 1008*eps*Nf*x^2 + 7440*eps^2*Nf*x^2 + 
         42472*eps^3*Nf*x^2 + 5724*eps^2*x^3 + 25434*eps^3*x^3 - 
         5184*eps^2*Nf*x^3 - 41616*eps^3*Nf*x^3 - 2592*eps^2*x^4 - 
         11664*eps^3*x^4 + 3456*eps^2*Nf*x^4 + 25056*eps^3*Nf*x^4))/
       ((-1 + x)^2*x) - (14*eps^4*(-1 + 17*x + 3*x^2)*Zeta[3])/
      (9*(-1 + x)^2*x)) + 
   G[1, x]*((-648 - 17172*eps - 109512*eps^2 - 558252*eps^3 - 2566728*eps^4 + 
       19872*eps*Nf + 97056*eps^2*Nf + 396480*eps^3*Nf + 1534400*eps^4*Nf + 
       648*x + 28188*eps*x + 175284*eps^2*x + 913680*eps^3*x + 
       4272831*eps^4*x - 40608*eps*Nf*x - 153648*eps^2*Nf*x - 
       591672*eps^3*Nf*x - 2343740*eps^4*Nf*x - 648*x^2 - 13932*eps*x^2 - 
       66096*eps^2*x^2 - 323676*eps^3*x^2 - 1445850*eps^4*x^2 + 
       19872*eps*Nf*x^2 + 60768*eps^2*Nf*x^2 + 244848*eps^3*Nf*x^2 + 
       1062440*eps^4*Nf*x^2 - 23328*eps^2*x^3 - 110160*eps^3*x^3 - 
       409860*eps^4*x^3 - 12960*eps^2*Nf*x^3 - 111024*eps^3*Nf*x^3 - 
       607320*eps^4*Nf*x^3 + 7776*eps^2*x^4 + 34992*eps^3*x^4 + 
       125064*eps^4*x^4 + 5184*eps^2*Nf*x^4 + 49248*eps^3*Nf*x^4 + 
       299376*eps^4*Nf*x^4)/(1944*(-1 + x)^2*x) + 
     (eps^2*(-684*eps - 3348*eps^2 + 96*eps*Nf + 472*eps^2*Nf - 36*x - 
        1314*eps*x - 5760*eps^2*x + 1776*eps*Nf*x + 9056*eps^2*Nf*x + 
        612*x^2 - 1782*eps*x^2 - 12456*eps^2*x^2 - 3408*eps*Nf*x^2 - 
        13216*eps^2*Nf*x^2 + 108*x^3 + 3744*eps*x^3 + 16029*eps^2*x^3 + 
        1296*eps*Nf*x^3 + 6000*eps^2*Nf*x^3 + 4428*eps^2*x^4 + 
        192*eps*Nf*x^4 - 4240*eps^2*Nf*x^4 - 1728*eps^2*x^5 + 
        1440*eps^2*Nf*x^5)*G[0, 1, x])/(108*(-1 + x)^2*x^2) - 
     (7*eps^3*(-6 - 159*eps + 184*eps*Nf + 6*x + 261*eps*x - 376*eps*Nf*x - 
        6*x^2 - 129*eps*x^2 + 184*eps*Nf*x^2)*Zeta[3])/(27*(-1 + x)^2*x)) + 
   G[1, x]^2*((eps*(-3024 - 6426*eps - 27000*eps^2 - 100278*eps^3 + 3456*Nf + 
        2592*eps*Nf + 4320*eps^2*Nf + 13824*eps^3*Nf + 5940*x + 9126*eps*x + 
        32751*eps^2*x + 68121*eps^3*x - 8640*Nf*x + 5904*eps*Nf*x + 
        31728*eps^2*Nf*x + 112232*eps^3*Nf*x - 3348*x^2 - 10908*eps*x^2 - 
        51948*eps^2*x^2 - 153387*eps^3*x^2 + 6912*Nf*x^2 - 19728*eps*Nf*x^2 - 
        53688*eps^2*Nf*x^2 - 140948*eps^3*Nf*x^2 + 324*x^3 + 7722*eps*x^3 + 
        36747*eps^2*x^3 + 142398*eps^3*x^3 - 1728*Nf*x^3 + 11088*eps*Nf*x^3 + 
        17904*eps^2*Nf*x^3 + 16472*eps^3*Nf*x^3 + 7668*eps^2*x^4 + 
        37206*eps^3*x^4 - 5184*eps^2*Nf*x^4 - 32976*eps^3*Nf*x^4 - 
        2592*eps^2*x^5 - 11664*eps^3*x^5 + 3456*eps^2*Nf*x^5 + 
        25056*eps^3*Nf*x^5))/(648*(-1 + x)^2*x^2) + 
     (7*eps^4*(28 - 32*Nf - 55*x + 80*Nf*x + 31*x^2 - 64*Nf*x^2 - 3*x^3 + 
        16*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   (62*eps^4*(1 - x + x^2)*Zeta[5])/(15*(-1 + x)^2*x)) + 
 Zeta[3]*((147744 + 373248*eps + 1982880*eps^2 + 8438904*eps^3 + 
     34104564*eps^4 + 134239518*eps^5 - 324000*eps*Nf - 897696*eps^2*Nf - 
     3260448*eps^3*Nf - 12506640*eps^4*Nf - 44673064*eps^5*Nf - 396576*x - 
     478224*eps*x - 2548584*eps^2*x - 9351612*eps^3*x - 30946050*eps^4*x - 
     95460363*eps^5*x + 629856*eps*Nf*x + 147744*eps^2*Nf*x - 
     2012688*eps^3*Nf*x - 10017864*eps^4*Nf*x - 46372140*eps^5*Nf*x + 
     272160*x^2 + 256608*eps*x^2 + 1831248*eps^2*x^2 + 5989464*eps^3*x^2 + 
     13513716*eps^4*x^2 + 10286190*eps^5*x^2 - 259200*eps*Nf*x^2 + 
     967680*eps^2*Nf*x^2 + 7303968*eps^3*Nf*x^2 + 36570768*eps^4*Nf*x^2 + 
     169350424*eps^5*Nf*x^2 - 699840*eps^2*x^3 - 3149280*eps^3*x^3 - 
     11255760*eps^4*x^3 - 36945720*eps^5*x^3 - 62208*eps*Nf*x^3 - 
     399168*eps^2*Nf*x^3 - 3485376*eps^3*Nf*x^3 - 22300128*eps^4*Nf*x^3 - 
     118268112*eps^5*Nf*x^3 + 279936*eps^2*x^4 + 1259712*eps^3*x^4 + 
     4502304*eps^4*x^4 + 14778288*eps^5*x^4 + 93312*eps^2*Nf*x^4 + 
     1026432*eps^3*Nf*x^4 + 6671808*eps^4*Nf*x^4 + 35295264*eps^5*Nf*x^4)/
    (23328*eps*(-1 + x)^2*x) - 
   (4*eps^4*(221 - 1585*x + 280*Nf*x + 273*x^2 + 280*Nf*x^2)*Zeta[5])/
    (15*(-1 + x)^2*x)) + 
 Pi^3*(((I/46656)*(31104 - 11664*eps - 209952*eps^2 - 1638792*eps^3 - 
      9411876*eps^4 - 46942254*eps^5 + 127008*eps*Nf + 403488*eps^2*Nf + 
      1323936*eps^3*Nf + 4782288*eps^4*Nf + 18440168*eps^5*Nf - 108864*x - 
      178848*eps*x - 550152*eps^2*x - 615276*eps^3*x + 3696030*eps^4*x + 
      35944317*eps^5*x - 266976*eps*Nf*x - 424224*eps^2*Nf*x - 
      584784*eps^3*Nf*x - 1665768*eps^4*Nf*x - 10777052*eps^5*Nf*x + 
      69984*x^2 + 139968*eps*x^2 + 478224*eps^2*x^2 + 1191672*eps^3*x^2 + 
      2409588*eps^4*x^2 + 2031966*eps^5*x^2 + 124416*eps*Nf*x^2 + 
      134784*eps^2*Nf*x^2 + 216864*eps^3*Nf*x^2 + 1695888*eps^4*Nf*x^2 + 
      12996120*eps^5*Nf*x^2 + 20736*eps*Nf*x^3 - 177984*eps^2*Nf*x^3 - 
      1559808*eps^3*Nf*x^3 - 8390784*eps^4*Nf*x^3 - 38512256*eps^5*Nf*x^3 + 
      93312*eps^2*Nf*x^4 + 746496*eps^3*Nf*x^4 + 4105728*eps^4*Nf*x^4 + 
      19408896*eps^5*Nf*x^4))/(eps*(-1 + x)^2*x) + 
   ((I/15)*eps^4*(1 - x + x^2)*G[0, x]^5)/((-1 + x)^2*x) + 
   ((I/432)*eps^3*(-48 - 57*eps - 32*eps*Nf + 48*x + 126*eps*x + 
      176*eps*Nf*x - 48*x^2 + 3*eps*x^2 - 224*eps*Nf*x^2 + 96*eps*Nf*x^3)*
     G[1, x]^4)/((-1 + x)*x^2) + ((I/15)*eps^4*(1 - x + x^2)*G[1, x]^5)/
    ((-1 + x)*x^2) + G[0, x]^4*
    (((-1/432*I)*eps^3*(48 - 72*eps - 16*eps*Nf - 48*x + 132*eps*x + 
        16*eps*Nf*x + 48*x^2 - 3*eps*x^2 - 64*eps*Nf*x^2 + 96*eps*Nf*x^3))/
      ((-1 + x)^2*x) - ((I/9)*eps^4*(1 - x + x^2)*G[1, x])/((-1 + x)^2*x)) - 
   ((I/18)*eps^3*(-1 + 2*x)*(9 + 33*eps - 96*Nf - 46*eps*Nf + 15*x + 
      24*eps*x + 48*Nf*x - 12*eps*Nf*x - 15*x^2 - 24*eps*x^2 - 48*Nf*x^2 + 
      12*eps*Nf*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]^3*(((-1/324*I)*eps^2*(180 - 324*eps - 1260*eps^2 + 600*eps*Nf + 
        2344*eps^2*Nf - 180*x + 378*eps*x - 1269*eps^2*x - 1320*eps*Nf*x - 
        5956*eps^2*Nf*x + 180*x^2 + 108*eps*x^2 + 1656*eps^2*x^2 + 
        552*eps*Nf*x^2 + 4712*eps^2*Nf*x^2 + 216*eps^2*x^3 + 384*eps*Nf*x^3 - 
        1280*eps^2*Nf*x^3 + 1152*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/108)*eps^3*(-87*eps + 32*eps*Nf + 12*x + 42*eps*x + 24*eps*Nf*x - 
        12*x^2 - 27*eps*x^2 - 88*eps*Nf*x^2 + 12*x^3 + 75*eps*x^3 - 
        56*eps*Nf*x^3 + 96*eps*Nf*x^4)*G[1, x])/((-1 + x)^2*x^2) - 
     ((I/18)*eps^4*(-2 + x)*(-1 + 8*Nf + x - 16*Nf*x + x^2 + 8*Nf*x^2)*
       G[1, x]^2)/((-1 + x)^2*x^2) - (((5*I)/18)*eps^4*(1 - x + x^2)*
       G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]^3*(((I/1296)*eps^2*(-648 - 5076*eps - 28746*eps^2 + 4032*Nf + 
        3696*eps*Nf + 7840*eps^2*Nf + 756*x + 9252*eps*x + 55656*eps^2*x - 
        10080*Nf*x + 2232*eps*Nf*x + 3960*eps^2*Nf*x + 252*x^2 - 
        8118*eps*x^2 - 52623*eps^2*x^2 + 8064*Nf*x^2 - 23736*eps*Nf*x^2 - 
        54896*eps^2*Nf*x^2 - 396*x^3 + 3744*eps*x^3 + 22608*eps^2*x^3 - 
        2016*Nf*x^3 + 16968*eps*Nf*x^3 + 49784*eps^2*Nf*x^3 - 72*eps^2*x^4 + 
        864*eps*Nf*x^4 - 13752*eps^2*Nf*x^4 + 6192*eps^2*Nf*x^5))/
      ((-1 + x)^2*x^2) + ((I/36)*eps^4*(38 - 112*Nf - 61*x + 280*Nf*x + 
        33*x^2 - 224*Nf*x^2 - 9*x^3 + 56*Nf*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x^2)) + ((I/216)*eps^2*(108 - 2466*eps - 20367*eps^2 + 
      2880*Nf + 3144*eps*Nf + 9392*eps^2*Nf - 648*x + 1980*eps*x + 
      34920*eps^2*x - 7200*Nf*x + 5952*eps*Nf*x + 5744*eps^2*Nf*x + 
      2376*x^2 + 1170*eps*x^2 - 20547*eps^2*x^2 + 3744*Nf*x^2 - 
      34992*eps*Nf*x^2 - 64824*eps^2*Nf*x^2 - 1404*x^3 + 1152*eps*x^3 + 
      15930*eps^2*x^3 - 3456*Nf*x^3 + 20520*eps*Nf*x^3 + 43416*eps^2*Nf*x^3 + 
      144*eps^2*x^4 + 2592*eps*Nf*x^4 - 4824*eps^2*Nf*x^4 + 
      6768*eps^2*Nf*x^5)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/216)*eps^2*(-504 - 9468*eps - 68832*eps^2 + 13248*Nf + 11184*eps*Nf + 
      23164*eps^2*Nf - 684*x + 14328*eps*x + 124002*eps^2*x - 33120*Nf*x - 
      12072*eps*Nf*x - 50432*eps^2*Nf*x + 2556*x^2 - 10134*eps*x^2 - 
      90261*eps^2*x^2 + 29376*Nf*x^2 - 18216*eps*Nf*x^2 - 1164*eps^2*Nf*x^2 - 
      2124*x^3 + 2664*eps*x^3 + 17406*eps^2*x^3 - 3744*Nf*x^3 + 
      22344*eps*Nf*x^3 + 23896*eps^2*Nf*x^3 + 576*eps^2*x^4 - 
      192*eps*Nf*x^4 + 2512*eps^2*Nf*x^4 + 2016*eps^2*Nf*x^5)*G[0, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((I/36)*eps^3*(-6 - 339*eps + 156*eps*Nf + 12*x - 
      420*eps*x + 152*eps*Nf*x - 84*x^2 + 657*eps*x^2 + 144*Nf*x^2 + 
      344*eps*Nf*x^2 + 42*x^3 - 192*eps*x^3 + 144*Nf*x^3 - 700*eps*Nf*x^3 + 
      176*eps*Nf*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/18)*eps^3*(18 + 165*eps - 192*Nf - 132*eps*Nf - 18*x + 129*eps*x + 
      480*Nf*x - 164*eps*Nf*x + 18*x^2 - 129*eps*x^2 - 480*Nf*x^2 + 
      196*eps*Nf*x^2 - 64*eps*Nf*x^3 + 32*eps*Nf*x^4)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((I/36)*eps^3*(-36 - 294*eps + 288*Nf + 128*eps*Nf + 
      30*x - 318*eps*x - 720*Nf*x + 556*eps*Nf*x + 42*x^2 + 81*eps*x^2 + 
      576*Nf*x^2 - 700*eps*Nf*x^2 - 42*x^3 + 192*eps*x^3 - 144*Nf*x^3 - 
      4*eps*Nf*x^3 + 176*eps*Nf*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/6)*eps^4*(-1 + 16*x - 44*x^2 + 56*Nf*x^2 + 29*x^3 + 56*Nf*x^3)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/3)*eps^4*(51 - 616*Nf - 83*x + 1540*Nf*x + 61*x^2 - 1496*Nf*x^2 - 
      21*x^3 + 44*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/3)*eps^4*(-19 + 232*Nf + 31*x - 580*Nf*x - 31*x^2 + 580*Nf*x^2 + 
      12*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/3)*eps^4*(-8 + 528*Nf - 24*x - 1320*Nf*x + 2*x^2 + 1364*Nf*x^2 - 
      21*x^3 + 44*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/3)*eps^4*(7 - 232*Nf + 5*x + 580*Nf*x - 5*x^2 - 580*Nf*x^2 + 12*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/6)*eps^4*(-112*Nf + 15*x + 280*Nf*x - 43*x^2 - 224*Nf*x^2 + 29*x^3 + 
      56*Nf*x^3)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/648)*eps^2*(6012 + 1944*eps - 18360*eps^2 - 1920*eps*Nf + 
      35296*eps^2*Nf - 26604*x - 43398*eps*x - 168579*eps^2*x + 14688*Nf*x + 
      38208*eps*Nf*x - 34156*eps^2*Nf*x + 16308*x^2 + 22248*eps*x^2 + 
      74466*eps^2*x^2 + 14688*Nf*x^2 - 10872*eps*Nf*x^2 + 
      79416*eps^2*Nf*x^2 + 1728*eps^2*x^3 - 7872*eps*Nf*x^3 - 
      99616*eps^2*Nf*x^3 + 32832*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, x]^2*(((I/1296)*eps*(1296 - 1944*eps - 8424*eps^2 - 45414*eps^3 + 
        3600*eps*Nf + 14208*eps^2*Nf + 51340*eps^3*Nf - 1296*x + 1944*eps*x - 
        10260*eps^2*x - 47817*eps^3*x - 7920*eps*Nf*x - 36492*eps^2*Nf*x - 
        150400*eps^3*Nf*x + 1296*x^2 + 864*eps*x^2 + 10638*eps^2*x^2 + 
        28566*eps^3*x^2 + 3168*eps*Nf*x^2 + 29472*eps^2*Nf*x^2 + 
        165448*eps^3*Nf*x^2 + 1080*eps^2*x^3 + 8100*eps^3*x^3 + 
        2592*eps*Nf*x^3 - 7992*eps^2*Nf*x^3 - 94320*eps^3*Nf*x^3 + 
        7344*eps^2*Nf*x^4 + 58752*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/72)*eps^3*(18 + 69*eps - 96*Nf - 44*eps*Nf - 24*x - 60*eps*x + 
        240*Nf*x - 304*eps*Nf*x + 78*eps*x^2 - 192*Nf*x^2 + 800*eps*Nf*x^2 + 
        6*x^3 - 75*eps*x^3 + 48*Nf*x^3 - 500*eps*Nf*x^3 + 48*eps*Nf*x^4)*
       G[1, x]^2)/((-1 + x)^2*x^2) + 
     ((I/36)*eps^4*(-5 + 48*Nf - x - 72*Nf*x + 7*x^2 + 24*Nf*x^2)*G[1, x]^3)/
      ((-1 + x)*x^2) - ((I/36)*eps^3*(-105*eps + 44*eps*Nf - 12*x + 
        60*eps*x - 316*eps*Nf*x + 12*x^2 - 51*eps*x^2 + 612*eps*Nf*x^2 - 
        12*x^3 - 6*eps*x^3 - 456*eps*Nf*x^3 + 144*eps*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + G[1, x]*
      (((-1/216*I)*eps^2*(720*eps + 5193*eps^2 - 576*Nf - 600*eps*Nf - 
          1546*eps^2*Nf - 144*x - 1098*eps*x - 10269*eps^2*x + 1440*Nf*x + 
          1536*eps*Nf*x + 6484*eps^2*Nf*x + 576*eps*x^2 + 8640*eps^2*x^2 - 
          1152*Nf*x^2 - 1488*eps*Nf*x^2 - 8804*eps^2*Nf*x^2 - 72*x^3 - 
          648*eps*x^3 - 3879*eps^2*x^3 + 288*Nf*x^3 + 1080*eps*Nf*x^3 + 
          6120*eps^2*Nf*x^3 + 108*eps^2*x^4 - 768*eps*Nf*x^4 - 
          3560*eps^2*Nf*x^4 + 144*eps^2*Nf*x^5))/((-1 + x)^2*x^2) - 
       ((I/6)*eps^4*(-1 - 16*Nf + 2*x + 40*Nf*x - 6*x^2 - 32*Nf*x^2 + 3*x^3 + 
          8*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
     ((I/2)*eps^4*(1 - x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*eps^4*(5 - 80*Nf - 2*x + 200*Nf*x - 18*x^2 - 160*Nf*x^2 + 
        13*x^3 + 40*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((11*I)/3)*eps^4*(1 - x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*(((-1/1296*I)*eps*(-648 + 7236*eps + 58050*eps^2 + 
        283203*eps^3 - 6912*Nf - 7920*eps*Nf - 23496*eps^2*Nf - 
        90220*eps^3*Nf + 1080*x - 17280*eps*x - 169992*eps^2*x - 
        932472*eps^3*x + 17280*Nf*x + 55152*eps*Nf*x + 283584*eps^2*Nf*x + 
        1151480*eps^3*Nf*x - 4536*x^2 + 9072*eps*x^2 + 121284*eps^2*x^2 + 
        750168*eps^3*x^2 - 10368*Nf*x^2 - 63504*eps*Nf*x^2 - 
        361656*eps^2*Nf*x^2 - 1523064*eps^3*Nf*x^2 + 2160*x^3 + 
        3456*eps*x^3 + 17388*eps^2*x^3 + 73872*eps^3*x^3 + 6912*Nf*x^3 + 
        31680*eps*Nf*x^3 + 130560*eps^2*Nf*x^3 + 605440*eps^3*Nf*x^3 - 
        432*eps^2*x^4 - 3240*eps^3*x^4 - 16704*eps*Nf*x^4 - 
        66576*eps^2*Nf*x^4 - 347936*eps^3*Nf*x^4 + 12960*eps^2*Nf*x^5 + 
        103680*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
     ((I/3)*eps^4*(10 - 112*Nf - 13*x + 280*Nf*x + 11*x^2 - 276*Nf*x^2 - 
        2*x^3 + 4*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/3)*eps^4*(1 - 128*Nf + 8*x + 320*Nf*x - 10*x^2 - 316*Nf*x^2 + 
        10*x^3 + 4*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/9)*eps^4*(-24 - 272*Nf + 47*x + 680*Nf*x - 153*x^2 - 468*Nf*x^2 + 
        76*x^3 + 212*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]^2*(((I/2592)*eps*(-2160 - 648*eps + 6480*eps^2 + 98226*eps^3 + 
        10368*Nf + 864*eps*Nf - 19512*eps^2*Nf - 83928*eps^3*Nf + 2808*x - 
        7992*eps*x - 81324*eps^2*x - 625968*eps^3*x - 25920*Nf*x + 
        41328*eps*Nf*x + 232896*eps^2*Nf*x + 911912*eps^3*Nf*x - 216*x^2 + 
        4428*eps*x^2 + 40986*eps^2*x^2 + 407889*eps^3*x^2 + 20736*Nf*x^2 - 
        77616*eps*Nf*x^2 - 296328*eps^2*Nf*x^2 - 1070588*eps^3*Nf*x^2 - 
        648*x^3 + 3024*eps*x^3 + 22572*eps^2*x^3 + 68958*eps^3*x^3 - 
        5184*Nf*x^3 + 47088*eps*Nf*x^3 + 104976*eps^2*Nf*x^3 + 
        307944*eps^3*Nf*x^3 - 864*eps^2*x^4 - 6480*eps^3*x^4 - 
        11520*eps*Nf*x^4 - 30720*eps^2*Nf*x^4 - 129632*eps^3*Nf*x^4 + 
        6912*eps^2*Nf*x^5 + 55296*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
     ((I/72)*eps^3*(-12 - 30*eps - 288*Nf - 104*eps*Nf + 66*x + 474*eps*x + 
        720*Nf*x - 724*eps*Nf*x - 138*x^2 - 375*eps*x^2 - 576*Nf*x^2 + 
        1204*eps*Nf*x^2 + 90*x^3 - 36*eps*x^3 + 144*Nf*x^3 - 556*eps*Nf*x^3 + 
        176*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/6)*eps^4*(18 - 64*Nf - 29*x + 160*Nf*x + 11*x^2 - 124*Nf*x^2 - 
        2*x^3 + 36*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/12)*eps^4*(26 - 112*Nf - 37*x + 280*Nf*x + 9*x^2 - 224*Nf*x^2 + 
        3*x^3 + 56*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/36)*eps^4*(74 - 624*Nf - 47*x + 1560*Nf*x - 97*x^2 - 1272*Nf*x^2 + 
        99*x^3 + 288*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]*(((I/7776)*(3888 - 26568*eps - 218052*eps^2 - 1130274*eps^3 - 
        5240295*eps^4 + 20736*Nf + 25056*eps*Nf + 68112*eps^2*Nf + 
        249960*eps^3*Nf + 1033556*eps^4*Nf - 11664*x + 31104*eps*x + 
        307152*eps^2*x + 1571400*eps^3*x + 7307172*eps^4*x - 51840*Nf*x - 
        4320*eps*Nf*x - 82368*eps^2*Nf*x - 518448*eps^3*Nf*x - 
        2513408*eps^4*Nf*x + 16848*x^2 - 32400*eps*x^2 - 228744*eps^2*x^2 - 
        943488*eps^3*x^2 - 3926880*eps^4*x^2 + 41472*Nf*x^2 - 
        92448*eps*Nf*x^2 - 54288*eps^2*Nf*x^2 + 423024*eps^3*Nf*x^2 + 
        2633824*eps^4*Nf*x^2 - 10368*x^3 + 20736*eps*x^3 + 84888*eps^2*x^3 + 
        263088*eps^3*x^3 + 1034208*eps^4*x^3 - 10368*Nf*x^3 + 
        55296*eps*Nf*x^3 + 24768*eps^2*Nf*x^3 - 320448*eps^3*Nf*x^3 - 
        1799072*eps^4*Nf*x^3 + 2592*eps^2*x^4 + 19440*eps^3*x^4 + 
        98496*eps^4*x^4 + 17280*eps*Nf*x^4 + 27936*eps^2*Nf*x^4 + 
        39360*eps^3*Nf*x^4 - 49792*eps^4*Nf*x^4 + 15552*eps^2*Nf*x^5 + 
        124416*eps^3*Nf*x^5 + 684288*eps^4*Nf*x^5))/((-1 + x)^2*x^2) - 
     ((I/72)*eps^2*(-120 - 2184*eps - 14586*eps^2 + 1920*Nf + 1920*eps*Nf + 
        4916*eps^2*Nf - 60*x + 3684*eps*x + 27450*eps^2*x - 4800*Nf*x - 
        408*eps*Nf*x - 5168*eps^2*Nf*x + 444*x^2 - 2550*eps*x^2 - 
        19215*eps^2*x^2 + 4032*Nf*x^2 - 8232*eps*Nf*x^2 - 
        13636*eps^2*Nf*x^2 - 372*x^3 + 1176*eps*x^3 + 7164*eps^2*x^3 - 
        768*Nf*x^3 + 6456*eps*Nf*x^3 + 12776*eps^2*Nf*x^3 + 120*eps^2*x^4 + 
        192*eps*Nf*x^4 - 1936*eps^2*Nf*x^4 + 1440*eps^2*Nf*x^5)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + ((I/6)*eps^4*(7 + 24*Nf - 16*x - 60*Nf*x + 14*x^2 + 
        64*Nf*x^2 - 8*x^3 + 4*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) - 
     ((I/18)*eps^3*(6 + 81*eps - 192*Nf - 112*eps*Nf + 6*x + 144*eps*x + 
        480*Nf*x - 240*eps*Nf*x - 66*x^2 - 354*eps*x^2 - 360*Nf*x^2 + 
        472*eps*Nf*x^2 + 42*x^3 + 60*eps*x^3 + 120*Nf*x^3 - 144*eps*Nf*x^3 + 
        72*eps*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/36)*eps^3*(30*eps - 288*Nf - 88*eps*Nf + 42*x + 456*eps*x + 
        720*Nf*x - 756*eps*Nf*x - 114*x^2 - 297*eps*x^2 - 576*Nf*x^2 + 
        1060*eps*Nf*x^2 + 78*x^3 - 108*eps*x^3 + 144*Nf*x^3 - 
        396*eps*Nf*x^3 + 144*eps*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/3)*eps^4*(14 - 80*Nf - 18*x + 200*Nf*x + 4*x^2 - 172*Nf*x^2 + 
        3*x^3 + 28*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/3)*eps^4*(7 - 64*Nf - 7*x + 160*Nf*x - x^2 - 144*Nf*x^2 + 4*x^3 + 
        16*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/6)*eps^4*(10 - 112*Nf - 5*x + 280*Nf*x - 23*x^2 - 224*Nf*x^2 + 
        19*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/108)*eps^3*(288 - 2190*eps + 1056*Nf + 1552*eps*Nf - 846*x + 
        2268*eps*x - 2640*Nf*x - 1132*eps*Nf*x + 1038*x^2 - 3009*eps*x^2 + 
        2256*Nf*x^2 - 2524*eps*Nf*x^2 - 654*x^3 + 1812*eps*x^3 - 384*Nf*x^3 + 
        908*eps*Nf*x^3 + 1648*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]*(((-1/7776*I)*(9072 - 11664*eps - 59616*eps^2 - 325944*eps^3 - 
        1675728*eps^4 + 21600*eps*Nf + 86112*eps^2*Nf + 314880*eps^3*Nf + 
        1154704*eps^4*Nf - 9072*x + 4536*eps*x - 99468*eps^2*x - 
        482922*eps^3*x - 1715499*eps^4*x - 47520*eps*Nf*x - 
        223488*eps^2*Nf*x - 931128*eps^3*Nf*x - 3820252*eps^4*Nf*x + 
        9072*x^2 + 7776*eps*x^2 + 68688*eps^2*x^2 + 181764*eps^3*x^2 + 
        262926*eps^4*x^2 + 18144*eps*Nf*x^2 + 184032*eps^2*Nf*x^2 + 
        1044144*eps^3*Nf*x^2 + 5151096*eps^4*Nf*x^2 + 2592*eps^2*x^3 + 
        19440*eps^3*x^3 + 98496*eps^4*x^3 + 17280*eps*Nf*x^3 - 
        49824*eps^2*Nf*x^3 - 598272*eps^3*Nf*x^3 - 3611200*eps^4*Nf*x^3 + 
        46656*eps^2*Nf*x^4 + 373248*eps^3*Nf*x^4 + 2052864*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) - ((I/216)*eps^3*(24 + 120*eps - 288*Nf - 160*eps*Nf - 
        6*x - 54*eps*x + 720*Nf*x - 588*eps*Nf*x - 66*x^2 + 81*eps*x^2 - 
        576*Nf*x^2 + 1772*eps*Nf*x^2 + 54*x^3 - 126*eps*x^3 + 144*Nf*x^3 - 
        1132*eps*Nf*x^3 + 112*eps*Nf*x^4)*G[1, x]^3)/((-1 + x)^2*x^2) - 
     ((I/144)*eps^4*(20 - 112*Nf - 25*x + 280*Nf*x - 3*x^2 - 224*Nf*x^2 + 
        9*x^3 + 56*Nf*x^3)*G[1, x]^4)/((-1 + x)^2*x^2) + 
     ((I/54)*eps^2*(459*eps + 3609*eps^2 - 432*Nf - 456*eps*Nf - 
        1189*eps^2*Nf + 162*x + 162*eps*x - 2808*eps^2*x + 1080*Nf*x + 
        1200*eps*Nf*x + 4670*eps^2*Nf*x - 270*x^2 - 135*eps*x^2 + 
        1728*eps^2*x^2 - 864*Nf*x^2 - 1296*eps*Nf*x^2 - 7353*eps^2*Nf*x^2 + 
        216*x^3 + 270*eps*x^3 + 1449*eps^2*x^3 + 216*Nf*x^3 + 
        936*eps*Nf*x^3 + 5760*eps^2*Nf*x^3 - 504*eps*Nf*x^4 - 
        2946*eps^2*Nf*x^4 + 468*eps^2*Nf*x^5)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/6)*eps^4*(4 - 24*Nf - 7*x + 60*Nf*x + x^2 - 48*Nf*x^2 + 12*Nf*x^3)*
       G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^2*(((-1/432*I)*eps^2*(576 + 3816*eps + 19332*eps^2 - 
          480*eps*Nf - 2360*eps^2*Nf - 900*x - 5148*eps*x - 25920*eps^2*x + 
          1272*eps*Nf*x + 4952*eps^2*Nf*x + 900*x^2 + 2106*eps*x^2 + 
          7317*eps^2*x^2 - 2184*eps*Nf*x^2 - 10240*eps^2*Nf*x^2 - 324*x^3 - 
          432*eps*x^3 - 792*eps^2*x^3 + 2136*eps*Nf*x^3 + 
          12584*eps^2*Nf*x^3 - 648*eps^2*x^4 - 480*eps*Nf*x^4 - 
          5384*eps^2*Nf*x^4 + 1872*eps^2*Nf*x^5))/((-1 + x)^2*x^2) + 
       ((I/6)*eps^4*(-2 + x)*(1 - 4*Nf + 4*Nf*x)*G[0, 1, x])/
        ((-1 + x)*x^2)) + ((I/18)*eps^3*(-129*eps + 60*eps*Nf - 18*x + 
        21*eps*x - 300*eps*Nf*x + 18*x^2 + 18*eps*x^2 + 540*eps*Nf*x^2 - 
        18*x^3 - 42*eps*x^3 - 440*eps*Nf*x^3 + 160*eps*Nf*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((I/18)*eps^3*(-30 - 234*eps + 240*Nf + 180*eps*Nf + 
        18*x + 255*eps*x - 600*Nf*x - 396*eps*Nf*x + 42*x^2 - 45*eps*x^2 + 
        480*Nf*x^2 + 276*eps*Nf*x^2 - 42*x^3 - 60*eps*x^3 - 120*Nf*x^3 - 
        80*eps*Nf*x^3 + 40*eps*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (((5*I)/3)*eps^4*(1 - x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps^4*(10 - 120*Nf - 18*x + 300*Nf*x - 12*x^2 - 240*Nf*x^2 + 
        7*x^3 + 60*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((2*I)/3)*eps^4*(5 - 72*Nf - 5*x + 180*Nf*x - 13*x^2 - 144*Nf*x^2 + 
        9*x^3 + 36*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/54)*eps^3*(294 - 756*eps + 1168*eps*Nf - 294*x - 15*eps*x - 
        2548*eps*Nf*x + 294*x^2 + 360*eps*x^2 + 1032*eps*Nf*x^2 + 
        824*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((I/1296)*eps*(5832*eps + 38124*eps^2 + 166104*eps^3 - 
          3456*Nf - 3744*eps*Nf - 9984*eps^2*Nf - 37760*eps^3*Nf - 1080*x - 
          9504*eps*x - 66420*eps^2*x - 287928*eps^3*x + 8640*Nf*x + 
          9936*eps*Nf*x + 41904*eps^2*Nf*x + 181872*eps^3*Nf*x + 216*x^2 + 
          8532*eps*x^2 + 64422*eps^2*x^2 + 305667*eps^3*x^2 - 6912*Nf*x^2 - 
          10224*eps*Nf*x^2 - 57360*eps^2*Nf*x^2 - 282284*eps^3*Nf*x^2 - 
          648*x^3 - 6912*eps*x^3 - 29268*eps^2*x^3 - 110430*eps^3*x^3 + 
          1728*Nf*x^3 + 7632*eps*Nf*x^3 + 39792*eps^2*Nf*x^3 + 
          215096*eps^3*Nf*x^3 - 864*eps^2*x^4 - 6480*eps^3*x^4 - 
          5184*eps*Nf*x^4 - 22896*eps^2*Nf*x^4 - 119808*eps^3*Nf*x^4 + 
          864*eps^2*Nf*x^5 + 6912*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
       ((I/18)*eps^3*(-63*eps + 48*Nf + 56*eps*Nf - 6*x + 63*eps*x - 
          120*Nf*x - 112*eps*Nf*x + 18*x^2 + 33*eps*x^2 + 96*Nf*x^2 + 
          84*eps*Nf*x^2 - 12*x^3 - 12*eps*x^3 - 24*Nf*x^3 - 56*eps*Nf*x^3 + 
          16*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
       ((I/3)*eps^4*(-5 + 2*x)*(1 - x + x^2)*G[0, 0, 1, x])/
        ((-1 + x)^2*x^2) + ((I/3)*eps^4*(-1 - 16*Nf + 2*x + 40*Nf*x - 6*x^2 - 
          32*Nf*x^2 + 3*x^3 + 8*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
       ((I/9)*eps^4*(-184*Nf - 26*x + 460*Nf*x - 20*x^2 - 368*Nf*x^2 - 
          3*x^3 + 92*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2))) - 
   ((I/30)*eps^4*(361 - 1717*x + 1600*Nf*x + 1039*x^2 + 1600*Nf*x^2)*Zeta[5])/
    ((-1 + x)^2*x)) + G[1, x]^2*
  (-1/93312*(-46656 - 116640*eps - 361584*eps^2 - 75816*eps^3 + 
      5799924*eps^4 + 45068238*eps^5 + 252056853*eps^6 - 31104*eps*Nf - 
      36288*eps^2*Nf + 30240*eps^3*Nf - 201456*eps^4*Nf - 4603560*eps^5*Nf - 
      37611004*eps^6*Nf + 46656*x + 116640*eps*x + 291600*eps^2*x - 
      1475496*eps^3*x - 19510956*eps^4*x - 132866082*eps^5*x - 
      726675219*eps^6*x + 31104*eps*Nf*x + 658368*eps^2*Nf*x + 
      3510432*eps^3*Nf*x + 15586704*eps^4*Nf*x + 66807960*eps^5*Nf*x + 
      285523684*eps^6*Nf*x - 46656*x^2 + 139968*eps^2*x^2 + 
      1586304*eps^3*x^2 + 12270528*eps^4*x^2 + 77308992*eps^5*x^2 + 
      424919520*eps^6*x^2 - 31104*eps*Nf*x^2 - 487296*eps^2*Nf*x^2 - 
      1895616*eps^3*Nf*x^2 - 5968224*eps^4*Nf*x^2 - 19604688*eps^5*Nf*x^2 - 
      76586104*eps^6*Nf*x^2 + 419904*eps^2*x^3 + 2449440*eps^3*x^3 + 
      10392624*eps^4*x^3 + 38450376*eps^5*x^3 + 132045228*eps^6*x^3 - 
      279936*eps^2*Nf*x^3 - 2379456*eps^3*Nf*x^3 - 12947040*eps^4*Nf*x^3 - 
      57818448*eps^5*Nf*x^3 - 232527672*eps^6*Nf*x^3 - 279936*eps^2*x^4 - 
      1259712*eps^3*x^4 - 4502304*eps^4*x^4 - 14778288*eps^5*x^4 - 
      46615176*eps^6*x^4 + 186624*eps^2*Nf*x^4 + 1213056*eps^3*Nf*x^4 + 
      5645376*eps^4*Nf*x^4 + 22931424*eps^5*Nf*x^4 + 87118416*eps^6*Nf*x^4)/
     (eps^2*(-1 + x)*x^2) + (eps^2*(4752 + 6642*eps + 18558*eps^2 + 2592*Nf + 
      336*eps*Nf - 4666*eps^2*Nf - 10584*x - 12690*eps*x - 38934*eps^2*x - 
      6480*Nf*x + 9672*eps*Nf*x + 45892*eps^2*Nf*x + 7776*x^2 + 
      8748*eps*x^2 + 35955*eps^2*x^2 + 5184*Nf*x^2 - 23808*eps*Nf*x^2 - 
      79832*eps^2*Nf*x^2 - 2268*x^3 - 2844*eps*x^3 - 15183*eps^2*x^3 - 
      1296*Nf*x^3 + 16872*eps*Nf*x^3 + 49624*eps^2*Nf*x^3 - 3708*eps^2*x^4 - 
      2976*eps*Nf*x^4 - 15280*eps^2*Nf*x^4 + 1728*eps^2*x^5 + 
      4320*eps^2*Nf*x^5)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x^2) - 
   (eps^2*(-1872 - 4608*eps - 11160*eps^2 - 4032*Nf - 2064*eps*Nf + 
      184*eps^2*Nf + 4428*x + 19152*eps*x + 88506*eps^2*x + 10080*Nf*x - 
      6216*eps*Nf*x - 48904*eps^2*Nf*x - 4716*x^2 - 13266*eps*x^2 - 
      83547*eps^2*x^2 - 8352*Nf*x^2 + 5496*eps*Nf*x^2 + 12208*eps^2*Nf*x^2 + 
      2700*x^3 + 108*eps*x^3 + 17046*eps^2*x^3 + 1728*Nf*x^3 + 
      984*eps*Nf*x^3 + 54248*eps^2*Nf*x^3 - 864*eps^2*x^4 + 1056*eps*Nf*x^4 - 
      25480*eps^2*Nf*x^4 + 6480*eps^2*Nf*x^5)*G[0, 0, 1, 1, x])/
    (72*(-1 + x)^2*x^2) - (2*eps^2*(-378 - 171*eps + 18*eps^2 + 72*eps*Nf + 
      363*eps^2*Nf + 468*x - 612*eps*x - 4626*eps^2*x - 504*eps*Nf*x - 
      1467*eps^2*Nf*x - 18*x^2 - 288*eps*x^2 - 450*eps^2*x^2 + 
      1596*eps*Nf*x^2 + 6914*eps^2*Nf*x^2 - 396*eps^2*x^3 - 168*eps*Nf*x^3 - 
      2626*eps^2*Nf*x^3 + 216*eps^2*x^4 + 972*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/
    (9*(-1 + x)*x^2) + (eps*(49680 + 34128*eps + 15984*eps^2 - 331074*eps^3 - 
      31104*Nf - 10080*eps*Nf + 3144*eps^2*Nf - 41608*eps^3*Nf - 103896*x - 
      129816*eps*x - 79596*eps^2*x + 1308960*eps^3*x + 77760*Nf*x - 
      70128*eps*Nf*x - 386304*eps^2*Nf*x - 1242136*eps^3*Nf*x + 59832*x^2 + 
      184788*eps*x^2 + 474282*eps^2*x^2 + 587817*eps^3*x^2 - 62208*Nf*x^2 + 
      160848*eps*Nf*x^2 + 470616*eps^2*Nf*x^2 + 998788*eps^3*Nf*x^2 - 
      4968*x^3 - 85536*eps*x^3 - 389772*eps^2*x^3 - 1546506*eps^3*x^3 + 
      15552*Nf*x^3 - 94896*eps*Nf*x^3 - 10128*eps^2*Nf*x^3 + 
      1015720*eps^3*Nf*x^3 + 25920*eps^2*x^4 + 199584*eps^3*x^4 + 
      13824*eps*Nf*x^4 - 89280*eps^2*Nf*x^4 - 831648*eps^3*Nf*x^4 - 
      10368*eps^2*x^5 - 46656*eps^3*x^5 + 17280*eps^2*Nf*x^5 + 
      127872*eps^3*Nf*x^5)*Zeta[3])/(1296*(-1 + x)^2*x^2) - 
   (7*eps^4*(223 - 144*Nf - 467*x + 360*Nf*x + 263*x^2 - 288*Nf*x^2 - 
      16*x^3 + 72*Nf*x^3)*Zeta[3]^2)/(9*(-1 + x)^2*x^2) + 
   G[0, 1, 1, x]*(-1/108*(eps*(-2484 - 1998*eps - 4752*eps^2 - 14310*eps^3 + 
         432*eps*Nf + 2232*eps^2*Nf + 13980*eps^3*Nf + 3024*x - 1242*eps*x - 
         14958*eps^2*x - 75303*eps^3*x - 3024*eps*Nf*x - 5112*eps^2*Nf*x - 
         31740*eps^3*Nf*x - 324*x^2 - 3456*eps*x^2 - 14958*eps^2*x^2 - 
         78867*eps^3*x^2 + 10512*eps*Nf*x^2 + 42000*eps^2*Nf*x^2 + 
         194248*eps^3*Nf*x^2 - 4752*eps^2*x^3 - 23976*eps^3*x^3 - 
         1152*eps*Nf*x^3 - 14304*eps^2*Nf*x^3 - 104144*eps^3*Nf*x^3 + 
         2592*eps^2*x^4 + 11664*eps^3*x^4 + 5184*eps^2*Nf*x^4 + 
         44064*eps^3*Nf*x^4))/((-1 + x)*x^2) - 
     (14*eps^4*(23 - 28*x + 3*x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
   G[0, 0, 1, x]*(-1/432*(eps*(10368 + 9072*eps + 11556*eps^2 + 42336*eps^3 + 
         10368*Nf + 2016*eps*Nf - 15360*eps^2*Nf - 78208*eps^3*Nf - 24408*x - 
         20088*eps*x - 55080*eps^2*x - 336096*eps^3*x - 25920*Nf*x + 
         39888*eps*Nf*x + 193488*eps^2*Nf*x + 768064*eps^3*Nf*x + 18360*x^2 + 
         22356*eps*x^2 + 97254*eps^2*x^2 + 595107*eps^3*x^2 + 20736*Nf*x^2 - 
         97488*eps*Nf*x^2 - 329952*eps^2*Nf*x^2 - 1239452*eps^3*Nf*x^2 - 
         4536*x^3 - 12528*eps*x^3 - 48168*eps^2*x^3 - 272538*eps^3*x^3 - 
         5184*Nf*x^3 + 66672*eps*Nf*x^3 + 188304*eps^2*Nf*x^3 + 
         750136*eps^3*Nf*x^3 - 28080*eps^2*x^4 - 132840*eps^3*x^4 - 
         10944*eps*Nf*x^4 - 51216*eps^2*Nf*x^4 - 323584*eps^3*Nf*x^4 + 
         10368*eps^2*x^5 + 46656*eps^3*x^5 + 12960*eps^2*Nf*x^5 + 
         114048*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
     (7*eps^4*(-48 - 48*Nf + 113*x + 120*Nf*x - 85*x^2 - 96*Nf*x^2 + 21*x^3 + 
        24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) - 
   (31*eps^3*(6 + 15*eps + 4*eps*Nf - 6*x - 15*eps*x - 4*eps*Nf*x + 6*x^2 + 
      4*eps*Nf*x^2)*Zeta[5])/(30*(-1 + x)*x^2)) + 
 G[1, x]*(-1/93312*(-93312 - 326592*eps - 1329696*eps^2 - 4793904*eps^3 - 
      16055496*eps^4 - 51423660*eps^5 - 160276482*eps^6 - 62208*eps*Nf - 
      10368*eps^2*Nf + 972864*eps^3*Nf + 6161760*eps^4*Nf + 
      27307536*eps^5*Nf + 104077336*eps^6*Nf - 46656*x - 303264*eps*x - 
      174960*eps^2*x + 2303640*eps^3*x + 15795972*eps^4*x + 
      71096454*eps^5*x + 271806921*eps^6*x - 31104*eps*Nf*x - 
      1187136*eps^2*Nf*x - 7735392*eps^3*Nf*x - 35355024*eps^4*Nf*x - 
      137544792*eps^5*Nf*x - 489406852*eps^6*Nf*x - 559872*eps^2*x^2 - 
      3639168*eps^3*x^2 - 16282944*eps^4*x^2 - 62122464*eps^5*x^2 - 
      217475280*eps^6*x^2 + 622080*eps^2*Nf*x^2 + 4458240*eps^3*Nf*x^2 + 
      21105792*eps^4*Nf*x^2 + 83572416*eps^5*Nf*x^2 + 300433440*eps^6*Nf*x^2)/
     (eps^2*(-1 + x)*x) - (eps^2*(-3024 - 6624*eps - 30240*eps^2 + 3456*Nf + 
      2976*eps*Nf + 6208*eps^2*Nf + 6336*x + 13752*eps*x + 64602*eps^2*x - 
      8640*Nf*x - 528*eps*Nf*x + 752*eps^2*Nf*x - 4032*x^2 - 11772*eps*x^2 - 
      67860*eps^2*x^2 + 6912*Nf*x^2 - 7728*eps*Nf*x^2 - 6736*eps^2*Nf*x^2 + 
      648*x^3 + 5310*eps*x^3 + 31311*eps^2*x^3 - 1728*Nf*x^3 + 
      4176*eps*Nf*x^3 - 6480*eps^2*Nf*x^3 + 4428*eps^2*x^4 + 
      1344*eps*Nf*x^4 + 5744*eps^2*Nf*x^4 - 1728*eps^2*x^5 + 
      1440*eps^2*Nf*x^5)*G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(2664 + 4554*eps + 28314*eps^2 - 5184*Nf - 4848*eps*Nf - 
      10786*eps^2*Nf - 5976*x - 864*eps*x - 13104*eps^2*x + 12960*Nf*x + 
      4608*eps*Nf*x + 9084*eps^2*Nf*x + 720*x^2 - 14112*eps*x^2 - 
      57159*eps^2*x^2 - 9936*Nf*x^2 - 1776*eps*Nf*x^2 - 46154*eps^2*Nf*x^2 - 
      252*x^3 + 4986*eps*x^3 + 21033*eps^2*x^3 + 3024*Nf*x^3 + 
      3792*eps*Nf*x^3 + 81536*eps^2*Nf*x^3 + 36*eps^2*x^4 - 240*eps*Nf*x^4 - 
      38836*eps^2*Nf*x^4 + 11016*eps^2*Nf*x^5)*G[0, 0, 0, 1, 1, x])/
    (18*(-1 + x)^2*x^2) + (eps^2*(1800 + 2682*eps + 11133*eps^2 - 864*Nf - 
      1272*eps*Nf - 4148*eps^2*Nf - 3996*x - 2916*eps*x - 11349*eps^2*x + 
      2160*Nf*x + 3336*eps*Nf*x + 14680*eps^2*Nf*x + 1908*x^2 - 
      2736*eps*x^2 - 11853*eps^2*x^2 - 1728*Nf*x^2 - 3888*eps*Nf*x^2 - 
      24804*eps^2*Nf*x^2 - 612*x^3 + 1332*eps*x^3 + 4932*eps^2*x^3 + 
      432*Nf*x^3 + 2592*eps*Nf*x^3 + 24096*eps^2*Nf*x^3 + 144*eps^2*x^4 - 
      288*eps*Nf*x^4 - 10776*eps^2*Nf*x^4 + 3312*eps^2*Nf*x^5)*
     G[0, 0, 1, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(-14544 - 17244*eps - 30960*eps^2 - 4032*Nf - 1536*eps*Nf + 
      2780*eps^2*Nf + 32220*x + 39204*eps*x + 109674*eps^2*x + 10080*Nf*x - 
      7416*eps*Nf*x - 58272*eps^2*Nf*x - 21852*x^2 - 7686*eps*x^2 - 
      39879*eps^2*x^2 - 10080*Nf*x^2 - 1848*eps*Nf*x^2 + 1840*eps^2*Nf*x^2 + 
      7740*x^3 - 6408*eps*x^3 + 9576*eps^2*x^3 + 6648*eps*Nf*x^3 + 
      69256*eps^2*Nf*x^3 - 2952*eps^2*x^4 - 480*eps*Nf*x^4 - 
      30872*eps^2*Nf*x^4 + 3312*eps^2*Nf*x^5)*G[0, 0, 1, 1, 1, x])/
    (36*(-1 + x)^2*x^2) - (eps^2*(2052 + 1836*eps + 2250*eps^2 - 24*eps*Nf - 
      118*eps^2*Nf - 4572*x - 2682*eps*x - 1260*eps^2*x - 24*eps*Nf*x + 
      884*eps^2*Nf*x + 2412*x^2 - 2898*eps*x^2 - 14472*eps^2*x^2 + 
      576*Nf*x^2 + 1800*eps*Nf*x^2 + 684*eps^2*Nf*x^2 - 900*x^3 + 
      1980*eps*x^3 + 4527*eps^2*x^3 + 576*Nf*x^3 - 1008*eps*Nf*x^3 + 
      48*eps^2*Nf*x^3 + 396*eps^2*x^4 + 288*eps*Nf*x^4 - 384*eps^2*Nf*x^4 + 
      1152*eps^2*Nf*x^5)*G[0, 1, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(-90 + 243*eps - 324*eps^2 + 288*eps*Nf + 1452*eps^2*Nf + 198*x - 
      3483*eps*x - 18054*eps^2*x - 2016*eps*Nf*x - 5868*eps^2*Nf*x + 
      342*x^2 - 1530*eps*x^2 - 3006*eps^2*x^2 + 6384*eps*Nf*x^2 + 
      27656*eps^2*Nf*x^2 - 1728*eps^2*x^3 - 672*eps*Nf*x^3 - 
      10504*eps^2*Nf*x^3 + 864*eps^2*x^4 + 3888*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/(9*(-1 + x)*x^2) - 
   ((3888 - 39528*eps - 245268*eps^2 - 1019142*eps^3 - 3970053*eps^4 + 
      20736*Nf + 19872*eps*Nf + 41328*eps^2*Nf + 68376*eps^3*Nf - 
      34660*eps^4*Nf - 14256*x - 24192*eps*x + 136944*eps^2*x + 
      469800*eps^3*x + 842724*eps^4*x - 51840*Nf*x + 31968*eps*Nf*x + 
      203904*eps^2*Nf*x + 1160496*eps^3*Nf*x + 5690688*eps^4*Nf*x + 
      9072*x^2 + 79488*eps*x^2 + 118152*eps^2*x^2 + 1017684*eps^3*x^2 + 
      6505218*eps^4*x^2 + 41472*Nf*x^2 - 158112*eps*Nf*x^2 - 
      609264*eps^2*Nf*x^2 - 2856768*eps^3*Nf*x^2 - 12980920*eps^4*Nf*x^2 - 
      22896*eps*x^3 - 17928*eps^2*x^3 - 585792*eps^3*x^3 - 
      4081860*eps^4*x^3 - 10368*Nf*x^3 + 96768*eps*Nf*x^3 + 
      432000*eps^2*Nf*x^3 + 2304288*eps^3*Nf*x^3 + 11053584*eps^4*Nf*x^3 - 
      75168*eps^2*x^4 - 242352*eps^3*x^4 - 523584*eps^4*x^4 + 
      10368*eps*Nf*x^4 - 104544*eps^2*Nf*x^4 - 999936*eps^3*Nf*x^4 - 
      5621088*eps^4*Nf*x^4 + 31104*eps^2*x^5 + 139968*eps^3*x^5 + 
      500256*eps^4*x^5 + 36288*eps^2*Nf*x^5 + 321408*eps^3*Nf*x^5 + 
      1881792*eps^4*Nf*x^5)*Zeta[3])/(1296*(-1 + x)^2*x^2) + 
   (7*eps^3*(18 - 183*eps + 96*Nf + 92*eps*Nf - 66*x - 98*eps*x - 240*Nf*x + 
      148*eps*Nf*x + 42*x^2 + 361*eps*x^2 + 192*Nf*x^2 - 732*eps*Nf*x^2 - 
      113*eps*x^3 - 48*Nf*x^3 + 448*eps*Nf*x^3 + 48*eps*Nf*x^4)*Zeta[3]^2)/
    (9*(-1 + x)^2*x^2) + G[0, 1, 1, 1, x]*
    ((eps*(-3240 - 2376*eps - 5724*eps^2 - 20331*eps^3 + 720*eps*Nf + 
        3648*eps^2*Nf + 23996*eps^3*Nf + 3996*x - 5184*eps*x - 
        36990*eps^2*x - 162243*eps^3*x - 5040*eps*Nf*x - 13440*eps^2*Nf*x - 
        80564*eps^3*Nf*x - 216*x^2 - 3780*eps*x^2 - 10962*eps^2*x^2 - 
        62154*eps^3*x^2 + 16272*eps*Nf*x^2 + 69312*eps^2*Nf*x^2 + 
        325352*eps^3*Nf*x^2 - 4752*eps^2*x^3 - 25056*eps^3*x^3 - 
        1728*eps*Nf*x^3 - 25776*eps^2*Nf*x^3 - 185520*eps^3*Nf*x^3 + 
        2592*eps^2*x^4 + 11664*eps^3*x^4 + 9504*eps^2*Nf*x^4 + 
        78624*eps^3*Nf*x^4))/(54*(-1 + x)*x^2) + 
     (28*eps^4*(30 - 37*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
   G[0, 0, 1, 1, x]*((eps*(-1296 - 13608*eps - 66096*eps^2 - 247806*eps^3 + 
        10368*Nf + 6048*eps*Nf + 5976*eps^2*Nf - 3864*eps^3*Nf + 216*x + 
        44280*eps*x + 227772*eps^2*x + 802980*eps^3*x - 25920*Nf*x + 
        24048*eps*Nf*x + 82272*eps^2*Nf*x + 358760*eps^3*Nf*x - 1944*x^2 - 
        60804*eps*x^2 - 343278*eps^2*x^2 - 1254015*eps^3*x^2 + 22464*Nf*x^2 - 
        101232*eps*Nf*x^2 - 322440*eps^2*Nf*x^2 - 1282684*eps^3*Nf*x^2 - 
        216*x^3 + 21816*eps*x^3 + 131220*eps^2*x^3 + 484002*eps^3*x^3 - 
        3456*Nf*x^3 + 75600*eps*Nf*x^3 + 307440*eps^2*Nf*x^3 + 
        1463592*eps^3*Nf*x^3 - 2592*eps^2*x^4 - 19440*eps^3*x^4 - 
        103680*eps^2*Nf*x^4 - 826848*eps^3*Nf*x^4 + 41472*eps^2*Nf*x^5 + 
        331776*eps^3*Nf*x^5))/(216*(-1 + x)^2*x^2) + 
     (14*eps^4*(6 - 48*Nf - x + 120*Nf*x + 9*x^2 - 104*Nf*x^2 + x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 0, 0, 1, x]*((eps*(-7560 - 17388*eps - 79218*eps^2 - 309096*eps^3 + 
        8640*Nf + 7488*eps*Nf + 15756*eps^2*Nf + 55504*eps^3*Nf + 15336*x + 
        34128*eps*x + 157842*eps^2*x + 548856*eps^3*x - 21600*Nf*x - 
        432*eps*Nf*x + 6408*eps^2*Nf*x - 16824*eps^3*Nf*x - 10584*x^2 - 
        35748*eps*x^2 - 192564*eps^2*x^2 - 728217*eps^3*x^2 + 17280*Nf*x^2 - 
        21024*eps*Nf*x^2 - 23448*eps^2*Nf*x^2 + 83836*eps^3*Nf*x^2 + 
        864*x^3 + 18144*eps*x^3 + 100980*eps^2*x^3 + 425574*eps^3*x^3 - 
        4320*Nf*x^3 + 11088*eps*Nf*x^3 - 13200*eps^2*Nf*x^3 - 
        201544*eps^3*Nf*x^3 + 12096*eps^2*x^4 + 54000*eps^3*x^4 + 
        3456*eps*Nf*x^4 + 12240*eps^2*Nf*x^4 + 64320*eps^3*Nf*x^4 - 
        5184*eps^2*x^5 - 23328*eps^3*x^5 + 4320*eps^2*Nf*x^5 + 
        29376*eps^3*Nf*x^5))/(108*(-1 + x)^2*x^2) + 
     (28*eps^4*(35 - 40*Nf - 71*x + 100*Nf*x + 49*x^2 - 80*Nf*x^2 - 4*x^3 + 
        20*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 1, 1, x]*((-6480 - 10368*eps - 45684*eps^2 - 176094*eps^3 - 
       593163*eps^4 + 1728*eps*Nf + 9144*eps^2*Nf + 53832*eps^3*Nf + 
       263228*eps^4*Nf + 7776*x - 11664*eps^2*x - 84726*eps^3*x - 
       579879*eps^4*x - 12096*eps*Nf*x - 5688*eps^2*Nf*x - 43968*eps^3*Nf*x - 
       513260*eps^4*Nf*x - 1296*x^2 - 20736*eps*x^2 - 107892*eps^2*x^2 - 
       557280*eps^3*x^2 - 2631690*eps^4*x^2 + 45792*eps*Nf*x^2 + 
       170064*eps^2*Nf*x^2 + 772176*eps^3*Nf*x^2 + 3627128*eps^4*Nf*x^2 - 
       27216*eps^2*x^3 - 131544*eps^3*x^3 - 513216*eps^4*x^3 - 
       5184*eps*Nf*x^3 - 51408*eps^2*Nf*x^3 - 380736*eps^3*Nf*x^3 - 
       2142096*eps^4*Nf*x^3 + 15552*eps^2*x^4 + 69984*eps^3*x^4 + 
       250128*eps^4*x^4 + 18144*eps^2*Nf*x^4 + 160704*eps^3*Nf*x^4 + 
       940896*eps^4*Nf*x^4)/(648*(-1 + x)*x^2) + 
     (28*eps^3*(15 + 24*eps - 4*eps*Nf - 18*x + 28*eps*Nf*x + 3*x^2 + 
        48*eps*x^2 - 106*eps*Nf*x^2 + 12*eps*Nf*x^3)*Zeta[3])/
      (9*(-1 + x)*x^2)) + G[0, 0, 1, x]*
    (-1/1296*(-18144 - 47952*eps - 221616*eps^2 - 874800*eps^3 - 
        3396816*eps^4 + 20736*Nf + 19008*eps*Nf + 42912*eps^2*Nf + 
        154752*eps^3*Nf + 632800*eps^4*Nf + 34992*x + 72576*eps*x + 
        333072*eps^2*x + 1085400*eps^3*x + 3409776*eps^4*x - 51840*Nf*x + 
        18144*eps*Nf*x + 113184*eps^2*Nf*x + 344160*eps^3*Nf*x + 
        720624*eps^4*Nf*x - 19440*x^2 - 101736*eps*x^2 - 543348*eps^2*x^2 - 
        2067606*eps^3*x^2 - 7694757*eps^4*x^2 + 41472*Nf*x^2 - 
        87264*eps*Nf*x^2 - 199008*eps^2*Nf*x^2 - 288840*eps^3*Nf*x^2 + 
        420124*eps^4*Nf*x^2 + 1296*x^3 + 69984*eps*x^3 + 325296*eps^2*x^3 + 
        1374084*eps^3*x^3 + 5928066*eps^4*x^3 - 10368*Nf*x^3 + 
        40608*eps*Nf*x^3 + 33120*eps^2*Nf*x^3 - 242736*eps^3*Nf*x^3 - 
        2102584*eps^4*Nf*x^3 + 85536*eps^2*x^4 + 403056*eps^3*x^4 + 
        1526688*eps^4*x^4 + 10368*eps*Nf*x^4 - 16416*eps^2*Nf*x^4 - 
        145728*eps^3*Nf*x^4 - 536928*eps^4*Nf*x^4 - 31104*eps^2*x^5 - 
        139968*eps^3*x^5 - 500256*eps^4*x^5 + 25920*eps^2*Nf*x^5 + 
        176256*eps^3*Nf*x^5 + 855360*eps^4*Nf*x^5)/((-1 + x)^2*x^2) + 
     (7*eps^3*(-84 - 222*eps + 96*Nf + 88*eps*Nf + 162*x + 336*eps*x - 
        240*Nf*x + 84*eps*Nf*x - 90*x^2 - 471*eps*x^2 + 192*Nf*x^2 - 
        404*eps*Nf*x^2 + 6*x^3 + 324*eps*x^3 - 48*Nf*x^3 + 188*eps*Nf*x^3 + 
        48*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*(-1/18*(eps^2*(1800 + 2682*eps + 11133*eps^2 - 864*Nf - 
         1272*eps*Nf - 4148*eps^2*Nf - 3996*x - 2916*eps*x - 11349*eps^2*x + 
         2160*Nf*x + 3336*eps*Nf*x + 14680*eps^2*Nf*x + 1908*x^2 - 
         2736*eps*x^2 - 11853*eps^2*x^2 - 1728*Nf*x^2 - 3888*eps*Nf*x^2 - 
         24804*eps^2*Nf*x^2 - 612*x^3 + 1332*eps*x^3 + 4932*eps^2*x^3 + 
         432*Nf*x^3 + 2592*eps*Nf*x^3 + 24096*eps^2*Nf*x^3 + 144*eps^2*x^4 - 
         288*eps*Nf*x^4 - 10776*eps^2*Nf*x^4 + 3312*eps^2*Nf*x^5)*
        G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (eps^2*(-360 - 4608*eps - 29556*eps^2 + 2880*Nf + 2928*eps*Nf + 
        7052*eps^2*Nf + 756*x + 13176*eps*x + 82926*eps^2*x - 7200*Nf*x - 
        3432*eps*Nf*x - 12416*eps^2*Nf*x - 1188*x^2 - 7794*eps*x^2 - 
        59805*eps^2*x^2 + 6336*Nf*x^2 - 3048*eps*Nf*x^2 - 964*eps^2*Nf*x^2 + 
        396*x^3 + 828*eps*x^3 + 14400*eps^2*x^3 - 864*Nf*x^3 + 
        3384*eps*Nf*x^3 + 2856*eps^2*Nf*x^3 - 72*eps^2*x^4 + 576*eps*Nf*x^4 + 
        1392*eps^2*Nf*x^4 + 1440*eps^2*Nf*x^5)*Zeta[3])/
      (36*(-1 + x)^2*x^2)) - (eps^2*(9000 - 20880*eps - 176220*eps^2 + 
      18720*Nf + 20040*eps*Nf + 50470*eps^2*Nf - 22500*x - 50562*eps*x + 
      81333*eps^2*x - 46800*Nf*x + 2880*eps*Nf*x + 43452*eps^2*Nf*x + 
      27900*x^2 + 102636*eps*x^2 + 132498*eps^2*x^2 + 34560*Nf*x^2 - 
      106680*eps*Nf*x^2 - 353936*eps^2*Nf*x^2 - 2700*x^3 - 24804*eps*x^3 - 
      14211*eps^2*x^3 - 12240*Nf*x^3 + 67080*eps*Nf*x^3 + 
      289784*eps^2*Nf*x^3 - 52380*eps^2*x^4 + 12960*eps*Nf*x^4 - 
      59760*eps^2*Nf*x^4 + 17280*eps^2*x^5 + 21600*eps^2*Nf*x^5)*Zeta[5])/
    (180*(-1 + x)^2*x^2)) + 
 G[0, x]^2*(-1/93312*(-46656 + 209952*eps^2 + 1224720*eps^3 + 4449816*eps^4 + 
      13183236*eps^5 + 35731206*eps^6 - 31104*eps*Nf + 41472*eps^2*Nf + 
      478656*eps^3*Nf + 2115360*eps^4*Nf + 7712688*eps^5*Nf + 
      25917320*eps^6*Nf + 46656*x - 116640*eps*x - 711504*eps^2*x - 
      4006584*eps^3*x - 18198756*eps^4*x - 77989878*eps^5*x - 
      332838801*eps^6*x + 31104*eps*Nf*x + 409536*eps^2*Nf*x + 
      2566944*eps^3*Nf*x + 12609360*eps^4*Nf*x + 54131064*eps^5*Nf*x + 
      216757876*eps^6*Nf*x - 46656*x^2 - 279936*eps^2*x^2 + 
      1376352*eps^3*x^2 + 16434576*eps^4*x^2 + 103990392*eps^5*x^2 + 
      541364148*eps^6*x^2 - 31104*eps*Nf*x^2 - 207360*eps^2*Nf*x^2 - 
      1755648*eps^3*Nf*x^2 - 10937088*eps^4*Nf*x^2 - 55471488*eps^5*Nf*x^2 - 
      251458624*eps^6*Nf*x^2 + 699840*eps^2*x^3 + 2589408*eps^3*x^3 + 
      7616592*eps^4*x^3 + 20662776*eps^5*x^3 + 54415476*eps^6*x^3 - 
      466560*eps^2*Nf*x^3 - 2472768*eps^3*Nf*x^3 - 9634464*eps^4*Nf*x^3 - 
      33907248*eps^5*Nf*x^3 - 115945992*eps^6*Nf*x^3 - 279936*eps^2*x^4 - 
      1259712*eps^3*x^4 - 4502304*eps^4*x^4 - 14778288*eps^5*x^4 - 
      46615176*eps^6*x^4 + 186624*eps^2*Nf*x^4 + 1213056*eps^3*Nf*x^4 + 
      5645376*eps^4*Nf*x^4 + 22931424*eps^5*Nf*x^4 + 87118416*eps^6*Nf*x^4)/
     (eps^2*(-1 + x)^2*x) - (eps^2*(-3240 - 4248*eps - 13410*eps^2 + 
      4032*Nf + 2304*eps*Nf + 1500*eps^2*Nf + 6444*x + 5112*eps*x + 
      3996*eps^2*x - 10080*Nf*x + 7176*eps*Nf*x + 37520*eps^2*Nf*x - 
      3420*x^2 - 2214*eps*x^2 - 891*eps^2*x^2 + 8064*Nf*x^2 - 
      22728*eps*Nf*x^2 - 64928*eps^2*Nf*x^2 + 180*x^3 + 1224*eps*x^3 + 
      7722*eps^2*x^3 - 2016*Nf*x^3 + 14664*eps*Nf*x^3 + 28280*eps^2*Nf*x^3 - 
      1440*eps*Nf*x^4 - 5928*eps^2*Nf*x^4 + 2448*eps^2*Nf*x^5)*G[1, x]^4)/
    (1728*(-1 + x)^2*x^2) + (eps^2*(1260 + 3150*eps + 14823*eps^2 - 1440*Nf - 
      1344*eps*Nf - 3098*eps^2*Nf - 2016*x - 3078*eps*x - 14643*eps^2*x + 
      3600*Nf*x + 4560*eps*Nf*x + 16780*eps^2*Nf*x + 2520*x^2 + 
      4050*eps*x^2 + 13311*eps^2*x^2 - 2880*Nf*x^2 - 5976*eps*Nf*x^2 - 
      27756*eps^2*Nf*x^2 + 720*x^3 - 144*eps*x^3 - 9*eps^2*x^3 + 720*Nf*x^3 + 
      4032*eps*Nf*x^3 + 17952*eps^2*Nf*x^3 + 396*eps^2*x^4 - 
      2016*eps*Nf*x^4 - 8976*eps^2*Nf*x^4 + 1440*eps^2*Nf*x^5)*G[0, 1, x]^2)/
    (72*(-1 + x)^2*x^2) + (eps^2*(12 + 54*eps + 126*eps^2 + 20*x + 74*eps*x + 
      394*eps^2*x + 20*x^2 - 84*eps*x^2 - 571*eps^2*x^2 + 68*eps^2*x^3)*
     G[0, 0, 0, 1, x])/(4*(-1 + x)^2*x) + 
   (eps^2*(4788 + 7776*eps + 31473*eps^2 - 5472*Nf - 3840*eps*Nf - 
      5542*eps^2*Nf - 9756*x - 13608*eps*x - 57816*eps^2*x + 13680*Nf*x + 
      5808*eps*Nf*x + 18548*eps^2*Nf*x + 6660*x^2 + 5994*eps*x^2 + 
      36351*eps^2*x^2 - 10944*Nf*x^2 + 360*eps*Nf*x^2 - 27360*eps^2*Nf*x^2 - 
      612*x^3 + 1440*eps*x^3 - 2889*eps^2*x^3 + 2736*Nf*x^3 - 
      1920*eps*Nf*x^3 + 21760*eps^2*Nf*x^3 + 684*eps^2*x^4 - 
      1344*eps*Nf*x^4 - 14168*eps^2*Nf*x^4 + 2160*eps^2*Nf*x^5)*
     G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps^2*(3960 + 7398*eps + 33174*eps^2 - 6912*Nf - 4416*eps*Nf - 
      4864*eps^2*Nf - 7812*x - 11718*eps*x - 49527*eps^2*x + 17280*Nf*x + 
      1080*eps*Nf*x - 3864*eps^2*Nf*x + 4068*x^2 - 2610*eps*x^2 - 
      11466*eps^2*x^2 - 13824*Nf*x^2 + 12576*eps*Nf*x^2 + 6914*eps^2*Nf*x^2 - 
      468*x^3 + 5616*eps*x^3 + 18801*eps^2*x^3 + 3456*Nf*x^3 - 
      10920*eps*Nf*x^3 + 11608*eps^2*Nf*x^3 + 4716*eps^2*x^4 + 
      1872*eps*Nf*x^4 - 12972*eps^2*Nf*x^4 - 1728*eps^2*x^5 + 
      4536*eps^2*Nf*x^5)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
   (eps*(2808 - 12312*eps + 1620*eps^2 + 102546*eps^3 + 27792*eps*Nf + 
      115440*eps^2*Nf + 417556*eps^3*Nf + 15336*x - 9828*eps*x - 
      197100*eps^2*x - 940005*eps^3*x - 52416*eps*Nf*x - 215700*eps^2*Nf*x - 
      841192*eps^3*Nf*x + 7344*x^2 + 40824*eps*x^2 + 198126*eps^2*x^2 + 
      628506*eps^3*x^2 + 27792*eps*Nf*x^2 + 108816*eps^2*Nf*x^2 + 
      498856*eps^3*Nf*x^2 - 11016*eps^2*x^3 - 2268*eps^3*x^3 - 
      2592*eps*Nf*x^3 - 19656*eps^2*Nf*x^3 - 158832*eps^3*Nf*x^3 + 
      5184*eps^2*x^4 + 23328*eps^3*x^4 + 3024*eps^2*Nf*x^4 + 
      29376*eps^3*Nf*x^4)*Zeta[3])/(648*(-1 + x)^2*x) + 
   (7*eps^4*(19 + 149*x + 61*x^2)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
   G[0, 0, 1, x]*((eps*(-3186*eps - 15282*eps^2 - 70200*eps^3 + 3456*eps*Nf + 
        13248*eps^2*Nf + 45480*eps^3*Nf - 3024*x + 810*eps*x + 
        10854*eps^2*x + 61560*eps^3*x - 7776*eps*Nf*x - 29160*eps^2*Nf*x - 
        107496*eps^3*Nf*x - 756*x^2 + 3861*eps^2*x^2 + 14580*eps^3*x^2 + 
        4032*eps*Nf*x^2 + 18816*eps^2*Nf*x^2 + 94336*eps^3*Nf*x^2 + 
        108*eps^2*x^3 + 1674*eps^3*x^3 + 576*eps*Nf*x^3 - 5808*eps^2*Nf*x^3 - 
        56864*eps^3*Nf*x^3 + 4320*eps^2*Nf*x^4 + 34560*eps^3*Nf*x^4))/
      (108*(-1 + x)^2*x) + (98*eps^4*(4 + x)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, 1, 1, x]*((eps*(4536 + 5184*eps + 16254*eps^2 + 45036*eps^3 - 
        5184*Nf - 2880*eps*Nf - 1524*eps^2*Nf + 208*eps^3*Nf - 8856*x - 
        10692*eps*x - 36936*eps^2*x - 101628*eps^3*x + 12960*Nf*x + 
        15120*eps*Nf*x + 58824*eps^2*Nf*x + 220188*eps^3*Nf*x + 4968*x^2 - 
        4428*eps*x^2 - 27054*eps^2*x^2 - 147717*eps^3*x^2 - 10368*Nf*x^2 - 
        20592*eps*Nf*x^2 - 98508*eps^2*Nf*x^2 - 392120*eps^3*Nf*x^2 - 
        432*x^3 + 13608*eps*x^3 + 60318*eps^2*x^3 + 262062*eps^3*x^3 + 
        2592*Nf*x^3 + 7632*eps*Nf*x^3 + 51600*eps^2*Nf*x^3 + 
        265592*eps^3*Nf*x^3 + 13608*eps^2*x^4 + 63180*eps^3*x^4 - 
        864*eps*Nf*x^4 - 28872*eps^2*Nf*x^4 - 200400*eps^3*Nf*x^4 - 
        5184*eps^2*x^5 - 23328*eps^3*x^5 + 9936*eps^2*Nf*x^5 + 
        74304*eps^3*Nf*x^5))/(216*(-1 + x)^2*x^2) - 
     (14*eps^4*(21 - 24*Nf - 41*x + 60*Nf*x + 23*x^2 - 48*Nf*x^2 - 2*x^3 + 
        12*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[1, x]^3*(-1/2592*(eps*(5616 - 432*eps - 28404*eps^2 - 122472*eps^3 + 
         10368*Nf + 4608*eps*Nf - 2616*eps^2*Nf - 24352*eps^3*Nf - 14040*x - 
         3456*eps*x + 27648*eps^2*x + 35208*eps^3*x - 25920*Nf*x + 
         26928*eps*Nf*x + 134304*eps^2*Nf*x + 511168*eps^3*Nf*x + 11448*x^2 - 
         3780*eps*x^2 - 48330*eps^2*x^2 - 86157*eps^3*x^2 + 20736*Nf*x^2 - 
         74160*eps*Nf*x^2 - 229728*eps^2*Nf*x^2 - 774044*eps^3*Nf*x^2 - 
         3240*x^3 + 6912*eps*x^3 + 41364*eps^2*x^3 + 140022*eps^3*x^3 - 
         5184*Nf*x^3 + 48816*eps*Nf*x^3 + 118224*eps^2*Nf*x^3 + 
         393528*eps^3*Nf*x^3 - 864*eps^2*x^4 - 6480*eps^3*x^4 - 
         6336*eps*Nf*x^4 - 34608*eps^2*Nf*x^4 - 211136*eps^3*Nf*x^4 + 
         11232*eps^2*Nf*x^5 + 89856*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
     (7*eps^4*(-26 - 48*Nf + 65*x + 120*Nf*x - 53*x^2 - 96*Nf*x^2 + 15*x^3 + 
        24*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*((1296 + 3240*eps + 60912*eps^2 + 405972*eps^3 + 
       2119284*eps^4 - 9504*eps*Nf - 60768*eps^2*Nf - 289128*eps^3*Nf - 
       1238408*eps^4*Nf - 1296*x - 15552*eps*x - 161352*eps^2*x - 
       969246*eps^3*x - 4849227*eps^4*x + 17280*eps*Nf*x + 77832*eps^2*Nf*x + 
       356016*eps^3*Nf*x + 1623956*eps^4*Nf*x + 1296*x^2 + 16848*eps*x^2 + 
       101088*eps^2*x^2 + 528444*eps^3*x^2 + 2441502*eps^4*x^2 - 
       6048*eps*Nf*x^2 - 11808*eps^2*Nf*x^2 - 28176*eps^3*Nf*x^2 - 
       104968*eps^4*Nf*x^2 + 36288*eps^2*x^3 + 160704*eps^3*x^3 + 
       581256*eps^4*x^3 - 1728*eps*Nf*x^3 - 13680*eps^2*Nf*x^3 - 
       79104*eps^3*Nf*x^3 - 392720*eps^4*Nf*x^3 - 15552*eps^2*x^4 - 
       69984*eps^3*x^4 - 250128*eps^4*x^4 + 7776*eps^2*Nf*x^4 + 
       46656*eps^3*Nf*x^4 + 199584*eps^4*Nf*x^4)/(1296*(-1 + x)^2*x) + 
     (7*eps^3*(-6 - 15*eps + 44*eps*Nf + 6*x + 72*eps*x - 80*eps*Nf*x - 
        6*x^2 - 78*eps*x^2 + 28*eps*Nf*x^2 + 8*eps*Nf*x^3)*Zeta[3])/
      (9*(-1 + x)^2*x)) + G[1, x]^2*
    (-1/5184*(-18144 - 33696*eps - 131544*eps^2 - 462672*eps^3 - 
        1706184*eps^4 + 20736*Nf + 13824*eps*Nf + 17424*eps^2*Nf + 
        47040*eps^3*Nf + 204592*eps^4*Nf + 34992*x + 46656*eps*x + 
        117936*eps^2*x - 14256*eps^3*x - 1330344*eps^4*x - 51840*Nf*x + 
        44064*eps*Nf*x + 231552*eps^2*Nf*x + 860256*eps^3*Nf*x + 
        2916240*eps^4*Nf*x - 19440*x^2 - 35640*eps*x^2 - 108540*eps^2*x^2 + 
        98658*eps^3*x^2 + 1810107*eps^4*x^2 + 41472*Nf*x^2 - 
        133920*eps*Nf*x^2 - 390816*eps^2*Nf*x^2 - 1182216*eps^3*Nf*x^2 - 
        3697988*eps^4*Nf*x^2 + 1296*x^3 + 18144*eps*x^3 + 81000*eps^2*x^3 + 
        196020*eps^3*x^3 + 621594*eps^4*x^3 - 10368*Nf*x^3 + 
        78624*eps*Nf*x^3 + 144864*eps^2*Nf*x^3 + 284496*eps^3*Nf*x^3 + 
        533320*eps^4*Nf*x^3 + 10368*eps^2*x^4 + 67392*eps^3*x^4 + 
        320112*eps^4*x^4 - 3456*eps*Nf*x^4 - 27360*eps^2*Nf*x^4 - 
        172032*eps^3*Nf*x^4 - 793792*eps^4*Nf*x^4 + 15552*eps^2*Nf*x^5 + 
        124416*eps^3*Nf*x^5 + 684288*eps^4*Nf*x^5)/((-1 + x)^2*x^2) - 
     (eps^2*(720 - 162*eps - 3474*eps^2 + 1440*Nf + 336*eps*Nf - 
        1858*eps^2*Nf - 1872*x + 342*eps*x + 2304*eps^2*x - 3600*Nf*x + 
        5640*eps*Nf*x + 27700*eps^2*Nf*x + 1368*x^2 + 2232*eps*x^2 + 
        12915*eps^2*x^2 + 2880*Nf*x^2 - 13728*eps*Nf*x^2 - 
        46712*eps^2*Nf*x^2 - 252*x^3 - 2592*eps*x^3 - 10719*eps^2*x^3 - 
        720*Nf*x^3 + 9192*eps*Nf*x^3 + 25304*eps^2*Nf*x^3 - 4428*eps^2*x^4 - 
        1440*eps*Nf*x^4 - 6288*eps^2*Nf*x^4 + 1728*eps^2*x^5 + 
        1440*eps^2*Nf*x^5)*G[0, 1, x])/(72*(-1 + x)^2*x^2) - 
     (7*eps^3*(84 + 156*eps - 96*Nf - 64*eps*Nf - 162*x - 216*eps*x + 
        240*Nf*x - 204*eps*Nf*x + 90*x^2 + 165*eps*x^2 - 192*Nf*x^2 + 
        620*eps*Nf*x^2 - 6*x^3 - 84*eps*x^3 + 48*Nf*x^3 - 364*eps*Nf*x^3 + 
        16*eps*Nf*x^4)*Zeta[3])/(36*(-1 + x)^2*x^2)) - 
   (31*eps^3*(6 + 4*eps*Nf - 6*x + 15*eps*x - 4*eps*Nf*x + 6*x^2 + 
      4*eps*Nf*x^2)*Zeta[5])/(30*(-1 + x)^2*x) + 
   G[1, x]*(-1/15552*(-7776 - 132192*eps - 699840*eps^2 - 3207600*eps^3 - 
        13880160*eps^4 - 58125600*eps^5 + 119232*eps*Nf + 571968*eps^2*Nf + 
        2286432*eps^3*Nf + 8631552*eps^4*Nf + 31855808*eps^5*Nf + 7776*x + 
        151632*eps*x + 798984*eps^2*x + 3815100*eps^3*x + 17213634*eps^4*x + 
        75085299*eps^5*x - 243648*eps*Nf*x - 906336*eps^2*Nf*x - 
        3373776*eps^3*Nf*x - 12808344*eps^4*Nf*x - 49338596*eps^5*Nf*x - 
        7776*x^2 - 46656*eps*x^2 - 159408*eps^2*x^2 - 550152*eps^3*x^2 - 
        1954692*eps^4*x^2 - 7862022*eps^5*x^2 + 119232*eps*Nf*x^2 + 
        406080*eps^2*Nf*x^2 + 1688544*eps^3*Nf*x^2 + 7106736*eps^4*Nf*x^2 + 
        29396168*eps^5*Nf*x^2 - 62208*eps^2*x^3 - 373248*eps^3*x^3 - 
        1594080*eps^4*x^3 - 5847552*eps^5*x^3 - 155520*eps^2*Nf*x^3 - 
        1171584*eps^3*Nf*x^3 - 5996160*eps^4*Nf*x^3 - 26630784*eps^5*Nf*x^3 + 
        62208*eps^2*Nf*x^4 + 497664*eps^3*Nf*x^4 + 2737152*eps^4*Nf*x^4 + 
        12939264*eps^5*Nf*x^4)/(eps*(-1 + x)^2*x) + 
     (eps^2*(-1008 - 1980*eps - 8964*eps^2 + 1152*Nf + 960*eps*Nf + 
        1912*eps^2*Nf + 2016*x + 5346*eps*x + 24372*eps^2*x - 2880*Nf*x - 
        768*eps*Nf*x - 2768*eps^2*Nf*x - 2160*x^2 - 4806*eps*x^2 - 
        21798*eps^2*x^2 + 2304*Nf*x^2 - 1440*eps*Nf*x^2 + 2160*eps^2*Nf*x^2 - 
        108*x^3 + 1008*eps*x^3 + 8073*eps^2*x^3 - 576*Nf*x^3 + 
        960*eps*Nf*x^3 - 4160*eps^2*Nf*x^3 - 396*eps^2*x^4 + 384*eps*Nf*x^4 + 
        3328*eps^2*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) - 
     (eps^2*(1620 + 2988*eps + 12231*eps^2 - 2304*Nf - 1296*eps*Nf - 
        756*eps^2*Nf - 3168*x - 5274*eps*x - 16335*eps^2*x + 5760*Nf*x - 
        3864*eps*Nf*x - 20048*eps^2*Nf*x + 1872*x^2 - 1764*eps*x^2 - 
        14364*eps^2*x^2 - 4608*Nf*x^2 + 12648*eps*Nf*x^2 + 
        34508*eps^2*Nf*x^2 - 360*x^3 + 3492*eps*x^3 + 12915*eps^2*x^3 + 
        1152*Nf*x^3 - 8568*eps*Nf*x^3 - 12264*eps^2*Nf*x^3 + 4572*eps^2*x^4 + 
        1344*eps*Nf*x^4 - 16*eps^2*Nf*x^4 - 1728*eps^2*x^5 + 
        288*eps^2*Nf*x^5)*G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
     (eps^2*(-2484 - 1134*eps + 5103*eps^2 - 4320*Nf - 1728*eps*Nf + 
        2034*eps^2*Nf + 5580*x - 2286*eps*x - 23787*eps^2*x + 10800*Nf*x - 
        4488*eps*Nf*x - 24724*eps^2*Nf*x - 7524*x^2 - 5724*eps*x^2 - 
        20682*eps^2*x^2 - 8640*Nf*x^2 + 16656*eps*Nf*x^2 + 
        45028*eps^2*Nf*x^2 + 180*x^3 + 6156*eps*x^3 + 37845*eps^2*x^3 + 
        2160*Nf*x^3 - 13992*eps*Nf*x^3 - 22072*eps^2*Nf*x^3 + 
        7164*eps^2*x^4 + 3456*eps*Nf*x^4 - 2520*eps^2*Nf*x^4 - 
        5184*eps^2*x^5 + 3312*eps^2*Nf*x^5)*Zeta[3])/(108*(-1 + x)^2*x^2) + 
     G[0, 1, x]*(-1/216*(eps*(-1512 - 4860*eps - 22842*eps^2 - 91368*eps^3 + 
           1728*Nf + 1728*eps*Nf + 4284*eps^2*Nf + 15888*eps^3*Nf + 2808*x + 
           4320*eps*x + 20466*eps^2*x + 57024*eps^3*x - 4320*Nf*x + 
           4176*eps*Nf*x + 23016*eps^2*Nf*x + 82088*eps^3*Nf*x - 1512*x^2 - 
           11988*eps*x^2 - 64692*eps^2*x^2 - 253341*eps^3*x^2 + 3456*Nf*x^2 - 
           12384*eps*Nf*x^2 - 36408*eps^2*Nf*x^2 - 92132*eps^3*Nf*x^2 + 
           11448*eps*x^3 + 52272*eps^2*x^3 + 224478*eps^3*x^3 - 864*Nf*x^3 + 
           5328*eps*Nf*x^3 + 11760*eps^2*Nf*x^3 + 13240*eps^3*Nf*x^3 + 
           13392*eps^2*x^4 + 61992*eps^3*x^4 + 1152*eps*Nf*x^4 - 
           7728*eps^2*Nf*x^4 - 53824*eps^3*Nf*x^4 - 5184*eps^2*x^5 - 
           23328*eps^3*x^5 + 4320*eps^2*Nf*x^5 + 29376*eps^3*Nf*x^5))/
         ((-1 + x)^2*x^2) - (14*eps^4*(7 - 8*Nf - 13*x + 20*Nf*x + 7*x^2 - 
          16*Nf*x^2 + 4*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) - 
     (31*eps^4*(1 - x + x^2)*Zeta[5])/(5*(-1 + x)^2*x))) + 
 G[0, x]*((-139968 - 629856*eps - 2064528*eps^2 - 6129432*eps^3 - 
     16542468*eps^4 - 42449670*eps^5 - 105944841*eps^6 - 93312*eps*Nf - 
     575424*eps^2*Nf - 2304288*eps^3*Nf - 8087472*eps^4*Nf - 
     26664840*eps^5*Nf - 84896076*eps^6*Nf + 46656*x + 303264*eps*x + 
     1294704*eps^2*x + 4974696*eps^3*x + 16769916*eps^4*x + 
     53148474*eps^5*x + 163143639*eps^6*x + 31104*eps*Nf*x - 
     57024*eps^2*Nf*x - 1181088*eps^3*Nf*x - 6856560*eps^4*Nf*x - 
     29600040*eps^5*Nf*x - 111460028*eps^6*Nf*x - 559872*eps^2*x^2 - 
     3639168*eps^3*x^2 - 16282944*eps^4*x^2 - 62122464*eps^5*x^2 - 
     217475280*eps^6*x^2 + 622080*eps^2*Nf*x^2 + 4458240*eps^3*Nf*x^2 + 
     21105792*eps^4*Nf*x^2 + 83572416*eps^5*Nf*x^2 + 300433440*eps^6*Nf*x^2)/
    (93312*eps^2*(-1 + x)*x) - 
   (eps^2*(-3060 - 2340*eps - 3393*eps^2 + 768*eps*Nf + 3776*eps^2*Nf + 
      3672*x + 2394*eps*x + 2304*eps^2*x - 3072*eps*Nf*x - 13376*eps^2*Nf*x - 
      612*x^2 - 54*eps*x^2 + 675*eps^2*x^2 + 3840*eps*Nf*x^2 + 
      15424*eps^2*Nf*x^2 - 4140*eps^2*x^3 - 1536*eps*Nf*x^3 - 
      5824*eps^2*Nf*x^3 + 1728*eps^2*x^4 + 1152*eps^2*Nf*x^4)*G[1, x]^5)/
    (2160*(-1 + x)*x^2) - (eps^2*(48 - 54*eps - 162*eps^2 + 208*x + 
      472*eps*x + 926*eps^2*x + 112*x^2 - 168*eps*x^2 - 935*eps^2*x^2 + 
      100*eps^2*x^3)*G[0, 0, 0, 0, 1, x])/(2*(-1 + x)^2*x) - 
   (eps^2*(1764 + 3236*eps + 14312*eps^2 - 2016*Nf - 1608*eps*Nf - 
      2992*eps^2*Nf - 3580*x - 4252*eps*x - 20115*eps^2*x + 5040*Nf*x + 
      3672*eps*Nf*x + 13040*eps^2*Nf*x + 2340*x^2 + 646*eps*x^2 + 
      7564*eps^2*x^2 - 4032*Nf*x^2 - 2880*eps*Nf*x^2 - 21000*eps^2*Nf*x^2 - 
      236*x^3 + 1382*eps*x^3 + 3654*eps^2*x^3 + 1008*Nf*x^3 + 
      1488*eps*Nf*x^3 + 15312*eps^2*Nf*x^3 + 120*eps^2*x^4 - 
      1152*eps*Nf*x^4 - 8256*eps^2*Nf*x^4 + 1536*eps^2*Nf*x^5)*
     G[0, 0, 0, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
   (eps^2*(882 + 1755*eps + 8163*eps^2 - 1008*Nf - 876*eps*Nf - 
      1850*eps^2*Nf - 1824*x - 2118*eps*x - 11001*eps^2*x + 2520*Nf*x + 
      2196*eps*Nf*x + 8068*eps^2*Nf*x + 1068*x^2 - 90*eps*x^2 + 
      3255*eps^2*x^2 - 2016*Nf*x^2 - 2088*eps*Nf*x^2 - 13020*eps^2*Nf*x^2 - 
      186*x^3 + 858*eps*x^3 + 2622*eps^2*x^3 + 504*Nf*x^3 + 1272*eps*Nf*x^3 + 
      9592*eps^2*Nf*x^3 + 12*eps^2*x^4 - 768*eps*Nf*x^4 - 5000*eps^2*Nf*x^4 + 
      912*eps^2*Nf*x^5)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   (eps^2*(-7992 - 4554*eps + 26199*eps^2 - 17280*Nf - 10440*eps*Nf - 
      9210*eps^2*Nf + 15804*x + 11970*eps*x - 52398*eps^2*x + 43200*Nf*x + 
      13608*eps*Nf*x + 41148*eps^2*Nf*x - 25596*x^2 - 41256*eps*x^2 - 
      86391*eps^2*x^2 - 34560*Nf*x^2 + 7992*eps*Nf*x^2 - 83016*eps^2*Nf*x^2 + 
      180*x^3 + 9738*eps*x^3 + 43605*eps^2*x^3 + 8640*Nf*x^3 - 
      18768*eps*Nf*x^3 + 82288*eps^2*Nf*x^3 - 2988*eps^2*x^4 + 
      10176*eps*Nf*x^4 - 40616*eps^2*Nf*x^4 + 22032*eps^2*Nf*x^5)*
     G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(-594 + 585*eps + 10143*eps^2 - 4176*Nf - 2508*eps*Nf - 
      2152*eps^2*Nf + 1152*x - 738*eps*x - 20970*eps^2*x + 10440*Nf*x + 
      3396*eps*Nf*x + 10256*eps^2*Nf*x - 3708*x^2 - 6858*eps*x^2 - 
      13005*eps^2*x^2 - 8352*Nf*x^2 + 1656*eps*Nf*x^2 - 20736*eps^2*Nf*x^2 - 
      162*x^3 + 2250*eps*x^3 + 9054*eps^2*x^3 + 2088*Nf*x^3 - 
      4368*eps*Nf*x^3 + 19936*eps^2*Nf*x^3 - 468*eps^2*x^4 + 
      2400*eps*Nf*x^4 - 9800*eps^2*Nf*x^4 + 5328*eps^2*Nf*x^5)*
     G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
   (eps^2*(6336 - 34884*eps^2 + 4032*Nf + 5280*eps*Nf + 16132*eps^2*Nf - 
      14076*x - 13572*eps*x + 12294*eps^2*x - 10080*Nf*x - 7704*eps*Nf*x - 
      24672*eps^2*Nf*x + 11628*x^2 - 10422*eps*x^2 - 105903*eps^2*x^2 + 
      8064*Nf*x^2 + 4056*eps*Nf*x^2 + 26944*eps^2*Nf*x^2 - 3924*x^3 + 
      17496*eps*x^3 + 71442*eps^2*x^3 - 2016*Nf*x^3 - 9720*eps*Nf*x^3 - 
      27336*eps^2*Nf*x^3 + 9792*eps^2*x^4 + 11616*eps*Nf*x^4 + 
      18808*eps^2*Nf*x^4 - 3456*eps^2*x^5 + 6480*eps^2*Nf*x^5)*
     G[0, 1, 1, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   ((-3888 - 49248*eps - 119232*eps^2 - 252720*eps^3 - 740232*eps^4 + 
      19872*eps*Nf + 114336*eps^2*Nf + 493536*eps^3*Nf + 1919792*eps^4*Nf + 
      14256*x - 14472*eps*x - 216540*eps^2*x - 1239462*eps^3*x - 
      5361525*eps^4*x - 30240*eps*Nf*x - 144288*eps^2*Nf*x - 
      602568*eps^3*Nf*x - 2329764*eps^4*Nf*x - 1296*x^2 + 51408*eps*x^2 + 
      171504*eps^2*x^2 + 678132*eps^3*x^2 + 2864754*eps^4*x^2 + 
      4320*eps*Nf*x^2 + 99360*eps^2*Nf*x^2 + 606672*eps^3*Nf*x^2 + 
      2608584*eps^4*Nf*x^2 + 80352*eps^2*x^3 + 457488*eps^3*x^3 + 
      1977696*eps^4*x^3 + 10368*eps*Nf*x^3 - 78624*eps^2*Nf*x^3 - 
      652608*eps^3*Nf*x^3 - 3194976*eps^4*Nf*x^3 - 31104*eps^2*x^4 - 
      139968*eps^3*x^4 - 500256*eps^4*x^4 + 25920*eps^2*Nf*x^4 + 
      176256*eps^3*Nf*x^4 + 855360*eps^4*Nf*x^4)*Zeta[3])/
    (1296*(-1 + x)^2*x) - (7*eps^3*(-18 - 207*eps + 92*eps*Nf + 66*x - 
      95*eps*x - 140*eps*Nf*x - 6*x^2 + 245*eps*x^2 + 20*eps*Nf*x^2 + 
      48*eps*Nf*x^3)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
   G[1, x]^4*((eps*(-900 - 828*eps - 1953*eps^2 - 6336*eps^3 + 288*eps*Nf + 
        1416*eps^2*Nf + 5984*eps^3*Nf + 1080*x + 1170*eps*x + 3348*eps^2*x + 
        11493*eps^3*x - 1152*eps*Nf*x - 5064*eps^2*Nf*x - 21736*eps^3*Nf*x - 
        180*x^2 - 342*eps*x^2 - 1377*eps^2*x^2 - 9441*eps^3*x^2 + 
        1440*eps*Nf*x^2 + 5808*eps^2*Nf*x^2 + 27824*eps^3*Nf*x^2 - 
        2124*eps^2*x^3 - 10890*eps^3*x^3 - 576*eps*Nf*x^3 - 
        1968*eps^2*Nf*x^3 - 11248*eps^3*Nf*x^3 + 864*eps^2*x^4 + 
        3888*eps^3*x^4 + 288*eps^2*Nf*x^4 + 3168*eps^3*Nf*x^4))/
      (432*(-1 + x)*x^2) + (35*eps^4*(-5 + x)*Zeta[3])/(18*x^2)) + 
   G[0, 0, 0, 1, x]*(-1/2*(eps*(-12 + 54*eps + 138*eps^2 + 264*eps^3 - 68*x - 
         140*eps*x - 118*eps^2*x + 178*eps^3*x - 32*x^2 + 12*eps*x^2 - 
         5*eps^2*x^2 + 41*eps^3*x^2 + 4*eps^2*x^3 + 22*eps^3*x^3))/
       ((-1 + x)^2*x) - (28*eps^4*(3 + 17*x + 8*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x)) + G[0, 1, 1, 1, x]*
    ((eps*(-5616 - 7776*eps - 16956*eps^2 - 11448*eps^3 + 10368*Nf + 
        2304*eps*Nf - 13944*eps^2*Nf - 72224*eps^3*Nf + 10152*x + 
        10368*eps*x - 12528*eps^2*x - 350028*eps^3*x - 25920*Nf*x + 
        38448*eps*Nf*x + 192672*eps^2*Nf*x + 785376*eps^3*Nf*x - 5832*x^2 - 
        3996*eps*x^2 - 13662*eps^2*x^2 + 238599*eps^3*x^2 + 20736*Nf*x^2 - 
        94896*eps*Nf*x^2 - 348096*eps^2*Nf*x^2 - 1375100*eps^3*Nf*x^2 + 
        1080*x^3 - 10800*eps*x^3 - 31104*eps^2*x^3 - 228474*eps^3*x^3 - 
        5184*Nf*x^3 + 59184*eps*Nf*x^3 + 225360*eps^2*Nf*x^3 + 
        1032888*eps^3*Nf*x^3 - 27216*eps^2*x^4 - 127224*eps^3*x^4 + 
        576*eps*Nf*x^4 - 59376*eps^2*Nf*x^4 - 504704*eps^3*Nf*x^4 + 
        10368*eps^2*x^5 + 46656*eps^3*x^5 + 28512*eps^2*Nf*x^5 + 
        238464*eps^3*Nf*x^5))/(216*(-1 + x)^2*x^2) + 
     (14*eps^4*(-2 + x)*(-13 + 24*Nf + 17*x - 48*Nf*x - 5*x^2 + 24*Nf*x^2)*
       Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[1, x]^3*(-1/972*(-1620 - 2268*eps - 8829*eps^2 - 36288*eps^3 - 
        146691*eps^4 + 864*eps*Nf + 4248*eps^2*Nf + 17952*eps^3*Nf + 
        71368*eps^4*Nf + 1944*x + 4698*eps*x + 21060*eps^2*x + 
        89181*eps^3*x + 375192*eps^4*x - 3456*eps*Nf*x - 15480*eps^2*Nf*x - 
        67776*eps^3*Nf*x - 291424*eps^4*Nf*x - 324*x^2 - 2430*eps*x^2 - 
        11421*eps^2*x^2 - 64881*eps^3*x^2 - 366525*eps^4*x^2 + 
        4320*eps*Nf*x^2 + 17568*eps^2*Nf*x^2 + 85800*eps^3*Nf*x^2 + 
        409820*eps^4*Nf*x^2 - 9396*eps^2*x^3 - 47790*eps^3*x^3 - 
        187920*eps^4*x^3 - 1728*eps*Nf*x^3 - 4608*eps^2*Nf*x^3 - 
        25320*eps^3*Nf*x^3 - 139028*eps^4*Nf*x^3 + 3888*eps^2*x^4 + 
        17496*eps^3*x^4 + 62532*eps^4*x^4 + 3888*eps^3*Nf*x^4 + 
        35640*eps^4*Nf*x^4)/((-1 + x)*x^2) + 
     (eps^2*(-6912 - 8712*eps - 26874*eps^2 + 4032*Nf + 3600*eps*Nf + 
        7872*eps^2*Nf + 14508*x + 11484*eps*x + 23004*eps^2*x - 10080*Nf*x + 
        696*eps*Nf*x + 8504*eps^2*Nf*x - 8604*x^2 - 11322*eps*x^2 - 
        44559*eps^2*x^2 + 8064*Nf*x^2 - 11064*eps*Nf*x^2 - 
        16400*eps^2*Nf*x^2 + 972*x^3 + 8352*eps*x^3 + 39852*eps^2*x^3 - 
        2016*Nf*x^3 + 5544*eps*Nf*x^3 - 6696*eps^2*Nf*x^3 + 8856*eps^2*x^4 + 
        1248*eps*Nf*x^4 + 4840*eps^2*Nf*x^4 - 3456*eps^2*x^5 + 
        1008*eps^2*Nf*x^5)*G[0, 1, x])/(216*(-1 + x)^2*x^2) - 
     (7*eps^3*(-30 - 42*eps + 16*eps*Nf + 6*x + 45*eps*x - 48*eps*Nf*x + 
        32*eps*Nf*x^2)*Zeta[3])/(27*x^2)) + G[0, 0, 1, 1, x]*
    ((eps*(-1512 - 810*eps + 2079*eps^2 + 21708*eps^3 + 1728*Nf + 
        360*eps*Nf - 2442*eps^2*Nf - 12536*eps^3*Nf + 3672*x + 5616*eps*x + 
        15984*eps^2*x + 33507*eps^3*x - 4320*Nf*x + 4248*eps*Nf*x + 
        19068*eps^2*Nf*x + 69952*eps^3*Nf*x - 648*x^2 - 2754*eps*x^2 - 
        23193*eps^2*x^2 - 84726*eps^3*x^2 + 3456*Nf*x^2 - 11880*eps*Nf*x^2 - 
        34560*eps^2*Nf*x^2 - 117648*eps^3*Nf*x^2 + 1296*x^3 + 1782*eps*x^3 + 
        14256*eps^2*x^3 + 54864*eps^3*x^3 - 864*Nf*x^3 + 9360*eps*Nf*x^3 + 
        22800*eps^2*Nf*x^3 + 86624*eps^3*Nf*x^3 - 216*eps^2*x^4 - 
        1620*eps^3*x^4 - 2304*eps*Nf*x^4 - 8088*eps^2*Nf*x^4 - 
        46144*eps^3*Nf*x^4 + 2160*eps^2*Nf*x^5 + 17280*eps^3*Nf*x^5))/
      (54*(-1 + x)^2*x^2) + (56*eps^4*(7 - 8*Nf - 17*x + 20*Nf*x + 3*x^2 - 
        16*Nf*x^2 - 6*x^3 + 4*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 1, x]^2*(-1/108*(eps*(3024 + 6912*eps + 32157*eps^2 + 126846*eps^3 - 
         3456*Nf - 3096*eps*Nf - 6798*eps^2*Nf - 24296*eps^3*Nf - 5508*x - 
         6912*eps*x - 34263*eps^2*x - 115155*eps^3*x + 8640*Nf*x + 
         9432*eps*Nf*x + 34548*eps^2*Nf*x + 135442*eps^3*Nf*x + 4644*x^2 + 
         4860*eps*x^2 + 22734*eps^2*x^2 + 73143*eps^3*x^2 - 6912*Nf*x^2 - 
         11232*eps*Nf*x^2 - 56754*eps^2*Nf*x^2 - 255762*eps^3*Nf*x^2 + 
         540*x^3 + 864*eps*x^3 + 3051*eps^2*x^3 + 11340*eps^3*x^3 + 
         1728*Nf*x^3 + 7344*eps*Nf*x^3 + 38016*eps^2*Nf*x^3 + 
         206208*eps^3*Nf*x^3 + 540*eps^2*x^4 + 2754*eps^3*x^4 - 
         3888*eps*Nf*x^4 - 19332*eps^2*Nf*x^4 - 114408*eps^3*Nf*x^4 + 
         3240*eps^2*Nf*x^5 + 25920*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
     (14*eps^4*(28 - 32*Nf - 51*x + 80*Nf*x + 43*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 0, 1, x]*(-1/162*(324 - 6966*eps - 28998*eps^2 - 118422*eps^3 - 
        487134*eps^4 + 5184*eps*Nf + 19872*eps^2*Nf + 68220*eps^3*Nf + 
        234372*eps^4*Nf - 1620*x + 6480*eps*x + 21384*eps^2*x + 
        86184*eps^3*x + 383292*eps^4*x - 11664*eps*Nf*x - 43740*eps^2*Nf*x - 
        161244*eps^3*Nf*x - 613584*eps^4*Nf*x - 972*eps*x^2 + 
        1215*eps^2*x^2 - 891*eps^3*x^2 - 57267*eps^4*x^2 + 6048*eps*Nf*x^2 + 
        28224*eps^2*Nf*x^2 + 141504*eps^3*Nf*x^2 + 685312*eps^4*Nf*x^2 + 
        324*eps^2*x^3 + 3078*eps^3*x^3 + 23490*eps^4*x^3 + 864*eps*Nf*x^3 - 
        8712*eps^2*Nf*x^3 - 85296*eps^3*Nf*x^3 - 503552*eps^4*Nf*x^3 + 
        6480*eps^2*Nf*x^4 + 51840*eps^3*Nf*x^4 + 285120*eps^4*Nf*x^4)/
       ((-1 + x)^2*x) + (14*eps^3*(6 - 129*eps + 96*eps*Nf - 30*x + 
        120*eps*x - 216*eps*Nf*x - 18*eps*x^2 + 112*eps*Nf*x^2 + 
        16*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/1296*(-18144 - 64800*eps - 333072*eps^2 - 
        1391904*eps^3 - 5530032*eps^4 + 20736*Nf + 25920*eps*Nf + 
        76896*eps^2*Nf + 298368*eps^3*Nf + 1203744*eps^4*Nf + 34992*x + 
        49248*eps*x + 324648*eps^2*x + 1240920*eps^3*x + 4175064*eps^4*x - 
        51840*Nf*x - 16416*eps*Nf*x - 30816*eps^2*Nf*x - 225312*eps^3*Nf*x - 
        1490704*eps^4*Nf*x - 19440*x^2 - 78408*eps*x^2 - 540108*eps^2*x^2 - 
        2251638*eps^3*x^2 - 8548173*eps^4*x^2 + 41472*Nf*x^2 - 
        25056*eps*Nf*x^2 + 18720*eps^2*Nf*x^2 + 592440*eps^3*Nf*x^2 + 
        4000540*eps^4*Nf*x^2 + 1296*x^3 + 69984*eps*x^3 + 335664*eps^2*x^3 + 
        1431108*eps^3*x^3 + 6104322*eps^4*x^3 - 10368*Nf*x^3 - 
        14688*eps*Nf*x^3 - 114336*eps^2*Nf*x^3 - 866352*eps^3*Nf*x^3 - 
        4840760*eps^4*Nf*x^3 + 80352*eps^2*x^4 + 374544*eps^3*x^4 + 
        1438560*eps^4*x^4 + 38016*eps*Nf*x^4 + 57312*eps^2*Nf*x^4 + 
        166080*eps^3*Nf*x^4 + 832160*eps^4*Nf*x^4 - 31104*eps^2*x^5 - 
        139968*eps^3*x^5 - 500256*eps^4*x^5 + 25920*eps^2*Nf*x^5 + 
        176256*eps^3*Nf*x^5 + 855360*eps^4*Nf*x^5)/((-1 + x)^2*x^2) + 
     (7*eps^3*(-84 - 300*eps + 96*Nf + 120*eps*Nf + 162*x + 228*eps*x - 
        240*Nf*x - 76*eps*Nf*x - 90*x^2 - 363*eps*x^2 + 192*Nf*x^2 - 
        116*eps*Nf*x^2 + 6*x^3 + 324*eps*x^3 - 48*Nf*x^3 - 68*eps*Nf*x^3 + 
        176*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   G[1, x]^2*(-1/1944*(2916 + 19926*eps + 93312*eps^2 + 386370*eps^3 + 
        1527012*eps^4 - 1296*Nf - 6372*eps*Nf - 26928*eps^2*Nf - 
        107052*eps^3*Nf - 416752*eps^4*Nf - 9720*x - 57834*eps*x - 
        272160*eps^2*x - 1176120*eps^3*x - 4914432*eps^4*x + 5184*Nf*x + 
        24516*eps*Nf*x + 113220*eps^2*Nf*x + 508992*eps^3*Nf*x + 
        2217232*eps^4*Nf*x + 6804*x^2 + 34992*eps*x^2 + 203634*eps^2*x^2 + 
        1113426*eps^3*x^2 + 5638815*eps^4*x^2 - 6480*Nf*x^2 - 
        27000*eps*Nf*x^2 - 139176*eps^2*Nf*x^2 - 699636*eps^3*Nf*x^2 - 
        3304502*eps^4*Nf*x^2 + 25272*eps*x^3 + 125388*eps^2*x^3 + 
        480654*eps^3*x^3 + 1654587*eps^4*x^3 + 2592*Nf*x^3 + 
        1080*eps*Nf*x^3 + 72*eps^2*Nf*x^3 + 32124*eps^3*Nf*x^3 + 
        316418*eps^4*Nf*x^3 - 11664*eps*x^4 - 52488*eps^2*x^4 - 
        187596*eps^3*x^4 - 615762*eps^4*x^4 + 3888*eps*Nf*x^4 + 
        19440*eps^2*Nf*x^4 + 64152*eps^3*Nf*x^4 + 146772*eps^4*Nf*x^4)/
       ((-1 + x)*x^2) - (eps^2*(2016 + 3402*eps + 11016*eps^2 + 576*Nf - 
        1404*eps^2*Nf - 4356*x - 6516*eps*x - 20619*eps^2*x - 1440*Nf*x + 
        2016*eps*Nf*x + 9096*eps^2*Nf*x + 3204*x^2 + 3258*eps*x^2 + 
        11520*eps^2*x^2 + 1152*Nf*x^2 - 5040*eps*Nf*x^2 - 
        16560*eps^2*Nf*x^2 - 1008*x^3 - 126*eps*x^3 - 2232*eps^2*x^3 - 
        288*Nf*x^3 + 3840*eps*Nf*x^3 + 12160*eps^2*Nf*x^3 + 360*eps^2*x^4 - 
        768*eps*Nf*x^4 - 4496*eps^2*Nf*x^4 + 1440*eps^2*Nf*x^5)*
       G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
     (eps^2*(4752 + 6840*eps + 26910*eps^2 - 4032*Nf - 4176*eps*Nf - 
        10704*eps^2*Nf - 9900*x - 5220*eps*x - 12744*eps^2*x + 10080*Nf*x + 
        2184*eps*Nf*x + 3880*eps^2*Nf*x + 5148*x^2 + 8370*eps*x^2 + 
        39411*eps^2*x^2 - 8064*Nf*x^2 + 5880*eps*Nf*x^2 - 3760*eps^2*Nf*x^2 + 
        36*x^3 - 9504*eps*x^3 - 43056*eps^2*x^3 + 2016*Nf*x^3 - 
        1320*eps*Nf*x^3 + 22184*eps^2*Nf*x^3 - 8424*eps^2*x^4 - 
        2784*eps*Nf*x^4 - 11816*eps^2*Nf*x^4 + 3456*eps^2*x^5 + 
        144*eps^2*Nf*x^5)*G[0, 1, 1, x])/(72*(-1 + x)^2*x^2) + 
     (eps^2*(-5616 - 13500*eps - 65466*eps^2 + 8640*Nf + 8304*eps*Nf + 
        19768*eps^2*Nf + 10908*x + 19620*eps*x + 96750*eps^2*x - 21600*Nf*x + 
        2472*eps*Nf*x + 22936*eps^2*Nf*x - 3564*x^2 - 42426*eps*x^2 - 
        228897*eps^2*x^2 + 17280*Nf*x^2 - 25416*eps*Nf*x^2 - 
        39984*eps^2*Nf*x^2 - 972*x^3 + 34740*eps*x^3 + 134964*eps^2*x^3 - 
        4320*Nf*x^3 + 10488*eps*Nf*x^3 - 1912*eps^2*Nf*x^3 + 
        69912*eps^2*x^4 + 4512*eps*Nf*x^4 - 14824*eps^2*Nf*x^4 - 
        24192*eps^2*x^5 + 12816*eps^2*Nf*x^5)*Zeta[3])/(216*(-1 + x)^2*x^2) + 
     G[0, 1, x]*((eps*(10368 + 9072*eps + 11556*eps^2 + 42336*eps^3 + 
          10368*Nf + 2016*eps*Nf - 15360*eps^2*Nf - 78208*eps^3*Nf - 
          24408*x - 20088*eps*x - 55080*eps^2*x - 336096*eps^3*x - 
          25920*Nf*x + 39888*eps*Nf*x + 193488*eps^2*Nf*x + 
          768064*eps^3*Nf*x + 18360*x^2 + 22356*eps*x^2 + 97254*eps^2*x^2 + 
          595107*eps^3*x^2 + 20736*Nf*x^2 - 97488*eps*Nf*x^2 - 
          329952*eps^2*Nf*x^2 - 1239452*eps^3*Nf*x^2 - 4536*x^3 - 
          12528*eps*x^3 - 48168*eps^2*x^3 - 272538*eps^3*x^3 - 5184*Nf*x^3 + 
          66672*eps*Nf*x^3 + 188304*eps^2*Nf*x^3 + 750136*eps^3*Nf*x^3 - 
          28080*eps^2*x^4 - 132840*eps^3*x^4 - 10944*eps*Nf*x^4 - 
          51216*eps^2*Nf*x^4 - 323584*eps^3*Nf*x^4 + 10368*eps^2*x^5 + 
          46656*eps^3*x^5 + 12960*eps^2*Nf*x^5 + 114048*eps^3*Nf*x^5))/
        (432*(-1 + x)^2*x^2) + (7*eps^4*(-48 - 48*Nf + 113*x + 120*Nf*x - 
          85*x^2 - 96*Nf*x^2 + 21*x^3 + 24*Nf*x^3)*Zeta[3])/
        (3*(-1 + x)^2*x^2))) + 
   G[1, x]*(((-1 + 2*x)*(11664 + 122472*eps + 828144*eps^2 + 4607280*eps^3 + 
        22989744*eps^4 - 5184*Nf - 46224*eps*Nf - 287424*eps^2*Nf - 
        1521312*eps^3*Nf - 7351648*eps^4*Nf + 11664*x + 52488*eps*x + 
        187596*eps^2*x + 615762*eps^3*x + 1942299*eps^4*x - 7776*Nf*x - 
        50544*eps*Nf*x - 235224*eps^2*Nf*x - 955476*eps^3*Nf*x - 
        3629934*eps^4*Nf*x - 11664*x^2 - 52488*eps*x^2 - 187596*eps^2*x^2 - 
        615762*eps^3*x^2 - 1942299*eps^4*x^2 + 7776*Nf*x^2 + 
        50544*eps*Nf*x^2 + 235224*eps^2*Nf*x^2 + 955476*eps^3*Nf*x^2 + 
        3629934*eps^4*Nf*x^2))/(3888*(-1 + x)*x) + 
     (eps^2*(1800 + 2682*eps + 11133*eps^2 - 864*Nf - 1272*eps*Nf - 
        4148*eps^2*Nf - 3996*x - 2916*eps*x - 11349*eps^2*x + 2160*Nf*x + 
        3336*eps*Nf*x + 14680*eps^2*Nf*x + 1908*x^2 - 2736*eps*x^2 - 
        11853*eps^2*x^2 - 1728*Nf*x^2 - 3888*eps*Nf*x^2 - 
        24804*eps^2*Nf*x^2 - 612*x^3 + 1332*eps*x^3 + 4932*eps^2*x^3 + 
        432*Nf*x^3 + 2592*eps*Nf*x^3 + 24096*eps^2*Nf*x^3 + 144*eps^2*x^4 - 
        288*eps*Nf*x^4 - 10776*eps^2*Nf*x^4 + 3312*eps^2*Nf*x^5)*
       G[0, 1, x]^2)/(36*(-1 + x)^2*x^2) + 
     (eps^2*(12 - 36*eps - 102*eps^2 + 68*x + 164*eps*x + 370*eps^2*x + 
        32*x^2 - 54*eps*x^2 - 331*eps^2*x^2 + 44*eps^2*x^3)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)^2*x) - (eps^2*(-2196 - 2934*eps - 5634*eps^2 - 576*Nf - 
        600*eps*Nf - 1546*eps^2*Nf + 4536*x + 7002*eps*x + 15939*eps^2*x + 
        1440*Nf*x + 984*eps*Nf*x + 4124*eps^2*Nf*x - 4104*x^2 - 
        5904*eps*x^2 - 18180*eps^2*x^2 - 1152*Nf*x^2 - 360*eps*Nf*x^2 - 
        6120*eps^2*Nf*x^2 + 828*x^3 + 738*eps*x^3 + 6093*eps^2*x^3 + 
        288*Nf*x^3 + 240*eps*Nf*x^3 + 6640*eps^2*Nf*x^3 - 468*eps^2*x^4 - 
        192*eps*Nf*x^4 - 3464*eps^2*Nf*x^4 + 720*eps^2*Nf*x^5)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
     (eps^2*(1008 - 2304*eps - 25020*eps^2 + 4032*Nf + 4416*eps*Nf + 
        11884*eps^2*Nf - 2556*x - 4500*eps*x + 8478*eps^2*x - 10080*Nf*x - 
        3384*eps*Nf*x - 8400*eps^2*Nf*x + 3564*x^2 - 7218*eps*x^2 - 
        55845*eps^2*x^2 + 8064*Nf*x^2 - 3720*eps*Nf*x^2 + 8800*eps^2*Nf*x^2 - 
        2052*x^3 + 12456*eps*x^3 + 52524*eps^2*x^3 - 2016*Nf*x^3 - 
        1080*eps*Nf*x^3 - 23304*eps^2*Nf*x^3 + 8856*eps^2*x^4 + 
        4704*eps*Nf*x^4 + 13336*eps^2*Nf*x^4 - 3456*eps^2*x^5 + 
        1296*eps^2*Nf*x^5)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
     (eps*(-432 + 4536*eps + 25272*eps^2 + 98280*eps^3 - 3456*Nf - 
        864*eps*Nf + 4176*eps^2*Nf + 22080*eps^3*Nf + 2376*x - 2160*eps*x + 
        17712*eps^2*x + 261036*eps^3*x + 8640*Nf*x - 21456*eps*Nf*x - 
        113712*eps^2*Nf*x - 487360*eps^3*Nf*x - 3240*x^2 - 10692*eps*x^2 - 
        98874*eps^2*x^2 - 767259*eps^3*x^2 - 6912*Nf*x^2 + 47376*eps*Nf*x^2 + 
        184224*eps^2*Nf*x^2 + 765212*eps^3*Nf*x^2 - 216*x^3 + 11448*eps*x^3 + 
        46548*eps^2*x^3 + 361746*eps^3*x^3 + 1728*Nf*x^3 - 27504*eps*Nf*x^3 - 
        73872*eps^2*Nf*x^3 - 278328*eps^3*Nf*x^3 + 60480*eps^2*x^4 + 
        274752*eps^3*x^4 + 1728*eps*Nf*x^4 - 8496*eps^2*Nf*x^4 - 
        45312*eps^3*Nf*x^4 - 24192*eps^2*x^5 - 108864*eps^3*x^5 + 
        6624*eps^2*Nf*x^5 + 28800*eps^3*Nf*x^5)*Zeta[3])/
      (216*(-1 + x)^2*x^2) + (14*eps^4*(-2 - 16*Nf + 11*x + 40*Nf*x - 
        15*x^2 - 32*Nf*x^2 - x^3 + 8*Nf*x^3)*Zeta[3]^2)/(3*(-1 + x)^2*x^2) + 
     G[0, 1, 1, x]*(-1/216*(eps*(7344 + 7344*eps + 18144*eps^2 + 
           91152*eps^3 + 10368*Nf + 864*eps*Nf - 21024*eps^2*Nf - 
           102144*eps^3*Nf - 17928*x - 9072*eps*x - 35964*eps^2*x - 
           325296*eps^3*x - 25920*Nf*x + 45648*eps*Nf*x + 219792*eps^2*Nf*x + 
           881216*eps^3*Nf*x + 13608*x^2 + 10044*eps*x^2 + 48978*eps^2*x^2 + 
           438723*eps^3*x^2 + 20736*Nf*x^2 - 107856*eps*Nf*x^2 - 
           378336*eps^2*Nf*x^2 - 1462940*eps^3*Nf*x^2 - 3240*x^3 - 
           11232*eps*x^3 - 41148*eps^2*x^3 - 252882*eps^3*x^3 - 5184*Nf*x^3 + 
           73584*eps*Nf*x^3 + 232080*eps^2*Nf*x^3 + 991288*eps^3*Nf*x^3 - 
           26784*eps^2*x^4 - 125712*eps^3*x^4 - 10944*eps*Nf*x^4 - 
           68496*eps^2*Nf*x^4 - 461824*eps^3*Nf*x^4 + 10368*eps^2*x^5 + 
           46656*eps^3*x^5 + 19872*eps^2*Nf*x^5 + 169344*eps^3*Nf*x^5))/
         ((-1 + x)^2*x^2) - (14*eps^4*(-2 + x)*(17 + 24*Nf - 33*x - 48*Nf*x + 
          15*x^2 + 24*Nf*x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
     G[0, 0, 1, x]*(-1/54*(eps*(-1512 - 3132*eps - 14094*eps^2 - 
           54432*eps^3 + 1728*Nf + 1440*eps*Nf + 2868*eps^2*Nf + 
           9904*eps^3*Nf + 3132*x + 7452*eps*x + 34344*eps^2*x + 
           122958*eps^3*x - 4320*Nf*x - 1152*eps*Nf*x - 4152*eps^2*Nf*x - 
           24728*eps^3*Nf*x - 2268*x^2 - 5940*eps*x^2 - 31968*eps^2*x^2 - 
           118719*eps^3*x^2 + 3456*Nf*x^2 - 2160*eps*Nf*x^2 + 
           3240*eps^2*Nf*x^2 + 43992*eps^3*Nf*x^2 + 216*x^3 + 1674*eps*x^3 + 
           12177*eps^2*x^3 + 50274*eps^3*x^3 - 864*Nf*x^3 + 1440*eps*Nf*x^3 - 
           6240*eps^2*Nf*x^3 - 53696*eps^3*Nf*x^3 - 324*eps^2*x^4 - 
           1998*eps^3*x^4 + 576*eps*Nf*x^4 + 4992*eps^2*Nf*x^4 + 
           29536*eps^3*Nf*x^4))/((-1 + x)^2*x^2) - 
       (28*eps^4*(14 - 16*Nf - 29*x + 40*Nf*x + 21*x^2 - 32*Nf*x^2 - 2*x^3 + 
          8*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
     G[0, 1, x]*((-18144 - 47952*eps - 221616*eps^2 - 874800*eps^3 - 
         3396816*eps^4 + 20736*Nf + 19008*eps*Nf + 42912*eps^2*Nf + 
         154752*eps^3*Nf + 632800*eps^4*Nf + 34992*x + 72576*eps*x + 
         333072*eps^2*x + 1085400*eps^3*x + 3409776*eps^4*x - 51840*Nf*x + 
         18144*eps*Nf*x + 113184*eps^2*Nf*x + 344160*eps^3*Nf*x + 
         720624*eps^4*Nf*x - 19440*x^2 - 101736*eps*x^2 - 543348*eps^2*x^2 - 
         2067606*eps^3*x^2 - 7694757*eps^4*x^2 + 41472*Nf*x^2 - 
         87264*eps*Nf*x^2 - 199008*eps^2*Nf*x^2 - 288840*eps^3*Nf*x^2 + 
         420124*eps^4*Nf*x^2 + 1296*x^3 + 69984*eps*x^3 + 325296*eps^2*x^3 + 
         1374084*eps^3*x^3 + 5928066*eps^4*x^3 - 10368*Nf*x^3 + 
         40608*eps*Nf*x^3 + 33120*eps^2*Nf*x^3 - 242736*eps^3*Nf*x^3 - 
         2102584*eps^4*Nf*x^3 + 85536*eps^2*x^4 + 403056*eps^3*x^4 + 
         1526688*eps^4*x^4 + 10368*eps*Nf*x^4 - 16416*eps^2*Nf*x^4 - 
         145728*eps^3*Nf*x^4 - 536928*eps^4*Nf*x^4 - 31104*eps^2*x^5 - 
         139968*eps^3*x^5 - 500256*eps^4*x^5 + 25920*eps^2*Nf*x^5 + 
         176256*eps^3*Nf*x^5 + 855360*eps^4*Nf*x^5)/(1296*(-1 + x)^2*x^2) - 
       (7*eps^3*(-84 - 222*eps + 96*Nf + 88*eps*Nf + 162*x + 336*eps*x - 
          240*Nf*x + 84*eps*Nf*x - 90*x^2 - 471*eps*x^2 + 192*Nf*x^2 - 
          404*eps*Nf*x^2 + 6*x^3 + 324*eps*x^3 - 48*Nf*x^3 + 188*eps*Nf*x^3 + 
          48*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2))) + 
   (eps^2*(8280 - 61848*eps - 148896*eps^2 + 2760*eps*Nf + 39688*eps^2*Nf + 
      25560*x + 68094*eps*x - 10035*eps^2*x + 4440*eps*Nf*x - 
      31144*eps^2*Nf*x + 16740*x^2 + 28944*eps*x^2 + 115056*eps^2*x^2 - 
      13800*eps*Nf*x^2 + 41896*eps^2*Nf*x^2 + 41040*eps^2*x^3 + 
      12960*eps*Nf*x^3 - 36360*eps^2*Nf*x^3 - 17280*eps^2*x^4 + 
      12240*eps^2*Nf*x^4)*Zeta[5])/(180*(-1 + x)^2*x) + 
   G[0, 1, x]*((-7776 - 132192*eps - 785376*eps^2 - 3989088*eps^3 - 
       18814032*eps^4 - 84447360*eps^5 + 119232*eps*Nf + 603072*eps^2*Nf + 
       2553408*eps^3*Nf + 10242912*eps^4*Nf + 40182464*eps^5*Nf + 7776*x + 
       182736*eps*x + 1129464*eps^2*x + 6225660*eps^3*x + 31152114*eps^4*x + 
       145996587*eps^5*x - 243648*eps*Nf*x - 991872*eps^2*Nf*x - 
       4071024*eps^3*Nf*x - 17106744*eps^4*Nf*x - 72182036*eps^5*Nf*x - 
       7776*x^2 - 101088*eps*x^2 - 486000*eps^2*x^2 - 2669112*eps^3*x^2 - 
       13393188*eps^4*x^2 - 63126054*eps^5*x^2 + 108864*eps*Nf*x^2 + 
       409536*eps^2*Nf*x^2 + 1867104*eps^3*Nf*x^2 + 8853552*eps^4*Nf*x^2 + 
       41193096*eps^5*Nf*x^2 - 233280*eps^2*x^3 - 1049760*eps^3*x^3 - 
       3751920*eps^4*x^3 - 12315240*eps^5*x^3 + 20736*eps*Nf*x^3 - 
       22464*eps^2*Nf*x^3 - 548928*eps^3*Nf*x^3 - 3686304*eps^4*Nf*x^3 - 
       19402736*eps^5*Nf*x^3 + 93312*eps^2*x^4 + 419904*eps^3*x^4 + 
       1500768*eps^4*x^4 + 4926096*eps^5*x^4 + 31104*eps^2*Nf*x^4 + 
       342144*eps^3*Nf*x^4 + 2223936*eps^4*Nf*x^4 + 11765088*eps^5*Nf*x^4)/
      (7776*eps*(-1 + x)^2*x) + (eps^2*(504 + 936*eps + 4266*eps^2 - 576*Nf - 
        480*eps*Nf - 956*eps^2*Nf - 1080*x - 1182*eps*x - 6054*eps^2*x + 
        1440*Nf*x + 1152*eps*Nf*x + 4168*eps^2*Nf*x + 600*x^2 - 258*eps*x^2 + 
        1284*eps^2*x^2 - 1152*Nf*x^2 - 1008*eps*Nf*x^2 - 6720*eps^2*Nf*x^2 - 
        156*x^3 + 552*eps*x^3 + 1605*eps^2*x^3 + 288*Nf*x^3 + 
        576*eps*Nf*x^3 + 4928*eps^2*Nf*x^3 + 12*eps^2*x^4 - 384*eps*Nf*x^4 - 
        2608*eps^2*Nf*x^4 + 480*eps^2*Nf*x^5)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x^2) - (eps^2*(1530*eps + 14409*eps^2 - 4608*Nf - 
        3048*eps*Nf - 3754*eps^2*Nf - 144*x - 1494*eps*x - 24498*eps^2*x + 
        11520*Nf*x + 4584*eps*Nf*x + 15404*eps^2*Nf*x - 3024*x^2 - 
        7956*eps*x^2 - 17568*eps^2*x^2 - 9216*Nf*x^2 + 576*eps*Nf*x^2 - 
        29106*eps^2*Nf*x^2 - 288*x^3 + 2736*eps*x^3 + 10611*eps^2*x^3 + 
        2304*Nf*x^3 - 3648*eps*Nf*x^3 + 28336*eps^2*Nf*x^3 - 396*eps^2*x^4 + 
        2256*eps*Nf*x^4 - 13748*eps^2*Nf*x^4 + 6408*eps^2*Nf*x^5)*
       G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^2*(-2592 + 11421*eps^2 - 5184*Nf - 1944*eps*Nf + 3078*eps^2*Nf + 
        5796*x - 11466*eps*x - 95355*eps^2*x + 12960*Nf*x + 9912*eps*Nf*x + 
        41468*eps^2*Nf*x - 9252*x^2 + 9054*eps*x^2 + 99918*eps^2*x^2 - 
        10368*Nf*x^2 - 11568*eps*Nf*x^2 - 74930*eps^2*Nf*x^2 - 576*x^3 - 
        4248*eps*x^3 - 20016*eps^2*x^3 + 2592*Nf*x^3 - 1584*eps*Nf*x^3 + 
        28512*eps^2*Nf*x^3 - 18360*eps^2*x^4 + 5712*eps*Nf*x^4 - 
        1652*eps^2*Nf*x^4 + 6912*eps^2*x^5 + 6408*eps^2*Nf*x^5)*Zeta[3])/
      (54*(-1 + x)^2*x^2) + (62*eps^4*(1 - x + x^2)*Zeta[5])/
      (5*(-1 + x)^2*x))) + 
 Pi^2*(-1/559872*((-1 + 2*x)*(-606528 - 1259712*eps - 2577744*eps^2 + 
       997272*eps^3 + 43043076*eps^4 + 300748950*eps^5 + 1611038241*eps^6 - 
       171072*eps*Nf + 228096*eps^2*Nf + 2228256*eps^3*Nf + 
       6668208*eps^4*Nf + 431112*eps^5*Nf - 130554484*eps^6*Nf + 
       839808*eps^2*x + 3779136*eps^3*x + 13506912*eps^4*x + 
       44334864*eps^5*x + 139845528*eps^6*x - 559872*eps^2*Nf*x - 
       3639168*eps^3*Nf*x - 16936128*eps^4*Nf*x - 68794272*eps^5*Nf*x - 
       261355248*eps^6*Nf*x - 839808*eps^2*x^2 - 3779136*eps^3*x^2 - 
       13506912*eps^4*x^2 - 44334864*eps^5*x^2 - 139845528*eps^6*x^2 + 
       559872*eps^2*Nf*x^2 + 3639168*eps^3*Nf*x^2 + 16936128*eps^4*Nf*x^2 + 
       68794272*eps^5*Nf*x^2 + 261355248*eps^6*Nf*x^2))/(eps^2*(-1 + x)*x) + 
   (eps^4*(40 + 84*x + 71*x^2)*G[0, x]^6)/(2160*(-1 + x)^2*x) - 
   (eps^2*(5940 + 4932*eps + 7803*eps^2 - 2160*eps*Nf - 9648*eps^2*Nf - 
      7128*x - 4482*eps*x - 13950*eps^2*x + 6768*eps*Nf*x + 
      38064*eps^2*Nf*x + 1188*x^2 + 3006*eps*x^2 + 19989*eps^2*x^2 - 
      2832*eps*Nf*x^2 - 13024*eps^2*Nf*x^2 + 6228*eps^2*x^3 + 
      3648*eps*Nf*x^3 + 3680*eps^2*Nf*x^3 - 3888*eps^2*x^4 + 
      1728*eps^2*Nf*x^4)*G[1, x]^4)/(2592*(-1 + x)*x^2) + 
   (eps^3*(-258 - 225*eps + 64*eps*Nf + 300*x + 651*eps*x - 64*eps*Nf*x - 
      90*x^2 - 210*eps*x^2 + 64*eps*Nf*x^2)*G[1, x]^5)/(2160*(-1 + x)*x^2) + 
   (eps^4*(195 - 226*x + 71*x^2)*G[1, x]^6)/(2160*(-1 + x)*x^2) + 
   G[0, x]^5*((eps^3*(-48 + 216*eps + 64*eps*Nf - 120*x - 231*eps*x - 
        64*eps*Nf*x - 90*x^2 - 210*eps*x^2 + 64*eps*Nf*x^2))/
      (2160*(-1 + x)^2*x) - (eps^4*(8 + 20*x + 15*x^2)*G[1, x])/
      (360*(-1 + x)^2*x)) + (eps^2*(-1 + 2*x)*(-36 - 585*eps - 4887*eps^2 + 
      4176*Nf + 1632*eps*Nf - 2155*eps^2*Nf - 720*x - 612*eps*x - 
      1836*eps^2*x - 2088*Nf*x + 2304*eps*Nf*x - 3600*eps^2*Nf*x + 720*x^2 + 
      612*eps*x^2 + 1836*eps^2*x^2 + 2088*Nf*x^2 - 2304*eps*Nf*x^2 + 
      5868*eps^2*Nf*x^2 - 4536*eps^2*Nf*x^3 + 2268*eps^2*Nf*x^4)*
     G[0, 1, x]^2)/(108*(-1 + x)^2*x^2) + 
   G[0, x]^4*(-1/2592*(eps^2*(3456*eps + 16182*eps^2 + 5424*eps*Nf + 
         20800*eps^2*Nf + 4752*x - 1530*eps*x - 29160*eps^2*x - 
         12048*eps*Nf*x - 29968*eps^2*Nf*x + 1188*x^2 + 3006*eps*x^2 + 
         15345*eps^2*x^2 + 8112*eps*Nf*x^2 + 8384*eps^2*Nf*x^2 + 
         9324*eps^2*x^3 - 3648*eps*Nf*x^3 - 10592*eps^2*Nf*x^3 - 
         3888*eps^2*x^4 + 1728*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
     (eps^3*(-141*eps + 184*eps*Nf + 8*x + 295*eps*x - 376*eps*Nf*x + 2*x^2 - 
        161*eps*x^2 + 184*eps*Nf*x^2)*G[1, x])/(144*(-1 + x)^2*x) - 
     (eps^4*(84 - 96*Nf - 168*x + 240*Nf*x + 92*x^2 - 192*Nf*x^2 - 13*x^3 + 
        48*Nf*x^3)*G[1, x]^2)/(144*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 73*x + 17*x^2)*G[0, 1, x])/(72*(-1 + x)^2*x)) - 
   (eps^4*(105 - 120*Nf - 214*x + 300*Nf*x + 128*x^2 - 240*Nf*x^2 - 18*x^3 + 
      60*Nf*x^3)*G[0, 0, 1, x]^2)/(6*(-1 + x)^2*x^2) - 
   (eps^4*(-1 - 12*x - 74*x^2 + 60*Nf*x^2 - 18*x^3 + 60*Nf*x^3)*
     G[0, 1, 1, x]^2)/(6*(-1 + x)^2*x^2) - 
   (eps^2*(6012 + 4518*eps + 585*eps^2 + 11520*Nf + 2280*eps*Nf - 
      19516*eps^2*Nf - 16992*x - 29772*eps*x - 125622*eps^2*x - 28800*Nf*x + 
      55104*eps*Nf*x + 296728*eps^2*Nf*x + 3600*x^2 + 8802*eps*x^2 + 
      61191*eps^2*x^2 + 28512*Nf*x^2 - 99792*eps*Nf*x^2 - 
      404772*eps^2*Nf*x^2 - 5796*x^3 + 2268*eps*x^3 + 30888*eps^2*x^3 - 
      288*Nf*x^3 + 67656*eps*Nf*x^3 + 159896*eps^2*Nf*x^3 - 2952*eps^2*x^4 - 
      22656*eps*Nf*x^4 - 66320*eps^2*Nf*x^4 + 864*eps^2*x^5 + 
      19872*eps^2*Nf*x^5)*G[0, 0, 0, 1, x])/(216*(-1 + x)^2*x^2) - 
   (eps^2*(-17100 - 35010*eps - 152073*eps^2 + 17280*Nf + 11784*eps*Nf + 
      13856*eps^2*Nf + 30492*x + 27072*eps*x + 70776*eps^2*x - 43200*Nf*x + 
      13320*eps*Nf*x + 136392*eps^2*Nf*x - 30492*x^2 - 27072*eps*x^2 - 
      71928*eps^2*x^2 + 43200*Nf*x^2 - 16968*eps*Nf*x^2 - 
      94280*eps^2*Nf*x^2 + 2304*eps^2*x^3 + 7296*eps*Nf*x^3 - 
      84224*eps^2*Nf*x^3 - 1152*eps^2*x^4 - 3648*eps*Nf*x^4 + 
      42112*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(216*(-1 + x)^2*x^2) + 
   (eps^2*(13176 + 14184*eps + 35046*eps^2 - 10944*Nf - 2592*eps*Nf + 
      14112*eps^2*Nf - 27180*x - 5364*eps*x + 81936*eps^2*x + 27360*Nf*x - 
      32136*eps*Nf*x - 199048*eps^2*Nf*x + 13788*x^2 - 15606*eps*x^2 - 
      144783*eps^2*x^2 - 27648*Nf*x^2 + 32760*eps*Nf*x^2 + 
      124284*eps^2*Nf*x^2 - 5796*x^3 + 2268*eps*x^3 + 27720*eps^2*x^3 - 
      288*Nf*x^3 - 22968*eps*Nf*x^3 + 93336*eps^2*Nf*x^3 - 1368*eps^2*x^4 + 
      22656*eps*Nf*x^4 - 33040*eps^2*Nf*x^4 + 864*eps^2*x^5 + 
      19872*eps^2*Nf*x^5)*G[0, 1, 1, 1, x])/(216*(-1 + x)^2*x^2) + 
   (eps^3*(48 - 711*eps + 568*eps*Nf - 96*x + 918*eps*x - 1240*eps*Nf*x + 
      36*x^2 - 228*eps*x^2 + 616*eps*Nf*x^2 + 96*eps*Nf*x^3)*
     G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^3*(-594 - 1677*eps + 672*Nf + 772*eps*Nf + 936*x + 1242*eps*x - 
      1680*Nf*x - 3912*eps*Nf*x - 1032*x^2 - 645*eps*x^2 + 1488*Nf*x^2 + 
      7304*eps*Nf*x^2 - 258*x^3 - 996*eps*x^3 - 192*Nf*x^3 - 
      4772*eps*Nf*x^3 + 1120*eps*Nf*x^4)*G[0, 0, 0, 1, 1, x])/
    (36*(-1 + x)^2*x^2) - (eps^3*(-84 - 192*eps + 96*Nf + 86*eps*Nf + 153*x + 
      192*eps*x - 240*Nf*x - 262*eps*Nf*x - 129*x^2 - 135*eps*x^2 + 
      192*Nf*x^2 + 312*eps*Nf*x^2 - 15*x^3 - 24*eps*x^3 - 48*Nf*x^3 - 
      204*eps*Nf*x^3 + 108*eps*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
    (9*(-1 + x)^2*x^2) + (eps^3*(-948 - 2076*eps + 288*Nf + 512*eps*Nf + 
      1902*x + 3036*eps*x - 720*Nf*x - 860*eps*Nf*x - 1806*x^2 - 
      3633*eps*x^2 + 912*Nf*x^2 - 292*eps*Nf*x^2 + 258*x^3 + 996*eps*x^3 + 
      192*Nf*x^3 + 292*eps*Nf*x^3 + 1120*eps*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
    (36*(-1 + x)^2*x^2) + (eps^3*(-75 - 159*eps + 40*eps*Nf + 150*x + 
      150*eps*x - 182*eps*Nf*x - 174*x^2 - 207*eps*x^2 + 48*Nf*x^2 + 
      348*eps*Nf*x^2 + 15*x^3 + 24*eps*x^3 + 48*Nf*x^3 - 228*eps*Nf*x^3 + 
      108*eps*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
   (eps^3*(12 + 21*eps - 40*eps*Nf - 24*x + 462*eps*x + 280*eps*Nf*x - 
      36*x^2 + 228*eps*x^2 - 904*eps*Nf*x^2 + 96*eps*Nf*x^3)*
     G[0, 1, 1, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (eps^4*(37 + 3*x + 47*x^2)*G[0, 0, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^4*(783 - 896*Nf - 1464*x + 2240*Nf*x + 1132*x^2 - 1736*Nf*x^2 + 
      97*x^3 + 504*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/(6*(-1 + x)^2*x^2) - 
   (eps^4*(119 - 136*Nf - 236*x + 340*Nf*x + 170*x^2 - 272*Nf*x^2 - 6*x^3 + 
      68*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
   (eps^4*(529 - 168*Nf - 1018*x + 420*Nf*x + 640*x^2 + 48*Nf*x^2 + 36*x^3 + 
      468*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (4*eps^4*(43 - 20*Nf - 84*x + 50*Nf*x + 42*x^2 + 2*Nf*x^2 + 4*x^3 + 
      52*Nf*x^3)*G[0, 0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps^4*(-1 + 2*x)*(-19 + 52*Nf - 2*x - 26*Nf*x + 2*x^2 + 26*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   (eps^4*(-548 - 112*Nf + 1091*x + 280*Nf*x - 1423*x^2 + 224*Nf*x^2 + 
      97*x^3 + 504*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
   (eps^4*(-47 + 86*x - 152*x^2 + 68*Nf*x^2 - 6*x^3 + 68*Nf*x^3)*
     G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
   (eps^4*(87 - 97*x + 47*x^2)*G[0, 1, 1, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
   (eps*(28296 + 49248*eps + 174528*eps^2 + 515079*eps^3 - 50580*eps*Nf - 
      59460*eps^2*Nf - 37372*eps^3*Nf - 55080*x - 124416*eps*x - 
      558900*eps^2*x - 1817640*eps^3*x + 31104*Nf*x + 178956*eps*Nf*x + 
      60876*eps^2*Nf*x - 439800*eps^3*Nf*x + 68904*x^2 + 85536*eps*x^2 + 
      353916*eps^2*x^2 + 1165590*eps^3*x^2 + 31104*Nf*x^2 - 
      65736*eps*Nf*x^2 + 116376*eps^2*Nf*x^2 + 989104*eps^3*Nf*x^2 - 
      158760*eps^2*x^3 - 706644*eps^3*x^3 - 29376*eps*Nf*x^3 - 
      126288*eps^2*Nf*x^3 - 843000*eps^3*Nf*x^3 + 66096*eps^2*x^4 + 
      297432*eps^3*x^4 + 12960*eps^2*Nf*x^4 + 169776*eps^3*Nf*x^4)*Zeta[3])/
    (1944*(-1 + x)^2*x) + (eps^4*(2357 - 3853*x + 2472*Nf*x + 5781*x^2 + 
      2472*Nf*x^2)*Zeta[3]^2)/(36*(-1 + x)^2*x) + 
   G[0, x]^3*((eps*(-540 + 3348*eps + 16740*eps^2 + 74223*eps^3 + 
        6336*eps*Nf + 25032*eps^2*Nf + 80660*eps^3*Nf + 4860*x - 4914*eps*x - 
        44874*eps^2*x - 225477*eps^3*x - 14112*eps*Nf*x - 32160*eps^2*Nf*x - 
        61184*eps^3*Nf*x + 540*x^2 + 5562*eps*x^2 + 29241*eps^2*x^2 + 
        162810*eps^3*x^2 + 9504*eps*Nf*x^2 + 7416*eps^2*Nf*x^2 - 
        14316*eps^3*Nf*x^2 + 13932*eps^2*x^3 + 59994*eps^3*x^3 - 
        4608*eps*Nf*x^3 - 15312*eps^2*Nf*x^3 - 64856*eps^3*Nf*x^3 - 
        6480*eps^2*x^4 - 29160*eps^3*x^4 + 2592*eps^2*Nf*x^4 + 
        14256*eps^3*Nf*x^4))/(1944*(-1 + x)^2*x) - 
     (eps^3*(-168 - 357*eps + 192*Nf + 144*eps*Nf + 330*x + 507*eps*x - 
        480*Nf*x + 328*eps*Nf*x - 186*x^2 - 606*eps*x^2 + 384*Nf*x^2 - 
        1096*eps*Nf*x^2 + 18*x^3 + 429*eps*x^3 - 96*Nf*x^3 + 616*eps*Nf*x^3)*
       G[1, x]^2)/(216*(-1 + x)^2*x^2) + 
     (eps^4*(-72 - 96*Nf + 173*x + 240*Nf*x - 133*x^2 - 192*Nf*x^2 + 33*x^3 + 
        48*Nf*x^3)*G[1, x]^3)/(108*(-1 + x)^2*x^2) + 
     (eps^3*(6 - 63*eps + 8*eps*Nf - 102*x - 153*eps*x - 56*eps*Nf*x - 
        18*x^2 + 174*eps*x^2 + 56*eps*Nf*x^2)*G[0, 1, x])/
      (108*(-1 + x)^2*x) + G[1, x]*
      ((eps^2*(1440 + 1602*eps + 3060*eps^2 + 2304*Nf + 672*eps*Nf - 
          2312*eps^2*Nf - 3636*x - 8766*eps*x - 42777*eps^2*x - 5760*Nf*x + 
          10272*eps*Nf*x + 49232*eps^2*Nf*x + 4500*x^2 + 15552*eps*x^2 + 
          84708*eps^2*x^2 + 4608*Nf*x^2 - 25152*eps*Nf*x^2 - 
          80584*eps^2*Nf*x^2 - 684*x^3 - 7704*eps*x^3 - 40914*eps^2*x^3 - 
          1152*Nf*x^3 + 16896*eps*Nf*x^3 + 35072*eps^2*Nf*x^3 - 
          10008*eps^2*x^4 - 3648*eps*Nf*x^4 - 6272*eps^2*Nf*x^4 + 
          4752*eps^2*x^5))/(648*(-1 + x)^2*x^2) - 
       (eps^4*(-1 + 17*x + 3*x^2)*G[0, 1, x])/(18*(-1 + x)^2*x)) - 
     (eps^4*(-2 + 62*x + 13*x^2)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
     (eps^4*(112 - 128*Nf - 209*x + 320*Nf*x + 173*x^2 - 256*Nf*x^2 + 
        14*x^3 + 64*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^4*(-14 + 474*x + 101*x^2)*Zeta[3])/(27*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((eps*(-6264 - 1836*eps + 10746*eps^2 - 19413*eps^3 - 
        17280*Nf - 720*eps*Nf + 44088*eps^2*Nf + 210580*eps^3*Nf + 11448*x + 
        7776*eps*x - 16524*eps^2*x + 7884*eps^3*x + 43200*Nf*x + 
        64656*eps*Nf*x + 100992*eps^2*Nf*x + 124352*eps^3*Nf*x - 16632*x^2 - 
        27864*eps*x^2 - 14688*eps^2*x^2 + 169452*eps^3*x^2 - 46656*Nf*x^2 - 
        207792*eps*Nf*x^2 - 524592*eps^2*Nf*x^2 - 1575312*eps^3*Nf*x^2 - 
        10368*x^3 + 16848*eps*x^3 + 100008*eps^2*x^3 + 267732*eps^3*x^3 - 
        3456*Nf*x^3 + 102816*eps*Nf*x^3 + 363168*eps^2*Nf*x^3 + 
        1608672*eps^3*Nf*x^3 - 10800*eps^2*x^4 - 53784*eps^3*x^4 + 
        19584*eps*Nf*x^4 - 92928*eps^2*Nf*x^4 - 971600*eps^3*Nf*x^4 + 
        2592*eps^2*x^5 + 11664*eps^3*x^5 + 62208*eps^2*Nf*x^5 + 
        500256*eps^3*Nf*x^5))/(1296*(-1 + x)^2*x^2) - 
     (4*eps^4*(-32*Nf - x + 80*Nf*x - 21*x^2 - 64*Nf*x^2 - 2*x^3 + 16*Nf*x^3)*
       G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^4*(-565 - 1504*Nf + 1042*x + 3760*Nf*x - 1546*x^2 - 3744*Nf*x^2 - 
        771*x^3 + 16*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x^2)) + 
   G[0, 1, 1, x]*((eps*(21816 + 5076*eps - 71334*eps^2 - 383535*eps^3 + 
        24192*Nf + 21456*eps*Nf + 47064*eps^2*Nf + 103052*eps^3*Nf - 
        52920*x + 2592*eps*x + 223884*eps^2*x + 993168*eps^3*x - 60480*Nf*x + 
        35856*eps*Nf*x + 80640*eps^2*Nf*x + 414624*eps^3*Nf*x + 47736*x^2 - 
        22680*eps*x^2 - 246456*eps^2*x^2 - 766584*eps^3*x^2 + 57024*Nf*x^2 - 
        218160*eps*Nf*x^2 - 629424*eps^2*Nf*x^2 - 2423664*eps^3*Nf*x^2 - 
        10368*x^3 + 16848*eps*x^3 + 82728*eps^2*x^3 + 169236*eps^3*x^3 - 
        3456*Nf*x^3 + 181152*eps*Nf*x^3 + 613536*eps^2*Nf*x^3 + 
        2724832*eps^3*Nf*x^3 - 2160*eps^2*x^4 - 4536*eps^3*x^4 - 
        19584*eps*Nf*x^4 - 218112*eps^2*Nf*x^4 - 1529680*eps^3*Nf*x^4 + 
        2592*eps^2*x^5 + 11664*eps^3*x^5 + 62208*eps^2*Nf*x^5 + 
        500256*eps^3*Nf*x^5))/(1296*(-1 + x)^2*x^2) - 
     (eps^4*(1846 + 704*Nf - 4315*x - 1760*Nf*x + 3799*x^2 + 1800*Nf*x^2 - 
        711*x^3 + 40*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x^2)) + 
   G[1, x]^3*((eps*(4860 + 3996*eps + 8559*eps^2 + 42390*eps^3 - 
        2880*eps*Nf - 12432*eps^2*Nf - 45440*eps^3*Nf - 5940*x - 6210*eps*x - 
        29484*eps^2*x - 163485*eps^3*x + 8928*eps*Nf*x + 52896*eps^2*Nf*x + 
        227360*eps^3*Nf*x + 540*x^2 + 5562*eps*x^2 + 32157*eps^2*x^2 + 
        167832*eps^3*x^2 - 4320*eps*Nf*x^2 - 22968*eps^2*Nf*x^2 - 
        123348*eps^3*Nf*x^2 + 11988*eps^2*x^3 + 56646*eps^3*x^3 + 
        4608*eps*Nf*x^3 + 4944*eps^2*Nf*x^3 + 7832*eps^3*Nf*x^3 - 
        6480*eps^2*x^4 - 29160*eps^3*x^4 + 2592*eps^2*Nf*x^4 + 
        14256*eps^3*Nf*x^4))/(1944*(-1 + x)*x^2) - 
     (eps^4*(192 - 112*Nf - 403*x + 280*Nf*x + 239*x^2 - 224*Nf*x^2 - 
        27*x^3 + 56*Nf*x^3)*G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
     (eps^4*(77 - 94*x + 9*x^2)*G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
     (eps^4*(-2130 - 336*Nf + 4765*x + 840*Nf*x - 3009*x^2 - 672*Nf*x^2 + 
        377*x^3 + 168*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x^2)) + 
   G[1, x]^2*(-1/15552*(11664 + 8424*eps + 74844*eps^2 + 667278*eps^3 + 
        4199445*eps^4 - 30240*eps*Nf - 124704*eps^2*Nf - 460920*eps^3*Nf - 
        1796492*eps^4*Nf - 16848*x - 58968*eps*x - 416340*eps^2*x - 
        2548746*eps^3*x - 13551219*eps^4*x + 92448*eps*Nf*x + 
        584352*eps^2*Nf*x + 2637912*eps^3*Nf*x + 10779524*eps^4*Nf*x - 
        9072*x^2 + 68688*eps*x^2 + 375840*eps^2*x^2 + 2070360*eps^3*x^2 + 
        10483668*eps^4*x^2 - 52704*eps*Nf*x^2 - 316800*eps^2*Nf*x^2 - 
        1721904*eps^3*Nf*x^2 - 7833784*eps^4*Nf*x^2 + 164592*eps^2*x^3 + 
        787320*eps^3*x^3 + 2991492*eps^4*x^3 + 44928*eps*Nf*x^3 + 
        52416*eps^2*Nf*x^3 + 128688*eps^3*Nf*x^3 + 519736*eps^4*Nf*x^3 - 
        85536*eps^2*x^4 - 384912*eps^3*x^4 - 1375704*eps^4*x^4 + 
        31104*eps^2*Nf*x^4 + 163296*eps^3*Nf*x^4 + 584496*eps^4*Nf*x^4)/
       ((-1 + x)*x^2) + (eps^2*(2880 + 4320*eps + 14688*eps^2 - 10944*Nf - 
        1104*eps*Nf + 21464*eps^2*Nf - 4068*x + 1728*eps*x + 58590*eps^2*x + 
        27360*Nf*x - 40872*eps*Nf*x - 232616*eps^2*Nf*x + 900*x^2 - 
        4410*eps*x^2 - 63135*eps^2*x^2 - 22176*Nf*x^2 + 65496*eps*Nf*x^2 + 
        227504*eps^2*Nf*x^2 + 396*x^3 - 972*eps*x^3 - 2466*eps^2*x^3 + 
        5184*Nf*x^3 - 37704*eps*Nf*x^3 - 14072*eps^2*Nf*x^3 - 864*eps^2*x^4 + 
        14496*eps*Nf*x^4 - 1448*eps^2*Nf*x^4 + 4752*eps^2*Nf*x^5)*G[0, 1, x])/
      (432*(-1 + x)^2*x^2) - (eps^3*(-288 - 252*eps - 288*Nf - 56*eps*Nf + 
        678*x + 558*eps*x + 720*Nf*x - 1108*eps*Nf*x - 510*x^2 - 
        621*eps*x^2 - 576*Nf*x^2 + 2708*eps*Nf*x^2 + 126*x^3 + 348*eps*x^3 + 
        144*Nf*x^3 - 1852*eps*Nf*x^3 + 304*eps*Nf*x^4)*G[0, 0, 1, x])/
      (72*(-1 + x)^2*x^2) - (eps^3*(138 + 111*eps - 24*eps*Nf - 168*x + 
        69*eps*x + 168*eps*Nf*x + 18*x^2 + 192*eps*x^2 - 584*eps*Nf*x^2 + 
        64*eps*Nf*x^3)*G[0, 1, 1, x])/(36*(-1 + x)*x^2) + 
     (eps^4*(-44 - 24*Nf + 98*x + 60*Nf*x - 72*x^2 - 48*Nf*x^2 + 21*x^3 + 
        12*Nf*x^3)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x^2) + 
     (eps^4*(-52 - 112*Nf + 123*x + 280*Nf*x - 131*x^2 - 232*Nf*x^2 + 
        75*x^3 + 48*Nf*x^3)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x^2) - 
     (2*eps^4*(21 - 26*x + x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) + 
     (eps^3*(-2052 - 1284*eps + 864*Nf + 2296*eps*Nf + 4566*x + 7554*eps*x - 
        2160*Nf*x - 6116*eps*Nf*x - 1998*x^2 - 13197*eps*x^2 + 1728*Nf*x^2 + 
        5052*eps*Nf*x^2 - 534*x^3 + 6828*eps*x^3 - 432*Nf*x^3 - 
        3748*eps*Nf*x^3 + 2528*eps*Nf*x^4)*Zeta[3])/(216*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*((3888 + 12312*eps + 11988*eps^2 - 294030*eps^3 - 
       2472849*eps^4 - 20736*Nf + 11232*eps*Nf + 107712*eps^2*Nf + 
       470328*eps^3*Nf + 1880956*eps^4*Nf + 11664*x + 9072*eps*x + 
       322704*eps^2*x + 2971728*eps^3*x + 17651844*eps^4*x + 51840*Nf*x - 
       235872*eps*Nf*x - 1414368*eps^2*Nf*x - 5872032*eps^3*Nf*x - 
       21913968*eps^4*Nf*x - 11664*x^2 - 9072*eps*x^2 - 312336*eps^2*x^2 - 
       2893968*eps^3*x^2 - 17187876*eps^4*x^2 - 51840*Nf*x^2 + 
       325728*eps*Nf*x^2 + 1612512*eps^2*Nf*x^2 + 6432672*eps^3*Nf*x^2 + 
       23058416*eps^4*Nf*x^2 - 20736*eps^2*x^3 - 155520*eps^3*x^3 - 
       927936*eps^4*x^3 - 179712*eps*Nf*x^3 - 396288*eps^2*Nf*x^3 - 
       1121280*eps^3*Nf*x^3 - 2288896*eps^4*Nf*x^3 + 10368*eps^2*x^4 + 
       77760*eps^3*x^4 + 463968*eps^4*x^4 + 89856*eps*Nf*x^4 + 
       198144*eps^2*Nf*x^4 + 560640*eps^3*Nf*x^4 + 1144448*eps^4*Nf*x^4)/
      (7776*(-1 + x)^2*x^2) + (eps^3*(-84 - 192*eps + 96*Nf + 86*eps*Nf + 
        153*x + 192*eps*x - 240*Nf*x - 262*eps*Nf*x - 129*x^2 - 135*eps*x^2 + 
        192*Nf*x^2 + 312*eps*Nf*x^2 - 15*x^3 - 24*eps*x^3 - 48*Nf*x^3 - 
        204*eps*Nf*x^3 + 108*eps*Nf*x^4)*G[0, 0, 1, x])/(9*(-1 + x)^2*x^2) + 
     (eps^4*(119 - 136*Nf - 236*x + 340*Nf*x + 170*x^2 - 272*Nf*x^2 - 6*x^3 + 
        68*Nf*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
     (2*eps^4*(-1 + 2*x)*(-19 + 52*Nf - 2*x - 26*Nf*x + 2*x^2 + 26*Nf*x^2)*
       G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^3*(162 + 1725*eps - 1920*Nf + 380*eps*Nf + 1314*x - 2238*eps*x + 
        4800*Nf*x - 13812*eps*Nf*x - 1602*x^2 + 1554*eps*x^2 - 4224*Nf*x^2 + 
        20092*eps*Nf*x^2 + 180*x^3 + 288*eps*x^3 + 576*Nf*x^3 - 
        11312*eps*Nf*x^3 + 5584*eps*Nf*x^4)*Zeta[3])/(108*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(-1/15552*(-14256 + 18144*eps + 113400*eps^2 + 591300*eps^3 + 
        2747682*eps^4 + 54432*eps*Nf + 226368*eps^2*Nf + 747072*eps^3*Nf + 
        2253480*eps^4*Nf + 34992*x - 78408*eps*x - 486972*eps^2*x - 
        2414286*eps^3*x - 10887777*eps^4*x - 121824*eps*Nf*x - 
        232416*eps^2*Nf*x - 233352*eps^3*Nf*x + 990852*eps^4*Nf*x - 
        9072*x^2 + 68688*eps*x^2 + 356400*eps^2*x^2 + 2122848*eps^3*x^2 + 
        11203920*eps^4*x^2 + 82080*eps*Nf*x^2 + 27072*eps^2*Nf*x^2 - 
        356064*eps^3*Nf*x^2 - 2767600*eps^4*Nf*x^2 + 177552*eps^2*x^3 + 
        752328*eps^3*x^3 + 2511324*eps^4*x^3 - 44928*eps*Nf*x^3 - 
        176832*eps^2*Nf*x^3 - 781872*eps^3*Nf*x^3 - 2857720*eps^4*Nf*x^3 - 
        85536*eps^2*x^4 - 384912*eps^3*x^4 - 1375704*eps^4*x^4 + 
        31104*eps^2*Nf*x^4 + 163296*eps^3*Nf*x^4 + 584496*eps^4*Nf*x^4)/
       ((-1 + x)^2*x) - (eps^3*(-156 + 12*eps - 288*Nf - 128*eps*Nf + 390*x + 
        96*eps*x + 720*Nf*x - 748*eps*Nf*x - 318*x^2 + 105*eps*x^2 - 
        576*Nf*x^2 + 2060*eps*Nf*x^2 + 90*x^3 - 192*eps*x^3 + 144*Nf*x^3 - 
        1356*eps*Nf*x^3 + 176*eps*Nf*x^4)*G[1, x]^3)/(432*(-1 + x)^2*x^2) - 
     (eps^4*(90 - 112*Nf - 179*x + 280*Nf*x + 95*x^2 - 224*Nf*x^2 - 5*x^3 + 
        56*Nf*x^3)*G[1, x]^4)/(288*(-1 + x)^2*x^2) + 
     (eps^2*(-1908 - 1944*eps - 3429*eps^2 - 3168*Nf - 864*eps*Nf + 
        3474*eps^2*Nf + 4356*x + 378*eps*x - 14382*eps^2*x + 7920*Nf*x + 
        984*eps*Nf*x - 964*eps^2*Nf*x - 7020*x^2 - 1026*eps*x^2 + 
        18693*eps^2*x^2 - 6336*Nf*x^2 + 2616*eps*Nf*x^2 - 5006*eps^2*Nf*x^2 - 
        756*eps*x^3 - 2439*eps^2*x^3 + 1584*Nf*x^3 - 5976*eps*Nf*x^3 - 
        1752*eps^2*Nf*x^3 - 1044*eps^2*x^4 + 3408*eps*Nf*x^4 + 
        1852*eps^2*Nf*x^4 + 432*eps^2*x^5 + 3240*eps^2*Nf*x^5)*G[0, 1, x])/
      (216*(-1 + x)^2*x^2) - (eps^4*(35 - 40*Nf - 56*x + 100*Nf*x + 70*x^2 - 
        80*Nf*x^2 + 20*x^3 + 20*Nf*x^3)*G[0, 1, x]^2)/(12*(-1 + x)^2*x^2) + 
     G[1, x]^2*(-1/864*(eps^2*(-10152 - 18720*eps - 72414*eps^2 + 8064*Nf + 
           6432*eps*Nf + 11968*eps^2*Nf + 20412*x + 28296*eps*x + 
           105822*eps^2*x - 20160*Nf*x + 8520*eps*Nf*x + 47704*eps^2*Nf*x - 
           11772*x^2 - 34794*eps*x^2 - 182295*eps^2*x^2 + 16128*Nf*x^2 - 
           35928*eps*Nf*x^2 - 81000*eps^2*Nf*x^2 + 1836*x^3 + 24804*eps*x^3 + 
           128790*eps^2*x^3 - 4032*Nf*x^3 + 20616*eps*Nf*x^3 + 
           17848*eps^2*Nf*x^3 + 25200*eps^2*x^4 - 480*eps*Nf*x^4 - 
           8840*eps^2*Nf*x^4 - 10368*eps^2*x^5 + 6480*eps^2*Nf*x^5))/
         ((-1 + x)^2*x^2) - (eps^4*(-20 - 40*Nf + 52*x + 100*Nf*x - 38*x^2 - 
          80*Nf*x^2 + 7*x^3 + 20*Nf*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x^2)) - 
     (eps^3*(-177*eps + 192*eps*Nf - 168*x + 45*eps*x - 432*eps*Nf*x - 
        42*x^2 + 224*eps*Nf*x^2 + 32*eps*Nf*x^3)*G[0, 0, 1, x])/
      (36*(-1 + x)^2*x) + (eps^3*(-126 - 144*eps + 144*Nf + 80*eps*Nf + 
        246*x + 297*eps*x - 360*Nf*x - 420*eps*Nf*x - 138*x^2 + 123*eps*x^2 + 
        288*Nf*x^2 + 572*eps*Nf*x^2 + 12*x^3 - 378*eps*x^3 - 72*Nf*x^3 - 
        212*eps*Nf*x^3 + 24*eps*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
     (eps^4*(3 + 5*x + 5*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x) - 
     (eps^4*(133 - 152*Nf - 271*x + 380*Nf*x + 185*x^2 - 304*Nf*x^2 - 
        17*x^3 + 76*Nf*x^3)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x^2) - 
     (eps^4*(110 - 192*Nf - 217*x + 480*Nf*x + 113*x^2 - 384*Nf*x^2 - 
        13*x^3 + 96*Nf*x^3)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x^2) - 
     (eps^3*(426 - 246*eps - 2508*eps*Nf - 1602*x + 2919*eps*x + 
        5376*eps*Nf*x + 132*x^2 - 3360*eps*x^2 - 3404*eps*Nf*x^2 + 
        1528*eps*Nf*x^3)*Zeta[3])/(108*(-1 + x)^2*x) + 
     G[1, x]*(-1/2592*(eps*(5616 + 6048*eps + 12204*eps^2 + 62856*eps^3 + 
           10368*Nf + 2304*eps*Nf - 13944*eps^2*Nf - 72224*eps^3*Nf - 
           16200*x - 39744*eps*x - 228312*eps^2*x - 1269864*eps^3*x - 
           25920*Nf*x + 61488*eps*Nf*x + 296160*eps^2*Nf*x + 
           1179736*eps^3*Nf*x + 17064*x^2 + 80676*eps*x^2 + 
           495774*eps^2*x^2 + 2661687*eps^3*x^2 + 20736*Nf*x^2 - 
           142992*eps*Nf*x^2 - 479736*eps^2*Nf*x^2 - 1778868*eps^3*Nf*x^2 - 
           4536*x^3 - 49464*eps*x^3 - 254664*eps^2*x^3 - 1304802*eps^3*x^3 - 
           5184*Nf*x^3 + 92592*eps*Nf*x^3 + 207312*eps^2*Nf*x^3 + 
           705784*eps^3*Nf*x^3 - 68688*eps^2*x^4 - 293976*eps^3*x^4 - 
           18432*eps*Nf*x^4 - 35328*eps^2*Nf*x^4 - 166112*eps^3*Nf*x^4 + 
           31104*eps^2*x^5 + 139968*eps^3*x^5 + 31104*eps^3*Nf*x^5))/
         ((-1 + x)^2*x^2) + (eps^3*(-42 - 135*eps + 48*Nf + 48*eps*Nf + 
          78*x + 120*eps*x - 120*Nf*x + 116*eps*Nf*x - 42*x^2 - 333*eps*x^2 + 
          96*Nf*x^2 - 344*eps*Nf*x^2 + 318*eps*x^3 - 24*Nf*x^3 + 
          148*eps*Nf*x^3 + 32*eps*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x^2) + 
       (eps^4*(28 - 32*Nf - 56*x + 80*Nf*x + 60*x^2 - 64*Nf*x^2 + 3*x^3 + 
          16*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x^2) + 
       (eps^4*(45 - 64*Nf - 88*x + 160*Nf*x + 52*x^2 - 128*Nf*x^2 - 10*x^3 + 
          32*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x^2) - 
       (eps^4*(-251 - 456*Nf + 687*x + 1140*Nf*x - 769*x^2 - 912*Nf*x^2 + 
          159*x^3 + 228*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x^2))) + 
   (eps^3*(-1146 - 3102*eps + 1140*eps*Nf + 4308*x + 7431*eps*x - 240*Nf*x - 
      2410*eps*Nf*x - 2187*x^2 - 3894*eps*x^2 - 240*Nf*x^2 + 820*eps*Nf*x^2 + 
      140*eps*Nf*x^3)*Zeta[5])/(90*(-1 + x)^2*x) + 
   G[0, x]*((-69984 - 11664*eps + 95256*eps^2 + 963252*eps^3 + 
       5410638*eps^4 + 25821909*eps^5 + 98496*eps*Nf + 457056*eps^2*Nf + 
       1578672*eps^3*Nf + 4855560*eps^4*Nf + 13639708*eps^5*Nf + 69984*x - 
       190512*eps*x - 845640*eps^2*x - 4326372*eps^3*x - 20155878*eps^4*x - 
       91255977*eps^5*x - 222912*eps*Nf*x - 236736*eps^2*Nf*x + 
       802512*eps^3*Nf*x + 7899528*eps^4*Nf*x + 44153804*eps^5*Nf*x - 
       69984*x^2 + 136080*eps*x^2 + 608472*eps^2*x^2 + 4722948*eps^3*x^2 + 
       27844398*eps^4*x^2 + 142957629*eps^5*x^2 + 150336*eps*Nf*x^2 - 
       104544*eps^2*Nf*x^2 - 1621008*eps^3*Nf*x^2 - 10546008*eps^4*Nf*x^2 - 
       58066180*eps^5*Nf*x^2 + 637632*eps^2*x^3 + 2822688*eps^3*x^3 + 
       9964944*eps^4*x^3 + 32455080*eps^5*x^3 - 103680*eps*Nf*x^3 - 
       509760*eps^2*Nf*x^3 - 2356416*eps^3*Nf*x^3 - 8494176*eps^4*Nf*x^3 - 
       24767120*eps^5*Nf*x^3 - 279936*eps^2*x^4 - 1259712*eps^3*x^4 - 
       4502304*eps^4*x^4 - 14778288*eps^5*x^4 + 93312*eps^2*Nf*x^4 + 
       466560*eps^3*Nf*x^4 + 1539648*eps^4*Nf*x^4 + 3522528*eps^5*Nf*x^4)/
      (46656*eps*(-1 + x)^2*x) + (eps^3*(-50 - 46*eps + 16*eps*Nf + 10*x + 
        19*eps*x - 48*eps*Nf*x + 32*eps*Nf*x^2)*G[1, x]^4)/(144*x^2) - 
     (17*eps^4*(-5 + x)*G[1, x]^5)/(360*x^2) - 
     (eps^3*(-84 - 192*eps + 96*Nf + 86*eps*Nf + 153*x + 192*eps*x - 
        240*Nf*x - 262*eps*Nf*x - 129*x^2 - 135*eps*x^2 + 192*Nf*x^2 + 
        312*eps*Nf*x^2 - 15*x^3 - 24*eps*x^3 - 48*Nf*x^3 - 204*eps*Nf*x^3 + 
        108*eps*Nf*x^4)*G[0, 1, x]^2)/(18*(-1 + x)^2*x^2) + 
     G[1, x]^3*((eps^2*(12744 + 9288*eps + 4356*eps^2 + 10944*Nf + 
          1776*eps*Nf - 17944*eps^2*Nf - 29916*x - 18648*eps*x - 
          30654*eps^2*x - 27360*Nf*x + 43128*eps*Nf*x + 207912*eps^2*Nf*x + 
          21708*x^2 + 23814*eps*x^2 + 95139*eps^2*x^2 + 21888*Nf*x^2 - 
          104568*eps*Nf*x^2 - 352864*eps^2*Nf*x^2 - 4860*x^3 - 
          15084*eps*x^3 - 56178*eps^2*x^3 - 5472*Nf*x^3 + 72648*eps*Nf*x^3 + 
          201912*eps^2*Nf*x^3 - 30240*eps^2*x^4 - 13344*eps*Nf*x^4 - 
          55960*eps^2*Nf*x^4 + 11232*eps^2*x^5 + 12528*eps^2*Nf*x^5))/
        (1296*(-1 + x)^2*x^2) + (eps^4*(192 - 112*Nf - 403*x + 280*Nf*x + 
          239*x^2 - 224*Nf*x^2 - 27*x^3 + 56*Nf*x^3)*G[0, 1, x])/
        (36*(-1 + x)^2*x^2)) + (eps^2*(828 + 756*eps + 1188*eps^2 + 1440*Nf + 
        360*eps*Nf - 1740*eps^2*Nf - 2052*x - 1710*eps*x - 1527*eps^2*x - 
        3600*Nf*x + 1512*eps*Nf*x + 8376*eps^2*Nf*x + 1644*x^2 + 
        294*eps*x^2 - 4326*eps^2*x^2 + 2880*Nf*x^2 - 5472*eps*Nf*x^2 - 
        14220*eps^2*Nf*x^2 - 516*x^3 + 396*eps*x^3 + 3474*eps^2*x^3 - 
        720*Nf*x^3 + 4944*eps*Nf*x^3 + 11312*eps^2*Nf*x^3 - 144*eps^2*x^4 - 
        1248*eps*Nf*x^4 - 3976*eps^2*Nf*x^4 + 720*eps^2*Nf*x^5)*
       G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) - 
     (eps^2*(13464 + 34164*eps + 160218*eps^2 - 21312*Nf - 15360*eps*Nf - 
        23572*eps^2*Nf - 22284*x - 45648*eps*x - 230418*eps^2*x + 
        53280*Nf*x + 28152*eps*Nf*x + 90144*eps^2*Nf*x + 22140*x^2 + 
        46422*eps*x^2 + 223551*eps^2*x^2 - 42624*Nf*x^2 - 10536*eps*Nf*x^2 - 
        135772*eps^2*Nf*x^2 + 4644*x^3 - 4392*eps*x^3 - 39240*eps^2*x^3 + 
        10656*Nf*x^3 + 2904*eps*Nf*x^3 + 91528*eps^2*Nf*x^3 + 
        1224*eps^2*x^4 - 11520*eps*Nf*x^4 - 58656*eps^2*Nf*x^4 + 
        864*eps^2*x^5 + 5184*eps^2*Nf*x^5)*G[0, 1, 1, x])/
      (216*(-1 + x)^2*x^2) + (eps^3*(-6 + 27*eps - 34*x - 70*eps*x - 16*x^2 + 
        6*eps*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^3*(84 + 45*eps - 96*Nf - 20*eps*Nf - 204*x - 312*eps*x + 240*Nf*x - 
        236*eps*Nf*x + 36*x^2 + 153*eps*x^2 - 192*Nf*x^2 + 660*eps*Nf*x^2 - 
        72*x^3 - 99*eps*x^3 + 48*Nf*x^3 - 520*eps*Nf*x^3 + 128*eps*Nf*x^4)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^3*(-156 - 216*eps + 288*Nf + 64*eps*Nf + 282*x + 288*eps*x - 
        720*Nf*x + 1068*eps*Nf*x - 162*x^2 - 111*eps*x^2 + 576*Nf*x^2 - 
        2636*eps*Nf*x^2 + 30*x^3 - 300*eps*x^3 - 144*Nf*x^3 + 
        1644*eps*Nf*x^3 + 16*eps*Nf*x^4)*G[0, 1, 1, 1, x])/
      (36*(-1 + x)^2*x^2) + (4*eps^4*(3 + 13*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/
      (3*(-1 + x)^2*x) + (eps^4*(441 - 504*Nf - 895*x + 1260*Nf*x + 585*x^2 - 
        1008*Nf*x^2 - 59*x^3 + 252*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + (eps^4*(147 - 168*Nf - 304*x + 420*Nf*x + 
        178*x^2 - 336*Nf*x^2 - 31*x^3 + 84*Nf*x^3)*G[0, 0, 1, 0, 1, x])/
      (3*(-1 + x)^2*x^2) - (eps^4*(-222 - 480*Nf + 439*x + 1200*Nf*x - 
        711*x^2 - 960*Nf*x^2 + 5*x^3 + 240*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
      (3*(-1 + x)^2*x^2) - (eps^4*(-33 - 232*Nf + 64*x + 580*Nf*x - 206*x^2 - 
        464*Nf*x^2 - 9*x^3 + 116*Nf*x^3)*G[0, 1, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) - (eps^4*(-176 - 112*Nf + 391*x + 280*Nf*x - 
        323*x^2 - 224*Nf*x^2 + 109*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, 1, x])/
      (6*(-1 + x)^2*x^2) - (eps^2*(-16956 - 5184*eps - 24012*eps^2 - 
        2760*eps*Nf + 11864*eps^2*Nf - 16740*x - 74070*eps*x - 
        151875*eps^2*x + 7224*eps*Nf*x + 78484*eps^2*Nf*x - 25380*x^2 + 
        23940*eps*x^2 + 89658*eps^2*x^2 - 5880*eps*Nf*x^2 - 
        57512*eps^2*Nf*x^2 + 91008*eps^2*x^3 - 4992*eps*Nf*x^3 - 
        63856*eps^2*Nf*x^3 - 44064*eps^2*x^4 + 11232*eps^2*Nf*x^4)*Zeta[3])/
      (648*(-1 + x)^2*x) + G[0, 1, x]*
      (-1/1296*(eps*(-6912 - 5832*eps - 9396*eps^2 - 61776*eps^3 - 13824*Nf - 
           2592*eps*Nf + 20952*eps^2*Nf + 106272*eps^3*Nf + 14040*x - 
           20088*eps*x - 146016*eps^2*x - 605664*eps^3*x + 34560*Nf*x + 
           5904*eps*Nf*x + 480*eps^2*Nf*x - 39496*eps^3*Nf*x - 27864*x^2 + 
           108*eps*x^2 + 100494*eps^2*x^2 + 517239*eps^3*x^2 - 27648*Nf*x^2 + 
           5328*eps*Nf*x^2 - 44616*eps^2*Nf*x^2 - 202724*eps^3*Nf*x^2 - 
           4104*x^3 - 1944*eps*x^3 - 7020*eps^2*x^3 - 43902*eps^3*x^3 + 
           6912*Nf*x^3 - 26352*eps*Nf*x^3 + 1008*eps^2*Nf*x^3 + 
           164760*eps^3*Nf*x^3 - 8208*eps^2*x^4 - 34344*eps^3*x^4 + 
           19584*eps*Nf*x^4 + 10752*eps^2*Nf*x^4 - 129200*eps^3*Nf*x^4 + 
           2592*eps^2*x^5 + 11664*eps^3*x^5 + 20736*eps^2*Nf*x^5 + 
           168480*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
       (eps^4*(42 - 48*Nf - 90*x + 120*Nf*x + 50*x^2 - 96*Nf*x^2 - 13*x^3 + 
          24*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
       (4*eps^4*(-32*Nf - x + 80*Nf*x - 21*x^2 - 64*Nf*x^2 - 2*x^3 + 
          16*Nf*x^3)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
       (eps^4*(-296 - 592*Nf + 623*x + 1480*Nf*x - 1167*x^2 - 1184*Nf*x^2 - 
          142*x^3 + 296*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
     G[1, x]^2*((eps*(-25920 - 52920*eps - 219024*eps^2 - 821232*eps^3 + 
          24192*Nf + 20160*eps*Nf + 40152*eps^2*Nf + 138656*eps^3*Nf + 
          50760*x + 80784*eps*x + 315792*eps^2*x + 894024*eps^3*x - 
          60480*Nf*x + 24624*eps*Nf*x + 141408*eps^2*Nf*x + 
          434328*eps^3*Nf*x - 29160*x^2 - 101844*eps*x^2 - 503550*eps^2*x^2 - 
          1791261*eps^3*x^2 + 48384*Nf*x^2 - 106416*eps*Nf*x^2 - 
          238632*eps^2*Nf*x^2 - 368500*eps^3*Nf*x^2 + 2376*x^3 + 
          70200*eps*x^3 + 328968*eps^2*x^3 + 1379538*eps^3*x^3 - 
          12096*Nf*x^3 + 58320*eps*Nf*x^3 + 44784*eps^2*Nf*x^3 - 
          293064*eps^3*Nf*x^3 + 94176*eps^2*x^4 + 449280*eps^3*x^4 + 
          1152*eps*Nf*x^4 - 24576*eps^2*Nf*x^4 - 113872*eps^3*Nf*x^4 - 
          33696*eps^2*x^5 - 151632*eps^3*x^5 + 20736*eps^2*Nf*x^5 + 
          132192*eps^3*Nf*x^5))/(2592*(-1 + x)^2*x^2) + 
       (eps^3*(-288 - 252*eps - 288*Nf - 56*eps*Nf + 678*x + 558*eps*x + 
          720*Nf*x - 1108*eps*Nf*x - 510*x^2 - 621*eps*x^2 - 576*Nf*x^2 + 
          2708*eps*Nf*x^2 + 126*x^3 + 348*eps*x^3 + 144*Nf*x^3 - 
          1852*eps*Nf*x^3 + 304*eps*Nf*x^4)*G[0, 1, x])/(72*(-1 + x)^2*x^2) - 
       (eps^4*(-56 - 16*Nf + 121*x + 40*Nf*x - 89*x^2 - 32*Nf*x^2 + 28*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x^2) - 
       (eps^4*(132 - 112*Nf - 275*x + 280*Nf*x + 143*x^2 - 224*Nf*x^2 + x^3 + 
          56*Nf*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
       (eps^4*(1836 - 1808*Nf - 3593*x + 4520*Nf*x + 1989*x^2 - 3616*Nf*x^2 - 
          127*x^3 + 904*Nf*x^3)*Zeta[3])/(36*(-1 + x)^2*x^2)) + 
     G[1, x]*((7776 + 10368*eps + 29808*eps^2 + 168480*eps^3 + 778896*eps^4 + 
         20736*Nf + 1728*eps*Nf - 42048*eps^2*Nf - 204288*eps^3*Nf - 
         794560*eps^4*Nf - 32400*x - 108864*eps*x - 655128*eps^2*x - 
         3639816*eps^3*x - 17409168*eps^4*x - 51840*Nf*x + 184032*eps*Nf*x + 
         890784*eps^2*Nf*x + 3608784*eps^3*Nf*x + 13939824*eps^4*Nf*x + 
         27216*x^2 + 218376*eps*x^2 + 1372140*eps^2*x^2 + 7552602*eps^3*x^2 + 
         36275931*eps^4*x^2 + 41472*Nf*x^2 - 405216*eps*Nf*x^2 - 
         1427904*eps^2*Nf*x^2 - 5470440*eps^3*Nf*x^2 - 21816556*eps^4*Nf*
          x^2 - 14256*x^3 - 142560*eps*x^3 - 631800*eps^2*x^3 - 
         3234492*eps^3*x^3 - 15280974*eps^4*x^3 - 10368*Nf*x^3 + 
         251424*eps*Nf*x^3 + 612576*eps^2*Nf*x^3 + 2231856*eps^3*Nf*x^3 + 
         9547080*eps^4*Nf*x^3 - 257904*eps^2*x^4 - 1176120*eps^3*x^4 - 
         4296564*eps^4*x^4 - 44928*eps*Nf*x^4 - 99072*eps^2*Nf*x^4 - 
         533040*eps^3*Nf*x^4 - 2888824*eps^4*Nf*x^4 + 101088*eps^2*x^5 + 
         454896*eps^3*x^5 + 1625832*eps^4*x^5 + 101088*eps^3*Nf*x^5 + 
         926640*eps^4*Nf*x^5)/(7776*(-1 + x)^2*x^2) - 
       (eps^2*(504 - 4608*eps - 30834*eps^2 + 4608*Nf + 2784*eps*Nf + 
          2456*eps^2*Nf - 2412*x + 12672*eps*x + 80622*eps^2*x - 11520*Nf*x + 
          3336*eps*Nf*x + 17512*eps^2*Nf*x - 468*x^2 - 18234*eps*x^2 - 
          97191*eps^2*x^2 + 9216*Nf*x^2 - 17400*eps*Nf*x^2 - 
          38288*eps^2*Nf*x^2 - 1764*x^3 + 6840*eps*x^3 + 39672*eps^2*x^3 - 
          2304*Nf*x^3 + 12264*eps*Nf*x^3 + 18712*eps^2*Nf*x^3 + 
          2232*eps^2*x^4 - 672*eps*Nf*x^4 - 2872*eps^2*Nf*x^4 - 
          864*eps^2*x^5 + 3888*eps^2*Nf*x^5)*G[0, 1, x])/
        (216*(-1 + x)^2*x^2) - (eps^4*(50 - 24*Nf - 111*x + 60*Nf*x + 
          53*x^2 - 48*Nf*x^2 - 17*x^3 + 12*Nf*x^3)*G[0, 1, x]^2)/
        (6*(-1 + x)^2*x^2) + (eps^3*(-84 - 174*eps + 96*Nf + 80*eps*Nf + 
          174*x + 414*eps*x - 240*Nf*x - 64*eps*Nf*x - 126*x^2 - 
          330*eps*x^2 + 192*Nf*x^2 - 120*eps*Nf*x^2 + 12*x^3 + 93*eps*x^3 - 
          48*Nf*x^3 + 80*eps*Nf*x^3 + 32*eps*Nf*x^4)*G[0, 0, 1, x])/
        (18*(-1 + x)^2*x^2) - (eps^3*(-204 - 204*eps - 288*Nf - 24*eps*Nf + 
          498*x + 252*eps*x + 720*Nf*x - 1268*eps*Nf*x - 378*x^2 - 
          279*eps*x^2 - 576*Nf*x^2 + 2996*eps*Nf*x^2 + 90*x^3 + 312*eps*x^3 + 
          144*Nf*x^3 - 2044*eps*Nf*x^3 + 304*eps*Nf*x^4)*G[0, 1, 1, x])/
        (36*(-1 + x)^2*x^2) - (eps^4*(3 + 17*x + 8*x^2)*G[0, 0, 0, 1, x])/
        (3*(-1 + x)^2*x) + (eps^4*(-61 - 16*Nf + 126*x + 40*Nf*x - 114*x^2 - 
          32*Nf*x^2 + 23*x^3 + 8*Nf*x^3)*G[0, 0, 1, 1, x])/
        (3*(-1 + x)^2*x^2) + (eps^4*(-28 - 112*Nf + 71*x + 280*Nf*x - 
          99*x^2 - 224*Nf*x^2 + 57*x^3 + 56*Nf*x^3)*G[0, 1, 1, 1, x])/
        (6*(-1 + x)^2*x^2) + (eps^3*(-540 - 294*eps - 1632*Nf - 184*eps*Nf + 
          2298*x + 6876*eps*x + 4080*Nf*x - 13716*eps*Nf*x - 2034*x^2 - 
          15045*eps*x^2 - 3264*Nf*x^2 + 30212*eps*Nf*x^2 + 906*x^3 + 
          10194*eps*x^3 + 816*Nf*x^3 - 18588*eps*Nf*x^3 + 3056*eps*Nf*x^4)*
         Zeta[3])/(108*(-1 + x)^2*x^2)) + 
     (eps^4*(328 - 1268*x + 93*x^2)*Zeta[5])/(30*(-1 + x)^2*x)) + 
   G[1, x]*((-69984 - 66096*eps + 215784*eps^2 + 2922804*eps^3 + 
       18561798*eps^4 + 95200353*eps^5 - 77760*eps*Nf - 300672*eps^2*Nf - 
       1129680*eps^3*Nf - 4745448*eps^4*Nf - 21517260*eps^5*Nf + 69984*x - 
       81648*eps*x - 1164456*eps^2*x - 8548740*eps^3*x - 47418534*eps^4*x - 
       232911369*eps^5*x + 233280*eps*Nf*x + 1601856*eps^2*Nf*x + 
       7642512*eps^3*Nf*x + 32516424*eps^4*Nf*x + 132189804*eps^5*Nf*x - 
       69984*x^2 + 136080*eps*x^2 + 841752*eps^2*x^2 + 5632740*eps^3*x^2 + 
       30725406*eps^4*x^2 + 151653141*eps^5*x^2 - 160704*eps*Nf*x^2 - 
       1073952*eps^2*Nf*x^2 - 5890896*eps^3*Nf*x^2 - 26790648*eps^4*Nf*x^2 - 
       111232372*eps^5*Nf*x^2 + 482112*eps^2*x^3 + 2216160*eps^3*x^3 + 
       8044272*eps^4*x^3 + 26658072*eps^5*x^3 + 103680*eps*Nf*x^3 + 
       136512*eps^2*Nf*x^3 + 490176*eps^3*Nf*x^3 + 2335584*eps^4*Nf*x^3 + 
       10677008*eps^5*Nf*x^3 - 279936*eps^2*x^4 - 1259712*eps^3*x^4 - 
       4502304*eps^4*x^4 - 14778288*eps^5*x^4 + 93312*eps^2*Nf*x^4 + 
       466560*eps^3*Nf*x^4 + 1539648*eps^4*Nf*x^4 + 3522528*eps^5*Nf*x^4)/
      (46656*eps*(-1 + x)*x^2) - (eps^2*(-864 + 4464*eps + 35874*eps^2 - 
        17280*Nf - 5424*eps*Nf + 17288*eps^2*Nf + 5436*x + 6948*eps*x + 
        37404*eps^2*x + 43200*Nf*x - 43608*eps*Nf*x - 251912*eps^2*Nf*x - 
        5580*x^2 - 6174*eps*x^2 - 49887*eps^2*x^2 - 32544*Nf*x^2 + 
        87912*eps*Nf*x^2 + 255564*eps^2*Nf*x^2 + 4644*x^3 - 4392*eps*x^3 - 
        28008*eps^2*x^3 + 10656*Nf*x^3 - 50472*eps*Nf*x^3 - 
        7032*eps^2*Nf*x^3 - 4392*eps^2*x^4 + 15168*eps*Nf*x^4 - 
        9376*eps^2*Nf*x^4 + 864*eps^2*x^5 + 5184*eps^2*Nf*x^5)*G[0, 0, 1, x])/
      (216*(-1 + x)^2*x^2) - (eps^2*(12600 + 12600*eps + 27036*eps^2 - 
        10944*Nf - 2016*eps*Nf + 16944*eps^2*Nf - 25308*x - 5760*eps*x + 
        83934*eps^2*x + 27360*Nf*x - 34584*eps*Nf*x - 208456*eps^2*Nf*x + 
        14364*x^2 - 6714*eps*x^2 - 113391*eps^2*x^2 - 23328*Nf*x^2 + 
        43992*eps*Nf*x^2 + 142644*eps^2*Nf*x^2 - 2700*x^3 - 108*eps*x^3 + 
        10332*eps^2*x^3 + 4032*Nf*x^3 - 22680*eps*Nf*x^3 + 
        77688*eps^2*Nf*x^3 - 2232*eps^2*x^4 + 15168*eps*Nf*x^4 - 
        35296*eps^2*Nf*x^4 + 864*eps^2*x^5 + 15552*eps^2*Nf*x^5)*
       G[0, 1, 1, x])/(216*(-1 + x)^2*x^2) - 
     (eps^3*(-210 - 483*eps + 240*Nf + 208*eps*Nf + 426*x + 948*eps*x - 
        600*Nf*x - 12*eps*Nf*x - 294*x^2 - 993*eps*x^2 + 480*Nf*x^2 - 
        584*eps*Nf*x^2 + 24*x^3 + 504*eps*x^3 - 120*Nf*x^3 + 308*eps*Nf*x^3 + 
        96*eps*Nf*x^4)*G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^3*(-36 - 378*eps + 288*Nf + 168*eps*Nf + 6*x + 1230*eps*x - 
        720*Nf*x + 668*eps*Nf*x - 54*x^2 - 1689*eps*x^2 + 624*Nf*x^2 - 
        2812*eps*Nf*x^2 - 6*x^3 + 606*eps*x^3 - 96*Nf*x^3 + 2100*eps*Nf*x^3)*
       G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
     (eps^3*(90 + 66*eps - 20*eps*Nf - 111*x + 144*eps*x + 140*eps*Nf*x + 
        6*x^2 + 105*eps*x^2 - 452*eps*Nf*x^2 + 48*eps*Nf*x^3)*
       G[0, 1, 1, 1, x])/(9*(-1 + x)*x^2) - 
     (2*eps^4*(42 - 48*Nf - 88*x + 120*Nf*x + 56*x^2 - 96*Nf*x^2 - 9*x^3 + 
        24*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^4*(74 - 144*Nf - 166*x + 360*Nf*x + 20*x^2 - 276*Nf*x^2 - 7*x^3 + 
        84*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^4*(50 - 24*Nf - 111*x + 60*Nf*x + 53*x^2 - 48*Nf*x^2 - 17*x^3 + 
        12*Nf*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^4*(-404 - 112*Nf + 895*x + 280*Nf*x - 607*x^2 - 280*Nf*x^2 + 
        215*x^3)*G[0, 0, 1, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
     (eps^4*(57 - 127*x + 67*x^2 + 16*Nf*x^2 - 25*x^3 + 16*Nf*x^3)*
       G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^4*(-5 + 11*x + 19*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x^2) + 
     (eps^2*(-18684 - 30906*eps - 65799*eps^2 + 19008*Nf + 3816*eps*Nf - 
        20820*eps^2*Nf + 34344*x + 43380*eps*x + 54666*eps^2*x - 47520*Nf*x + 
        52992*eps*Nf*x + 333336*eps^2*Nf*x - 33048*x^2 - 3870*eps*x^2 + 
        31995*eps^2*x^2 + 27648*Nf*x^2 - 172128*eps*Nf*x^2 - 
        703628*eps^2*Nf*x^2 + 3348*x^3 - 11088*eps*x^3 + 101970*eps^2*x^3 - 
        19872*Nf*x^3 + 109224*eps*Nf*x^3 + 454776*eps^2*Nf*x^3 - 
        122832*eps^2*x^4 - 4992*eps*Nf*x^4 - 85456*eps^2*Nf*x^4 + 
        44064*eps^2*x^5 + 19872*eps^2*Nf*x^5)*Zeta[3])/(648*(-1 + x)^2*x^2) + 
     G[0, 1, x]*(-1/1296*(eps*(-3024 - 22680*eps - 138888*eps^2 - 
           600318*eps^3 + 24192*Nf + 23328*eps*Nf + 56376*eps^2*Nf + 
           171144*eps^3*Nf + 1080*x + 28296*eps*x + 209844*eps^2*x + 
           775116*eps^3*x - 60480*Nf*x + 20016*eps*Nf*x + 19680*eps^2*Nf*x + 
           39688*eps^3*Nf*x + 7560*x^2 - 28404*eps*x^2 - 190350*eps^2*x^2 - 
           470475*eps^3*x^2 + 50112*Nf*x^2 - 174384*eps*Nf*x^2 - 
           399144*eps^2*Nf*x^2 - 1222508*eps^3*Nf*x^2 - 6264*x^3 + 
           18792*eps*x^3 + 96660*eps^2*x^3 + 233874*eps^3*x^3 - 
           10368*Nf*x^3 + 129168*eps*Nf*x^3 + 362160*eps^2*Nf*x^3 + 
           1392072*eps^3*Nf*x^3 + 2592*eps^2*x^4 + 19440*eps^3*x^4 - 
           103680*eps^2*Nf*x^4 - 816480*eps^3*Nf*x^4 + 41472*eps^2*Nf*x^5 + 
           331776*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
       (eps^4*(50 - 24*Nf - 111*x + 60*Nf*x + 53*x^2 - 48*Nf*x^2 - 17*x^3 + 
          12*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
       (eps^4*(166 - 1328*Nf - 7*x + 3320*Nf*x - 589*x^2 - 2720*Nf*x^2 + 
          439*x^3 + 600*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x^2)) - 
     (eps^4*(308 - 520*Nf - 491*x + 1300*Nf*x + 341*x^2 - 960*Nf*x^2 - 
        483*x^3 + 340*Nf*x^3)*Zeta[5])/(30*(-1 + x)^2*x^2))) + 
 Pi*(((I/139968)*(-139968 - 349920*eps - 1119744*eps^2 - 3254256*eps^3 - 
      9710280*eps^4 - 29122092*eps^5 - 87213186*eps^6 - 260570115*eps^7 - 
      46656*eps*Nf - 171072*eps^2*Nf - 160704*eps^3*Nf + 1175904*eps^4*Nf + 
      8680464*eps^5*Nf + 39840024*eps^6*Nf + 153875492*eps^7*Nf)*(-1 + 2*x))/
    (eps^3*(-1 + x)*x) - ((I/2160)*eps^2*(864 - 864*eps - 5418*eps^2 - 
      192*eps*Nf + 832*eps^2*Nf - 864*x + 2232*eps*x + 3978*eps^2*x + 
      192*eps*Nf*x - 1312*eps^2*Nf*x + 864*x^2 - 18*eps*x^2 + 
      1431*eps^2*x^2 - 960*eps*Nf*x^2 + 3392*eps^2*Nf*x^2 + 612*eps^2*x^3 + 
      1536*eps*Nf*x^3 - 1664*eps^2*Nf*x^3 + 2304*eps^2*Nf*x^4)*G[0, x]^5)/
    ((-1 + x)^2*x) - ((I/2160)*eps^2*(864 + 1350*eps + 603*eps^2 + 
      576*eps*Nf + 3552*eps^2*Nf - 864*x - 2196*eps*x - 8676*eps^2*x - 
      2880*eps*Nf*x - 9696*eps^2*Nf*x + 864*x^2 - 18*eps*x^2 + 
      3267*eps^2*x^2 + 3648*eps*Nf*x^2 + 12224*eps^2*Nf*x^2 - 612*eps^2*x^3 - 
      1536*eps*Nf*x^3 - 7552*eps^2*Nf*x^3 + 2304*eps^2*Nf*x^4)*G[1, x]^5)/
    ((-1 + x)*x^2) - ((I/36)*eps^2*(36 + 6498*eps + 50715*eps^2 - 
      3528*eps*Nf - 16356*eps^2*Nf - 576*x + 36*eps*x - 45630*eps^2*x + 
      31344*eps*Nf*x + 112504*eps^2*Nf*x + 1584*x^2 - 11538*eps*x^2 - 
      27963*eps^2*x^2 - 2016*Nf*x^2 - 74352*eps*Nf*x^2 - 
      237080*eps^2*Nf*x^2 - 1044*x^3 + 9000*eps*x^3 + 46512*eps^2*x^3 - 
      2016*Nf*x^3 + 51528*eps*Nf*x^3 + 178040*eps^2*Nf*x^3 + 1656*eps^2*x^4 - 
      9312*eps*Nf*x^4 - 67528*eps^2*Nf*x^4 + 19152*eps^2*Nf*x^5)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   ((I/18)*eps^2*(1836 + 15084*eps + 109926*eps^2 - 22176*Nf - 16536*eps*Nf - 
      26834*eps^2*Nf - 2988*x - 4392*eps*x - 122328*eps^2*x + 55440*Nf*x + 
      42528*eps*Nf*x + 131852*eps^2*Nf*x + 2196*x^2 - 2358*eps*x^2 + 
      103617*eps^2*x^2 - 53856*Nf*x^2 - 57000*eps*Nf*x^2 - 
      212660*eps^2*Nf*x^2 - 756*x^3 + 8676*eps*x^3 + 34947*eps^2*x^3 + 
      1584*Nf*x^3 + 20088*eps*Nf*x^3 + 114792*eps^2*Nf*x^3 - 900*eps^2*x^4 - 
      6912*eps*Nf*x^4 - 53208*eps^2*Nf*x^4 + 4464*eps^2*Nf*x^5)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((I/9)*eps^2*(-342 - 2808*eps - 19962*eps^2 + 4176*Nf + 3084*eps*Nf + 
      4984*eps^2*Nf + 558*x + 954*eps*x + 22734*eps^2*x - 10440*Nf*x - 
      6528*eps*Nf*x - 19688*eps^2*Nf*x - 558*x^2 - 1242*eps*x^2 - 
      28692*eps^2*x^2 + 10440*Nf*x^2 + 7056*eps*Nf*x^2 + 24426*eps^2*Nf*x^2 + 
      216*x^3 - 612*eps*x^3 - 1701*eps^2*x^3 - 1032*eps*Nf*x^3 - 
      7432*eps^2*Nf*x^3 + 252*eps^2*x^4 + 1200*eps*Nf*x^4 + 
      4604*eps^2*Nf*x^4 + 1512*eps^2*Nf*x^5)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x^2) - ((I/18)*eps^2*(-288 - 17010*eps - 125262*eps^2 + 
      19008*Nf + 17832*eps*Nf + 41594*eps^2*Nf - 864*x + 16920*eps*x + 
      186147*eps^2*x - 47520*Nf*x - 38856*eps*Nf*x - 139604*eps^2*Nf*x + 
      72*x^2 - 23670*eps*x^2 - 203058*eps^2*x^2 + 49104*Nf*x^2 + 
      38208*eps*Nf*x^2 + 142892*eps^2*Nf*x^2 - 756*x^3 + 8676*eps*x^3 + 
      31347*eps^2*x^3 + 1584*Nf*x^3 - 7560*eps*Nf*x^3 - 53400*eps^2*Nf*x^3 + 
      900*eps^2*x^4 + 6912*eps*Nf*x^4 + 30888*eps^2*Nf*x^4 + 
      4464*eps^2*Nf*x^5)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((I/9)*eps^2*(126 + 3708*eps + 27369*eps^2 - 4176*Nf - 3780*eps*Nf - 
      8406*eps^2*Nf + 90*x - 3366*eps*x - 38745*eps^2*x + 10440*Nf*x + 
      9288*eps*Nf*x + 32844*eps^2*Nf*x - 90*x^2 + 3078*eps*x^2 + 
      32283*eps^2*x^2 - 10440*Nf*x^2 - 11160*eps*Nf*x^2 - 
      44874*eps^2*Nf*x^2 + 216*x^3 - 612*eps*x^3 - 693*eps^2*x^3 + 
      3768*eps*Nf*x^3 + 26104*eps^2*Nf*x^3 - 252*eps^2*x^4 - 
      1200*eps*Nf*x^4 - 12164*eps^2*Nf*x^4 + 1512*eps^2*Nf*x^5)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/36)*eps^2*(-3996*eps - 25290*eps^2 + 4032*Nf + 4320*eps*Nf + 
      11268*eps^2*Nf - 540*x + 3960*eps*x + 44604*eps^2*x - 10080*Nf*x - 
      24*eps*Nf*x - 1888*eps^2*Nf*x + 1548*x^2 - 15462*eps*x^2 - 
      121509*eps^2*x^2 + 8064*Nf*x^2 - 24360*eps*Nf*x^2 - 
      83392*eps^2*Nf*x^2 - 1044*x^3 + 9000*eps*x^3 + 53136*eps^2*x^3 - 
      2016*Nf*x^3 + 14280*eps*Nf*x^3 + 99448*eps^2*Nf*x^3 - 1656*eps^2*x^4 + 
      9312*eps*Nf*x^4 - 28232*eps^2*Nf*x^4 + 19152*eps^2*Nf*x^5)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((I/3888)*(29808 - 28512*eps - 115344*eps^2 - 608472*eps^3 - 
      4326372*eps^4 - 48384*eps*Nf + 144000*eps^2*Nf + 931488*eps^3*Nf + 
      3947392*eps^4*Nf - 128304*x - 312984*eps*x - 1639764*eps^2*x - 
      7035822*eps^3*x - 24966549*eps^4*x + 31104*Nf*x + 181440*eps*Nf*x - 
      654048*eps^2*Nf*x - 3891816*eps^3*Nf*x - 16427076*eps^4*Nf*x + 
      79056*x^2 + 160704*eps*x^2 + 692712*eps^2*x^2 + 3041388*eps^3*x^2 + 
      10730394*eps^4*x^2 + 31104*Nf*x^2 - 120096*eps*Nf*x^2 + 
      1026720*eps^2*Nf*x^2 + 6498768*eps^3*Nf*x^2 + 30573704*eps^4*Nf*x^2 + 
      72576*eps*Nf*x^3 - 529632*eps^2*Nf*x^3 - 4837248*eps^3*Nf*x^3 - 
      27066048*eps^4*Nf*x^3 + 264384*eps^2*Nf*x^4 + 2115072*eps^3*Nf*x^4 + 
      11632896*eps^4*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) - 
   (((7*I)/27)*eps^3*(96 - 237*eps - 238*eps*Nf - 468*x - 1134*eps*x + 
      144*Nf*x + 882*eps*Nf*x + 282*x^2 + 534*eps*x^2 + 144*Nf*x^2 - 
      584*eps*Nf*x^2 + 336*eps*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
   G[1, x]^4*(((I/1296)*eps*(864 + 1026*eps - 1755*eps^2 - 13257*eps^3 + 
        576*eps*Nf + 3912*eps^2*Nf + 18232*eps^3*Nf - 864*x - 2268*eps*x - 
        7884*eps^2*x - 34101*eps^3*x - 3168*eps*Nf*x - 9672*eps^2*Nf*x - 
        32800*eps^3*Nf*x + 864*x^2 - 54*eps*x^2 + 2565*eps^2*x^2 + 
        9774*eps^3*x^2 + 4032*eps*Nf*x^2 + 12624*eps^2*Nf*x^2 + 
        54928*eps^3*Nf*x^2 - 540*eps^2*x^3 - 4050*eps^3*x^3 - 
        1728*eps*Nf*x^3 - 8496*eps^2*Nf*x^3 - 50016*eps^3*Nf*x^3 + 
        2592*eps^2*Nf*x^4 + 20736*eps^3*Nf*x^4))/((-1 + x)*x^2) - 
     (((28*I)/9)*eps^4*(1 - x + x^2)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, x]^4*(((I/1296)*eps*(864 - 1296*eps - 7614*eps^2 - 41634*eps^3 - 
        288*eps*Nf + 960*eps^2*Nf + 11080*eps^3*Nf - 864*x + 2376*eps*x + 
        4374*eps^2*x + 26703*eps^3*x + 288*eps*Nf*x - 456*eps^2*Nf*x - 
        9952*eps^3*Nf*x + 864*x^2 - 54*eps*x^2 + 945*eps^2*x^2 - 
        2376*eps^3*x^2 - 1152*eps*Nf*x^2 + 2688*eps^2*Nf*x^2 + 
        29296*eps^3*Nf*x^2 + 540*eps^2*x^3 + 4050*eps^3*x^3 + 
        1728*eps*Nf*x^3 - 1872*eps^2*Nf*x^3 - 32928*eps^3*Nf*x^3 + 
        2592*eps^2*Nf*x^4 + 20736*eps^3*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/432)*eps^2*(-1242*eps - 8028*eps^2 + 480*eps*Nf + 2360*eps^2*Nf + 
        288*x + 828*eps*x + 6201*eps^2*x - 192*eps*Nf*x + 400*eps^2*Nf*x - 
        288*x^2 - 198*eps*x^2 - 3204*eps^2*x^2 - 192*eps*Nf*x^2 - 
        656*eps^2*Nf*x^2 + 288*x^3 + 1026*eps*x^3 + 4086*eps^2*x^3 - 
        1440*eps*Nf*x^3 - 4320*eps^2*Nf*x^3 + 72*eps^2*x^4 + 
        1536*eps*Nf*x^4 + 2656*eps^2*Nf*x^4 + 576*eps^2*Nf*x^5)*G[1, x])/
      ((-1 + x)^2*x^2) - (((28*I)/9)*eps^4*(1 - x + x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 1, x]^2*
    (((-1/108*I)*eps*(-1 + 2*x)*(-324 - 1188*eps - 7938*eps^2 - 27918*eps^3 + 
        3456*Nf + 1656*eps*Nf - 282*eps^2*Nf - 2600*eps^3*Nf - 540*x - 
        864*eps*x - 4131*eps^2*x - 16848*eps^3*x - 1728*Nf*x + 432*eps*Nf*x - 
        9072*eps^2*Nf*x - 55152*eps^3*Nf*x + 540*x^2 + 864*eps*x^2 + 
        4131*eps^2*x^2 + 16848*eps^3*x^2 + 1728*Nf*x^2 - 432*eps*Nf*x^2 + 
        12312*eps^2*Nf*x^2 + 81072*eps^3*Nf*x^2 - 6480*eps^2*Nf*x^3 - 
        51840*eps^3*Nf*x^3 + 3240*eps^2*Nf*x^4 + 25920*eps^3*Nf*x^4))/
      ((-1 + x)^2*x^2) + (((14*I)/3)*eps^4*(-1 + 2*x)*
       (-3 + 32*Nf - 5*x - 16*Nf*x + 5*x^2 + 16*Nf*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[0, 0, 1, 1, x]*
    (((I/108)*eps*(-648 - 5940*eps - 42228*eps^2 - 177741*eps^3 + 6912*Nf + 
        4752*eps*Nf + 5760*eps^2*Nf + 19356*eps^3*Nf + 648*x - 4644*eps*x - 
        5076*eps^2*x - 101304*eps^3*x - 17280*Nf*x + 5904*eps*Nf*x + 
        59664*eps^2*Nf*x + 220208*eps^3*Nf*x - 648*x^2 + 4644*eps*x^2 + 
        5940*eps^2*x^2 + 107784*eps^3*x^2 + 17280*Nf*x^2 - 7056*eps*Nf*x^2 - 
        42000*eps^2*Nf*x^2 - 81712*eps^3*Nf*x^2 - 1728*eps^2*x^3 - 
        12960*eps^3*x^3 + 2304*eps*Nf*x^3 - 35328*eps^2*Nf*x^3 - 
        276992*eps^3*Nf*x^3 + 864*eps^2*x^4 + 6480*eps^3*x^4 - 
        1152*eps*Nf*x^4 + 17664*eps^2*Nf*x^4 + 138496*eps^3*Nf*x^4))/
      ((-1 + x)^2*x^2) - (((28*I)/3)*eps^4*(-3 + 32*Nf + 3*x - 80*Nf*x - 
        3*x^2 + 80*Nf*x^2)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, 1, 1, 1, x]*(((-1/216*I)*eps*(1296 + 10584*eps + 65664*eps^2 + 
        263520*eps^3 - 10368*Nf - 4608*eps*Nf + 2184*eps^2*Nf - 
        3728*eps^3*Nf - 1080*x + 11448*eps*x + 50220*eps^2*x + 
        368928*eps^3*x + 25920*Nf*x - 20016*eps*Nf*x - 143808*eps^2*Nf*x - 
        484816*eps^3*Nf*x - 1512*x^2 - 2916*eps*x^2 - 5886*eps^2*x^2 - 
        148743*eps^3*x^2 - 20736*Nf*x^2 + 25200*eps*Nf*x^2 + 
        88368*eps^2*Nf*x^2 + 111292*eps^3*Nf*x^2 + 1512*x^3 - 6912*eps*x^3 - 
        17172*eps^2*x^3 - 38826*eps^3*x^3 + 5184*Nf*x^3 + 144*eps*Nf*x^3 + 
        77424*eps^2*Nf*x^3 + 585640*eps^3*Nf*x^3 - 1728*eps^2*x^4 - 
        12960*eps^3*x^4 - 6336*eps*Nf*x^4 - 50160*eps^2*Nf*x^4 - 
        320000*eps^3*Nf*x^4 + 864*eps^2*Nf*x^5 + 6912*eps^3*Nf*x^5))/
      ((-1 + x)^2*x^2) + (((14*I)/3)*eps^4*(6 - 48*Nf - 5*x + 120*Nf*x - 
        7*x^2 - 96*Nf*x^2 + 7*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, 0, 0, 1, x]*(((I/216)*eps*(-216 - 12204*eps - 91098*eps^2 - 
        431919*eps^3 + 5616*eps*Nf + 25128*eps^2*Nf + 104700*eps^3*Nf + 
        432*x - 15120*eps*x - 19980*eps^2*x - 96876*eps^3*x + 5472*eps*Nf*x + 
        68880*eps^2*Nf*x + 249248*eps^3*Nf*x - 3024*x^2 + 23652*eps*x^2 + 
        67770*eps^2*x^2 + 342981*eps^3*x^2 + 5184*Nf*x^2 + 12384*eps*Nf*x^2 - 
        28320*eps^2*Nf*x^2 - 17332*eps^3*Nf*x^2 + 1512*x^3 - 6912*eps*x^3 - 
        24084*eps^2*x^3 - 90666*eps^3*x^3 + 5184*Nf*x^3 - 25200*eps*Nf*x^3 - 
        114576*eps^2*Nf*x^3 - 625240*eps^3*Nf*x^3 + 1728*eps^2*x^4 + 
        12960*eps^3*x^4 + 6336*eps*Nf*x^4 + 45840*eps^2*Nf*x^4 + 
        285440*eps^3*Nf*x^4 + 864*eps^2*Nf*x^5 + 6912*eps^3*Nf*x^5))/
      ((-1 + x)^2*x^2) - (((14*I)/3)*eps^4*(-1 + 2*x - 14*x^2 + 24*Nf*x^2 + 
        7*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]^3*(((-1/1944*I)*(1296 + 324*eps - 11502*eps^2 - 52164*eps^3 - 
        136485*eps^4 + 864*eps*Nf + 7488*eps^2*Nf + 36744*eps^3*Nf + 
        137140*eps^4*Nf - 1296*x - 3888*eps*x - 10044*eps^2*x - 
        52812*eps^3*x - 392283*eps^4*x - 6048*eps*Nf*x - 14400*eps^2*Nf*x - 
        38328*eps^3*Nf*x - 122860*eps^4*Nf*x + 1296*x^2 - 324*eps*x^2 + 
        1134*eps^2*x^2 + 1944*eps^3*x^2 - 20088*eps^4*x^2 + 7776*eps*Nf*x^2 + 
        20736*eps^2*Nf*x^2 + 85968*eps^3*Nf*x^2 + 438984*eps^4*Nf*x^2 - 
        648*eps^2*x^3 - 4860*eps^3*x^3 - 24624*eps^4*x^3 - 3456*eps*Nf*x^3 - 
        16992*eps^2*Nf*x^3 - 99456*eps^3*Nf*x^3 - 513856*eps^4*Nf*x^3 + 
        5184*eps^2*Nf*x^4 + 41472*eps^3*Nf*x^4 + 228096*eps^4*Nf*x^4))/
      ((-1 + x)*x^2) + ((I/216)*eps^2*(-1368 - 5724*eps - 26118*eps^2 + 
        4032*Nf + 2832*eps*Nf + 3952*eps^2*Nf + 2196*x + 12276*eps*x + 
        63792*eps^2*x - 10080*Nf*x + 6840*eps*Nf*x + 24792*eps^2*Nf*x - 
        1188*x^2 - 10926*eps*x^2 - 72603*eps^2*x^2 + 8064*Nf*x^2 - 
        34296*eps*Nf*x^2 - 102976*eps^2*Nf*x^2 + 324*x^3 + 4176*eps*x^3 + 
        32688*eps^2*x^3 - 2016*Nf*x^3 + 25320*eps*Nf*x^3 + 
        94232*eps^2*Nf*x^3 - 936*eps^2*x^4 - 672*eps*Nf*x^4 - 
        31672*eps^2*Nf*x^4 + 10800*eps^2*Nf*x^5)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (((7*I)/27)*eps^3*(-12 - 3*eps - 8*eps*Nf + 12*x + 
        36*eps*x + 56*eps*Nf*x - 12*x^2 + 3*eps*x^2 - 72*eps*Nf*x^2 + 
        32*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, 0, 1, x]*(((-1/1296*I)*(1296 + 23976*eps + 163620*eps^2 + 
        736938*eps^3 + 2860515*eps^4 - 7776*eps*Nf - 33696*eps^2*Nf - 
        141480*eps^3*Nf - 560340*eps^4*Nf + 2592*eps*x - 76464*eps^2*x - 
        447768*eps^3*x - 1523772*eps^4*x + 122688*eps*Nf*x + 
        382464*eps^2*Nf*x + 1303008*eps^3*Nf*x + 4882816*eps^4*Nf*x + 
        5184*x^2 - 18792*eps*x^2 - 90396*eps^2*x^2 - 124578*eps^3*x^2 + 
        56781*eps^4*x^2 - 10368*Nf*x^2 - 333504*eps*Nf*x^2 - 
        959328*eps^2*Nf*x^2 - 3399384*eps^3*Nf*x^2 - 13635740*eps^4*Nf*x^2 - 
        1296*x^3 + 28512*eps*x^3 + 193752*eps^2*x^3 + 632772*eps^3*x^3 + 
        1933470*eps^4*x^3 - 10368*Nf*x^3 + 222048*eps*Nf*x^3 + 
        736416*eps^2*Nf*x^3 + 3314928*eps^3*Nf*x^3 + 15475160*eps^4*Nf*x^3 - 
        24192*eps*Nf*x^4 - 264096*eps^2*Nf*x^4 - 1912704*eps^3*Nf*x^4 - 
        10366144*eps^4*Nf*x^4 + 88128*eps^2*Nf*x^5 + 705024*eps^3*Nf*x^5 + 
        3877632*eps^4*Nf*x^5))/((-1 + x)^2*x^2) - 
     (((7*I)/9)*eps^3*(-6 - 111*eps + 36*eps*Nf - 12*eps*x - 568*eps*Nf*x - 
        24*x^2 + 87*eps*x^2 + 48*Nf*x^2 + 1544*eps*Nf*x^2 + 6*x^3 - 
        132*eps*x^3 + 48*Nf*x^3 - 1028*eps*Nf*x^3 + 112*eps*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[0, 1, 1, x]*
    (((-1/1296*I)*(-5184 - 36288*eps - 190512*eps^2 - 797364*eps^3 - 
        3326994*eps^4 + 20736*Nf + 20736*eps*Nf + 50112*eps^2*Nf + 
        130608*eps^3*Nf + 326616*eps^4*Nf + 6480*x + 50544*eps*x + 
        324000*eps^2*x + 1201392*eps^3*x + 4390200*eps^4*x - 51840*Nf*x + 
        25056*eps*Nf*x + 57312*eps^2*Nf*x + 323328*eps^3*Nf*x + 
        1960400*eps^4*Nf*x - 1296*x^2 - 66744*eps*x^2 - 490860*eps^2*x^2 - 
        1773738*eps^3*x^2 - 5857191*eps^4*x^2 + 41472*Nf*x^2 - 
        187488*eps*Nf*x^2 - 546624*eps^2*Nf*x^2 - 2119416*eps^3*Nf*x^2 - 
        9369196*eps^4*Nf*x^2 - 1296*x^3 + 28512*eps*x^3 + 193752*eps^2*x^3 + 
        632772*eps^3*x^3 + 1933470*eps^4*x^3 - 10368*Nf*x^3 + 
        125280*eps*Nf*x^3 + 561312*eps^2*Nf*x^3 + 2714352*eps^3*Nf*x^3 + 
        12786904*eps^4*Nf*x^3 + 24192*eps*Nf*x^4 - 176544*eps^2*Nf*x^4 - 
        1612416*eps^3*Nf*x^4 - 9022016*eps^4*Nf*x^4 + 88128*eps^2*Nf*x^5 + 
        705024*eps^3*Nf*x^5 + 3877632*eps^4*Nf*x^5))/((-1 + x)^2*x^2) + 
     (((7*I)/9)*eps^3*(-24 - 168*eps + 96*Nf + 96*eps*Nf + 30*x + 234*eps*x - 
        240*Nf*x + 116*eps*Nf*x - 6*x^2 - 309*eps*x^2 + 192*Nf*x^2 - 
        868*eps*Nf*x^2 - 6*x^3 + 132*eps*x^3 - 48*Nf*x^3 + 580*eps*Nf*x^3 + 
        112*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]^3*(((-1/1944*I)*(1296 - 3888*eps - 21060*eps^2 - 107892*eps^3 - 
        573480*eps^4 - 864*eps*Nf + 2016*eps^2*Nf + 26400*eps^3*Nf + 
        167504*eps^4*Nf - 1296*x + 4536*eps*x + 9720*eps^2*x + 
        63504*eps^3*x + 506331*eps^4*x + 864*eps*Nf*x + 3168*eps^2*Nf*x - 
        1128*eps^3*Nf*x - 125924*eps^4*Nf*x + 1296*x^2 - 324*eps*x^2 - 
        810*eps^2*x^2 - 12636*eps^3*x^2 - 93960*eps^4*x^2 - 2592*eps*Nf*x^2 + 
        864*eps^2*Nf*x^2 + 36432*eps^3*Nf*x^2 + 265992*eps^4*Nf*x^2 + 
        648*eps^2*x^3 + 4860*eps^3*x^3 + 24624*eps^4*x^3 + 3456*eps*Nf*x^3 - 
        3744*eps^2*Nf*x^3 - 66432*eps^3*Nf*x^3 - 398528*eps^4*Nf*x^3 + 
        5184*eps^2*Nf*x^4 + 41472*eps^3*Nf*x^4 + 228096*eps^4*Nf*x^4))/
      ((-1 + x)^2*x) - ((I/216)*eps^2*(-144 - 414*eps - 1944*eps^2 + 
        1152*Nf + 480*eps*Nf - 448*eps^2*Nf + 216*x + 180*eps*x - 
        1665*eps^2*x - 2880*Nf*x + 3888*eps*Nf*x + 19248*eps^2*Nf*x + 
        72*x^2 - 702*eps*x^2 - 3186*eps^2*x^2 + 2304*Nf*x^2 - 
        10032*eps*Nf*x^2 - 32800*eps^2*Nf*x^2 - 72*x^3 + 954*eps*x^3 + 
        5292*eps^2*x^3 - 576*Nf*x^3 + 6288*eps*Nf*x^3 + 17392*eps^2*Nf*x^3 - 
        576*eps*Nf*x^4 - 5424*eps^2*Nf*x^4 + 2016*eps^2*Nf*x^5)*G[1, x]^2)/
      ((-1 + x)^2*x^2) + ((I/108)*eps^2*(1530*eps + 10404*eps^2 - 
        672*eps*Nf - 3304*eps^2*Nf + 180*x - 702*eps*x - 10665*eps^2*x + 
        4512*eps*Nf*x + 18608*eps^2*Nf*x - 180*x^2 + 432*eps*x^2 + 
        5148*eps^2*x^2 - 8640*eps*Nf*x^2 - 31896*eps^2*Nf*x^2 + 180*x^3 + 
        252*eps*x^3 + 3276*eps^2*x^3 + 6528*eps*Nf*x^3 + 22208*eps^2*Nf*x^3 + 
        144*eps^2*x^4 - 2112*eps*Nf*x^4 - 9520*eps^2*Nf*x^4 + 
        2016*eps^2*Nf*x^5)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (((7*I)/27)*eps^3*(12 - 36*eps - 8*eps*Nf - 12*x + 42*eps*x + 
        8*eps*Nf*x + 12*x^2 - 3*eps*x^2 - 24*eps*Nf*x^2 + 32*eps*Nf*x^3)*
       Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/324*I)*eps*(-1566*eps - 9936*eps^2 - 45522*eps^3 + 
          576*eps*Nf + 2832*eps^2*Nf + 11968*eps^3*Nf + 216*x + 756*eps*x + 
          5103*eps^2*x + 14283*eps^3*x + 432*eps*Nf*x + 3600*eps^2*Nf*x + 
          13776*eps^3*Nf*x - 216*x^2 - 486*eps*x^2 - 2754*eps^2*x^2 + 
          3105*eps^3*x^2 - 1584*eps*Nf*x^2 - 5520*eps^2*Nf*x^2 - 
          10700*eps^3*Nf*x^2 + 216*x^3 + 1350*eps*x^3 + 4590*eps^2*x^3 + 
          12636*eps^3*x^3 - 1008*eps*Nf*x^3 - 3408*eps^2*Nf*x^3 - 
          22216*eps^3*Nf*x^3 + 216*eps^2*x^4 + 1620*eps^3*x^4 + 
          1728*eps*Nf*x^4 + 2448*eps^2*Nf*x^4 + 4224*eps^3*Nf*x^4 + 
          864*eps^2*Nf*x^5 + 6912*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
       (((28*I)/9)*eps^4*(1 - x + x^2)*Zeta[3])/((-1 + x)^2*x))) + 
   G[1, x]^2*(((I/7776)*(-11664 - 85536*eps - 275076*eps^2 - 442746*eps^3 + 
        1197261*eps^4 + 19440*eps*Nf + 112752*eps^2*Nf + 394632*eps^3*Nf + 
        899748*eps^4*Nf - 7776*x - 144828*eps^2*x - 1784106*eps^3*x - 
        12565287*eps^4*x - 15552*Nf*x + 1296*eps*Nf*x + 130464*eps^2*Nf*x + 
        723960*eps^3*Nf*x + 3292692*eps^4*Nf*x - 3888*x^2 - 27216*eps*x^2 - 
        110808*eps^2*x^2 - 520020*eps^3*x^2 - 2352726*eps^4*x^2 + 
        20736*Nf*x^2 + 21600*eps*Nf*x^2 + 42912*eps^2*Nf*x^2 + 
        514608*eps^3*Nf*x^2 + 4058056*eps^4*Nf*x^2 - 10368*Nf*x^3 - 
        50976*eps*Nf*x^3 - 293184*eps^2*Nf*x^3 - 1543296*eps^3*Nf*x^3 - 
        7384448*eps^4*Nf*x^3 + 15552*eps*Nf*x^4 + 124416*eps^2*Nf*x^4 + 
        684288*eps^3*Nf*x^4 + 3234816*eps^4*Nf*x^4))/((-1 + x)*x^2) - 
     ((I/36)*eps^2*(-648 - 1746*eps - 6075*eps^2 + 2304*Nf + 1104*eps*Nf + 
        64*eps^2*Nf + 1044*x + 5454*eps*x + 25956*eps^2*x - 5760*Nf*x + 
        5904*eps*Nf*x + 21144*eps^2*Nf*x - 396*x^2 - 5310*eps*x^2 - 
        36324*eps^2*x^2 + 4464*Nf*x^2 - 24072*eps*Nf*x^2 - 
        73648*eps^2*Nf*x^2 + 72*x^3 + 2016*eps*x^3 + 18189*eps^2*x^3 - 
        1296*Nf*x^3 + 18216*eps*Nf*x^3 + 67320*eps^2*Nf*x^3 - 324*eps^2*x^4 - 
        1440*eps*Nf*x^4 - 23352*eps^2*Nf*x^4 + 7344*eps^2*Nf*x^5)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/72)*eps^2*(-936 - 4428*eps - 21618*eps^2 + 4032*Nf + 3216*eps*Nf + 
        5840*eps^2*Nf + 1332*x + 10476*eps*x + 59868*eps^2*x - 10080*Nf*x + 
        5496*eps*Nf*x + 18904*eps^2*Nf*x - 324*x^2 - 10998*eps*x^2 - 
        78183*eps^2*x^2 + 8064*Nf*x^2 - 34296*eps*Nf*x^2 - 
        106576*eps^2*Nf*x^2 - 108*x^3 + 4464*eps*x^3 + 35748*eps^2*x^3 - 
        2016*Nf*x^3 + 25320*eps*Nf*x^3 + 104600*eps^2*Nf*x^3 - 
        1368*eps^2*x^4 + 480*eps*Nf*x^4 - 35224*eps^2*Nf*x^4 + 
        12528*eps^2*Nf*x^5)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/216)*eps^2*(2376 + 7344*eps + 27684*eps^2 - 1728*Nf - 144*eps*Nf + 
        7320*eps^2*Nf - 4860*x - 13104*eps*x - 49716*eps^2*x + 4320*Nf*x - 
        5112*eps*Nf*x + 4008*eps^2*Nf*x + 3996*x^2 - 1926*eps*x^2 - 
        25533*eps^2*x^2 - 2592*Nf*x^2 + 8232*eps*Nf*x^2 - 
        63416*eps^2*Nf*x^2 - 2052*x^3 + 3744*eps*x^3 + 24534*eps^2*x^3 + 
        1728*Nf*x^3 - 7416*eps*Nf*x^3 + 73080*eps^2*Nf*x^3 - 2160*eps^2*x^4 + 
        6816*eps*Nf*x^4 - 22792*eps^2*Nf*x^4 + 8784*eps^2*Nf*x^5)*Zeta[3])/
      ((-1 + x)^2*x^2) + G[0, 1, x]*
      (((-1/432*I)*eps*(-432 - 1080*eps + 7452*eps^2 + 14904*eps^3 - 
          10368*Nf - 3744*eps*Nf + 6432*eps^2*Nf + 22288*eps^3*Nf + 2376*x + 
          17064*eps*x + 95904*eps^2*x + 580068*eps^3*x + 25920*Nf*x - 
          26064*eps*Nf*x - 164112*eps^2*Nf*x - 585184*eps^3*Nf*x - 4968*x^2 - 
          13500*eps*x^2 - 97254*eps^2*x^2 - 580851*eps^3*x^2 - 20736*Nf*x^2 + 
          43344*eps*Nf*x^2 + 141504*eps^2*Nf*x^2 + 335500*eps^3*Nf*x^2 + 
          3240*x^3 - 1296*eps*x^3 + 7344*eps^2*x^3 + 52974*eps^3*x^3 + 
          5184*Nf*x^3 - 20016*eps*Nf*x^3 + 36912*eps^2*Nf*x^3 + 
          443432*eps^3*Nf*x^3 - 1296*eps^2*x^4 - 9720*eps^3*x^4 + 
          6336*eps*Nf*x^4 - 26736*eps^2*Nf*x^4 - 269248*eps^3*Nf*x^4 + 
          7776*eps^2*Nf*x^5 + 62208*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
       (((7*I)/3)*eps^4*(-2 - 48*Nf + 11*x + 120*Nf*x - 23*x^2 - 96*Nf*x^2 + 
          15*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2))) + 
   G[0, x]^2*(((I/7776)*(-23328 - 112752*eps - 530712*eps^2 - 2746872*eps^3 - 
        13720752*eps^4 - 5184*Nf + 6912*eps*Nf + 117360*eps^2*Nf + 
        774192*eps^3*Nf + 4100864*eps^4*Nf + 15552*x + 54432*eps*x + 
        366444*eps^2*x + 2824146*eps^3*x + 17270739*eps^4*x + 5184*Nf*x + 
        46224*eps*Nf*x + 165600*eps^2*Nf*x + 139560*eps^3*Nf*x - 
        2194724*eps^4*Nf*x - 3888*x^2 - 27216*eps*x^2 - 110808*eps^2*x^2 - 
        520020*eps^3*x^2 - 2352726*eps^4*x^2 - 10368*Nf*x^2 - 
        38016*eps*Nf*x^2 - 90144*eps^2*Nf*x^2 - 9552*eps^3*Nf*x^2 + 
        1313608*eps^4*Nf*x^2 + 10368*Nf*x^3 - 11232*eps*Nf*x^3 - 
        204480*eps^2*Nf*x^3 - 1193856*eps^3*Nf*x^3 - 5554816*eps^4*Nf*x^3 + 
        15552*eps*Nf*x^4 + 124416*eps^2*Nf*x^4 + 684288*eps^3*Nf*x^4 + 
        3234816*eps^4*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/216)*eps^2*(-180 - 1134*eps - 6894*eps^2 + 1728*Nf + 1032*eps*Nf + 
        862*eps^2*Nf + 144*x + 972*eps*x + 5013*eps^2*x - 4320*Nf*x + 
        3168*eps*Nf*x + 16644*eps^2*Nf*x + 288*x^2 - 936*eps*x^2 - 
        4959*eps^2*x^2 + 3456*Nf*x^2 - 9984*eps*Nf*x^2 - 28712*eps^2*Nf*x^2 - 
        252*x^3 + 1026*eps*x^3 + 5292*eps^2*x^3 - 864*Nf*x^3 + 
        6264*eps*Nf*x^3 + 12072*eps^2*Nf*x^3 + 72*eps^2*x^4 - 
        480*eps*Nf*x^4 - 2432*eps^2*Nf*x^4 + 1152*eps^2*Nf*x^5)*G[1, x]^3)/
      ((-1 + x)^2*x^2) - ((I/36)*eps^2*(1926*eps + 13671*eps^2 - 936*eps*Nf - 
        4602*eps^2*Nf + 108*x - 414*eps*x - 13050*eps^2*x + 4680*eps*Nf*x + 
        20124*eps^2*Nf*x - 108*x^2 - 972*eps*x^2 + 2583*eps^2*x^2 - 
        8424*eps*Nf*x^2 - 32760*eps^2*Nf*x^2 + 108*x^3 + 828*eps*x^3 + 
        4446*eps^2*x^3 + 6864*eps*Nf*x^3 + 25168*eps^2*Nf*x^3 - 
        2496*eps*Nf*x^4 - 11336*eps^2*Nf*x^4 + 1872*eps^2*Nf*x^5)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/36)*eps^2*(180 + 2286*eps + 16740*eps^2 - 2880*Nf - 2328*eps*Nf - 
        4426*eps^2*Nf - 72*x - 2430*eps*x - 25263*eps^2*x + 7200*Nf*x + 
        5592*eps*Nf*x + 20540*eps^2*Nf*x - 648*x^2 - 936*eps*x^2 + 
        4248*eps^2*x^2 - 5760*Nf*x^2 - 4824*eps*Nf*x^2 - 35388*eps^2*Nf*x^2 + 
        468*x^3 + 1044*eps*x^3 + 4572*eps^2*x^3 + 1440*Nf*x^3 + 
        2064*eps*Nf*x^3 + 28016*eps^2*Nf*x^3 - 672*eps*Nf*x^4 - 
        13600*eps^2*Nf*x^4 + 4032*eps^2*Nf*x^5)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) + ((I/27)*eps^2*(-162 - 756*eps - 1521*eps^2 + 
        1488*eps*Nf + 5000*eps^2*Nf + 162*x - 819*eps*x - 8793*eps^2*x - 
        3108*eps*Nf*x - 14159*eps^2*Nf*x - 162*x^2 + 306*eps*x^2 + 
        3303*eps^2*x^2 + 1608*eps*Nf*x^2 + 10864*eps^2*Nf*x^2 + 
        408*eps*Nf*x^3 - 2386*eps^2*Nf*x^3 + 1908*eps^2*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x) + G[0, 1, x]*
      (((-1/108*I)*eps*(1890*eps + 12609*eps^2 + 58644*eps^3 - 792*eps*Nf - 
          3894*eps^2*Nf - 16456*eps^3*Nf + 216*x - 1080*eps*x - 
          13176*eps^2*x - 70227*eps^3*x + 5688*eps*Nf*x + 23268*eps^2*Nf*x + 
          89132*eps^3*Nf*x - 216*x^2 + 918*eps*x^2 + 6939*eps^2*x^2 + 
          41877*eps^3*x^2 - 11016*eps*Nf*x^2 - 40284*eps^2*Nf*x^2 - 
          159516*eps^3*Nf*x^2 + 216*x^3 + 108*eps*x^3 + 3699*eps^2*x^3 + 
          13338*eps^3*x^3 + 8208*eps*Nf*x^3 + 27504*eps^2*Nf*x^3 + 
          127200*eps^3*Nf*x^3 + 108*eps^2*x^4 + 810*eps^3*x^4 - 
          2592*eps*Nf*x^4 - 11664*eps^2*Nf*x^4 - 69552*eps^3*Nf*x^4 + 
          2592*eps^2*Nf*x^5 + 20736*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
       (((28*I)/3)*eps^4*(1 - x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]^2*(((I/432)*eps*(-648 - 2484*eps - 12096*eps^2 - 41040*eps^3 + 
          3456*Nf + 1584*eps*Nf - 636*eps^2*Nf - 7120*eps^3*Nf + 864*x + 
          2160*eps*x + 4482*eps^2*x - 47034*eps^3*x - 8640*Nf*x + 
          10944*eps*Nf*x + 54456*eps^2*Nf*x + 209536*eps^3*Nf*x - 
          2808*eps*x^2 - 13014*eps^2*x^2 + 17415*eps^3*x^2 + 6912*Nf*x^2 - 
          28800*eps*Nf*x^2 - 92352*eps^2*Nf*x^2 - 317564*eps^3*Nf*x^2 - 
          216*x^3 + 2700*eps*x^3 + 15228*eps^2*x^3 + 45846*eps^3*x^3 - 
          1728*Nf*x^3 + 18000*eps*Nf*x^3 + 46704*eps^2*Nf*x^3 + 
          163832*eps^3*Nf*x^3 - 1728*eps*Nf*x^4 - 14112*eps^2*Nf*x^4 - 
          93504*eps^3*Nf*x^4 + 5184*eps^2*Nf*x^5 + 41472*eps^3*Nf*x^5))/
        ((-1 + x)^2*x^2) + (((7*I)/3)*eps^4*(-3 + 16*Nf + x - 24*Nf*x + x^2 + 
          8*Nf*x^2)*Zeta[3])/((-1 + x)*x^2)) + 
     G[1, x]*(((I/1296)*eps*(-7128 - 45036*eps - 206064*eps^2 - 
          845316*eps^3 + 2592*Nf + 12744*eps*Nf + 53856*eps^2*Nf + 
          214104*eps^3*Nf + 648*x + 5184*eps*x - 32076*eps^2*x - 
          450036*eps^3*x + 6912*Nf*x + 39600*eps*Nf*x + 153840*eps^2*Nf*x + 
          532400*eps^3*Nf*x - 1944*x^2 + 108378*eps^2*x^2 + 
          924291*eps^3*x^2 - 17280*Nf*x^2 - 60336*eps*Nf*x^2 - 
          174360*eps^2*Nf*x^2 - 493700*eps^3*Nf*x^2 + 5832*x^3 + 
          16524*eps*x^3 + 33372*eps^2*x^3 + 87318*eps^3*x^3 + 864*Nf*x^3 - 
          2016*eps*Nf*x^3 - 55344*eps^2*Nf*x^3 - 377528*eps^3*Nf*x^3 + 
          1296*eps*x^4 + 9720*eps^2*x^4 + 49248*eps^3*x^4 + 6912*Nf*x^4 + 
          5472*eps*Nf*x^4 - 13632*eps^2*Nf*x^4 - 86848*eps^3*Nf*x^4 + 
          5184*eps*Nf*x^5 + 41472*eps^2*Nf*x^5 + 228096*eps^3*Nf*x^5))/
        ((-1 + x)^2*x^2) + ((I/36)*eps^2*(-36 + 792*eps + 6642*eps^2 - 
          576*Nf - 792*eps*Nf - 2490*eps^2*Nf + 72*x - 738*eps*x - 
          9900*eps^2*x + 1440*Nf*x + 1944*eps*Nf*x + 8412*eps^2*Nf*x - 
          216*x^2 - 990*eps*x^2 - 1296*eps^2*x^2 - 1152*Nf*x^2 - 
          2088*eps*Nf*x^2 - 13680*eps^2*Nf*x^2 + 108*x^3 + 360*eps*x^3 + 
          1341*eps^2*x^3 + 288*Nf*x^3 + 1488*eps*Nf*x^3 + 
          13136*eps^2*Nf*x^3 - 36*eps^2*x^4 - 384*eps*Nf*x^4 - 
          6136*eps^2*Nf*x^4 + 1584*eps^2*Nf*x^5)*G[0, 1, x])/
        ((-1 + x)^2*x^2) - (((7*I)/9)*eps^4*(-33 + 12*Nf + 3*x + 32*Nf*x - 
          9*x^2 - 80*Nf*x^2 + 27*x^3 + 4*Nf*x^3 + 32*Nf*x^4)*Zeta[3])/
        ((-1 + x)^2*x^2))) + 
   ((I/180)*eps^2*(8532 - 72000*eps - 282924*eps^2 - 31296*eps*Nf + 
      62848*eps^2*Nf - 43956*x - 97470*eps*x - 753453*eps^2*x + 57600*Nf*x + 
      186048*eps*Nf*x - 288684*eps^2*Nf*x + 26244*x^2 + 42120*eps*x^2 + 
      152262*eps^2*x^2 + 57600*Nf*x^2 - 88152*eps*Nf*x^2 + 
      545816*eps^2*Nf*x^2 + 1440*eps^2*x^3 + 40320*eps*Nf*x^3 - 
      248880*eps^2*Nf*x^3 + 171360*eps^2*Nf*x^4)*Zeta[5])/((-1 + x)^2*x) + 
   G[0, 1, x]*(((I/7776)*(-7776 - 50544*eps - 281880*eps^2 - 1062396*eps^3 - 
        3306258*eps^4 - 8965971*eps^5 + 5184*eps*Nf + 29376*eps^2*Nf + 
        142704*eps^3*Nf + 527352*eps^4*Nf + 1555876*eps^5*Nf + 7776*x - 
        62208*eps*x - 334368*eps^2*x - 2344464*eps^3*x - 14620824*eps^4*x - 
        77984532*eps^5*x + 77760*eps*Nf*x + 689472*eps^2*Nf*x + 
        3025728*eps^3*Nf*x + 11278368*eps^4*Nf*x + 39570288*eps^5*Nf*x - 
        7776*x^2 + 62208*eps*x^2 + 334368*eps^2*x^2 + 2344464*eps^3*x^2 + 
        14620824*eps^4*x^2 + 77984532*eps^5*x^2 - 36288*eps*Nf*x^2 - 
        578880*eps^2*Nf*x^2 - 2412864*eps^3*Nf*x^2 - 7531296*eps^4*Nf*x^2 - 
        19550320*eps^5*Nf*x^2 - 82944*eps*Nf*x^3 - 221184*eps^2*Nf*x^3 - 
        1225728*eps^3*Nf*x^3 - 7494144*eps^4*Nf*x^3 - 40039936*eps^5*Nf*x^3 + 
        41472*eps*Nf*x^4 + 110592*eps^2*Nf*x^4 + 612864*eps^3*Nf*x^4 + 
        3747072*eps^4*Nf*x^4 + 20019968*eps^5*Nf*x^4))/(eps*(-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(-360 - 3078*eps - 21186*eps^2 + 4032*Nf + 3072*eps*Nf + 
        5276*eps^2*Nf + 468*x + 1944*eps*x + 27009*eps^2*x - 10080*Nf*x - 
        7152*eps*Nf*x - 22720*eps^2*Nf*x - 396*x^2 - 1998*eps*x^2 - 
        29817*eps^2*x^2 + 9936*Nf*x^2 + 7776*eps*Nf*x^2 + 
        28386*eps^2*Nf*x^2 + 72*x^3 - 468*eps*x^3 - 1512*eps^2*x^3 - 
        144*Nf*x^3 - 1536*eps*Nf*x^3 - 9520*eps^2*Nf*x^3 + 144*eps^2*x^4 + 
        1200*eps*Nf*x^4 + 5324*eps^2*Nf*x^4 + 648*eps^2*Nf*x^5)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(36 + 3816*eps + 29376*eps^2 - 4608*Nf - 4200*eps*Nf - 
        9418*eps^2*Nf + 288*x - 3276*eps*x - 40905*eps^2*x + 11520*Nf*x + 
        9984*eps*Nf*x + 35660*eps^2*Nf*x - 360*x^2 + 2754*eps*x^2 + 
        31077*eps^2*x^2 - 11376*Nf*x^2 - 11952*eps*Nf*x^2 - 
        51498*eps^2*Nf*x^2 + 360*x^3 - 756*eps*x^3 - 450*eps^2*x^3 + 
        144*Nf*x^3 + 4272*eps*Nf*x^3 + 33952*eps^2*Nf*x^3 - 360*eps^2*x^4 - 
        1200*eps*Nf*x^4 - 15764*eps^2*Nf*x^4 + 2376*eps^2*Nf*x^5)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/54)*eps^2*(-360 + 1224*eps + 12033*eps^2 - 1728*Nf - 1920*eps*Nf - 
        5426*eps^2*Nf + 684*x - 6660*eps*x - 57654*eps^2*x + 4320*Nf*x + 
        10008*eps*Nf*x + 72516*eps^2*Nf*x - 468*x^2 + 6498*eps*x^2 + 
        47718*eps^2*x^2 - 4752*Nf*x^2 - 9960*eps*Nf*x^2 - 
        86302*eps^2*Nf*x^2 + 216*x^3 - 1404*eps*x^3 - 1512*eps^2*x^3 - 
        432*Nf*x^3 - 960*eps*Nf*x^3 + 33008*eps^2*Nf*x^3 - 1080*eps^2*x^4 + 
        1776*eps*Nf*x^4 - 14812*eps^2*Nf*x^4 + 1944*eps^2*Nf*x^5)*Zeta[3])/
      ((-1 + x)^2*x^2) + (((62*I)/5)*eps^4*(1 - x + x^2)*Zeta[5])/
      ((-1 + x)^2*x^2)) + 
   G[1, x]*(((I/46656)*(46656 + 116640*eps + 361584*eps^2 + 75816*eps^3 - 
        5799924*eps^4 - 45068238*eps^5 - 252056853*eps^6 + 31104*eps*Nf + 
        36288*eps^2*Nf - 30240*eps^3*Nf + 201456*eps^4*Nf + 
        4603560*eps^5*Nf + 37611004*eps^6*Nf - 46656*x - 23328*eps*x - 
        104976*eps^2*x + 1335528*eps^3*x + 14367132*eps^4*x + 
        93634218*eps^5*x + 502221951*eps^6*x - 31104*eps*Nf*x - 
        533952*eps^2*Nf*x - 2945376*eps^3*Nf*x - 13110480*eps^4*Nf*x - 
        54713976*eps^5*Nf*x - 224611444*eps^6*Nf*x + 46656*x^2 + 
        46656*eps*x^2 + 303264*eps^2*x^2 + 898128*eps^3*x^2 + 
        3050136*eps^4*x^2 + 10080612*eps^5*x^2 + 32430294*eps^6*x^2 + 
        31104*eps*Nf*x^2 + 487296*eps^2*Nf*x^2 + 2579904*eps^3*Nf*x^2 + 
        9628128*eps^4*Nf*x^2 + 29913936*eps^5*Nf*x^2 + 
        81250552*eps^6*Nf*x^2 - 62208*eps^3*Nf*x^3 + 20736*eps^4*Nf*x^3 + 
        2315520*eps^5*Nf*x^3 + 18277632*eps^6*Nf*x^3))/(eps^2*(-1 + x)*x^2) + 
     ((I/36)*eps^2*(-252 + 846*eps + 8883*eps^2 - 864*Nf - 1248*eps*Nf - 
        4030*eps^2*Nf + 576*x - 234*eps*x - 10089*eps^2*x + 2160*Nf*x + 
        3360*eps*Nf*x + 13796*eps^2*Nf*x - 504*x^2 + 162*eps*x^2 + 
        2619*eps^2*x^2 - 2304*Nf*x^2 - 5688*eps*Nf*x^2 - 25488*eps^2*Nf*x^2 + 
        288*x^3 - 648*eps*x^3 + 405*eps^2*x^3 - 144*Nf*x^3 + 
        3600*eps*Nf*x^3 + 24048*eps^2*Nf*x^3 - 252*eps^2*x^4 - 
        576*eps*Nf*x^4 - 10392*eps^2*Nf*x^4 + 2160*eps^2*Nf*x^5)*
       G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     ((I/18)*eps^2*(-504 - 2646*eps - 12933*eps^2 + 2880*Nf + 1800*eps*Nf + 
        2244*eps^2*Nf + 648*x + 6246*eps*x + 33705*eps^2*x - 7200*Nf*x + 
        4128*eps*Nf*x + 13072*eps^2*Nf*x - 144*x^2 - 7596*eps*x^2 - 
        46503*eps^2*x^2 + 6192*Nf*x^2 - 20928*eps*Nf*x^2 - 
        59390*eps^2*Nf*x^2 - 108*x^3 + 3708*eps*x^3 + 21735*eps^2*x^3 - 
        1008*Nf*x^3 + 16584*eps*Nf*x^3 + 54472*eps^2*Nf*x^3 + 324*eps^2*x^4 - 
        1200*eps*Nf*x^4 - 17708*eps^2*Nf*x^4 + 6840*eps^2*Nf*x^5)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/18)*eps^2*(-252 - 1980*eps - 10782*eps^2 + 2304*Nf + 1824*eps*Nf + 
        3604*eps^2*Nf + 252*x + 5040*eps*x + 30087*eps^2*x - 5760*Nf*x + 
        2376*eps*Nf*x + 6672*eps^2*Nf*x + 36*x^2 - 7236*eps*x^2 - 
        46143*eps^2*x^2 + 5184*Nf*x^2 - 16584*eps*Nf*x^2 - 
        51436*eps^2*Nf*x^2 - 144*x^3 + 3600*eps*x^3 + 21096*eps^2*x^3 - 
        576*Nf*x^3 + 13176*eps*Nf*x^3 + 52200*eps^2*Nf*x^3 - 216*eps^2*x^4 - 
        17280*eps^2*Nf*x^4 + 6912*eps^2*Nf*x^5)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + ((I/36)*eps^2*(-360 - 2844*eps - 15804*eps^2 + 
        4032*Nf + 3456*eps*Nf + 7020*eps^2*Nf + 180*x + 7092*eps*x + 
        46782*eps^2*x - 10080*Nf*x + 4296*eps*Nf*x + 14384*eps^2*Nf*x + 
        828*x^2 - 11718*eps*x^2 - 83925*eps^2*x^2 + 8064*Nf*x^2 - 
        32136*eps*Nf*x^2 - 101536*eps^2*Nf*x^2 - 684*x^3 + 5904*eps*x^3 + 
        39996*eps^2*x^3 - 2016*Nf*x^3 + 22920*eps*Nf*x^3 + 
        103480*eps^2*Nf*x^3 - 1512*eps^2*x^4 + 2400*eps*Nf*x^4 - 
        33704*eps^2*Nf*x^4 + 13968*eps^2*Nf*x^5)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) - ((I/648)*eps*(-4320 + 9288*eps + 81540*eps^2 + 
        594162*eps^3 + 10368*Nf + 576*eps*Nf - 10992*eps^2*Nf - 
        100136*eps^3*Nf + 9288*x - 38448*eps^2*x - 762048*eps^3*x - 
        25920*Nf*x + 34704*eps*Nf*x + 207312*eps^2*Nf*x + 
        1118992*eps^3*Nf*x - 4104*x^2 + 28188*eps*x^2 + 64746*eps^2*x^2 + 
        689067*eps^3*x^2 + 15552*Nf*x^2 - 128880*eps*Nf*x^2 - 
        552912*eps^2*Nf*x^2 - 2582860*eps^3*Nf*x^2 + 2376*x^3 - 
        13824*eps*x^3 + 43308*eps^2*x^3 + 148770*eps^3*x^3 - 10368*Nf*x^3 + 
        98352*eps*Nf*x^3 + 439248*eps^2*Nf*x^3 + 2193272*eps^3*Nf*x^3 - 
        19008*eps*Nf*x^4 - 153072*eps^2*Nf*x^4 - 993408*eps^3*Nf*x^4 + 
        28512*eps^2*Nf*x^5 + 228096*eps^3*Nf*x^5)*Zeta[3])/((-1 + x)^2*x^2) - 
     (((14*I)/9)*eps^4*(13 - 48*Nf - 29*x + 120*Nf*x + 5*x^2 - 72*Nf*x^2 - 
        4*x^3 + 48*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x^2) + 
     G[0, 0, 1, x]*(((I/108)*eps*(216 + 2916*eps + 26298*eps^2 + 
          109593*eps^3 - 6912*Nf - 4032*eps*Nf - 2220*eps^2*Nf - 
          8428*eps^3*Nf + 216*x + 5184*eps*x + 17226*eps^2*x + 
          142722*eps^3*x + 17280*Nf*x - 8640*eps*Nf*x - 66168*eps^2*Nf*x - 
          212556*eps^3*Nf*x - 2376*x^2 - 12744*eps*x^2 - 65772*eps^2*x^2 - 
          342522*eps^3*x^2 - 12960*Nf*x^2 + 16992*eps*Nf*x^2 + 
          30444*eps^2*Nf*x^2 - 61460*eps^3*Nf*x^2 + 1512*x^3 + 2160*eps*x^3 + 
          11124*eps^2*x^3 + 48708*eps^3*x^3 + 4320*Nf*x^3 - 5184*eps*Nf*x^3 + 
          66528*eps^2*Nf*x^3 + 504576*eps^3*Nf*x^3 - 864*eps^2*x^4 - 
          6480*eps^3*x^4 + 2592*eps*Nf*x^4 - 33480*eps^2*Nf*x^4 - 
          286416*eps^3*Nf*x^4 + 9936*eps^2*Nf*x^5 + 79488*eps^3*Nf*x^5))/
        ((-1 + x)^2*x^2) - (((28*I)/3)*eps^4*(1 - 32*Nf + x + 80*Nf*x - 
          11*x^2 - 60*Nf*x^2 + 7*x^3 + 20*Nf*x^3)*Zeta[3])/
        ((-1 + x)^2*x^2)) + G[0, 1, 1, x]*
      (((I/216)*eps*(1080*eps + 16200*eps^2 + 50328*eps^3 - 10368*Nf - 
          3168*eps*Nf + 9264*eps^2*Nf + 26192*eps^3*Nf + 1512*x + 
          16416*eps*x + 97524*eps^2*x + 588060*eps^3*x + 25920*Nf*x - 
          27216*eps*Nf*x - 170928*eps^2*Nf*x - 580656*eps^3*Nf*x - 4104*x^2 - 
          10692*eps*x^2 - 88938*eps^2*x^2 - 538299*eps^3*x^2 - 20736*Nf*x^2 + 
          38160*eps*Nf*x^2 + 118608*eps^2*Nf*x^2 + 199132*eps^3*Nf*x^2 + 
          2808*x^3 - 3888*eps*x^3 + 3348*eps^2*x^3 + 40230*eps^3*x^3 + 
          5184*Nf*x^3 - 14256*eps*Nf*x^3 + 70704*eps^2*Nf*x^3 + 
          627240*eps^3*Nf*x^3 - 1728*eps^2*x^4 - 12960*eps^3*x^4 + 
          5184*eps*Nf*x^4 - 41040*eps^2*Nf*x^4 - 362880*eps^3*Nf*x^4 + 
          9504*eps^2*Nf*x^5 + 76032*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
       (((14*I)/3)*eps^4*(-48*Nf + 7*x + 120*Nf*x - 19*x^2 - 96*Nf*x^2 + 
          13*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[0, 1, x]*(((I/1296)*(-5184 - 27216*eps - 130248*eps^2 - 522612*eps^3 - 
          2210490*eps^4 + 20736*Nf + 15552*eps*Nf + 24624*eps^2*Nf + 
          47088*eps^3*Nf + 106344*eps^4*Nf + 6480*x + 51840*eps*x + 
          265032*eps^2*x + 902664*eps^3*x + 3383208*eps^4*x - 51840*Nf*x + 
          45792*eps*Nf*x + 142848*eps^2*Nf*x + 539760*eps^3*Nf*x + 
          2273600*eps^4*Nf*x - 1296*x^2 - 60264*eps*x^2 - 350892*eps^2*x^2 - 
          1122498*eps^3*x^2 - 3591135*eps^4*x^2 + 41472*Nf*x^2 - 
          203040*eps*Nf*x^2 - 550512*eps^2*Nf*x^2 - 1921128*eps^3*Nf*x^2 - 
          7860652*eps^4*Nf*x^2 - 1296*x^3 + 28512*eps*x^3 + 
          163944*eps^2*x^3 + 522612*eps^3*x^3 + 1691118*eps^4*x^3 - 
          10368*Nf*x^3 + 142560*eps*Nf*x^3 + 476064*eps^2*Nf*x^3 + 
          2063088*eps^3*Nf*x^3 + 9435864*eps^4*Nf*x^3 - 155520*eps^2*Nf*x^4 - 
          1228608*eps^3*Nf*x^4 - 6702912*eps^4*Nf*x^4 + 62208*eps^2*Nf*x^5 + 
          497664*eps^3*Nf*x^5 + 2737152*eps^4*Nf*x^5))/((-1 + x)^2*x^2) - 
       (((7*I)/9)*eps^3*(-24 - 126*eps + 96*Nf + 72*eps*Nf + 30*x + 
          240*eps*x - 240*Nf*x + 212*eps*Nf*x - 6*x^2 - 279*eps*x^2 + 
          192*Nf*x^2 - 940*eps*Nf*x^2 - 6*x^3 + 132*eps*x^3 - 48*Nf*x^3 + 
          660*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) - 
     (((31*I)/15)*eps^3*(6 + 15*eps + 4*eps*Nf - 6*x - 3*eps*x - 4*eps*Nf*x + 
        6*x^2 + 6*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/((-1 + x)*x^2)) + 
   G[0, x]*(((-1/46656*I)*(-46656 - 139968*eps - 559872*eps^2 - 
        2309472*eps^3 - 11617344*eps^4 - 58646592*eps^5 - 282595392*eps^6 - 
        31104*eps*Nf + 10368*eps^2*Nf + 457920*eps^3*Nf + 3260160*eps^4*Nf + 
        17880960*eps^5*Nf + 87472256*eps^6*Nf + 46656*x + 69984*eps*x + 
        501552*eps^2*x + 3131784*eps^3*x + 20467404*eps^4*x + 
        113795442*eps^5*x + 567082539*eps^6*x + 31104*eps*Nf*x + 
        440640*eps^2*Nf*x + 2027808*eps^3*Nf*x + 6207984*eps^4*Nf*x + 
        12060456*eps^5*Nf*x - 7277444*eps^6*Nf*x - 46656*x^2 - 
        46656*eps*x^2 - 303264*eps^2*x^2 - 898128*eps^3*x^2 - 
        3050136*eps^4*x^2 - 10080612*eps^5*x^2 - 32430294*eps^6*x^2 - 
        31104*eps*Nf*x^2 - 487296*eps^2*Nf*x^2 - 2393280*eps^3*Nf*x^2 - 
        9690336*eps^4*Nf*x^2 - 36860496*eps^5*Nf*x^2 - 
        136083448*eps^6*Nf*x^2 - 62208*eps^3*Nf*x^3 + 20736*eps^4*Nf*x^3 + 
        2315520*eps^5*Nf*x^3 + 18277632*eps^6*Nf*x^3))/(eps^2*(-1 + x)^2*x) - 
     ((I/864)*eps^2*(-720 - 2880*eps - 14436*eps^2 + 4032*Nf + 1920*eps*Nf - 
        388*eps^2*Nf + 900*x + 3636*eps*x + 13806*eps^2*x - 10080*Nf*x + 
        9096*eps*Nf*x + 45904*eps^2*Nf*x + 108*x^2 - 3366*eps*x^2 - 
        16533*eps^2*x^2 + 8064*Nf*x^2 - 26184*eps*Nf*x^2 - 
        79040*eps^2*Nf*x^2 - 324*x^3 + 2484*eps*x^3 + 14364*eps^2*x^3 - 
        2016*Nf*x^3 + 17352*eps*Nf*x^3 + 39672*eps^2*Nf*x^3 + 216*eps^2*x^4 - 
        2208*eps*Nf*x^4 - 10856*eps^2*Nf*x^4 + 3600*eps^2*Nf*x^5)*G[1, x]^4)/
      ((-1 + x)^2*x^2) + ((I/36)*eps^2*(-144 - 666*eps - 4014*eps^2 + 
        864*Nf + 528*eps*Nf + 490*eps^2*Nf + 252*x + 126*eps*x + 
        3906*eps^2*x - 2160*Nf*x - 768*eps*Nf*x - 1868*eps^2*Nf*x - 36*x^2 + 
        270*eps*x^2 - 4572*eps^2*x^2 + 1728*Nf*x^2 - 216*eps*Nf*x^2 + 
        2016*eps^2*Nf*x^2 - 360*eps*x^3 - 225*eps^2*x^3 - 432*Nf*x^3 + 
        288*eps*Nf*x^3 - 96*eps^2*Nf*x^3 + 36*eps^2*x^4 + 576*eps*Nf*x^4 + 
        1032*eps^2*Nf*x^4 + 432*eps^2*Nf*x^5)*G[0, 1, x]^2)/
      ((-1 + x)^2*x^2) + ((I/2)*eps^2*(274*eps + 2014*eps^2 - 144*eps*Nf - 
        708*eps^2*Nf - 20*x - 74*eps*x - 2139*eps^2*x + 720*eps*Nf*x + 
        3096*eps^2*Nf*x + 20*x^2 - 308*eps*x^2 - 54*eps^2*x^2 - 
        1296*eps*Nf*x^2 - 5040*eps^2*Nf*x^2 - 20*x^3 + 172*eps*x^3 + 
        698*eps^2*x^3 + 1056*eps*Nf*x^3 + 3872*eps^2*Nf*x^3 + 8*eps^2*x^4 - 
        384*eps*Nf*x^4 - 1744*eps^2*Nf*x^4 + 288*eps^2*Nf*x^5)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/18)*eps^2*(360 + 3276*eps + 24120*eps^2 - 4320*Nf - 3408*eps*Nf - 
        6226*eps^2*Nf - 648*x - 1944*eps*x - 31617*eps^2*x + 10800*Nf*x + 
        7680*eps*Nf*x + 27260*eps^2*Nf*x - 432*x^2 - 3762*eps*x^2 + 
        4698*eps^2*x^2 - 8640*Nf*x^2 - 5832*eps*Nf*x^2 - 44352*eps^2*Nf*x^2 + 
        252*x^3 + 2628*eps*x^3 + 7911*eps^2*x^3 + 2160*Nf*x^3 + 
        2784*eps*Nf*x^3 + 32864*eps^2*Nf*x^3 - 108*eps^2*x^4 - 
        2112*eps*Nf*x^4 - 17512*eps^2*Nf*x^4 + 3600*eps^2*Nf*x^5)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/18)*eps^2*(360 + 4950*eps + 35280*eps^2 - 5184*Nf - 4464*eps*Nf - 
        9312*eps^2*Nf - 360*x - 5454*eps*x - 53523*eps^2*x + 12960*Nf*x + 
        9648*eps*Nf*x + 36384*eps^2*Nf*x - 936*x^2 - 1674*eps*x^2 + 
        11286*eps^2*x^2 - 10368*Nf*x^2 - 7128*eps*Nf*x^2 - 
        60174*eps^2*Nf*x^2 + 648*x^3 + 1296*eps*x^3 + 4158*eps^2*x^3 + 
        2592*Nf*x^3 + 3264*eps*Nf*x^3 + 51184*eps^2*Nf*x^3 - 288*eps^2*x^4 - 
        1488*eps*Nf*x^4 - 25604*eps^2*Nf*x^4 + 6696*eps^2*Nf*x^5)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/81)*eps*(378 - 2268*eps - 6723*eps^2 - 26406*eps^3 + 4464*eps*Nf + 
        15576*eps^2*Nf + 49525*eps^3*Nf - 378*x - 2025*eps*x - 
        29619*eps^2*x - 151227*eps^3*x - 9324*eps*Nf*x - 45501*eps^2*Nf*x - 
        187213*eps^3*Nf*x + 378*x^2 + 1350*eps*x^2 + 12501*eps^2*x^2 + 
        40041*eps^3*x^2 + 4248*eps*Nf*x^2 + 37392*eps^2*Nf*x^2 + 
        201904*eps^3*Nf*x^2 + 2376*eps*Nf*x^3 - 8406*eps^2*Nf*x^3 - 
        95172*eps^3*Nf*x^3 + 7452*eps^2*Nf*x^4 + 59616*eps^3*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x) + (((98*I)/9)*eps^4*(1 - x + x^2)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[0, 0, 1, x]*
      (((I/54)*eps*(2322*eps + 16173*eps^2 + 76140*eps^3 - 1080*eps*Nf - 
          5310*eps^2*Nf - 22440*eps^3*Nf + 324*x - 378*eps*x - 
          14310*eps^2*x - 80703*eps^3*x + 5400*eps*Nf*x + 23220*eps^2*Nf*x + 
          94680*eps^3*Nf*x - 324*x^2 - 324*eps*x^2 + 5373*eps^2*x^2 + 
          38097*eps^3*x^2 - 9720*eps*Nf*x^2 - 37800*eps^2*Nf*x^2 - 
          161640*eps^3*Nf*x^2 + 324*x^3 + 756*eps*x^3 + 5130*eps^2*x^3 + 
          19764*eps^3*x^3 + 7920*eps*Nf*x^3 + 29040*eps^2*Nf*x^3 + 
          140320*eps^3*Nf*x^3 - 2880*eps*Nf*x^4 - 13080*eps^2*Nf*x^4 - 
          75680*eps^3*Nf*x^4 + 2160*eps^2*Nf*x^5 + 17280*eps^3*Nf*x^5))/
        ((-1 + x)^2*x^2) - ((28*I)*eps^4*(1 - x + x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 1, 1, x]*
      (((I/54)*eps*(540 + 4212*eps + 27108*eps^2 + 112860*eps^3 - 4320*Nf - 
          3240*eps*Nf - 5400*eps^2*Nf - 17280*eps^3*Nf - 324*x - 4590*eps*x - 
          39663*eps^2*x - 160407*eps^3*x + 10800*Nf*x + 7128*eps*Nf*x + 
          25200*eps^2*Nf*x + 104910*eps^3*Nf*x - 756*x^2 + 810*eps*x^2 + 
          15822*eps^2*x^2 + 63747*eps^3*x^2 - 8640*Nf*x^2 - 4968*eps*Nf*x^2 - 
          43254*eps^2*Nf*x^2 - 223470*eps^3*Nf*x^2 + 756*x^3 + 1080*eps*x^3 + 
          4698*eps^2*x^3 + 17874*eps^3*x^3 + 2160*Nf*x^3 + 1440*eps*Nf*x^3 + 
          33648*eps^2*Nf*x^3 + 215392*eps^3*Nf*x^3 - 720*eps*Nf*x^4 - 
          16932*eps^2*Nf*x^4 - 124760*eps^3*Nf*x^4 + 4968*eps^2*Nf*x^5 + 
          39744*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
       (((28*I)/3)*eps^4*(5 - 40*Nf - 3*x + 100*Nf*x - 7*x^2 - 80*Nf*x^2 + 
          7*x^3 + 20*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[1, x]^3*(((-1/1296*I)*eps*(-864 - 4320*eps - 28296*eps^2 - 
          101736*eps^3 + 10368*Nf + 5760*eps*Nf + 3048*eps^2*Nf - 
          416*eps^3*Nf + 216*x + 1944*eps*x + 11556*eps^2*x - 85428*eps^3*x - 
          25920*Nf*x + 21168*eps*Nf*x + 109152*eps^2*Nf*x + 
          407136*eps^3*Nf*x + 2376*x^2 - 2916*eps*x^2 - 18414*eps^2*x^2 + 
          73467*eps^3*x^2 + 20736*Nf*x^2 - 63792*eps*Nf*x^2 - 
          187392*eps^2*Nf*x^2 - 588860*eps^3*Nf*x^2 - 1944*x^3 + 
          4536*eps*x^3 + 27000*eps^2*x^3 + 77058*eps^3*x^3 - 5184*Nf*x^3 + 
          40752*eps*Nf*x^3 + 84048*eps^2*Nf*x^3 + 220984*eps^3*Nf*x^3 - 
          432*eps^2*x^4 - 3240*eps^3*x^4 - 4032*eps*Nf*x^4 - 
          19824*eps^2*Nf*x^4 - 116032*eps^3*Nf*x^4 + 7776*eps^2*Nf*x^5 + 
          62208*eps^3*Nf*x^5))/((-1 + x)^2*x^2) - 
       (((7*I)/9)*eps^4*(4 - 48*Nf - x + 120*Nf*x - 11*x^2 - 96*Nf*x^2 + 
          9*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[0, 1, x]*(((I/162)*eps*(2106 + 13932*eps + 64638*eps^2 + 
          266652*eps^3 - 864*Nf - 4248*eps*Nf - 17952*eps^2*Nf - 
          71368*eps^3*Nf - 1782*x - 16443*eps*x - 84159*eps^2*x - 
          349758*eps^3*x + 6912*Nf*x + 27936*eps*Nf*x + 105294*eps^2*Nf*x + 
          393602*eps^3*Nf*x + 810*x^2 + 6318*eps*x^2 + 40095*eps^2*x^2 + 
          192375*eps^3*x^2 - 13608*Nf*x^2 - 49086*eps*Nf*x^2 - 
          190782*eps^2*Nf*x^2 - 754344*eps^3*Nf*x^2 + 3726*eps*x^3 + 
          13770*eps^2*x^3 + 30294*eps^3*x^3 + 9936*Nf*x^3 + 
          32544*eps*Nf*x^3 + 148704*eps^2*Nf*x^3 + 684928*eps^3*Nf*x^3 - 
          3024*Nf*x^4 - 13572*eps*Nf*x^4 - 81624*eps^2*Nf*x^4 - 
          422912*eps^3*Nf*x^4 + 3240*eps*Nf*x^5 + 25920*eps^2*Nf*x^5 + 
          142560*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
       (((14*I)/9)*eps^4*(-39 + 16*Nf + 33*x - 128*Nf*x - 15*x^2 + 
          252*Nf*x^2 - 184*Nf*x^3 + 56*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[1, x]^2*(((-1/2592*I)*(-5184 - 23328*eps - 114048*eps^2 - 
          421200*eps^3 - 1562976*eps^4 + 20736*Nf + 10368*eps*Nf + 
          432*eps^2*Nf - 24768*eps^3*Nf - 80880*eps^4*Nf + 6480*x + 
          24624*eps*x + 86184*eps^2*x - 43416*eps^3*x - 1338768*eps^4*x - 
          51840*Nf*x + 61344*eps*Nf*x + 307008*eps^2*Nf*x + 
          1172352*eps^3*Nf*x + 4175792*eps^4*Nf*x - 1296*x^2 - 
          22680*eps*x^2 - 96228*eps^2*x^2 + 62370*eps^3*x^2 + 
          1638387*eps^4*x^2 + 41472*Nf*x^2 - 165024*eps*Nf*x^2 - 
          517824*eps^2*Nf*x^2 - 1737768*eps^3*Nf*x^2 - 6084932*eps^4*Nf*x^2 - 
          1296*x^3 + 16848*eps*x^3 + 90720*eps^2*x^3 + 267948*eps^3*x^3 + 
          880146*eps^4*x^3 - 10368*Nf*x^3 + 102816*eps*Nf*x^3 + 
          247392*eps^2*Nf*x^3 + 802128*eps^3*Nf*x^3 + 2972744*eps^4*Nf*x^3 + 
          2592*eps^2*x^4 + 19440*eps^3*x^4 + 98496*eps^4*x^4 - 
          10368*eps*Nf*x^4 - 71712*eps^2*Nf*x^4 - 457344*eps^3*Nf*x^4 - 
          2276544*eps^4*Nf*x^4 + 25920*eps^2*Nf*x^5 + 207360*eps^3*Nf*x^5 + 
          1140480*eps^4*Nf*x^5))/((-1 + x)^2*x^2) + 
       ((I/12)*eps^2*(-24 + 246*eps + 1806*eps^2 + 96*Nf - 96*eps*Nf - 
          706*eps^2*Nf + 36*x - 186*eps*x - 2118*eps^2*x - 240*Nf*x + 
          816*eps*Nf*x + 3580*eps^2*Nf*x - 12*x^2 + 6*eps*x^2 + 
          240*eps^2*x^2 + 192*Nf*x^2 - 1704*eps*Nf*x^2 - 6120*eps^2*Nf*x^2 - 
          24*eps*x^3 + 363*eps^2*x^3 - 48*Nf*x^3 + 1344*eps*Nf*x^3 + 
          4608*eps^2*Nf*x^3 - 12*eps^2*x^4 - 384*eps*Nf*x^4 - 
          1912*eps^2*Nf*x^4 + 432*eps^2*Nf*x^5)*G[0, 1, x])/
        ((-1 + x)^2*x^2) - (((7*I)/18)*eps^3*(24 + 108*eps - 96*Nf - 
          48*eps*Nf - 30*x - 114*eps*x + 240*Nf*x - 284*eps*Nf*x + 6*x^2 + 
          105*eps*x^2 - 192*Nf*x^2 + 764*eps*Nf*x^2 + 6*x^3 - 78*eps*x^3 + 
          48*Nf*x^3 - 476*eps*Nf*x^3 + 48*eps*Nf*x^4)*Zeta[3])/
        ((-1 + x)^2*x^2)) - (((31*I)/15)*eps^3*(6 + 18*eps + 4*eps*Nf - 6*x - 
        9*eps*x - 4*eps*Nf*x + 6*x^2 + 6*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)^2*x) + G[1, x]*(((-1/7776*I)*(-23328*eps - 159408*eps^2 - 
          746496*eps^3 - 3090960*eps^4 - 12216096*eps^5 + 10368*eps*Nf + 
          50976*eps^2*Nf + 215424*eps^3*Nf + 856416*eps^4*Nf + 
          3334016*eps^5*Nf - 7776*x - 31104*eps*x - 124416*eps^2*x - 
          773712*eps^3*x - 4692816*eps^4*x - 25023168*eps^5*x + 
          67392*eps*Nf*x + 345600*eps^2*Nf*x + 1350144*eps^3*Nf*x + 
          4852896*eps^4*Nf*x + 16869184*eps^5*Nf*x + 7776*x^2 + 
          19440*eps*x^2 + 149688*eps^2*x^2 + 1268460*eps^3*x^2 + 
          8084610*eps^4*x^2 + 43483635*eps^5*x^2 - 150336*eps*Nf*x^2 - 
          525312*eps^2*Nf*x^2 - 1707120*eps^3*Nf*x^2 - 5647512*eps^4*Nf*x^2 - 
          19598564*eps^5*Nf*x^2 - 7776*x^3 + 7776*eps*x^3 + 11664*eps^2*x^3 - 
          64152*eps^3*x^3 - 516132*eps^4*x^3 - 2994246*eps^5*x^3 + 
          46656*eps*Nf*x^3 + 98496*eps^2*Nf*x^3 + 135648*eps^3*Nf*x^3 - 
          211536*eps^4*Nf*x^3 - 2688312*eps^5*Nf*x^3 + 20736*eps*Nf*x^4 - 
          22464*eps^2*Nf*x^4 - 315648*eps^3*Nf*x^4 - 1547904*eps^4*Nf*x^4 - 
          6164096*eps^5*Nf*x^4 + 31104*eps^2*Nf*x^5 + 248832*eps^3*Nf*x^5 + 
          1368576*eps^4*Nf*x^5 + 6469632*eps^5*Nf*x^5))/
        (eps*(-1 + x)^2*x^2) - ((I/9)*eps^2*(-90 + 180*eps + 2475*eps^2 - 
          300*eps*Nf - 1475*eps^2*Nf + 126*x + 54*eps*x - 3078*eps^2*x + 
          1500*eps*Nf*x + 6610*eps^2*Nf*x - 126*x^2 - 900*eps*x^2 - 
          3087*eps^2*x^2 - 2700*eps*Nf*x^2 - 11340*eps^2*Nf*x^2 + 36*x^3 + 
          360*eps*x^3 + 1953*eps^2*x^3 + 2040*eps*Nf*x^3 + 
          9400*eps^2*Nf*x^3 + 36*eps^2*x^4 - 480*eps*Nf*x^4 - 
          3980*eps^2*Nf*x^4 + 1080*eps^2*Nf*x^5)*G[0, 0, 1, x])/
        ((-1 + x)^2*x^2) - ((I/18)*eps^2*(-36 + 1944*eps + 14310*eps^2 - 
          576*Nf - 1272*eps*Nf - 4850*eps^2*Nf + 72*x - 1926*eps*x - 
          20196*eps^2*x + 1440*Nf*x + 4344*eps*Nf*x + 18844*eps^2*Nf*x - 
          216*x^2 - 666*eps*x^2 + 2016*eps^2*x^2 - 1152*Nf*x^2 - 
          6408*eps*Nf*x^2 - 31068*eps^2*Nf*x^2 + 108*x^3 + 144*eps*x^3 + 
          1323*eps^2*x^3 + 288*Nf*x^3 + 4896*eps*Nf*x^3 + 
          26976*eps^2*Nf*x^3 - 108*eps^2*x^4 - 1440*eps*Nf*x^4 - 
          12192*eps^2*Nf*x^4 + 2880*eps^2*Nf*x^5)*G[0, 1, 1, x])/
        ((-1 + x)^2*x^2) + ((I/27)*eps^2*(1053*eps + 7083*eps^2 - 1296*Nf - 
          984*eps*Nf - 1679*eps^2*Nf + 36*x - 2826*eps*x - 22401*eps^2*x + 
          3240*Nf*x + 4800*eps*Nf*x + 21914*eps^2*Nf*x - 360*x^2 + 
          3474*eps*x^2 + 26307*eps^2*x^2 - 2592*Nf*x^2 - 6540*eps*Nf*x^2 - 
          30958*eps^2*Nf*x^2 + 198*x^3 - 1548*eps*x^3 - 7506*eps^2*x^3 + 
          648*Nf*x^3 + 2952*eps*Nf*x^3 + 14472*eps^2*Nf*x^3 - 
          816*eps*Nf*x^4 - 7648*eps^2*Nf*x^4 + 1152*eps^2*Nf*x^5)*Zeta[3])/
        ((-1 + x)^2*x^2) + G[0, 1, x]*
        (((-1/54*I)*eps*(1134*eps + 8694*eps^2 + 39420*eps^3 - 864*Nf - 
            1008*eps*Nf - 2850*eps^2*Nf - 10936*eps^3*Nf + 108*x - 
            1134*eps*x - 12744*eps^2*x - 59238*eps^3*x + 2160*Nf*x + 
            2016*eps*Nf*x + 8652*eps^2*Nf*x + 40652*eps^3*Nf*x - 324*x^2 - 
            594*eps*x^2 + 864*eps^2*x^2 + 6534*eps^3*x^2 - 1728*Nf*x^2 - 
            1512*eps*Nf*x^2 - 13716*eps^2*Nf*x^2 - 77868*eps^3*Nf*x^2 + 
            216*x^3 + 216*eps*x^3 + 783*eps^2*x^3 + 2646*eps^3*x^3 + 
            432*Nf*x^3 + 1008*eps*Nf*x^3 + 14064*eps^2*Nf*x^3 + 
            87136*eps^3*Nf*x^3 - 108*eps^2*x^4 - 810*eps^3*x^4 - 
            288*eps*Nf*x^4 - 6816*eps^2*Nf*x^4 - 49328*eps^3*Nf*x^4 + 
            1728*eps^2*Nf*x^5 + 13824*eps^3*Nf*x^5))/((-1 + x)^2*x^2) + 
         (((28*I)/3)*eps^4*(8*Nf - x - 12*Nf*x + 2*x^2 + 4*Nf*x^2)*Zeta[3])/
          ((-1 + x)*x^2)) - (((62*I)/5)*eps^4*(1 - x + x^2)*Zeta[5])/
        ((-1 + x)^2*x))))


==> anc/Bare_FFs/eMueMu/0L_eMueMu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
x^(-1)


==> anc/Bare_FFs/eMueMu/0L_eMueMu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> anc/Bare_FFs/eMueMu/1L_eMueMu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/729*(1458 + 2187*eps + 5832*eps^2 + 11664*eps^3 + 23328*eps^4 + 
    46656*eps^5 + 93312*eps^6 + 486*eps*Nf + 810*eps^2*Nf + 1512*eps^3*Nf + 
    2952*eps^4*Nf + 5856*eps^5*Nf + 11680*eps^6*Nf)/(eps^2*x) + 
 (eps^4*Pi^6*(437 - 1670*x + 963*x^2))/(60480*(-1 + x)*x) - 
 (eps^4*(-2 - 8*x + 5*x^2)*G[0, x]^6)/(720*(-1 + x)*x) - 
 (eps^2*(-4 - 14*eps - 28*eps^2 + 6*x + 9*eps*x + 18*eps^2*x)*G[1, x]^4)/
  (48*x) + (eps^3*(-2 - 9*eps + 4*x + 6*eps*x)*G[1, x]^5)/(120*x) - 
 (eps^4*(-2 + 5*x)*G[1, x]^6)/(720*x) + 
 Pi^5*(((-1/1440*I)*eps^3*(30 - 49*eps - 62*x + eps*x))/((-1 + x)*x) - 
   (((47*I)/1440)*eps^4*G[0, x])/(-1 + x) + ((I/45)*eps^4*G[1, x])/
    (-1 + x)) + G[0, x]^5*
  ((eps^3*(-6 - 9*eps - 2*eps*Nf - 18*x - 27*eps*x + 2*eps*Nf*x + 12*x^2 + 
      18*eps*x^2))/(360*(-1 + x)*x) - (eps^4*(1 + 3*x)*G[1, x])/
    (120*(-1 + x))) + 
 Pi^4*((eps^2*(1314 + 1971*eps + 3096*eps^2 - 282*eps*Nf - 470*eps^2*Nf - 
      450*x - 675*eps*x - 504*eps^2*x + 282*eps*Nf*x + 470*eps^2*Nf*x + 
      108*x^2 + 162*eps*x^2 + 324*eps^2*x^2))/(12960*(-1 + x)*x) + 
   (eps^4*(-94 - 24*x + 59*x^2)*G[0, x]^2)/(2880*(-1 + x)*x) - 
   (eps^3*(94 - 145*eps - 214*x - 35*eps*x + 12*x^2 + 18*eps*x^2)*G[1, x])/
    (1440*(-1 + x)*x) + (eps^4*(94 - 45*x + 59*x^2)*G[1, x]^2)/
    (2880*(-1 + x)*x) + 
   G[0, x]*(-1/4320*(eps^3*(-282 - 423*eps - 94*eps*Nf + 210*x + 315*eps*x + 
         94*eps*Nf*x + 36*x^2 + 54*eps*x^2))/((-1 + x)*x) - 
     (eps^4*(-47 + 35*x)*G[1, x])/(1440*(-1 + x))) - 
   (eps^4*G[0, 1, x])/(12*(-1 + x))) + 
 G[0, x]^4*(-1/432*(eps^2*(-36 - 54*eps - 144*eps^2 - 12*eps*Nf - 
       20*eps^2*Nf - 72*x - 108*eps*x - 180*eps^2*x + 12*eps*Nf*x + 
       20*eps^2*Nf*x + 54*x^2 + 81*eps*x^2 + 162*eps^2*x^2))/((-1 + x)*x) + 
   (eps^3*(20*eps + 2*x - 17*eps*x + 4*x^2 + 6*eps*x^2)*G[1, x])/
    (48*(-1 + x)*x) - (eps^4*(-5 + 2*x)*G[1, x]^2)/(48*(-1 + x)) + 
   (eps^4*x*G[0, 1, x])/(24*(-1 + x))) - 
 (eps^2*(8*eps + 16*eps^2 - 8*eps*x - 16*eps^2*x + 2*x^2 + 3*eps*x^2 + 
    6*eps^2*x^2)*G[0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
 (eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*G[0, 0, 1, 1, x])/
  (2*(-1 + x)*x) + (eps^2*(-4*eps - 8*eps^2 + 2*x + 3*eps*x + 6*eps^2*x)*
   G[0, 1, 1, 1, x])/(2*x) + (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*
   G[0, 0, 0, 0, 1, x])/(2*(-1 + x)*x) - 
 (eps^3*(-4*eps - 2*x + eps*x)*G[0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
 (eps^3*(-4*eps - 2*x + eps*x)*G[0, 0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
 (eps^3*(-4*eps + 2*x + 3*eps*x)*G[0, 1, 1, 1, 1, x])/(2*x) - 
 (eps^4*x*G[0, 0, 0, 0, 0, 1, x])/(-1 + x) - (eps^4*G[0, 0, 0, 0, 1, 1, x])/
  (-1 + x) - (eps^4*G[0, 0, 0, 1, 1, 1, x])/(-1 + x) - 
 (eps^4*G[0, 0, 1, 1, 1, 1, x])/(-1 + x) + eps^4*G[0, 1, 1, 1, 1, 1, x] - 
 (eps*(756 + 1134*eps + 3024*eps^2 + 6048*eps^3 + 252*eps*Nf + 420*eps^2*Nf + 
    784*eps^3*Nf - 1080*x - 1620*eps*x - 3996*eps^2*x - 7992*eps^3*x - 
    252*eps*Nf*x - 420*eps^2*Nf*x - 784*eps^3*Nf*x + 162*x^2 + 243*eps*x^2 + 
    486*eps^2*x^2 + 972*eps^3*x^2)*Zeta[3])/(162*(-1 + x)*x) + 
 (7*eps^4*(7 - 13*x + 3*x^2)*Zeta[3]^2)/(9*(-1 + x)*x) + 
 G[0, 1, 1, x]*((eps*(-4*eps - 8*eps^2 - 16*eps^3 + 2*x + 3*eps*x + 
      6*eps^2*x + 12*eps^3*x))/(2*x) - (7*eps^4*Zeta[3])/3) + 
 G[0, 0, 1, x]*((eps*(8*eps + 16*eps^2 + 32*eps^3 - 8*eps*x - 16*eps^2*x - 
      32*eps^3*x + 2*x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
    (2*(-1 + x)*x) - (7*eps^4*x*Zeta[3])/(3*(-1 + x))) + 
 Pi^3*(((I/12)*eps*(-6 - 7*eps - 14*eps^2 - 28*eps^3 + 4*x + 4*eps*x + 
      8*eps^2*x + 16*eps^3*x))/((-1 + x)*x) - ((I/72)*eps^4*G[0, x]^3)/
    (-1 + x) + ((I/24)*eps^3*(-4*eps - 2*x + eps*x)*G[1, x]^2)/((-1 + x)*x) - 
   ((I/36)*eps^4*G[1, x]^3)/(-1 + x) + 
   G[0, x]^2*(((-1/48*I)*eps^3*(-4*eps - 2*x + eps*x))/((-1 + x)*x) + 
     ((I/24)*eps^4*G[1, x])/(-1 + x)) + 
   G[0, x]*(((I/24)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x))/
      ((-1 + x)*x) + ((I/24)*eps^3*(-4*eps - 2*x + eps*x)*G[1, x])/
      ((-1 + x)*x) - ((I/24)*eps^4*G[1, x]^2)/(-1 + x)) - 
   ((I/8)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 1, x])/((-1 + x)*x) + 
   G[1, x]*(((I/12)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x))/
      ((-1 + x)*x) + ((I/4)*eps^4*G[0, 1, x])/(-1 + x)) - 
   ((I/4)*eps^4*G[0, 0, 1, x])/(-1 + x) - ((I/4)*eps^4*G[0, 1, 1, x])/
    (-1 + x) - (((7*I)/18)*eps^4*(-3 + 2*x)*Zeta[3])/((-1 + x)*x)) + 
 G[1, x]^2*(-1/4*((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4)*(-2 + x))/x + 
   (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*G[0, 0, 1, x])/
    (4*(-1 + x)*x) + (eps^3*(-4*eps + 2*x + 3*eps*x)*G[0, 1, 1, x])/(4*x) - 
   (eps^4*x*G[0, 0, 0, 1, x])/(2*(-1 + x)) - (eps^4*G[0, 0, 1, 1, x])/
    (2*(-1 + x)) + (eps^4*G[0, 1, 1, 1, x])/2 + 
   (eps^3*(2 + 3*eps)*(-2 + x)*(-7 + 4*x)*Zeta[3])/(12*(-1 + x)*x)) + 
 G[1, x]^3*((eps*(-2 - 5*eps - 10*eps^2 - 20*eps^3 + 2*x + 3*eps*x + 
      6*eps^2*x + 12*eps^3*x))/(6*x) - (eps^4*(-2 + x)*G[0, 0, 1, x])/
    (6*(-1 + x)) - (eps^4*G[0, 1, 1, x])/6 - 
   (eps^4*(14 - 28*x + 11*x^2)*Zeta[3])/(18*(-1 + x)*x)) + 
 G[0, x]^3*((eps*(-54 - 81*eps - 216*eps^2 - 432*eps^3 - 18*eps*Nf - 
      30*eps^2*Nf - 56*eps^3*Nf - 54*x - 81*eps*x - 108*eps^2*x - 
      216*eps^3*x + 18*eps*Nf*x + 30*eps^2*Nf*x + 56*eps^3*Nf*x + 54*x^2 + 
      81*eps*x^2 + 162*eps^2*x^2 + 324*eps^3*x^2))/(162*(-1 + x)*x) + 
   (eps^3*(-4*eps - 6*x - 5*eps*x + 2*x^2 + 3*eps*x^2)*G[1, x]^2)/
    (24*(-1 + x)*x) - (eps^4*(1 + x)*G[1, x]^3)/(36*(-1 + x)) - 
   (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*G[0, 1, x])/(12*(-1 + x)*x) + 
   G[1, x]*(-1/12*(eps^2*(12*eps + 24*eps^2 + 2*x - 9*eps*x - 18*eps^2*x + 
         2*x^2 + 3*eps*x^2 + 6*eps^2*x^2))/((-1 + x)*x) + 
     (eps^4*(-2 + x)*G[0, 1, x])/(6*(-1 + x))) - 
   (eps^4*(-2 + x)*G[0, 1, 1, x])/(6*(-1 + x)) - 
   (eps^4*(-14 - 8*x + 11*x^2)*Zeta[3])/(18*(-1 + x)*x)) + 
 G[0, x]^2*(-1/324*(-324 - 486*eps - 1296*eps^2 - 2592*eps^3 - 5184*eps^4 - 
      108*eps*Nf - 180*eps^2*Nf - 336*eps^3*Nf - 656*eps^4*Nf + 324*eps^2*x + 
      648*eps^3*x + 1296*eps^4*x + 108*eps*Nf*x + 180*eps^2*Nf*x + 
      336*eps^3*Nf*x + 656*eps^4*Nf*x + 162*x^2 + 243*eps*x^2 + 
      486*eps^2*x^2 + 972*eps^3*x^2 + 1944*eps^4*x^2)/((-1 + x)*x) - 
   (eps^3*(-4*eps - 2*x + eps*x)*G[1, x]^3)/(24*(-1 + x)*x) + 
   (eps^4*G[1, x]^4)/(48*(-1 + x)) + 
   (eps^2*(8*eps + 16*eps^2 - 8*eps*x - 16*eps^2*x + 2*x^2 + 3*eps*x^2 + 
      6*eps^2*x^2)*G[0, 1, x])/(4*(-1 + x)*x) + 
   G[1, x]^2*(-1/8*(eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x))/
       ((-1 + x)*x) + (eps^4*x*G[0, 1, x])/(4*(-1 + x))) + 
   (eps^3*(2 + 3*eps)*(-2 + x)*G[0, 1, 1, x])/(4*(-1 + x)) + 
   (eps^4*x*G[0, 1, 1, 1, x])/(2*(-1 + x)) + 
   (eps^3*(-42 - 63*eps - 14*eps*Nf + 18*x + 27*eps*x + 14*eps*Nf*x + 
      12*x^2 + 18*eps*x^2)*Zeta[3])/(18*(-1 + x)*x) + 
   G[1, x]*(-1/4*(eps*(-4*eps - 8*eps^2 - 16*eps^3 - 2*x + eps*x + 
         2*eps^2*x + 4*eps^3*x))/((-1 + x)*x) - 
     (eps^3*(2 + 3*eps)*(-2 + x)*G[0, 1, x])/(4*(-1 + x)) - 
     (eps^4*x*G[0, 1, 1, x])/(2*(-1 + x)) + (eps^4*(-7 + 3*x)*Zeta[3])/
      (6*(-1 + x)))) + 
 Pi^2*(-1/972*(-1134 - 1701*eps - 3564*eps^2 - 7128*eps^3 - 14256*eps^4 - 
      54*eps*Nf - 90*eps^2*Nf - 168*eps^3*Nf - 328*eps^4*Nf + 486*x + 
      729*eps*x + 1458*eps^2*x + 2916*eps^3*x + 5832*eps^4*x)/x - 
   (eps^4*(2 - 8*x + 3*x^2)*G[0, x]^4)/(288*(-1 + x)*x) + 
   (eps^3*(2 - 7*eps + 4*x + 6*eps*x)*G[1, x]^3)/(72*x) - 
   (eps^4*(2 + 3*x)*G[1, x]^4)/(288*x) + 
   G[0, x]^3*((eps^3*(6 + 9*eps + 2*eps*Nf - 30*x - 45*eps*x - 2*eps*Nf*x + 
        12*x^2 + 18*eps*x^2))/(216*(-1 + x)*x) - (eps^4*(-1 + 5*x)*G[1, x])/
      (72*(-1 + x))) - (eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*
     G[0, 1, x])/(4*(-1 + x)*x) + 
   G[1, x]^2*(-1/48*(eps^2*(4 - 18*eps - 36*eps^2 + 10*x + 15*eps*x + 
         30*eps^2*x))/x + (eps^4*G[0, 1, x])/(4*(-1 + x))) + 
   G[0, x]^2*(-1/432*(eps^2*(36 + 54*eps + 144*eps^2 + 12*eps*Nf + 
         20*eps^2*Nf - 216*x - 324*eps*x - 684*eps^2*x - 12*eps*Nf*x - 
         20*eps^2*Nf*x + 90*x^2 + 135*eps*x^2 + 270*eps^2*x^2))/
       ((-1 + x)*x) + (eps^3*(44*eps - 2*x - 47*eps*x + 12*x^2 + 18*eps*x^2)*
       G[1, x])/(48*(-1 + x)*x) - (eps^4*(-11 + 6*x)*G[1, x]^2)/
      (48*(-1 + x)) - (eps^4*x*G[0, 1, x])/(24*(-1 + x))) - 
   (eps^3*(32*eps + 12*x - 14*eps*x + 2*x^2 + 3*eps*x^2)*G[0, 0, 1, x])/
    (24*(-1 + x)*x) - (eps^3*(28*eps + 10*x - 13*eps*x + 2*x^2 + 3*eps*x^2)*
     G[0, 1, 1, x])/(24*(-1 + x)*x) + (eps^4*(6 + x)*G[0, 0, 0, 1, x])/
    (12*(-1 + x)) + (7*eps^4*G[0, 0, 1, 1, x])/(12*(-1 + x)) - 
   (eps^4*(-7 + x)*G[0, 1, 1, 1, x])/(12*(-1 + x)) + 
   (eps^3*(588 + 882*eps + 28*eps*Nf - 876*x - 1314*eps*x - 28*eps*Nf*x + 
      270*x^2 + 405*eps*x^2)*Zeta[3])/(216*(-1 + x)*x) + 
   G[0, x]*((eps*(54 + 81*eps + 216*eps^2 + 432*eps^3 + 18*eps*Nf + 
        30*eps^2*Nf + 56*eps^3*Nf - 378*x - 567*eps*x - 1188*eps^2*x - 
        2376*eps^3*x - 18*eps*Nf*x - 30*eps^2*Nf*x - 56*eps^3*Nf*x + 
        162*x^2 + 243*eps*x^2 + 486*eps^2*x^2 + 972*eps^3*x^2))/
      (324*(-1 + x)*x) + (eps^3*(4*eps - 26*x - 43*eps*x + 14*x^2 + 
        21*eps*x^2)*G[1, x]^2)/(48*(-1 + x)*x) - (eps^4*(-1 + 7*x)*G[1, x]^3)/
      (72*(-1 + x)) + (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*
       G[0, 1, x])/(24*(-1 + x)*x) + 
     G[1, x]*(-1/24*(eps^2*(52*eps + 104*eps^2 - 2*x - 55*eps*x - 
           110*eps^2*x + 14*x^2 + 21*eps*x^2 + 42*eps^2*x^2))/((-1 + x)*x) - 
       (eps^4*(-2 + x)*G[0, 1, x])/(12*(-1 + x))) + 
     (eps^4*(-2 + x)*G[0, 1, 1, x])/(12*(-1 + x)) - 
     (eps^4*(14 - 104*x + 45*x^2)*Zeta[3])/(36*(-1 + x)*x)) + 
   G[1, x]*((eps*(2 - 11*eps - 22*eps^2 - 44*eps^3 + 6*x + 9*eps*x + 
        18*eps^2*x + 36*eps^3*x))/(12*x) - 
     (eps^3*(-4*eps - 2*x + eps*x)*G[0, 1, x])/(4*(-1 + x)*x) + 
     (eps^4*(-8 + x)*G[0, 0, 1, x])/(12*(-1 + x)) + 
     (eps^4*(-7 + x)*G[0, 1, 1, x])/(12*(-1 + x)) - 
     (eps^4*(-14 - 28*x + 45*x^2)*Zeta[3])/(36*(-1 + x)*x))) - 
 (eps^3*(372 + 558*eps + 124*eps*Nf - 432*x - 648*eps*x - 124*eps*Nf*x + 
    30*x^2 + 45*eps*x^2)*Zeta[5])/(30*(-1 + x)*x) + 
 Pi*(((-I)*(2 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5))/(eps*x) + 
   ((I/120)*eps^4*G[0, x]^5)/(-1 + x) + 
   G[0, x]^4*(((I/48)*eps^3*(-4*eps - 2*x + eps*x))/((-1 + x)*x) - 
     ((I/24)*eps^4*G[1, x])/(-1 + x)) + 
   G[0, x]^3*(((-1/12*I)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x))/
      ((-1 + x)*x) - ((I/12)*eps^3*(-4*eps - 2*x + eps*x)*G[1, x])/
      ((-1 + x)*x) + ((I/12)*eps^4*G[1, x]^2)/(-1 + x)) - 
   ((I/6)*eps^4*G[1, x]^3*G[0, 1, x])/(-1 + x) - 
   ((I/2)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*G[0, 0, 1, x])/
    ((-1 + x)*x) - ((I/2)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*
     G[0, 1, 1, x])/((-1 + x)*x) + 
   G[1, x]^2*(((I/4)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 1, x])/((-1 + x)*x) + 
     ((I/2)*eps^4*G[0, 0, 1, x])/(-1 + x) + ((I/2)*eps^4*G[0, 1, 1, x])/
      (-1 + x)) + ((I/2)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 0, 0, 1, x])/
    ((-1 + x)*x) + ((I/2)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x) + ((I/2)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 1, 1, 1, x])/
    ((-1 + x)*x) + G[1, x]*
    (((I/2)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*G[0, 1, x])/
      ((-1 + x)*x) - ((I/2)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 0, 1, x])/
      ((-1 + x)*x) - ((I/2)*eps^3*(-4*eps - 2*x + eps*x)*G[0, 1, 1, x])/
      ((-1 + x)*x) - (I*eps^4*G[0, 0, 0, 1, x])/(-1 + x) - 
     (I*eps^4*G[0, 0, 1, 1, x])/(-1 + x) - (I*eps^4*G[0, 1, 1, 1, x])/
      (-1 + x)) + (I*eps^4*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
   (I*eps^4*G[0, 0, 0, 1, 1, x])/(-1 + x) + (I*eps^4*G[0, 0, 1, 1, 1, x])/
    (-1 + x) + (I*eps^4*G[0, 1, 1, 1, 1, x])/(-1 + x) + 
   (((7*I)/3)*eps^2*(2 + eps + 2*eps^2)*Zeta[3])/x + 
   G[0, x]^2*(((I/4)*eps*(-4*eps - 8*eps^2 - 16*eps^3 - 2*x + eps*x + 
        2*eps^2*x + 4*eps^3*x))/((-1 + x)*x) + 
     ((I/4)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*G[1, x])/
      ((-1 + x)*x) + ((I/8)*eps^3*(-4*eps - 2*x + eps*x)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/12)*eps^4*G[1, x]^3)/(-1 + x) + 
     (((7*I)/6)*eps^4*Zeta[3])/(-1 + x)) + 
   G[0, 1, x]*(((I/2)*eps*(-4*eps - 8*eps^2 - 16*eps^3 - 2*x + eps*x + 
        2*eps^2*x + 4*eps^3*x))/((-1 + x)*x) + (((7*I)/3)*eps^4*Zeta[3])/
      (-1 + x)) + G[0, x]*
    (((-1/2*I)*(-4*eps - 8*eps^2 - 16*eps^3 - 32*eps^4 - 2*x + eps*x + 
        2*eps^2*x + 4*eps^3*x + 8*eps^4*x))/((-1 + x)*x) - 
     ((I/4)*eps^2*(-4*eps - 8*eps^2 - 2*x + eps*x + 2*eps^2*x)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/12)*eps^3*(-4*eps - 2*x + eps*x)*G[1, x]^3)/
      ((-1 + x)*x) + ((I/24)*eps^4*G[1, x]^4)/(-1 + x) + 
     (((7*I)/6)*eps^3*(-4*eps - 2*x + eps*x)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((-1/2*I)*eps*(-4*eps - 8*eps^2 - 16*eps^3 - 2*x + eps*x + 
          2*eps^2*x + 4*eps^3*x))/((-1 + x)*x) - (((7*I)/3)*eps^4*Zeta[3])/
        (-1 + x))) + (((62*I)/5)*eps^4*Zeta[5])/x) + 
 G[0, x]*((486 + 729*eps + 1944*eps^2 + 3888*eps^3 + 7776*eps^4 + 
     15552*eps^5 + 162*eps*Nf + 270*eps^2*Nf + 504*eps^3*Nf + 984*eps^4*Nf + 
     1952*eps^5*Nf)/(243*eps*x) - (eps^3*(-4*eps + 2*x + 3*eps*x)*G[1, x]^4)/
    (48*x) + (eps^4*G[1, x]^5)/120 + 
   G[1, x]^3*((eps^2*(-4*eps - 8*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/(12*x) + 
     (eps^4*(-2 + x)*G[0, 1, x])/(6*(-1 + x))) - 
   (eps^2*(2 + 3*eps + 6*eps^2)*(-2 + x)*G[0, 1, 1, x])/(2*(-1 + x)) - 
   (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)*x) - (eps^4*(-2 + x)*G[0, 1, 1, 1, 1, x])/(-1 + x) + 
   (eps^2*(252 + 378*eps + 1008*eps^2 + 84*eps*Nf + 140*eps^2*Nf - 360*x - 
      540*eps*x - 1332*eps^2*x - 84*eps*Nf*x - 140*eps^2*Nf*x + 54*x^2 + 
      81*eps*x^2 + 162*eps^2*x^2)*Zeta[3])/(54*(-1 + x)*x) + 
   G[0, 1, x]*(-1/2*(eps*(8*eps + 16*eps^2 + 32*eps^3 - 8*eps*x - 
         16*eps^2*x - 32*eps^3*x + 2*x^2 + 3*eps*x^2 + 6*eps^2*x^2 + 
         12*eps^3*x^2))/((-1 + x)*x) + (7*eps^4*x*Zeta[3])/(3*(-1 + x))) + 
   G[1, x]^2*(-1/4*(eps*(-4*eps - 8*eps^2 - 16*eps^3 + 2*x + 3*eps*x + 
         6*eps^2*x + 12*eps^3*x))/x - 
     (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*G[0, 1, x])/
      (4*(-1 + x)*x) - (eps^4*(-2 + x)*G[0, 1, 1, x])/(2*(-1 + x)) + 
     (eps^4*(-13 + 10*x)*Zeta[3])/(6*(-1 + x))) + 
   G[1, x]*((-4*eps - 8*eps^2 - 16*eps^3 - 32*eps^4 + 2*x + 3*eps*x + 
       6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/(2*x) + 
     (eps^2*(2 + 3*eps + 6*eps^2)*(-2 + x)*G[0, 1, x])/(2*(-1 + x)) + 
     (eps^3*(8*eps - 8*eps*x + 2*x^2 + 3*eps*x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)*x) + (eps^4*(-2 + x)*G[0, 1, 1, 1, x])/(-1 + x) - 
     (eps^3*(52*eps - 14*x - 73*eps*x + 20*x^2 + 30*eps*x^2)*Zeta[3])/
      (6*(-1 + x)*x)) + (eps^4*(62 - 72*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[1, x]*(-((2 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5)/(eps*x)) - 
   (eps^2*(2 + 3*eps + 6*eps^2)*(-2 + x)*G[0, 0, 1, x])/(2*(-1 + x)) - 
   (eps^2*(-4*eps - 8*eps^2 + 2*x + 3*eps*x + 6*eps^2*x)*G[0, 1, 1, x])/
    (2*x) + (eps^3*(2 + 3*eps)*(-2 + x)*G[0, 0, 0, 1, x])/(2*(-1 + x)) + 
   (eps^3*(-4*eps - 2*x + eps*x)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
   (eps^3*(-4*eps + 2*x + 3*eps*x)*G[0, 1, 1, 1, x])/(2*x) - 
   (eps^4*(-2 + x)*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
   (eps^4*G[0, 0, 0, 1, 1, x])/(-1 + x) + (eps^4*G[0, 0, 1, 1, 1, x])/
    (-1 + x) - eps^4*G[0, 1, 1, 1, 1, x] + 
   (eps^2*(-28 + 10*eps + 20*eps^2 + 28*x - 10*eps*x - 20*eps^2*x + 6*x^2 + 
      9*eps*x^2 + 18*eps^2*x^2)*Zeta[3])/(6*(-1 + x)*x) + 
   (eps^4*(-62 + 62*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x))


==> anc/Bare_FFs/eMueMu/1L_eMueMu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(eps^4*Pi^6*(-2 + x)*(77 - 214*x + 107*x^2))/(3360*(-1 + x)^2*x) - 
 (eps^4*(-2 + x)^2*G[0, x]^6)/(72*(-1 + x)^2) - 
 (eps^2*(12 + 14*eps + 28*eps^2 - 18*x - 17*eps*x - 33*eps^2*x + 6*x^2 + 
    3*eps*x^2 + 9*eps^2*x^2)*G[1, x]^4)/(24*(-1 + x)*x) + 
 (eps^3*(-8 - 9*eps + 4*x + 2*eps*x)*G[1, x]^5)/(60*x) - 
 (eps^4*(-2 + x)*G[1, x]^6)/(72*x) + 
 Pi^5*(((I/720)*eps^3*(-64 - 49*eps + 32*x + 33*eps*x))/((-1 + x)^2*x) - 
   (((47*I)/720)*eps^4*(-2 + x)*G[0, x])/((-1 + x)^2*x) + 
   (((2*I)/45)*eps^4*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
 G[0, x]^5*((eps^3*(16 + 11*eps - 16*x - 11*eps*x + 4*x^2 + 2*eps*x^2))/
    (60*(-1 + x)^2) - (eps^4*(-2 + x)*(7 - 6*x + 3*x^2)*G[1, x])/
    (60*(-1 + x)^2*x)) + 
 Pi^4*((eps^2*(-40 - 60*eps - 120*eps^2 + 28*x + 56*eps*x + 122*eps^2*x - 
      8*x^2 - 6*eps*x^2 - 32*eps^2*x^2 + 2*x^3 + eps*x^3 + 3*eps^2*x^3))/
    (120*(-1 + x)^2*x) + (59*eps^4*(-2 + x)^2*G[0, x]^2)/(1440*(-1 + x)^2) - 
   (eps^3*(192 + 145*eps - 48*x - 14*eps*x - 48*x^2 - 83*eps*x^2 + 12*x^3 + 
      6*eps*x^3)*G[1, x])/(720*(-1 + x)^2*x) + 
   (eps^4*(-2 + x)*(167 - 118*x + 59*x^2)*G[1, x]^2)/(1440*(-1 + x)^2*x) + 
   G[0, x]*(-1/720*(eps^3*(48 - 11*eps - 48*x + 11*eps*x + 12*x^2 + 
         6*eps*x^2))/(-1 + x)^2 - (eps^4*(-2 + x)*(23 - 70*x + 35*x^2)*
       G[1, x])/(720*(-1 + x)^2*x)) - (eps^4*(-2 + x)*G[0, 1, x])/
    (6*(-1 + x)^2*x)) + 
 G[0, x]^4*(-1/24*(eps^2*(24 + 16*eps + 34*eps^2 - 24*x - 16*eps*x - 
       34*eps^2*x + 6*x^2 + 3*eps*x^2 + 9*eps^2*x^2))/(-1 + x)^2 + 
   (eps^3*(-20 - 20*eps + 26*x + 27*eps*x - 16*x^2 - 12*eps*x^2 + 4*x^3 + 
      2*eps*x^3)*G[1, x])/(24*(-1 + x)^2*x) - 
   (eps^4*(-2 + x)*(-1 - 4*x + 2*x^2)*G[1, x]^2)/(24*(-1 + x)^2*x) + 
   (eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 1, x])/(12*(-1 + x)^2*x)) - 
 (eps^2*(-2 + x)*(4 + 4*eps + 8*eps^2 - 4*x - 4*eps*x - 8*eps^2*x + 2*x^2 + 
    eps*x^2 + 3*eps^2*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + eps^2*x^2)*
   G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^2*(4 + 4*eps + 8*eps^2 - 6*x - 5*eps*x - 10*eps^2*x + 2*x^2 + eps*x^2 + 
    3*eps^2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*
   G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (eps^3*(-4 - 4*eps + 2*x + eps*x)*G[0, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (2*eps^4*(-2 + x)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (2*eps^4*(-2 + x)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (2*eps^4*(-2 + x)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (2*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x - 
 (eps*(8 + 6*eps + 12*eps^2 + 24*eps^3 - 8*x - 6*eps*x - 12*eps^2*x - 
    24*eps^3*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2)*Zeta[3])/
  (-1 + x)^2 + (14*eps^4*(-2 + x)^2*Zeta[3]^2)/(3*(-1 + x)^2) + 
 G[0, x]^3*((eps*(8 + 5*eps + 11*eps^2 + 22*eps^3 - 8*x - 5*eps*x - 
      11*eps^2*x - 22*eps^3*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/
    (3*(-1 + x)^2) + (eps^3*(4 + 4*eps + 6*x + 3*eps*x - 8*x^2 - 6*eps*x^2 + 
      2*x^3 + eps*x^3)*G[1, x]^2)/(12*(-1 + x)^2*x) - 
   (eps^4*(-2 + x)*(3 - 2*x + x^2)*G[1, x]^3)/(18*(-1 + x)^2*x) - 
   (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*G[0, 1, x])/
    (6*(-1 + x)^2*x) + 
   G[1, x]*(-1/6*(eps^2*(-12 - 12*eps - 24*eps^2 + 14*x + 15*eps*x + 
         30*eps^2*x - 8*x^2 - 6*eps*x^2 - 15*eps^2*x^2 + 2*x^3 + eps*x^3 + 
         3*eps^2*x^3))/((-1 + x)^2*x) + (eps^4*(-2 + x)^2*G[0, 1, x])/
      (3*(-1 + x)^2)) - (eps^4*(-2 + x)^2*G[0, 1, 1, x])/(3*(-1 + x)^2) - 
   (11*eps^4*(-2 + x)^2*Zeta[3])/(9*(-1 + x)^2)) + 
 G[0, 1, 1, x]*((eps*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 6*x - 5*eps*x - 
      10*eps^2*x - 20*eps^3*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/
    ((-1 + x)*x) - (14*eps^4*(-2 + x)*Zeta[3])/(3*x)) + 
 Pi^3*(((I/12)*eps*(8 + 14*eps + 28*eps^2 + 56*eps^3 - 4*x - 12*eps*x - 
      27*eps^2*x - 54*eps^3*x + 5*eps^2*x^2 + 10*eps^3*x^2))/((-1 + x)^2*x) - 
   ((I/36)*eps^4*(-2 + x)*G[0, x]^3)/((-1 + x)^2*x) - 
   ((I/12)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[1, x]^2)/((-1 + x)^2*x) - 
   ((I/18)*eps^4*(-2 + x)*G[1, x]^3)/((-1 + x)^2*x) + 
   G[0, x]^2*(((I/24)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x))/((-1 + x)^2*x) + 
     ((I/12)*eps^4*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/12)*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
        eps^2*x^2))/((-1 + x)^2*x) - 
     ((I/12)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[1, x])/((-1 + x)^2*x) - 
     ((I/12)*eps^4*(-2 + x)*G[1, x]^2)/((-1 + x)^2*x)) + 
   ((I/4)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*(((I/6)*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
        eps^2*x^2))/((-1 + x)^2*x) + ((I/2)*eps^4*(-2 + x)*G[0, 1, x])/
      ((-1 + x)^2*x)) - ((I/2)*eps^4*(-2 + x)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/2)*eps^4*(-2 + x)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   (((7*I)/9)*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, x]*((eps*(-2 + x)*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 4*x - 
      4*eps*x - 8*eps^2*x - 16*eps^3*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 
      6*eps^3*x^2))/((-1 + x)^2*x) - (14*eps^4*(-2 + x)*(2 - 2*x + x^2)*
     Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, x]^3*((eps*(8 + 10*eps + 20*eps^2 + 40*eps^3 - 12*x - 12*eps*x - 
      23*eps^2*x - 46*eps^3*x + 4*x^2 + 2*eps*x^2 + 6*eps^2*x^2 + 
      12*eps^3*x^2))/(6*(-1 + x)*x) - (eps^4*(-2 + x)^2*G[0, 0, 1, x])/
    (3*(-1 + x)^2) - (eps^4*(-2 + x)*G[0, 1, 1, x])/(3*x) - 
   (eps^4*(-2 + x)*(8 - 22*x + 11*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[1, x]^2*(-1/2*(4 + 6*eps + 12*eps^2 + 24*eps^3 + 48*eps^4 - 6*x - 
      7*eps*x - 13*eps^2*x - 26*eps^3*x - 52*eps^4*x + 2*x^2 + eps*x^2 + 
      3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x) + 
   (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*
     G[0, 0, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^3*(-4 - 4*eps + 2*x + eps*x)*G[0, 1, 1, x])/(2*x) - 
   (eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (eps^4*(-2 + x)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^4*(-2 + x)*G[0, 1, 1, 1, x])/x + 
   (eps^3*(-28 - 42*eps + 46*x + 73*eps*x - 32*x^2 - 38*eps*x^2 + 8*x^3 + 
      4*eps*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
 G[0, x]^2*(-1/2*(8 + 4*eps + 10*eps^2 + 20*eps^3 + 40*eps^4 - 8*x - 
      4*eps*x - 10*eps^2*x - 20*eps^3*x - 40*eps^4*x + 2*x^2 + eps*x^2 + 
      3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/(-1 + x)^2 + 
   (eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[1, x]^3)/(12*(-1 + x)^2*x) + 
   (eps^4*(-2 + x)*G[1, x]^4)/(24*(-1 + x)^2*x) + 
   (eps^2*(-2 + x)*(4 + 4*eps + 8*eps^2 - 4*x - 4*eps*x - 8*eps^2*x + 2*x^2 + 
      eps*x^2 + 3*eps^2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[1, x]^2*(-1/4*(eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
         eps^2*x^2))/((-1 + x)^2*x) + (eps^4*(-2 + x)*(2 - 2*x + x^2)*
       G[0, 1, x])/(2*(-1 + x)^2*x)) + 
   (eps^3*(8 + 6*eps - 8*x - 6*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, x])/
    (2*(-1 + x)^2) + (eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (eps^3*(16 + 5*eps - 16*x - 5*eps*x + 4*x^2 + 2*eps*x^2)*
     Zeta[3])/(3*(-1 + x)^2) + 
   G[1, x]*(-1/2*(eps*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 2*x - 3*eps*x - 
         6*eps^2*x - 12*eps^3*x + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) - 
     (eps^3*(8 + 6*eps - 8*x - 6*eps*x + 2*x^2 + eps*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2) - (eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) + (eps^4*(-2 + x)*(-1 - 6*x + 3*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x))) + 
 Pi^2*(-1/2*(4 + 6*eps + 12*eps^2 + 24*eps^3 + 48*eps^4 - 6*x - 5*eps*x - 
      11*eps^2*x - 22*eps^3*x - 44*eps^4*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 
      6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x) - (eps^4*(-2 + x)^2*G[0, x]^4)/
    (48*(-1 + x)^2) + (eps^3*(-8 - 7*eps + 4*x + 2*eps*x)*G[1, x]^3)/(36*x) - 
   (eps^4*(-2 + x)*G[1, x]^4)/(48*x) + 
   G[0, x]^3*((eps^3*(16 + 13*eps - 16*x - 13*eps*x + 4*x^2 + 2*eps*x^2))/
      (36*(-1 + x)^2) - (eps^4*(-2 + x)*(9 - 10*x + 5*x^2)*G[1, x])/
      (36*(-1 + x)^2*x)) - (eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 
      6*eps^2*x + eps^2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[1, x]^2*(-1/24*(eps^2*(20 + 18*eps + 36*eps^2 - 30*x - 23*eps*x - 
         47*eps^2*x + 10*x^2 + 5*eps*x^2 + 15*eps^2*x^2))/((-1 + x)*x) + 
     (eps^4*(-2 + x)*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
   G[0, x]^2*(-1/24*(eps^2*(40 + 32*eps + 62*eps^2 - 40*x - 32*eps*x - 
         62*eps^2*x + 10*x^2 + 5*eps*x^2 + 15*eps^2*x^2))/(-1 + x)^2 + 
     (eps^3*(-44 - 44*eps + 70*x + 69*eps*x - 48*x^2 - 36*eps*x^2 + 12*x^3 + 
        6*eps*x^3)*G[1, x])/(24*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(1 - 12*x + 6*x^2)*G[1, x]^2)/(24*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 1, x])/(12*(-1 + x)^2*x)) - 
   (eps^3*(-32 - 32*eps + 24*x + 30*eps*x - 8*x^2 - 6*eps*x^2 + 2*x^3 + 
      eps*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) - 
   (eps^3*(-28 - 28*eps + 22*x + 27*eps*x - 8*x^2 - 6*eps*x^2 + 2*x^3 + 
      eps*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   (eps^4*(-2 + x)*(8 - 2*x + x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x) + 
   (7*eps^4*(-2 + x)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x) - 
   (eps^4*(-2 + x)*(-5 - 2*x + x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x) + 
   (eps^3*(-56 - 84*eps + 148*x + 160*eps*x - 120*x^2 - 90*eps*x^2 + 30*x^3 + 
      15*eps*x^3)*Zeta[3])/(12*(-1 + x)^2*x) + 
   G[0, x]*((eps*(24 + 19*eps + 37*eps^2 + 74*eps^3 - 24*x - 19*eps*x - 
        37*eps^2*x - 74*eps^3*x + 6*x^2 + 3*eps*x^2 + 9*eps^2*x^2 + 
        18*eps^3*x^2))/(6*(-1 + x)^2) + 
     (eps^3*(-4 - 4*eps + 58*x + 45*eps*x - 56*x^2 - 42*eps*x^2 + 14*x^3 + 
        7*eps*x^3)*G[1, x]^2)/(24*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(13 - 14*x + 7*x^2)*G[1, x]^3)/(36*(-1 + x)^2*x) + 
     (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*
       G[0, 1, x])/(12*(-1 + x)^2*x) + 
     G[1, x]*(-1/12*(eps^2*(-52 - 52*eps - 104*eps^2 + 82*x + 81*eps*x + 
           162*eps^2*x - 56*x^2 - 42*eps*x^2 - 97*eps^2*x^2 + 14*x^3 + 
           7*eps*x^3 + 21*eps^2*x^3))/((-1 + x)^2*x) - 
       (eps^4*(-2 + x)^2*G[0, 1, x])/(6*(-1 + x)^2)) + 
     (eps^4*(-2 + x)^2*G[0, 1, 1, x])/(6*(-1 + x)^2) - 
     (5*eps^4*(-2 + x)^2*Zeta[3])/(2*(-1 + x)^2)) + 
   G[1, x]*((eps*(24 + 22*eps + 44*eps^2 + 88*eps^3 - 36*x - 28*eps*x - 
        57*eps^2*x - 114*eps^3*x + 12*x^2 + 6*eps*x^2 + 18*eps^2*x^2 + 
        36*eps^3*x^2))/(12*(-1 + x)*x) + (eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*
       G[0, 1, x])/(2*(-1 + x)^2*x) + (eps^4*(-2 + x)*(-6 - 2*x + x^2)*
       G[0, 0, 1, x])/(6*(-1 + x)^2*x) + (eps^4*(-2 + x)*(-5 - 2*x + x^2)*
       G[0, 1, 1, x])/(6*(-1 + x)^2*x) - (eps^4*(-2 + x)*(16 - 30*x + 15*x^2)*
       Zeta[3])/(6*(-1 + x)^2*x))) + 
 Pi*(((-I)*(-2 - 4*eps - 8*eps^2 - 16*eps^3 - 32*eps^4 + eps*x + 2*eps^2*x + 
      4*eps^3*x + 8*eps^4*x))/((-1 + x)*x) + 
   ((I/60)*eps^4*(-2 + x)*G[0, x]^5)/((-1 + x)^2*x) + 
   G[0, x]^4*(((-1/24*I)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x))/((-1 + x)^2*x) - 
     ((I/12)*eps^4*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
   G[0, x]^3*(((-1/6*I)*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 
        6*eps^2*x + eps^2*x^2))/((-1 + x)^2*x) + 
     ((I/6)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[1, x])/((-1 + x)^2*x) + 
     ((I/6)*eps^4*(-2 + x)*G[1, x]^2)/((-1 + x)^2*x)) - 
   ((I/3)*eps^4*(-2 + x)*G[1, x]^3*G[0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + eps^2*x^2)*
     G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + eps^2*x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x) + 
   G[1, x]^2*(((-1/2*I)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 1, x])/
      ((-1 + x)^2*x) + (I*eps^4*(-2 + x)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^4*(-2 + x)*G[0, 1, 1, x])/((-1 + x)^2*x)) - 
   (I*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*((I*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
        eps^2*x^2)*G[0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(-2 + x)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(-2 + x)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(-2 + x)*G[0, 1, 1, 1, x])/((-1 + x)^2*x)) + 
   ((2*I)*eps^4*(-2 + x)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-2 + x)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-2 + x)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (((7*I)/3)*eps^3*(-2 - 4*eps + eps*x)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]^2*(((I/2)*eps*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 2*x - 3*eps*x - 
        6*eps^2*x - 12*eps^3*x + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) + 
     ((I/2)*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
        eps^2*x^2)*G[1, x])/((-1 + x)^2*x) - 
     ((I/4)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/6)*eps^4*(-2 + x)*G[1, x]^3)/((-1 + x)^2*x) + 
     (((7*I)/3)*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*((I*eps*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 2*x - 3*eps*x - 
        6*eps^2*x - 12*eps^3*x + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) + 
     (((14*I)/3)*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((-I)*(4 + 4*eps + 8*eps^2 + 16*eps^3 + 32*eps^4 - 2*x - 
        3*eps*x - 6*eps^2*x - 12*eps^3*x - 24*eps^4*x + eps^2*x^2 + 
        2*eps^3*x^2 + 4*eps^4*x^2))/((-1 + x)^2*x) - 
     ((I/2)*eps^2*(4 + 4*eps + 8*eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
        eps^2*x^2)*G[1, x]^2)/((-1 + x)^2*x) + 
     ((I/6)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[1, x]^3)/((-1 + x)^2*x) + 
     ((I/12)*eps^4*(-2 + x)*G[1, x]^4)/((-1 + x)^2*x) - 
     (((7*I)/3)*eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-I)*eps*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 2*x - 3*eps*x - 
          6*eps^2*x - 12*eps^3*x + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)))) - 
 (eps^3*(8 + 6*eps - 8*x - 6*eps*x + 2*x^2 + eps*x^2)*Zeta[5])/(-1 + x)^2 + 
 G[0, x]*((2*(1 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4))/(-1 + x) - 
   (eps^3*(-4 - 4*eps + 2*x + eps*x)*G[1, x]^4)/(24*x) + 
   (eps^4*(-2 + x)*G[1, x]^5)/(60*x) + 
   G[1, x]^3*((eps^2*(4 + 4*eps + 8*eps^2 - 6*x - 5*eps*x - 10*eps^2*x + 
        2*x^2 + eps*x^2 + 3*eps^2*x^2))/(6*(-1 + x)*x) + 
     (eps^4*(-2 + x)^2*G[0, 1, x])/(3*(-1 + x)^2)) - 
   (eps^2*(8 + 6*eps + 12*eps^2 - 8*x - 6*eps*x - 12*eps^2*x + 2*x^2 + 
      eps*x^2 + 3*eps^2*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
   (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)^2*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
   (eps^2*(24 + 32*eps + 50*eps^2 - 24*x - 32*eps*x - 50*eps^2*x + 6*x^2 + 
      3*eps*x^2 + 9*eps^2*x^2)*Zeta[3])/(3*(-1 + x)^2) + 
   G[0, 1, x]*(-((eps*(-2 + x)*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 4*x - 
         4*eps*x - 8*eps^2*x - 16*eps^3*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 
         6*eps^3*x^2))/((-1 + x)^2*x)) + (14*eps^4*(-2 + x)*(2 - 2*x + x^2)*
       Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/2*(eps*(4 + 4*eps + 8*eps^2 + 16*eps^3 - 6*x - 5*eps*x - 
         10*eps^2*x - 20*eps^3*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 
         6*eps^3*x^2))/((-1 + x)*x) - 
     (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*
       G[0, 1, x])/(2*(-1 + x)^2*x) - (eps^4*(-2 + x)^2*G[0, 1, 1, x])/
      (-1 + x)^2 + (eps^4*(-2 + x)*(7 - 20*x + 10*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x)) + 
   G[1, x]*((4 + 4*eps + 8*eps^2 + 16*eps^3 + 32*eps^4 - 6*x - 5*eps*x - 
       10*eps^2*x - 20*eps^3*x - 40*eps^4*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2 + 
       6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x) + 
     (eps^2*(8 + 6*eps + 12*eps^2 - 8*x - 6*eps*x - 12*eps^2*x + 2*x^2 + 
        eps*x^2 + 3*eps^2*x^2)*G[0, 1, x])/(-1 + x)^2 + 
     (eps^3*(-2 + x)*(4 + 4*eps - 4*x - 4*eps*x + 2*x^2 + eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + (2*eps^4*(-2 + x)^2*G[0, 1, 1, 1, x])/
      (-1 + x)^2 - (eps^3*(-52 - 52*eps + 106*x + 99*eps*x - 80*x^2 - 
        60*eps*x^2 + 20*x^3 + 10*eps*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   (2*eps^4*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
 G[1, x]*(-((-2 - 4*eps - 8*eps^2 - 16*eps^3 - 32*eps^4 + 2*x + 3*eps*x + 
      6*eps^2*x + 12*eps^3*x + 24*eps^4*x)/((-1 + x)*x)) - 
   (eps^2*(8 + 6*eps + 12*eps^2 - 8*x - 6*eps*x - 12*eps^2*x + 2*x^2 + 
      eps*x^2 + 3*eps^2*x^2)*G[0, 0, 1, x])/(-1 + x)^2 - 
   (eps^2*(4 + 4*eps + 8*eps^2 - 6*x - 5*eps*x - 10*eps^2*x + 2*x^2 + 
      eps*x^2 + 3*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   (eps^3*(8 + 6*eps - 8*x - 6*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 0, 1, x])/
    (-1 + x)^2 - (eps^3*(-4 - 4*eps + 2*x + 3*eps*x)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x) - (eps^3*(-4 - 4*eps + 2*x + eps*x)*G[0, 1, 1, 1, x])/x - 
   (2*eps^4*(-2 + x)^2*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(-2 + x)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*eps^4*(-2 + x)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, x])/x + 
   (eps^2*(-24 - 10*eps - 20*eps^2 + 36*x + 8*eps*x + 23*eps^2*x - 24*x^2 - 
      4*eps*x^2 - 21*eps^2*x^2 + 6*x^3 + 3*eps*x^3 + 9*eps^2*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x) + (2*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[5])/
    ((-1 + x)^2*x))


==> anc/Bare_FFs/eMueMu/2L_eMueMu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3359232 + 10077696*eps + 34432128*eps^2 + 93428640*eps^3 + 241759728*eps^4 + 
   596946024*eps^5 + 1431216540*eps^6 + 3367905642*eps^7 + 7838341407*eps^8 + 
   2799360*eps*Nf + 9704448*eps^2*Nf + 31663872*eps^3*Nf + 
   88293888*eps^4*Nf + 230743296*eps^5*Nf + 584090496*eps^6*Nf + 
   1456929600*eps^7*Nf + 3621790432*eps^8*Nf + 746496*eps^2*Nf^2 + 
   2488320*eps^3*Nf^2 + 6718464*eps^4*Nf^2 + 16809984*eps^5*Nf^2 + 
   40329216*eps^6*Nf^2 + 94076928*eps^7*Nf^2 + 215007232*eps^8*Nf^2)/
  (1679616*eps^4*x) - (eps^4*Pi^8*(-102696 + 15065*x + 20548*x^2))/
  (453600*(-1 + x)*x) + 
 (eps^2*(-2304 - 6912*eps - 23616*eps^2 - 1920*eps*Nf - 6656*eps^2*Nf - 
    512*eps^2*Nf^2 - 2520*x - 34704*eps*x - 93366*eps^2*x - 1920*eps*Nf*x - 
    9344*eps^2*Nf*x + 512*eps^2*Nf^2*x + 2412*x^2 + 20808*eps*x^2 + 
    58491*eps^2*x^2 + 1920*eps*Nf*x^2 + 8000*eps^2*Nf*x^2)*G[0, x]^6)/
  (12960*(-1 + x)*x) + (eps^2*(1674*eps + 22122*eps^2 - 72*x + 3087*eps*x + 
    25164*eps^2*x - 408*eps*Nf*x - 2936*eps^2*Nf*x - 2592*x^2 - 
    9684*eps*x^2 - 33840*eps^2*x^2 + 744*eps*Nf*x^2 + 3100*eps^2*Nf*x^2)*
   G[1, x]^6)/(12960*x^2) + 
 Pi^7*(((-1/45360*I)*eps^3*(1080 + 9300*eps + 1646*eps*Nf - 18930*x - 
      15789*eps*x - 1114*eps*Nf*x + 9660*x^2 + 1890*eps*x^2))/((-1 + x)*x) + 
   ((I/7560)*eps^4*(-1430 - 6801*x + 3913*x^2)*G[0, x])/((-1 + x)*x) + 
   ((I/7560)*eps^4*(-180 + 47*x + 3437*x^2)*G[1, x])/((-1 + x)*x)) + 
 Pi^6*(-1/272160*(eps^2*(222732 + 582606*eps + 1803564*eps^2 + 44466*eps*Nf + 
       146344*eps^2*Nf - 1240*eps^2*Nf^2 - 106272*x + 61182*eps*x + 
       913887*eps^2*x - 62874*eps*Nf*x - 223044*eps^2*Nf*x + 
       1240*eps^2*Nf^2*x - 30420*x^2 - 220104*eps*x^2 - 1148751*eps^2*x^2 + 
       20544*eps*Nf*x^2 + 85600*eps^2*Nf*x^2))/((-1 + x)*x) - 
   (eps^4*(-4036 - 2098*x + 1177*x^2)*G[0, x]^2)/(15120*(-1 + x)*x) + 
   (eps^3*(-4788*eps + 2196*x + 48660*eps*x - 2570*eps*Nf*x + 9270*x^2 + 
      22971*eps*x^2 - 286*eps*Nf*x^2 + 2814*x^3 - 22722*eps*x^3 + 
      4060*eps*Nf*x^3)*G[1, x])/(45360*(-1 + x)*x^2) - 
   (eps^4*(5572 - 8149*x + 197*x^2)*G[1, x]^2)/(15120*(-1 + x)*x) + 
   G[0, x]*((eps^3*(-6810 - 34983*eps - 1573*eps*Nf - 3858*x + 2307*eps*x - 
        3271*eps*Nf*x + 2310*x^2 + 1596*eps*x^2 + 2422*eps*Nf*x^2))/
      (22680*(-1 + x)*x) + (eps^4*(-842 - 4633*x + 337*x^2)*G[1, x])/
      (7560*(-1 + x)*x)) - (eps^4*(-276 - 372*x + 323*x^2)*G[0, 1, x])/
    (1080*(-1 + x)*x)) - 
 (eps^2*(-240 - 600*eps - 162*eps^2 + 208*x + 408*eps*x - 350*eps^2*x - 
    44*x^2 + 190*eps*x^2 + 1451*eps^2*x^2)*G[0, 0, 1, x]^2)/(4*(-1 + x)*x) - 
 (eps^2*(-12*eps - 318*eps^2 + 496*x + 2698*eps*x + 6171*eps^2*x + 368*x^2 - 
    398*eps*x^2 - 4358*eps^2*x^2 - 48*x^3 + 424*eps*x^3 + 3095*eps^2*x^3)*
   G[0, 1, 1, x]^2)/(8*(-1 + x)*x^2) + 
 (2*eps^2*(1008 + 2592*eps + 6804*eps^2 - 96*eps*Nf + 32*eps^2*Nf - 1728*x - 
    2664*eps*x - 2376*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x + 450*x^2 + 
    1323*eps*x^2 + 927*eps^2*x^2 + 48*eps*Nf*x^2 + 200*eps^2*Nf*x^2)*
   G[0, 0, 0, 0, 0, 1, x])/(9*(-1 + x)*x) + 
 (eps^2*(11088 + 27864*eps + 35640*eps^2 - 192*eps*Nf + 64*eps^2*Nf - 
    15120*x - 7668*eps*x - 17082*eps^2*x + 192*eps*Nf*x - 64*eps^2*Nf*x + 
    4320*x^2 - 9234*eps*x^2 - 36621*eps^2*x^2 + 96*eps*Nf*x^2 + 
    400*eps^2*Nf*x^2)*G[0, 0, 0, 0, 1, 1, x])/(18*(-1 + x)*x) - 
 (eps^2*(-544 - 1744*eps - 1540*eps^2 + 640*x + 640*eps*x + 724*eps^2*x - 
    280*x^2 + 524*eps*x^2 + 2443*eps^2*x^2)*G[0, 0, 0, 1, 0, 1, x])/
  (4*(-1 + x)*x) + (eps^2*(-5724*eps - 57762*eps^2 + 18576*x + 38898*eps*x + 
    82233*eps^2*x - 192*eps*Nf*x + 64*eps^2*Nf*x - 71064*x^2 - 
    69354*eps*x^2 - 71496*eps^2*x^2 + 192*eps*Nf*x^2 - 64*eps^2*Nf*x^2 + 
    27792*x^3 + 10080*eps*x^3 - 50868*eps^2*x^3 + 96*eps*Nf*x^3 + 
    400*eps^2*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/(36*(-1 + x)*x^2) - 
 (eps^2*(168*eps + 1008*eps^2 - 480*x - 1100*eps*x + 692*eps^2*x + 2688*x^2 + 
    2804*eps*x^2 - 1136*eps^2*x^2 - 1240*x^3 - 548*eps*x^3 + 3065*eps^2*x^3)*
   G[0, 0, 1, 0, 1, 1, x])/(4*(-1 + x)*x^2) - 
 (eps^2*(-108*eps - 1434*eps^2 + 272*x + 954*eps*x + 4933*eps^2*x + 680*x^2 - 
    266*eps*x^2 - 4172*eps^2*x^2 - 520*x^3 + 628*eps*x^3 + 3206*eps^2*x^3)*
   G[0, 0, 1, 1, 0, 1, x])/(4*(-1 + x)*x^2) + 
 (eps^2*(-5724*eps - 87156*eps^2 + 23760*x + 103050*eps*x + 362088*eps^2*x - 
    96*eps*Nf*x + 32*eps^2*Nf*x - 10872*x^2 - 54342*eps*x^2 - 
    325062*eps^2*x^2 + 96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 + 3744*x^3 + 
    22968*eps*x^3 + 133353*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*
   G[0, 0, 1, 1, 1, 1, x])/(36*(-1 + x)*x^2) + 
 (eps^2*(-108*eps - 1434*eps^2 + 688*x + 3370*eps*x + 9081*eps^2*x + 72*x^2 - 
    1274*eps*x^2 - 7808*eps^2*x^2 + 24*x^3 + 660*eps*x^3 + 3780*eps^2*x^3)*
   G[0, 1, 0, 1, 1, 1, x])/(4*(-1 + x)*x^2) + 
 (eps^2*(120*eps + 3982*eps^2 - 160*x + 132*eps*x - 635*eps^2*x + 72*x^2 + 
    908*eps*x^2 + 5393*eps^2*x^2)*G[0, 1, 1, 1, 1, 1, x])/(4*x^2) - 
 (eps^2*(57636 + 135810*eps + 481824*eps^2 - 588*eps*Nf + 1180*eps^2*Nf + 
    784*eps^2*Nf^2 - 61308*x - 87534*eps*x - 458928*eps^2*x - 3804*eps*Nf*x - 
    19480*eps^2*Nf*x - 784*eps^2*Nf^2*x + 9936*x^2 - 15012*eps*x^2 - 
    19629*eps^2*x^2 + 2196*eps*Nf*x^2 + 9150*eps^2*Nf*x^2)*Zeta[3]^2)/
  (162*(-1 + x)*x) + G[0, 1, 0, 1, 1, x]*
  ((eps*(-48*eps - 726*eps^2 - 3174*eps^3 + 192*x + 776*eps*x + 
      2497*eps^2*x + 5996*eps^3*x - 64*x^2 - 472*eps*x^2 - 2678*eps^2*x^2 - 
      10183*eps^3*x^2 + 144*eps*x^3 + 780*eps^2*x^3 + 3297*eps^3*x^3))/
    (4*(-1 + x)*x^2) + (224*eps^4*(-3 + x)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 1, 1, 1, 1, x]*
  (-1/108*(eps*(648*eps - 25110*eps^2 - 187596*eps^3 - 864*x - 14580*eps*x - 
       31293*eps^2*x + 91287*eps^3*x + 144*eps*Nf*x - 48*eps^2*Nf*x - 
       896*eps^3*Nf*x + 3456*x^2 - 648*eps*x^2 - 38043*eps^2*x^2 - 
       283851*eps^3*x^2 + 144*eps*Nf*x^2 + 600*eps^2*Nf*x^2 + 
       2128*eps^3*Nf*x^2))/x^2 + (112*eps^4*(-1 + 4*x)*Zeta[3])/(3*x)) + 
 G[1, x]^5*(-1/4320*(eps*(756*eps + 11700*eps^2 + 44298*eps^3 + 1008*x + 
       4590*eps*x + 25272*eps^2*x + 126315*eps^3*x - 432*eps*Nf*x - 
       2928*eps^2*Nf*x - 11648*eps^3*Nf*x - 2304*x^2 - 7560*eps*x^2 - 
       23760*eps^2*x^2 - 110205*eps^3*x^2 + 720*eps*Nf*x^2 + 
       3000*eps^2*Nf*x^2 + 10640*eps^3*Nf*x^2))/x^2 - 
   (7*eps^4*(-7 + 16*x)*Zeta[3])/(45*x)) + 
 Pi^5*(((-1/12960*I)*eps*(9792 + 11808*eps - 4356*eps^2 - 121302*eps^3 - 
      2952*eps*Nf - 5352*eps^2*Nf - 11200*eps^3*Nf + 16344*x + 432*eps*x - 
      66078*eps^2*x - 474021*eps^3*x + 3528*eps*Nf*x + 7752*eps^2*Nf*x + 
      19712*eps^3*Nf*x - 9864*x^2 + 6804*eps*x^2 + 66231*eps^2*x^2 + 
      385209*eps^3*x^2))/((-1 + x)*x) + 
   ((I/1080)*eps^4*(-586 - 267*x + 364*x^2)*G[0, x]^3)/((-1 + x)*x) + 
   ((I/2160)*eps^3*(270*eps + 108*x - 1503*eps*x + 40*eps*Nf*x + 198*x^2 - 
      558*eps*x^2 - 80*eps*Nf*x^2 - 306*x^3 + 1701*eps*x^3)*G[1, x]^2)/
    ((-1 + x)*x^2) + ((I/540)*eps^4*(-131 + 136*x)*G[1, x]^3)/x + 
   G[0, x]^2*(((I/720)*eps^3*(364 + 952*eps + 56*eps*Nf + 294*x - 
        1128*eps*x - 112*eps*Nf*x - 322*x^2 + 597*eps*x^2))/((-1 + x)*x) + 
     ((I/360)*eps^4*(-58 + 45*x + 320*x^2)*G[1, x])/((-1 + x)*x)) - 
   ((I/540)*eps^3*(-90*eps + 120*x + 30*eps*x - 2*eps*Nf*x - 57*x^2 - 
      885*eps*x^2 + 4*eps*Nf*x^2 - 210*x^3 + 1125*eps*x^3)*G[0, 1, x])/
    ((-1 + x)*x^2) + G[0, x]*
    (((I/2160)*eps^2*(2160 + 9288*eps + 27180*eps^2 - 456*eps*Nf + 
        152*eps^2*Nf + 7632*x + 2484*eps*x - 3708*eps^2*x + 912*eps*Nf*x + 
        1748*eps^2*Nf*x - 4104*x^2 + 396*eps*x^2 + 6273*eps^2*x^2))/
      ((-1 + x)*x) - ((I/360)*eps^3*(30*eps + 80*x + 961*eps*x + 
        28*eps*Nf*x - 162*x^2 - 1791*eps*x^2 - 56*eps*Nf*x^2 + 278*x^3 + 
        1137*eps*x^3)*G[1, x])/((-1 + x)*x^2) + 
     ((I/360)*eps^4*(-82 - 135*x + 119*x^2)*G[1, x]^2)/((-1 + x)*x) - 
     ((I/180)*eps^4*(-340 + 306*x + 43*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   G[1, x]*(((-1/4320*I)*eps^2*(-900*eps - 2022*eps^2 - 1200*x + 
        38622*eps*x + 103335*eps^2*x - 192*eps*Nf*x + 64*eps^2*Nf*x + 
        4464*x^2 - 27126*eps*x^2 - 54822*eps^2*x^2 + 384*eps*Nf*x^2 + 
        736*eps^2*Nf*x^2 + 8064*x^3 + 16416*eps*x^3 + 38430*eps^2*x^3))/
      ((-1 + x)*x^2) - ((I/90)*eps^4*(48 - 223*x + 130*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) - ((I/180)*eps^4*(-134 + 9*x + 57*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) + ((I/180)*eps^4*(-164 - 402*x + 393*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) - ((I/540)*eps^4*(-2 + x)*(2380 + 2377*x)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 0, 1, 0, 1, x]*
  ((eps*(-128 - 512*eps - 608*eps^2 + 2586*eps^3 + 224*x + 208*eps*x + 
      912*eps^2*x + 374*eps^3*x - 128*x^2 + 96*eps*x^2 + 243*eps^2*x^2 + 
      1599*eps^3*x^2))/(4*(-1 + x)*x) + (112*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/
    (3*(-1 + x)*x)) + G[0, 0, 0, 0, 1, x]*
  (-1/54*(eps*(-432 - 7776*eps - 21708*eps^2 - 42984*eps^3 - 576*eps*Nf + 
       192*eps^2*Nf + 3584*eps^3*Nf - 3024*x + 7776*eps*x + 45036*eps^2*x + 
       201528*eps^3*x + 576*eps*Nf*x - 192*eps^2*Nf*x - 3584*eps^3*Nf*x + 
       972*x^2 - 4536*eps*x^2 - 20601*eps^2*x^2 - 98226*eps^3*x^2 + 
       288*eps*Nf*x^2 + 1200*eps^2*Nf*x^2 + 4256*eps^3*Nf*x^2))/
     ((-1 + x)*x) + (28*eps^4*(-4 - 28*x + 9*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 0, 1, 1, 1, x]*
  (-1/108*(eps*(2592*eps + 62478*eps^2 + 325026*eps^3 - 15984*x - 
       67392*eps*x - 231957*eps^2*x - 810270*eps^3*x - 288*eps*Nf*x + 
       96*eps^2*Nf*x + 1792*eps^3*Nf*x + 5400*x^2 + 63504*eps*x^2 + 
       292248*eps^2*x^2 + 1256985*eps^3*x^2 + 288*eps*Nf*x^2 - 
       96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 - 2592*x^3 - 33264*eps*x^3 - 
       156168*eps^2*x^3 - 693981*eps^3*x^3 + 144*eps*Nf*x^3 + 
       600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
   (28*eps^4*(74 - 25*x + 12*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 0, 0, 1, 1, x]*
  (-1/54*(eps*(1512 - 1296*eps - 37044*eps^2 - 298458*eps^3 - 288*eps*Nf + 
       96*eps^2*Nf + 1792*eps^3*Nf - 6804*x + 14904*eps*x + 43605*eps^2*x + 
       283932*eps^3*x + 288*eps*Nf*x - 96*eps^2*Nf*x - 1792*eps^3*Nf*x + 
       2484*x^2 - 16524*eps*x^2 - 61695*eps^2*x^2 - 278937*eps^3*x^2 + 
       144*eps*Nf*x^2 + 600*eps^2*Nf*x^2 + 2128*eps^3*Nf*x^2))/((-1 + x)*x) + 
   (28*eps^4*(14 - 63*x + 23*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, x]^5*(-1/6480*(eps*(-3456 - 10368*eps - 35424*eps^2 - 96120*eps^3 - 
       2880*eps*Nf - 9984*eps^2*Nf - 32576*eps^3*Nf - 768*eps^2*Nf^2 - 
       2560*eps^3*Nf^2 - 4104*x - 33264*eps*x - 105570*eps^2*x - 
       304884*eps^3*x - 1728*eps*Nf*x - 9216*eps^2*Nf*x - 35520*eps^3*Nf*x + 
       768*eps^2*Nf^2*x + 2560*eps^3*Nf^2*x + 3780*x^2 + 21816*eps*x^2 + 
       70497*eps^2*x^2 + 184950*eps^3*x^2 + 2304*eps*Nf*x^2 + 
       9600*eps^2*Nf*x^2 + 34048*eps^3*Nf*x^2))/((-1 + x)*x) + 
   (eps^2*(2088 + 13536*eps + 69246*eps^2 - 1152*eps*Nf + 384*eps^2*Nf + 
      108*x + 792*eps*x - 27225*eps^2*x + 1536*eps*Nf*x + 1216*eps^2*Nf*x + 
      216*x^2 - 3024*eps*x^2 - 378*eps^2*x^2 + 384*eps*Nf*x^2 + 
      1600*eps^2*Nf*x^2)*G[1, x])/(2160*(-1 + x)*x) + 
   (7*eps^4*(-32 - 38*x + 35*x^2)*Zeta[3])/(90*(-1 + x)*x)) + 
 G[0, 1, 1, 1, x]*((-24*eps + 184*eps^2 + 1988*eps^3 + 10924*eps^4 + 32*x + 
     236*eps*x + 500*eps^2*x - 1346*eps^3*x - 15676*eps^4*x - 48*x^2 + 
     32*eps*x^2 + 632*eps^2*x^2 + 4391*eps^3*x^2 + 22675*eps^4*x^2)/(4*x^2) - 
   (14*eps^3*(-6*eps + 8*x + 59*eps*x - 12*x^2 + 8*eps*x^2)*Zeta[3])/
    (3*x^2)) + G[0, 0, 0, 1, x]*
  ((-5184 - 23328*eps - 23328*eps^2 + 82944*eps^3 + 720576*eps^4 - 
     1728*eps*Nf + 576*eps^2*Nf + 10752*eps^3*Nf + 48640*eps^4*Nf - 2592*x + 
     24624*eps*x + 83592*eps^2*x + 317034*eps^3*x + 1287414*eps^4*x + 
     1728*eps*Nf*x - 576*eps^2*Nf*x - 10752*eps^3*Nf*x - 48640*eps^4*Nf*x + 
     2592*x^2 - 16848*eps*x^2 - 50868*eps^2*x^2 - 211653*eps^3*x^2 - 
     908739*eps^4*x^2 + 864*eps*Nf*x^2 + 3600*eps^2*Nf*x^2 + 
     12768*eps^3*Nf*x^2 + 42208*eps^4*Nf*x^2)/(324*(-1 + x)*x) - 
   (56*eps^3*(-12 - 54*eps - 4*eps*Nf - 6*x + 57*eps*x + 4*eps*Nf*x + 6*x^2 - 
      39*eps*x^2 + 2*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, 0, 1, 1, x]*((-2592 - 11664*eps + 21384*eps^2 + 327888*eps^3 + 
     1928934*eps^4 - 864*eps*Nf + 288*eps^2*Nf + 5376*eps^3*Nf + 
     24320*eps^4*Nf + 1296*x + 19440*eps*x + 35640*eps^2*x - 61803*eps^3*x - 
     804411*eps^4*x + 864*eps*Nf*x - 288*eps^2*Nf*x - 5376*eps^3*Nf*x - 
     24320*eps^4*Nf*x - 648*x^2 - 7128*eps*x^2 + 162*eps^2*x^2 + 
     72009*eps^3*x^2 + 463968*eps^4*x^2 + 432*eps*Nf*x^2 + 
     1800*eps^2*Nf*x^2 + 6384*eps^3*Nf*x^2 + 21104*eps^4*Nf*x^2)/
    (324*(-1 + x)*x) - (28*eps^3*(-12 - 54*eps - 4*eps*Nf + 6*x + 90*eps*x + 
      4*eps*Nf*x - 3*x^2 - 33*eps*x^2 + 2*eps*Nf*x^2)*Zeta[3])/
    (9*(-1 + x)*x)) + G[1, x]^4*
  ((972*eps + 21708*eps^2 + 91530*eps^3 + 310878*eps^4 + 6480*x + 
     17010*eps*x + 85536*eps^2*x + 401355*eps^3*x + 1677510*eps^4*x - 
     2160*eps*Nf*x - 13104*eps^2*Nf*x - 51072*eps^3*Nf*x - 
     175744*eps^4*Nf*x - 6480*x^2 - 19440*eps*x^2 - 53460*eps^2*x^2 - 
     273861*eps^3*x^2 - 1254852*eps^4*x^2 + 3024*eps*Nf*x^2 + 
     12600*eps^2*Nf*x^2 + 44688*eps^3*Nf*x^2 + 147728*eps^4*Nf*x^2)/
    (7776*x^2) - (7*eps^3*(18*eps + 120*x + 315*eps*x - 40*eps*Nf*x - 
      120*x^2 - 360*eps*x^2 + 56*eps*Nf*x^2)*Zeta[3])/(216*x^2)) + 
 G[0, x]^4*((-5184 - 15552*eps - 53136*eps^2 - 144180*eps^3 - 373086*eps^4 - 
     4320*eps*Nf - 14976*eps^2*Nf - 48864*eps^3*Nf - 136256*eps^4*Nf - 
     1152*eps^2*Nf^2 - 3840*eps^3*Nf^2 - 10368*eps^4*Nf^2 - 4536*x - 
     25920*eps*x - 97686*eps^2*x - 299376*eps^3*x - 898290*eps^4*x - 
     864*eps*Nf*x - 6624*eps^2*Nf*x - 27744*eps^3*Nf*x - 116992*eps^4*Nf*x + 
     1152*eps^2*Nf^2*x + 3840*eps^3*Nf^2*x + 10368*eps^4*Nf^2*x + 4860*x^2 + 
     20736*eps*x^2 + 75411*eps^2*x^2 + 204282*eps^3*x^2 + 492804*eps^4*x^2 + 
     2592*eps*Nf*x^2 + 10800*eps^2*Nf*x^2 + 38304*eps^3*Nf*x^2 + 
     126624*eps^4*Nf*x^2)/(3888*(-1 + x)*x) + 
   (eps^2*(2952 + 5184*eps - 666*eps^2 + 192*eps*Nf - 64*eps^2*Nf - 4284*x - 
      17532*eps*x - 39609*eps^2*x - 576*eps*Nf*x - 1536*eps^2*Nf*x + 
      360*x^2 + 8532*eps*x^2 + 23904*eps^2*x^2 + 96*eps*Nf*x^2 + 
      400*eps^2*Nf*x^2)*G[1, x]^2)/(864*(-1 + x)*x) - 
   (eps^2*(1296 + 5184*eps + 14436*eps^2 - 96*eps*Nf + 32*eps^2*Nf - 864*x - 
      4680*eps*x - 14328*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x + 126*x^2 + 
      2529*eps*x^2 + 6579*eps^2*x^2 + 48*eps*Nf*x^2 + 200*eps^2*Nf*x^2)*
     G[0, 1, x])/(108*(-1 + x)*x) - 
   (7*eps^3*(-48 - 144*eps - 40*eps*Nf - 42*x - 240*eps*x - 8*eps*Nf*x + 
      45*x^2 + 192*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/(54*(-1 + x)*x) + 
   G[1, x]*(-1/1296*(eps*(1080 + 12096*eps + 68634*eps^2 + 261900*eps^3 - 
         1152*eps*Nf + 384*eps^2*Nf + 7168*eps^3*Nf + 2052*x + 4968*eps*x - 
         14067*eps^2*x - 55998*eps^3*x + 1728*eps*Nf*x + 2016*eps^2*Nf*x + 
         1344*eps^3*Nf*x - 216*x^2 - 5616*eps*x^2 - 9018*eps^2*x^2 - 
         41094*eps^3*x^2 + 288*eps*Nf*x^2 + 1200*eps^2*Nf*x^2 + 
         4256*eps^3*Nf*x^2))/((-1 + x)*x) - 
     (7*eps^4*(-10 + x)*(1 + 2*x)*Zeta[3])/(18*(-1 + x)*x))) + 
 G[0, 1, x]*((eps^2*(-544 - 1744*eps - 1540*eps^2 + 640*x + 640*eps*x + 
      724*eps^2*x - 280*x^2 + 524*eps*x^2 + 2443*eps^2*x^2)*G[0, 0, 0, 1, x])/
    (4*(-1 + x)*x) + (eps^2*(-108*eps - 1434*eps^2 + 272*x + 954*eps*x + 
      4933*eps^2*x + 680*x^2 - 266*eps*x^2 - 4172*eps^2*x^2 - 520*x^3 + 
      628*eps*x^3 + 3206*eps^2*x^3)*G[0, 0, 1, 1, x])/(4*(-1 + x)*x^2) + 
   (eps*(648*eps - 1836*eps^2 - 33966*eps^3 - 1728*x - 12852*eps*x - 
      38610*eps^2*x - 66339*eps^3*x - 144*eps*Nf*x + 48*eps^2*Nf*x + 
      896*eps^3*Nf*x - 864*x^2 + 7884*eps*x^2 + 30564*eps^2*x^2 + 
      77949*eps^3*x^2 + 144*eps*Nf*x^2 - 48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 
      324*x^3 - 3132*eps*x^3 - 8640*eps^2*x^3 - 22302*eps^3*x^3 + 
      72*eps*Nf*x^3 + 300*eps^2*Nf*x^3 + 1064*eps^3*Nf*x^3)*Zeta[3])/
    (54*(-1 + x)*x^2) - (28*eps^4*(-4 + x)*(4 + 3*x)*Zeta[3]^2)/
    (3*(-1 + x)*x) + G[0, 0, 1, x]*
    (-1/4*(eps*(-128 - 512*eps - 608*eps^2 + 2586*eps^3 + 224*x + 208*eps*x + 
         912*eps^2*x + 374*eps^3*x - 128*x^2 + 96*eps*x^2 + 243*eps^2*x^2 + 
         1599*eps^3*x^2))/((-1 + x)*x) - 
     (112*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/(3*(-1 + x)*x))) + 
 Pi^4*((-1158624 - 2703456*eps - 6023160*eps^2 - 7820550*eps^3 + 
     6778647*eps^4 - 80784*eps*Nf - 281088*eps^2*Nf - 930000*eps^3*Nf - 
     3148064*eps^4*Nf + 12096*eps^2*Nf^2 + 40320*eps^3*Nf^2 + 
     108864*eps^4*Nf^2 + 684288*x + 2221344*eps*x + 4644864*eps^2*x + 
     5800734*eps^3*x - 8296911*eps^4*x - 15984*eps*Nf*x - 122112*eps^2*Nf*x - 
     500016*eps^3*Nf*x - 1579232*eps^4*Nf*x - 12096*eps^2*Nf^2*x - 
     40320*eps^3*Nf^2*x - 108864*eps^4*Nf^2*x - 41472*x^2 - 961632*eps*x^2 - 
     1797552*eps^2*x^2 - 3564000*eps^3*x^2 - 6904764*eps^4*x^2 + 
     22464*eps*Nf*x^2 + 93600*eps^2*Nf*x^2 + 331968*eps^3*Nf*x^2 + 
     1097408*eps^4*Nf*x^2)/(466560*(-1 + x)*x) - 
   (eps^4*(-372 - 88*x + 85*x^2)*G[0, x]^4)/(1440*(-1 + x)*x) + 
   (eps^3*(900*eps - 1776*x - 4566*eps*x - 332*eps*Nf*x - 486*x^2 - 
      2175*eps*x^2 + 652*eps*Nf*x^2)*G[1, x]^3)/(6480*x^2) - 
   (eps^4*(-97 + 5*x)*G[1, x]^4)/(432*x) + 
   G[0, x]^3*((eps^3*(-1404 - 6912*eps - 500*eps*Nf - 996*x - 3450*eps*x - 
        636*eps*Nf*x + 615*x^2 + 2571*eps*x^2 + 568*eps*Nf*x^2))/
      (3240*(-1 + x)*x) - (eps^4*(662 + 301*x + 116*x^2)*G[1, x])/
      (1080*(-1 + x)*x)) + (eps^2*(17064*eps + 172944*eps^2 - 2016*x + 
      12564*eps*x - 164484*eps^2*x - 3648*eps*Nf*x + 1216*eps^2*Nf*x - 
      8928*x^2 + 53172*eps*x^2 + 123516*eps^2*x^2 + 6528*eps*Nf*x^2 + 
      10784*eps^2*Nf*x^2 + 25488*x^3 - 67464*eps*x^3 - 108495*eps^2*x^3 + 
      384*eps*Nf*x^3 + 1600*eps^2*Nf*x^3)*G[0, 1, x])/(12960*(-1 + x)*x^2) - 
   (5*eps^4*(-2 - 19*x + 15*x^2)*G[0, 1, x]^2)/(36*(-1 + x)*x) + 
   G[1, x]^2*(-1/25920*(eps^2*(-4968*eps - 89226*eps^2 - 43920*x + 
         21132*eps*x + 610263*eps^2*x + 2880*eps*Nf*x + 14784*eps^2*Nf*x + 
         82944*x^2 + 217044*eps*x^2 + 88722*eps^2*x^2 - 1776*eps*Nf*x^2 - 
         10184*eps^2*Nf*x^2 - 14544*x^3 - 157572*eps*x^3 - 343530*eps^2*x^3 + 
         960*eps*Nf*x^3 + 4000*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
     (eps^4*(4 + 7*x + 15*x^2)*G[0, 1, x])/(36*(-1 + x)*x)) + 
   G[0, x]^2*(-1/12960*(eps^2*(7848 + 30672*eps + 103374*eps^2 - 
         1272*eps*Nf - 5504*eps^2*Nf - 672*eps^2*Nf^2 - 18468*x + 
         3312*eps*x - 57429*eps^2*x + 264*eps*Nf*x + 1304*eps^2*Nf*x + 
         672*eps^2*Nf^2*x + 6660*x^2 - 7092*eps*x^2 - 27783*eps^2*x^2 + 
         504*eps*Nf*x^2 + 2100*eps^2*Nf*x^2))/((-1 + x)*x) + 
     (eps^3*(-540*eps + 1092*x + 12822*eps*x - 800*eps*Nf*x + 1398*x^2 - 
        954*eps*x^2 + 968*eps*Nf*x^2 + 402*x^3 - 1599*eps*x^3 + 
        316*eps*Nf*x^3)*G[1, x])/(2160*(-1 + x)*x^2) - 
     (eps^4*(1286 - 2027*x + 259*x^2)*G[1, x]^2)/(720*(-1 + x)*x) + 
     (eps^4*(380 - 259*x + 28*x^2)*G[0, 1, x])/(90*(-1 + x)*x)) + 
   (eps^3*(-450*eps + 1080*x + 4293*eps*x + 76*eps*Nf*x - 1140*x^2 - 
      3111*eps*x^2 - 316*eps*Nf*x^2 + 93*x^3 + 2403*eps*x^3 + 82*eps*Nf*x^3)*
     G[0, 0, 1, x])/(540*(-1 + x)*x^2) + 
   (eps^3*(720*eps - 480*x - 6087*eps*x + 38*eps*Nf*x - 63*x^2 - 
      651*eps*x^2 - 200*eps*Nf*x^2 - 627*x^3 + 1788*eps*x^3 + 62*eps*Nf*x^3)*
     G[0, 1, 1, x])/(540*(-1 + x)*x^2) + 
   (eps^4*(262 - 204*x + 29*x^2)*G[0, 0, 0, 1, x])/(45*(-1 + x)*x) - 
   (eps^4*(1376 - 1068*x + 239*x^2)*G[0, 0, 1, 1, x])/(180*(-1 + x)*x) - 
   (eps^4*(-202 - 515*x + 222*x^2)*G[0, 1, 1, 1, x])/(90*(-1 + x)*x) + 
   (eps^3*(53298 + 126429*eps + 7232*eps*Nf - 27450*x - 43737*eps*x - 
      6232*eps*Nf*x - 1914*x^2 + 8286*eps*x^2 + 1060*eps*Nf*x^2)*Zeta[3])/
    (3240*(-1 + x)*x) + 
   G[1, x]*(-1/38880*(eps*(-24624*eps - 204876*eps^2 - 366012*eps^3 + 
         32832*x + 246456*eps*x + 1343682*eps^2*x + 4454622*eps^3*x - 
         18072*eps*Nf*x - 17592*eps^2*Nf*x + 2240*eps^3*Nf*x + 26136*x^2 + 
         111888*eps*x^2 - 175446*eps^2*x^2 - 983259*eps^3*x^2 + 
         21240*eps*Nf*x^2 + 30792*eps^2*Nf*x^2 + 44576*eps^3*Nf*x^2 + 
         14472*x^3 - 106812*eps*x^3 - 228825*eps^2*x^3 - 682344*eps^3*x^3 + 
         3024*eps*Nf*x^3 + 12600*eps^2*Nf*x^3 + 44688*eps^3*Nf*x^3))/
       ((-1 + x)*x^2) + (eps^3*(-54*eps - 120*x + 99*eps*x - 24*eps*Nf*x + 
        288*x^2 + 1014*eps*x^2 + 40*eps*Nf*x^2 - 12*x^3 - 594*eps*x^3 + 
        4*eps*Nf*x^3)*G[0, 1, x])/(108*(-1 + x)*x^2) + 
     (eps^4*(-186 - 263*x + 429*x^2)*G[0, 0, 1, x])/(180*(-1 + x)*x) + 
     (eps^4*(238 - 1067*x + 349*x^2)*G[0, 1, 1, x])/(180*(-1 + x)*x) + 
     (eps^4*(1231 - 598*x + 902*x^2)*Zeta[3])/(135*(-1 + x)*x)) + 
   G[0, x]*(-1/38880*(eps*(-91584 - 364176*eps - 1251504*eps^2 - 
         3776949*eps^3 + 3816*eps*Nf + 16512*eps^2*Nf + 60040*eps^3*Nf + 
         2016*eps^2*Nf^2 + 6720*eps^3*Nf^2 + 82296*x + 255744*eps*x + 
         699030*eps^2*x + 1481733*eps^3*x - 9000*eps*Nf*x - 
         38112*eps^2*Nf*x - 136648*eps^3*Nf*x - 2016*eps^2*Nf^2*x - 
         6720*eps^3*Nf^2*x - 16416*x^2 - 104112*eps*x^2 - 85374*eps^2*x^2 + 
         347247*eps^3*x^2 + 2592*eps*Nf*x^2 + 10800*eps^2*Nf*x^2 + 
         38304*eps^3*Nf*x^2))/((-1 + x)*x) + 
     (eps^3*(-90*eps + 1386*x + 2862*eps*x + 42*eps*Nf*x - 2202*x^2 - 
        6933*eps*x^2 - 200*eps*Nf*x^2 + 276*x^3 + 2736*eps*x^3 + 
        58*eps*Nf*x^3)*G[1, x]^2)/(1080*(-1 + x)*x^2) - 
     (eps^4*(65 - 93*x + 43*x^2)*G[1, x]^3)/(90*(-1 + x)*x) - 
     (eps^3*(-120*eps + 240*x + 1666*eps*x - 28*eps*Nf*x - 60*x^2 - 
        312*eps*x^2 + 28*eps*Nf*x^2 + 41*x^3 + 141*eps*x^3 + 14*eps*Nf*x^3)*
       G[0, 1, x])/(180*(-1 + x)*x^2) + 
     G[1, x]*((eps^2*(-2952*eps - 34884*eps^2 - 3648*x + 2556*eps*x + 
          149550*eps^2*x - 1488*eps*Nf*x + 496*eps^2*Nf*x + 11712*x^2 + 
          78060*eps*x^2 + 61272*eps^2*x^2 + 576*eps*Nf*x^2 - 
          4296*eps^2*Nf*x^2 - 3840*x^3 - 49260*eps*x^3 - 84213*eps^2*x^3 + 
          1200*eps*Nf*x^3 + 5000*eps^2*Nf*x^3))/(4320*(-1 + x)*x^2) - 
       (eps^4*(234 + 67*x + 249*x^2)*G[0, 1, x])/(180*(-1 + x)*x)) + 
     (eps^4*(-1084 + 776*x + 51*x^2)*G[0, 0, 1, x])/(180*(-1 + x)*x) + 
     (eps^4*(1774 - 2163*x + 1206*x^2)*G[0, 1, 1, x])/(180*(-1 + x)*x) - 
     (eps^4*(4813 - 5910*x + 1366*x^2)*Zeta[3])/(270*(-1 + x)*x))) + 
 (eps*(-96336 - 169128*eps - 298944*eps^2 + 203850*eps^3 + 5040*eps*Nf + 
    42096*eps^2*Nf + 193304*eps^3*Nf + 5952*eps^2*Nf^2 + 19840*eps^3*Nf^2 + 
    87696*x - 109512*eps*x - 185976*eps^2*x - 812970*eps^3*x - 
    10800*eps*Nf*x - 66096*eps^2*Nf*x - 278424*eps^3*Nf*x - 
    5952*eps^2*Nf^2*x - 19840*eps^3*Nf^2*x - 28080*x^2 + 41040*eps*x^2 - 
    106110*eps^2*x^2 - 1085805*eps^3*x^2 + 2880*eps*Nf*x^2 + 
    12000*eps^2*Nf*x^2 + 42560*eps^3*Nf*x^2)*Zeta[5])/(1080*(-1 + x)*x) + 
 G[0, 1, 1, x]*(-1/972*(-1944*eps - 11664*eps^2 + 1458*eps^3 + 175932*eps^4 + 
      1157652*eps^5 + 1296*eps*Nf - 432*eps^2*Nf - 8064*eps^3*Nf - 
      36480*eps^4*Nf - 133184*eps^5*Nf + 1944*x + 1944*eps*x + 3402*eps^2*x - 
      59778*eps^3*x - 463887*eps^4*x - 2484432*eps^5*x + 1296*eps*Nf*x + 
      5400*eps^2*Nf*x + 19152*eps^3*Nf*x + 63312*eps^4*Nf*x + 
      201616*eps^5*Nf*x)/(eps*x) + 
   (eps^2*(2592*eps + 12258*eps^2 + 3456*x + 55224*eps*x + 118989*eps^2*x - 
      1248*eps*Nf*x + 416*eps^2*Nf*x - 5328*x^2 - 6876*eps*x^2 - 
      78930*eps^2*x^2 - 288*eps*Nf*x^2 - 6816*eps^2*Nf*x^2 + 16776*x^3 - 
      4932*eps*x^3 + 33651*eps^2*x^3 + 1392*eps*Nf*x^3 + 5800*eps^2*Nf*x^3)*
     Zeta[3])/(108*(-1 + x)*x^2) + (124*eps^4*Zeta[5])/5) + 
 G[1, x]^3*(-1/1944*(2592*eps^2 + 13446*eps^3 + 50706*eps^4 + 167508*eps^5 + 
      2592*x + 2592*eps*x + 17820*eps^2*x + 96957*eps^3*x + 437238*eps^4*x + 
      1811322*eps^5*x - 1296*eps*Nf*x - 6480*eps^2*Nf*x - 24192*eps^3*Nf*x - 
      81792*eps^4*Nf*x - 263616*eps^5*Nf*x - 648*x^2 - 1620*eps*x^2 - 
      810*eps^2*x^2 - 35559*eps^3*x^2 - 241056*eps^4*x^2 - 
      1212894*eps^5*x^2 + 1296*eps*Nf*x^2 + 5400*eps^2*Nf*x^2 + 
      19152*eps^3*Nf*x^2 + 63312*eps^4*Nf*x^2 + 201616*eps^5*Nf*x^2)/
     (eps*x^2) + (eps^2*(-1080*eps - 4806*eps^2 + 4464*x + 16596*eps*x + 
      33813*eps^2*x - 7128*x^2 - 27036*eps*x^2 - 55296*eps^2*x^2 - 
      96*eps*Nf*x^2 - 400*eps^2*Nf*x^2 + 2664*x^3 + 11412*eps*x^3 + 
      24084*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 0, 1, x])/
    (216*(-1 + x)*x^2) + (eps^2*(918*eps - 1440*eps^2 - 1224*x - 4887*eps*x - 
      10269*eps^2*x + 24*eps*Nf*x - 8*eps^2*Nf*x + 576*x^2 - 1404*eps*x^2 - 
      15111*eps^2*x^2 + 24*eps*Nf*x^2 + 100*eps^2*Nf*x^2)*G[0, 1, 1, x])/
    (108*x^2) + (eps^2*(3996*eps + 14226*eps^2 - 8256*x - 24690*eps*x - 
      107805*eps^2*x + 1392*eps*Nf*x + 6192*eps^2*Nf*x + 10536*x^2 + 
      19590*eps*x^2 + 87960*eps^2*x^2 - 2592*eps*Nf*x^2 - 
      11192*eps^2*Nf*x^2 - 2280*x^3 + 996*eps*x^3 + 3414*eps^2*x^3 + 
      1152*eps*Nf*x^3 + 4800*eps^2*Nf*x^3)*Zeta[3])/(216*(-1 + x)*x^2) - 
   (62*eps^4*(-4 + x)*Zeta[5])/(15*x)) + 
 G[0, 0, 1, x]*(-1/972*(11664*eps + 60264*eps^2 + 213840*eps^3 + 
      707616*eps^4 + 2255040*eps^5 - 2592*eps*Nf + 864*eps^2*Nf + 
      16128*eps^3*Nf + 72960*eps^4*Nf + 266368*eps^5*Nf - 3888*eps*x - 
      13608*eps^2*x + 45684*eps^3*x + 552582*eps^4*x + 3442824*eps^5*x + 
      2592*eps*Nf*x - 864*eps^2*Nf*x - 16128*eps^3*Nf*x - 72960*eps^4*Nf*x - 
      266368*eps^5*Nf*x + 1944*x^2 + 1944*eps*x^2 + 3402*eps^2*x^2 - 
      59778*eps^3*x^2 - 463887*eps^4*x^2 - 2484432*eps^5*x^2 + 
      1296*eps*Nf*x^2 + 5400*eps^2*Nf*x^2 + 19152*eps^3*Nf*x^2 + 
      63312*eps^4*Nf*x^2 + 201616*eps^5*Nf*x^2)/(eps*(-1 + x)*x) - 
   (eps^2*(-204*eps - 2256*eps^2 + 752*x + 2202*eps*x + 7142*eps^2*x + 
      8*x^2 - 1178*eps*x^2 - 5538*eps^2*x^2 - 376*x^3 + 1148*eps*x^3 + 
      4057*eps^2*x^3)*G[0, 1, 1, x])/(4*(-1 + x)*x^2) + 
   (eps^2*(5184*eps + 24516*eps^2 - 14688*x - 39744*eps*x - 48942*eps^2*x - 
      2496*eps*Nf*x + 832*eps^2*Nf*x + 13392*x^2 + 32328*eps*x^2 + 
      20160*eps^2*x^2 + 2496*eps*Nf*x^2 - 832*eps^2*Nf*x^2 + 576*x^3 - 
      21996*eps*x^3 - 26505*eps^2*x^3 + 1248*eps*Nf*x^3 + 5200*eps^2*Nf*x^3)*
     Zeta[3])/(108*(-1 + x)*x^2) + (124*eps^4*x*Zeta[5])/(5*(-1 + x))) + 
 Pi^3*(((-1/5832*I)*(-19440 - 42768*eps - 131220*eps^2 - 347490*eps^3 - 
      928746*eps^4 - 2526228*eps^5 - 4536*eps*Nf - 14040*eps^2*Nf - 
      44352*eps^3*Nf - 138432*eps^4*Nf - 426656*eps^5*Nf + 23328*x + 
      41796*eps*x + 88452*eps^2*x + 112023*eps^3*x - 155520*eps^4*x - 
      2149578*eps^5*x + 3240*eps*Nf*x + 8640*eps^2*Nf*x + 25200*eps^3*Nf*x + 
      75120*eps^4*Nf*x + 225040*eps^5*Nf*x - 5832*x^2 - 8748*eps*x^2 - 
      7290*eps^2*x^2 + 35721*eps^3*x^2 + 287955*eps^4*x^2 + 
      1462374*eps^5*x^2))/(eps*(-1 + x)*x) + 
   ((I/360)*eps^4*(-70 + 3*x + 32*x^2)*G[0, x]^5)/((-1 + x)*x) + 
   ((I/72)*eps^3*(2 - eps - 2*x + 7*eps*x)*G[1, x]^4)/x - 
   ((I/180)*eps^4*(1 + x)*G[1, x]^5)/x + 
   G[0, x]^4*(((I/216)*eps^3*(66 + 120*eps + 16*eps*Nf - 9*x - 234*eps*x - 
        32*eps*Nf*x - 36*x^2 + 96*eps*x^2))/((-1 + x)*x) + 
     ((I/72)*eps^4*(-6 + x + 16*x^2)*G[1, x])/((-1 + x)*x)) - 
   ((I/6)*eps^3*(-6*eps + 8*x + 33*eps*x + 20*x^2 - 33*eps*x^2 - 16*x^3 + 
      30*eps*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[1, x]^3*(((-1/1296*I)*eps^2*(756*eps - 1638*eps^2 + 1440*x + 
        4410*eps*x - 405*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 2952*x^2 - 
        17190*eps*x^2 - 39348*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
        1512*x^3 + 11916*eps*x^3 + 39186*eps^2*x^3))/((-1 + x)*x^2) + 
     (((7*I)/18)*eps^4*(-4 + 3*x)*G[0, 1, x])/x) + 
   G[0, x]^3*(((I/324)*eps^2*(720 + 3312*eps + 9144*eps^2 - 48*eps*Nf + 
        16*eps^2*Nf + 648*x - 2592*eps*x - 5598*eps^2*x + 96*eps*Nf*x + 
        184*eps^2*Nf*x - 432*x^2 + 1656*eps*x^2 + 3429*eps^2*x^2))/
      ((-1 + x)*x) - ((I/54)*eps^3*(6 + 12*eps + 8*eps*Nf - 21*x - 
        156*eps*x - 16*eps*Nf*x + 12*x^2 + 102*eps*x^2)*G[1, x])/
      ((-1 + x)*x) + ((I/36)*eps^4*(-10 + 7*x + 4*x^2)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/9)*eps^4*(-20 + 11*x + 6*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) - ((I/72)*eps^2*(180*eps + 2190*eps^2 + 768*x + 
      2010*eps*x + 2349*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x - 96*x^2 - 
      2346*eps*x^2 - 7062*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 - 
      360*x^3 + 1188*eps*x^3 + 5934*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)*x^2) - ((I/36)*eps^2*(414*eps + 2544*eps^2 - 48*x - 633*eps*x - 
      5733*eps^2*x + 24*eps*Nf*x - 8*eps^2*Nf*x - 408*x^2 - 27*eps*x^2 - 
      1644*eps^2*x^2 - 48*eps*Nf*x^2 - 92*eps^2*Nf*x^2 + 360*x^3 - 
      252*eps*x^3 + 2067*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
   ((I/18)*eps^3*(132 + 396*eps - 16*eps*Nf - 210*x - 450*eps*x + 
      32*eps*Nf*x + 78*x^2 + 249*eps*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
   ((I/18)*eps^3*(-36*eps + 48*x + 72*eps*x - 8*eps*Nf*x - 156*x^2 - 
      111*eps*x^2 + 16*eps*Nf*x^2 + 24*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) + ((I/36)*eps^3*(54*eps + 459*eps*x + 8*eps*Nf*x + 
      240*x^2 - 435*eps*x^2 - 16*eps*Nf*x^2 + 60*x^3 + 498*eps*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((I/3)*eps^4*(34 - 53*x + 17*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*(-42 - 377*x + 182*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*(-26 - 183*x + 86*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   ((2*I)*eps^4*(-14 + 43*x + 22*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*(-58 + 89*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*(28 + 60*x + 29*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   ((I/324)*eps^2*(-14544 - 41544*eps - 117720*eps^2 - 2256*eps*Nf - 
      6736*eps^2*Nf + 9504*x + 25308*eps*x - 9198*eps^2*x + 1704*eps*Nf*x + 
      4436*eps^2*Nf*x - 864*x^2 - 5832*eps*x^2 + 30483*eps^2*x^2)*Zeta[3])/
    ((-1 + x)*x) + G[1, x]^2*
    (((-1/1296*I)*eps*(972*eps + 14148*eps^2 + 59238*eps^3 + 1728*x - 
        3402*eps*x - 48924*eps^2*x - 202527*eps^3*x + 144*eps*Nf*x - 
        48*eps^2*Nf*x - 896*eps^3*Nf*x - 1296*x^2 - 5022*eps*x^2 + 
        13500*eps^2*x^2 + 72738*eps^3*x^2 - 288*eps*Nf*x^2 - 
        552*eps^2*Nf*x^2 - 1232*eps^3*Nf*x^2 - 432*x^3 + 7128*eps*x^3 + 
        17037*eps^2*x^3 + 53838*eps^3*x^3))/((-1 + x)*x^2) + 
     ((I/72)*eps^3*(54*eps - 237*eps*x + 8*eps*Nf*x - 12*x^2 - 117*eps*x^2 - 
        16*eps*Nf*x^2 + 12*x^3 + 282*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
     ((I/6)*eps^4*(-32 + 31*x + 4*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     ((I/6)*eps^4*(28 - 41*x + 21*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     ((I/18)*eps^4*(-136 + 66*x + 37*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, x]*(((I/216)*eps*(-216*eps - 2520*eps^2 - 8388*eps^3 + 288*x - 
        1044*eps*x - 180*eps^2*x + 11412*eps^3*x + 144*eps*Nf*x - 
        48*eps^2*Nf*x - 896*eps^3*Nf*x - 360*x^2 - 2124*eps*x^2 - 
        5238*eps^2*x^2 - 27423*eps^3*x^2 - 288*eps*Nf*x^2 - 
        552*eps^2*Nf*x^2 - 1232*eps^3*Nf*x^2 - 504*x^3 + 2700*eps*x^3 + 
        7182*eps^2*x^3 + 25839*eps^3*x^3))/((-1 + x)*x^2) + 
     ((I/3)*eps^4*(-68 + 25*x)*G[0, 0, 1, x])/(-1 + x) + 
     ((I/3)*eps^4*(-32 + 45*x + 41*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/9)*eps^4*(-104 + 160*x + 131*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^2*(((-1/1296*I)*eps*(2592 + 12960*eps + 28728*eps^2 + 
        54108*eps^3 - 288*eps*Nf + 96*eps^2*Nf + 1792*eps^3*Nf + 5184*x - 
        9504*eps*x - 18684*eps^2*x - 61128*eps^3*x + 576*eps*Nf*x + 
        1104*eps^2*Nf*x + 2464*eps^3*Nf*x - 2808*x^2 + 7452*eps*x^2 + 
        17280*eps^2*x^2 + 59751*eps^3*x^2))/((-1 + x)*x) + 
     ((I/72)*eps^3*(18*eps + 36*x - 51*eps*x + 8*eps*Nf*x - 54*x^2 - 
        297*eps*x^2 - 16*eps*Nf*x^2 + 252*eps*x^3)*G[1, x]^2)/
      ((-1 + x)*x^2) + ((I/36)*eps^4*(14 - 25*x + 8*x^2)*G[1, x]^3)/
      ((-1 + x)*x) - ((I/6)*eps^3*(16 + 40*eps - 6*x - 57*eps*x - 6*x^2 + 
        37*eps*x^2)*G[0, 1, x])/((-1 + x)*x) + 
     G[1, x]*(((-1/432*I)*eps^2*(216*eps + 2700*eps^2 - 864*x + 9468*eps*x + 
          29394*eps^2*x - 96*eps*Nf*x + 32*eps^2*Nf*x + 1440*x^2 - 
          5220*eps*x^2 - 19224*eps^2*x^2 + 192*eps*Nf*x^2 + 
          368*eps^2*Nf*x^2 + 2304*x^3 + 3456*eps*x^3 + 14031*eps^2*x^3))/
        ((-1 + x)*x^2) - ((I/3)*eps^4*(-4 - 4*x + 9*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) + (((2*I)/3)*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/
      ((-1 + x)*x) + (((2*I)/3)*eps^4*(-11 + 9*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x) - ((I/9)*eps^4*(-162 - 213*x + 133*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[1, x]*
    (((-1/1944*I)*(972*eps + 10530*eps^2 + 28350*eps^3 + 46494*eps^4 - 
        2592*x + 2430*eps*x - 44469*eps^2*x - 213678*eps^3*x - 
        815751*eps^4*x + 432*eps*Nf*x - 144*eps^2*Nf*x - 2688*eps^3*Nf*x - 
        12160*eps^4*Nf*x - 648*x^2 - 20898*eps*x^2 - 22356*eps^2*x^2 - 
        9558*eps^3*x^2 + 35073*eps^4*x^2 - 864*eps*Nf*x^2 - 
        1656*eps^2*Nf*x^2 - 3696*eps^3*Nf*x^2 - 8944*eps^4*Nf*x^2 + 
        3240*x^3 + 16524*eps*x^3 + 47142*eps^2*x^3 + 159651*eps^3*x^3 + 
        599805*eps^4*x^3))/((-1 + x)*x^2) + 
     ((I/72)*eps^2*(360*eps + 1254*eps^2 + 528*x + 1332*eps*x - 381*eps^2*x + 
        48*eps*Nf*x - 16*eps^2*Nf*x - 1368*x^2 - 4764*eps*x^2 - 
        12072*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 624*x^3 + 
        2760*eps*x^3 + 10272*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x^2) - 
     ((I/6)*eps^4*(-6 + x + 32*x^2)*G[0, 1, x]^2)/((-1 + x)*x) - 
     ((I/18)*eps^3*(36*eps - 48*x - 72*eps*x + 8*eps*Nf*x - 48*x^2 - 
        123*eps*x^2 - 16*eps*Nf*x^2 + 78*x^3 + 117*eps*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) - ((I/36)*eps^3*(54*eps + 51*eps*x + 8*eps*Nf*x + 
        36*x^2 - 261*eps*x^2 - 16*eps*Nf*x^2 + 60*x^3 + 378*eps*x^3)*
       G[0, 1, 1, x])/((-1 + x)*x^2) + ((I/3)*eps^4*(36 - 26*x + 23*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)*x) + ((I/3)*eps^4*(32 - 19*x + 24*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x) + ((I/3)*eps^4*(28 - 15*x + 25*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((I/108)*eps^3*(198*eps - 816*x + 2007*eps*x + 88*eps*Nf*x + 48*x^2 - 
        6957*eps*x^2 - 176*eps*Nf*x^2 + 1164*x^3 + 5418*eps*x^3)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[0, x]*(((I/1944)*(-2592 - 6480*eps - 49572*eps^2 - 228582*eps^3 - 
        892620*eps^4 - 432*eps*Nf + 144*eps^2*Nf + 2688*eps^3*Nf + 
        12160*eps^4*Nf + 11664*x + 9072*eps*x + 26568*eps^2*x + 
        37827*eps^3*x - 80109*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 
        3696*eps^3*Nf*x + 8944*eps^4*Nf*x - 4536*x^2 + 972*eps*x^2 + 
        11907*eps^2*x^2 + 78975*eps^3*x^2 + 406134*eps^4*x^2))/((-1 + x)*x) - 
     ((I/216)*eps^3*(54*eps + 72*x - 81*eps*x + 8*eps*Nf*x - 108*x^2 - 
        549*eps*x^2 - 16*eps*Nf*x^2 + 12*x^3 + 498*eps*x^3)*G[1, x]^3)/
      ((-1 + x)*x^2) - ((I/72)*eps^4*(-2 + x)*(-7 + 9*x)*G[1, x]^4)/
      ((-1 + x)*x) - ((I/24)*eps^2*(-36*eps - 450*eps^2 + 272*x + 638*eps*x + 
        1617*eps^2*x - 344*x^2 - 1558*eps*x^2 - 2692*eps^2*x^2 + 40*x^3 + 
        1004*eps*x^3 + 2115*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x^2) - 
     ((I/6)*eps^4*(-18 - 7*x + 10*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     G[1, x]^2*(((-1/432*I)*eps^2*(-3024*eps^2 - 144*x - 504*eps*x + 
          2160*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 2088*x^2 - 
          3204*eps*x^2 - 8802*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
          1080*x^3 + 1044*eps*x^3 + 1287*eps^2*x^3))/((-1 + x)*x^2) - 
       ((I/6)*eps^4*(2 - 17*x + 14*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
     (((4*I)/3)*eps^3*(5 + 14*eps - 4*x - 23*eps*x + 15*eps*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/12)*eps^3*(-30*eps + 40*x + 73*eps*x + 44*x^2 - 101*eps*x^2 - 
        68*x^3 + 122*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     ((2*I)*eps^4*(-8 + 5*x)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     ((I/3)*eps^4*(18 + x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     ((I/3)*eps^4*(-36 - 40*x + 83*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
     ((I/54)*eps^3*(-192 - 480*eps - 128*eps*Nf + 2052*x + 924*eps*x + 
        256*eps*Nf*x - 894*x^2 + 675*eps*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((I/648)*eps*(324*eps + 4050*eps^2 + 15714*eps^3 + 864*x + 
          15066*eps*x + 21951*eps^2*x + 6480*eps^3*x - 144*eps*Nf*x + 
          48*eps^2*Nf*x + 896*eps^3*Nf*x - 1080*x^2 - 20682*eps*x^2 - 
          34776*eps^2*x^2 - 38988*eps^3*x^2 + 288*eps*Nf*x^2 + 
          552*eps^2*Nf*x^2 + 1232*eps^3*Nf*x^2 + 3672*x^3 + 13284*eps*x^3 + 
          33318*eps^2*x^3 + 97173*eps^3*x^3))/((-1 + x)*x^2) + 
       ((I/12)*eps^3*(6*eps - 8*x + 59*eps*x - 20*x^2 - 51*eps*x^2 + 32*x^3 + 
          8*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
       (((2*I)/3)*eps^4*(-4 - 4*x + 5*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
       (((4*I)/3)*eps^4*(-1 - 8*x + 10*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
       ((I/9)*eps^4*(86 - 97*x + 376*x^2)*Zeta[3])/((-1 + x)*x))) - 
   ((I/15)*eps^4*(-2 + x)*(-163 + 1076*x)*Zeta[5])/((-1 + x)*x)) + 
 G[1, x]^2*((-11664*eps - 24786*eps^2 - 17496*eps^3 + 130491*eps^4 + 
     989982*eps^5 + 5008230*eps^6 - 3888*eps*Nf - 14256*eps^2*Nf - 
     48384*eps^3*Nf - 156672*eps^4*Nf - 493248*eps^5*Nf - 1526336*eps^6*Nf + 
     2916*x + 8748*eps*x + 32805*eps^2*x + 64152*eps^3*x + 47385*eps^4*x - 
     395118*eps^5*x - 3130326*eps^6*x + 1944*eps*Nf*x + 8100*eps^2*Nf*x + 
     28728*eps^3*Nf*x + 94968*eps^4*Nf*x + 302424*eps^5*Nf*x + 
     942280*eps^6*Nf*x)/(2916*eps^2*x) + 
   (eps^2*(-3348*eps - 33534*eps^2 + 3888*x + 17478*eps*x + 104391*eps^2*x - 
      192*eps*Nf*x + 64*eps^2*Nf*x - 8568*x^2 - 19854*eps*x^2 - 
      77616*eps^2*x^2 + 192*eps*Nf*x^2 - 64*eps^2*Nf*x^2 + 2880*x^3 - 
      288*eps*x^3 - 8604*eps^2*x^3 + 96*eps*Nf*x^3 + 400*eps^2*Nf*x^3)*
     G[0, 0, 0, 1, x])/(72*(-1 + x)*x^2) + 
   (eps^2*(-864*eps - 28296*eps^2 + 864*x - 1800*eps*x + 60408*eps^2*x - 
      96*eps*Nf*x + 32*eps^2*Nf*x - 1080*x^2 + 2952*eps*x^2 - 
      51498*eps^2*x^2 + 96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 - 1224*x^3 - 
      4500*eps*x^3 + 9333*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*
     G[0, 0, 1, 1, x])/(72*(-1 + x)*x^2) + 
   (eps^2*(-30*eps + 140*eps^2 + 40*x + 219*eps*x + 479*eps^2*x - 36*x^2 + 
      22*eps*x^2 + 526*eps^2*x^2)*G[0, 1, 1, 1, x])/x^2 - 
   (eps*(3888*eps - 39204*eps^2 - 381186*eps^3 - 22032*x - 24840*eps*x + 
      61182*eps^2*x + 546831*eps^3*x + 7920*eps*Nf*x + 27312*eps^2*Nf*x + 
      90496*eps^3*Nf*x + 19656*x^2 + 38448*eps*x^2 + 37314*eps^2*x^2 + 
      133542*eps^3*x^2 - 10368*eps*Nf*x^2 - 37512*eps^2*Nf*x^2 - 
      126672*eps^3*Nf*x^2 + 2376*x^3 - 16524*eps*x^3 - 46575*eps^2*x^3 - 
      249048*eps^3*x^3 + 2880*eps*Nf*x^3 + 12000*eps^2*Nf*x^3 + 
      42560*eps^3*Nf*x^3)*Zeta[3])/(648*(-1 + x)*x^2) + 
   (28*eps^4*(51 + 2*x)*Zeta[3]^2)/(9*x) + 
   G[0, 1, 1, x]*(-1/216*(eps*(1620*eps - 3888*eps^2 - 79542*eps^3 - 2160*x - 
         8370*eps*x - 16686*eps^2*x + 69093*eps^3*x + 144*eps*Nf*x - 
         48*eps^2*Nf*x - 896*eps^3*Nf*x + 864*x^2 - 4104*eps*x^2 - 
         33858*eps^2*x^2 - 209925*eps^3*x^2 + 144*eps*Nf*x^2 + 
         600*eps^2*Nf*x^2 + 2128*eps^3*Nf*x^2))/x^2 + 
     (28*eps^4*(-5 + 2*x)*Zeta[3])/(3*x)) + 
   G[0, 0, 1, x]*(-1/216*(eps*(-2592*eps - 19926*eps^2 - 41958*eps^3 + 
         2160*x + 14256*eps*x + 88425*eps^2*x + 237600*eps^3*x - 
         288*eps*Nf*x + 96*eps^2*Nf*x + 1792*eps^3*Nf*x - 2808*x^2 - 
         2160*eps*x^2 - 32400*eps^2*x^2 - 18927*eps^3*x^2 + 288*eps*Nf*x^2 - 
         96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 + 648*x^3 - 9180*eps*x^3 - 
         31860*eps^2*x^3 - 160002*eps^3*x^3 + 144*eps*Nf*x^3 + 
         600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/((-1 + x)*x^2) + 
     (14*eps^4*(-10 + 3*x)*Zeta[3])/(3*x)) - 
   (62*eps^3*(-12*eps - 4*eps*Nf + 3*x + 9*eps*x + 2*eps*Nf*x)*Zeta[5])/
    (15*x)) + G[0, x]^3*
  (-1/5832*(-15552 - 46656*eps - 159408*eps^2 - 432540*eps^3 - 
      1119258*eps^4 - 2763639*eps^5 - 12960*eps*Nf - 44928*eps^2*Nf - 
      146592*eps^3*Nf - 408768*eps^4*Nf - 1068256*eps^5*Nf - 
      3456*eps^2*Nf^2 - 11520*eps^3*Nf^2 - 31104*eps^4*Nf^2 - 
      77824*eps^5*Nf^2 - 3888*x - 19440*eps*x - 100116*eps^2*x - 
      315900*eps^3*x - 925830*eps^4*x - 2691225*eps^5*x + 2592*eps*Nf*x + 
      1728*eps^2*Nf*x - 6624*eps^3*Nf*x - 97728*eps^4*Nf*x - 
      544672*eps^5*Nf*x + 3456*eps^2*Nf^2*x + 11520*eps^3*Nf^2*x + 
      31104*eps^4*Nf^2*x + 77824*eps^5*Nf^2*x + 9720*x^2 + 33048*eps*x^2 + 
      129762*eps^2*x^2 + 339228*eps^3*x^2 + 736776*eps^4*x^2 + 
      1036152*eps^5*x^2 + 5184*eps*Nf*x^2 + 21600*eps^2*Nf*x^2 + 
      76608*eps^3*Nf*x^2 + 253248*eps^4*Nf*x^2 + 806464*eps^5*Nf*x^2)/
     (eps*(-1 + x)*x) - (eps^2*(1512*eps + 11340*eps^2 - 792*x - 8028*eps*x - 
      53280*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x + 900*x^2 - 504*eps*x^2 + 
      17163*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 - 432*x^3 + 
      5904*eps*x^3 + 18918*eps^2*x^3)*G[1, x]^3)/(648*(-1 + x)*x^2) + 
   (eps^2*(104 + 336*eps + 632*eps^2 - 72*x - 320*eps*x - 752*eps^2*x + 
      192*eps*x^2 + 433*eps^2*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
   (eps^2*(-216 - 3024*eps - 5616*eps^2 + 576*x - 4500*eps*x - 6138*eps^2*x - 
      96*eps*Nf*x - 400*eps^2*Nf*x - 1116*x^2 + 3798*eps*x^2 + 
      7407*eps^2*x^2 + 48*eps*Nf*x^2 + 200*eps^2*Nf*x^2)*G[0, 1, 1, x])/
    (54*(-1 + x)*x) + (2*eps^2*(-828 - 2322*eps - 10782*eps^2 - 276*eps*Nf - 
      1108*eps^2*Nf - 112*eps^2*Nf^2 - 288*x + 6444*eps*x + 6624*eps^2*x - 
      420*eps*Nf*x - 1792*eps^2*Nf*x + 112*eps^2*Nf^2*x + 558*x^2 - 
      2493*eps*x^2 - 1107*eps^2*x^2 + 348*eps*Nf*x^2 + 1450*eps^2*Nf*x^2)*
     Zeta[3])/(81*(-1 + x)*x) + 
   G[1, x]^2*(-1/648*(eps*(2808 + 3024*eps - 11934*eps^2 - 88128*eps^3 + 
         288*eps*Nf - 96*eps^2*Nf - 1792*eps^3*Nf - 3780*x - 12852*eps*x - 
         19143*eps^2*x - 5724*eps^3*x - 576*eps*Nf*x - 1104*eps^2*Nf*x - 
         2464*eps^3*Nf*x + 6480*eps*x^2 + 15876*eps^2*x^2 + 37800*eps^3*x^2))/
       ((-1 + x)*x) - (7*eps^4*(-26 + 35*x)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 1, x]*((eps*(1728 + 9072*eps + 29808*eps^2 + 86400*eps^3 - 
        288*eps*Nf + 96*eps^2*Nf + 1792*eps^3*Nf - 864*x - 7776*eps*x - 
        27864*eps^2*x - 82782*eps^3*x + 288*eps*Nf*x - 96*eps^2*Nf*x - 
        1792*eps^3*Nf*x + 324*x^2 + 4050*eps*x^2 + 11772*eps^2*x^2 + 
        30105*eps^3*x^2 + 144*eps*Nf*x^2 + 600*eps^2*Nf*x^2 + 
        2128*eps^3*Nf*x^2))/(162*(-1 + x)*x) - 
     (28*eps^4*(16 - 8*x + 3*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[1, x]*(-1/972*(-648 - 7776*eps - 46494*eps^2 - 171396*eps^3 - 
        572832*eps^4 + 864*eps*Nf - 288*eps^2*Nf - 5376*eps^3*Nf - 
        24320*eps^4*Nf - 3564*x - 11016*eps*x - 20007*eps^2*x - 
        76950*eps^3*x - 386532*eps^4*x - 1728*eps*Nf*x - 3312*eps^2*Nf*x - 
        7392*eps^3*Nf*x - 17888*eps^4*Nf*x + 1296*x^2 + 8748*eps*x^2 + 
        24462*eps^2*x^2 + 95094*eps^3*x^2 + 390744*eps^4*x^2)/((-1 + x)*x) - 
     (eps^2*(108 - 576*eps - 2376*eps^2 - 342*x - 1539*eps*x - 3474*eps^2*x - 
        48*eps*Nf*x - 200*eps^2*Nf*x - 108*x^2 + 720*eps*x^2 + 
        1395*eps^2*x^2 + 24*eps*Nf*x^2 + 100*eps^2*Nf*x^2)*G[0, 1, x])/
      (27*(-1 + x)*x) + (14*eps^3*(-6 - 72*eps + 8*eps*Nf - 33*x - 
        102*eps*x - 16*eps*Nf*x + 12*x^2 + 81*eps*x^2)*Zeta[3])/
      (27*(-1 + x)*x)) + (62*eps^4*(-8 - 2*x + 5*x^2)*Zeta[5])/
    (15*(-1 + x)*x)) + 
 Zeta[3]*((178848 + 501552*eps + 2025648*eps^2 + 7827516*eps^3 + 
     29923506*eps^4 + 114845931*eps^5 + 59616*eps*Nf + 239328*eps^2*Nf + 
     847728*eps^3*Nf + 2441112*eps^4*Nf + 6481252*eps^5*Nf + 
     24192*eps^2*Nf^2 + 80640*eps^3*Nf^2 + 217728*eps^4*Nf^2 + 
     544768*eps^5*Nf^2 - 225504*x - 641520*eps*x - 2667168*eps^2*x - 
     9507132*eps^3*x - 33912594*eps^4*x - 123593931*eps^5*x - 
     90720*eps*Nf*x - 368928*eps^2*Nf*x - 1307376*eps^3*Nf*x - 
     3960600*eps^4*Nf*x - 11320036*eps^5*Nf*x - 24192*eps^2*Nf^2*x - 
     80640*eps^3*Nf^2*x - 217728*eps^4*Nf^2*x - 544768*eps^5*Nf^2*x + 
     23328*x^2 + 23328*eps*x^2 + 40824*eps^2*x^2 - 717336*eps^3*x^2 - 
     5566644*eps^4*x^2 - 29813184*eps^5*x^2 + 15552*eps*Nf*x^2 + 
     64800*eps^2*Nf*x^2 + 229824*eps^3*Nf*x^2 + 759744*eps^4*Nf*x^2 + 
     2419392*eps^5*Nf*x^2)/(11664*eps*(-1 + x)*x) + 
   (8*eps^4*(858 - 695*x + 181*x^2)*Zeta[5])/(15*(-1 + x)*x)) + 
 G[1, x]*((2916 + 5832*eps + 16767*eps^2 + 42282*eps^3 + 110808*eps^4 + 
     300348*eps^5 + 836892*eps^6 + 2382372*eps^7 + 1458*eps*Nf + 
     3402*eps^2*Nf + 9072*eps^3*Nf + 25488*eps^4*Nf + 73368*eps^5*Nf + 
     214152*eps^6*Nf + 630712*eps^7*Nf)/(729*eps^3*x) + 
   (eps^2*(1944 + 11520*eps + 24678*eps^2 - 1260*x - 9396*eps*x - 
      23265*eps^2*x - 192*eps*Nf*x - 800*eps^2*Nf*x + 1728*x^2 + 
      4932*eps*x^2 + 20052*eps^2*x^2 + 96*eps*Nf*x^2 + 400*eps^2*Nf*x^2)*
     G[0, 0, 0, 0, 1, x])/(18*(-1 + x)*x) + 
   (eps^2*(162*eps + 11808*eps^2 - 2016*x + 1053*eps*x - 24453*eps^2*x - 
      2232*x^2 - 7335*eps*x^2 + 22194*eps^2*x^2 - 96*eps*Nf*x^2 - 
      400*eps^2*Nf*x^2 + 3600*x^3 + 1548*eps*x^3 - 14337*eps^2*x^3 + 
      48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
    (18*(-1 + x)*x^2) - (eps^2*(72*eps + 354*eps^2 + 32*x - 460*eps*x - 
      1823*eps^2*x + 448*x^2 + 1204*eps*x^2 + 2066*eps^2*x^2 - 328*x^3 - 
      188*eps*x^3 + 581*eps^2*x^3)*G[0, 0, 1, 0, 1, x])/(4*(-1 + x)*x^2) + 
   (eps^2*(3888*eps + 66006*eps^2 - 3600*x - 2232*eps*x - 123705*eps^2*x + 
      15192*x^2 + 28656*eps*x^2 + 150588*eps^2*x^2 - 96*eps*Nf*x^2 - 
      400*eps^2*Nf*x^2 - 2808*x^3 - 3420*eps*x^3 - 19413*eps^2*x^3 + 
      48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
    (36*(-1 + x)*x^2) + (eps^2*(108*eps + 1266*eps^2 - 16*x + 406*eps*x - 
      653*eps^2*x + 456*x^2 + 754*eps*x^2 + 2040*eps^2*x^2 - 72*x^3 - 
      28*eps*x^3 + 670*eps^2*x^3)*G[0, 1, 0, 1, 1, x])/(4*(-1 + x)*x^2) + 
   (eps^2*(324*eps - 10944*eps^2 - 432*x - 5202*eps*x - 10188*eps^2*x + 
      24*eps*Nf*x - 8*eps^2*Nf*x + 900*x^2 - 1422*eps*x^2 - 18981*eps^2*x^2 + 
      24*eps*Nf*x^2 + 100*eps^2*Nf*x^2)*G[0, 1, 1, 1, 1, x])/(18*x^2) - 
   ((-1944*eps + 14904*eps^2 + 161028*eps^3 + 884844*eps^4 - 8640*x - 
      14364*eps*x - 49680*eps^2*x - 236574*eps^3*x - 1108836*eps^4*x - 
      6912*eps*Nf*x - 12672*eps^2*Nf*x - 26880*eps^3*Nf*x - 
      61696*eps^4*Nf*x + 8640*x^2 + 28620*eps*x^2 + 72684*eps^2*x^2 + 
      226368*eps^3*x^2 + 850041*eps^4*x^2 + 6480*eps*Nf*x^2 + 
      10872*eps^2*Nf*x^2 + 20496*eps^3*Nf*x^2 + 40592*eps^4*Nf*x^2 - 
      11340*eps*x^3 - 28755*eps^2*x^3 - 115587*eps^3*x^3 - 491670*eps^4*x^3 + 
      864*eps*Nf*x^3 + 3600*eps^2*Nf*x^3 + 12768*eps^3*Nf*x^3 + 
      42208*eps^4*Nf*x^3)*Zeta[3])/(324*(-1 + x)*x^2) + 
   (14*eps^3*(-18*eps - 52*x - 77*eps*x - 50*eps*Nf*x + 52*x^2 + 
      209*eps*x^2 + 46*eps*Nf*x^2 - 105*eps*x^3 + 8*eps*Nf*x^3)*Zeta[3]^2)/
    (9*(-1 + x)*x^2) + G[0, 1, 1, 1, x]*
    (-1/2*(eps*(-42*eps + 232*eps^2 + 2948*eps^3 + 56*x + 337*eps*x + 
         729*eps^2*x - 1601*eps^3*x - 60*x^2 + 38*eps*x^2 + 842*eps^2*x^2 + 
         5821*eps^3*x^2))/x^2 - (28*eps^4*(-14 + 15*x)*Zeta[3])/(3*x)) + 
   G[0, 0, 1, 1, x]*(-1/108*(eps*(1296*eps - 5076*eps^2 - 78678*eps^3 + 
         4320*x + 10800*eps*x + 23922*eps^2*x + 219807*eps^3*x + 432*x^2 - 
         16092*eps*x^2 - 69984*eps^2*x^2 - 440775*eps^3*x^2 - 
         288*eps*Nf*x^2 - 1200*eps^2*Nf*x^2 - 4256*eps^3*Nf*x^2 - 432*x^3 + 
         16632*eps*x^3 + 83673*eps^2*x^3 + 401841*eps^3*x^3 + 
         144*eps*Nf*x^3 + 600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/
       ((-1 + x)*x^2) - (56*eps^4*(-10 - x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*(-1/108*(eps*(6912 + 34992*eps + 79812*eps^2 + 
         176418*eps^3 - 6480*x - 34776*eps*x - 98820*eps^2*x - 
         269892*eps^3*x - 576*eps*Nf*x - 2400*eps^2*Nf*x - 8512*eps^3*Nf*x + 
         4968*x^2 + 17820*eps*x^2 + 67473*eps^2*x^2 + 245592*eps^3*x^2 + 
         288*eps*Nf*x^2 + 1200*eps^2*Nf*x^2 + 4256*eps^3*Nf*x^2))/
       ((-1 + x)*x) + (28*eps^4*(32 - 30*x + 23*x^2)*Zeta[3])/
      (3*(-1 + x)*x)) + G[0, 0, 1, x]*
    ((3888 + 9072*eps + 2268*eps^2 - 65286*eps^3 - 410508*eps^4 - 4536*x - 
       20088*eps*x - 42606*eps^2*x - 47385*eps^3*x + 86913*eps^4*x - 
       864*eps*Nf*x - 3600*eps^2*Nf*x - 12768*eps^3*Nf*x - 42208*eps^4*Nf*x + 
       648*x^2 + 10044*eps*x^2 + 31185*eps^2*x^2 + 77436*eps^3*x^2 + 
       189216*eps^4*x^2 + 432*eps*Nf*x^2 + 1800*eps^2*Nf*x^2 + 
       6384*eps^3*Nf*x^2 + 21104*eps^4*Nf*x^2)/(324*(-1 + x)*x) - 
     (14*eps^3*(36 + 84*eps - 42*x - 186*eps*x - 8*eps*Nf*x + 6*x^2 + 
        93*eps*x^2 + 4*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 1, 1, x]*((972*eps - 4050*eps^2 - 57672*eps^3 - 330156*eps^4 - 
       1296*x - 5022*eps*x - 10125*eps^2*x + 69093*eps^3*x + 612603*eps^4*x + 
       432*eps*Nf*x - 144*eps^2*Nf*x - 2688*eps^3*Nf*x - 12160*eps^4*Nf*x + 
       648*x^2 - 4212*eps*x^2 - 28917*eps^2*x^2 - 187596*eps^3*x^2 - 
       955638*eps^4*x^2 + 432*eps*Nf*x^2 + 1800*eps^2*Nf*x^2 + 
       6384*eps^3*Nf*x^2 + 21104*eps^4*Nf*x^2)/(324*x^2) - 
     (7*eps^3*(18*eps - 24*x - 93*eps*x + 8*eps*Nf*x + 12*x^2 - 78*eps*x^2 + 
        8*eps*Nf*x^2)*Zeta[3])/(9*x^2)) + 
   G[0, 1, x]*((eps^2*(72*eps + 354*eps^2 + 32*x - 460*eps*x - 1823*eps^2*x + 
        448*x^2 + 1204*eps*x^2 + 2066*eps^2*x^2 - 328*x^3 - 188*eps*x^3 + 
        581*eps^2*x^3)*G[0, 0, 1, x])/(4*(-1 + x)*x^2) - 
     (eps^2*(648*eps - 1836*eps^2 - 288*x + 7020*eps*x + 24354*eps^2*x + 
        720*x^2 - 1296*eps*x^2 - 13932*eps^2*x^2 - 96*eps*Nf*x^2 - 
        400*eps^2*Nf*x^2 + 2160*x^3 + 2376*eps*x^3 + 19287*eps^2*x^3 + 
        48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*Zeta[3])/(36*(-1 + x)*x^2)) - 
   (eps^2*(-14040*eps + 45900*eps^2 - 79776*x - 154332*eps*x - 
      531522*eps^2*x - 38208*eps*Nf*x - 80192*eps^2*Nf*x + 122976*x^2 + 
      381492*eps*x^2 + 1014012*eps^2*x^2 + 36768*eps*Nf*x^2 + 
      74192*eps^2*Nf*x^2 - 35640*x^3 - 150300*eps*x^3 - 390735*eps^2*x^3 + 
      2400*eps*Nf*x^3 + 10000*eps^2*Nf*x^3)*Zeta[5])/(360*(-1 + x)*x^2)) + 
 G[0, x]*(-1/139968*(559872 + 1679616*eps + 5738688*eps^2 + 15571440*eps^3 + 
      40293288*eps^4 + 99491004*eps^5 + 238536090*eps^6 + 561317607*eps^7 + 
      466560*eps*Nf + 1617408*eps^2*Nf + 5277312*eps^3*Nf + 
      14715648*eps^4*Nf + 38457216*eps^5*Nf + 97348416*eps^6*Nf + 
      242821600*eps^7*Nf + 124416*eps^2*Nf^2 + 414720*eps^3*Nf^2 + 
      1119744*eps^4*Nf^2 + 2801664*eps^5*Nf^2 + 6721536*eps^6*Nf^2 + 
      15679488*eps^7*Nf^2)/(eps^3*x) - 
   (eps^2*(1836*eps + 10098*eps^2 - 2304*x - 1782*eps*x + 11601*eps^2*x + 
      48*eps*Nf*x - 16*eps^2*Nf*x - 720*x^2 - 6912*eps*x^2 - 
      36405*eps^2*x^2 + 48*eps*Nf*x^2 + 200*eps^2*Nf*x^2)*G[1, x]^5)/
    (4320*x^2) - (eps^2*(528 + 1920*eps + 5028*eps^2 - 528*x - 1920*eps*x - 
      5028*eps^2*x + 108*x^2 + 1024*eps*x^2 + 2283*eps^2*x^2)*
     G[0, 0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
   (eps^2*(-1272 - 3480*eps - 3972*eps^2 + 1164*x + 2400*eps*x + 
      1725*eps^2*x - 252*x^2 + 250*eps*x^2 + 3867*eps^2*x^2)*
     G[0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
   (eps^2*(-168 - 420*eps - 135*eps^2 + 136*x + 308*eps*x - 265*eps^2*x - 
      26*x^2 + 117*eps*x^2 + 1005*eps^2*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)*x) - (eps^2*(-1188*eps - 12708*eps^2 + 4096*x + 12846*eps*x + 
      41836*eps^2*x - 1984*x^2 - 8718*eps*x^2 - 34344*eps^2*x^2 - 760*x^3 + 
      5740*eps*x^3 + 18659*eps^2*x^3)*G[0, 0, 1, 1, 1, x])/(4*(-1 + x)*x^2) - 
   (eps^2*(-222*eps - 2292*eps^2 + 760*x + 2473*eps*x + 8039*eps^2*x - 
      156*x^2 - 1609*eps*x^2 - 6527*eps^2*x^2 - 256*x^3 + 1208*eps*x^3 + 
      3919*eps^2*x^3)*G[0, 1, 0, 1, 1, x])/(2*(-1 + x)*x^2) + 
   (eps^2*(2052*eps + 27162*eps^2 + 288*x + 22194*eps*x + 25947*eps^2*x + 
      6192*x^2 - 19458*eps*x^2 - 53478*eps^2*x^2 - 96*eps*Nf*x^2 - 
      400*eps^2*Nf*x^2 + 1944*x^3 + 14076*eps*x^3 + 50274*eps^2*x^3 + 
      48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 1, 1, 1, 1, x])/
    (36*(-1 + x)*x^2) - ((29808 + 83592*eps + 370656*eps^2 + 1432890*eps^3 + 
      5656959*eps^4 + 9936*eps*Nf + 39888*eps^2*Nf + 141288*eps^3*Nf + 
      406852*eps^4*Nf + 4032*eps^2*Nf^2 + 13440*eps^3*Nf^2 + 
      36288*eps^4*Nf^2 - 45360*x - 169128*eps*x - 607824*eps^2*x - 
      1975266*eps^3*x - 6731991*eps^4*x - 12528*eps*Nf*x - 50688*eps^2*Nf*x - 
      179592*eps^3*Nf*x - 533476*eps^4*Nf*x - 4032*eps^2*Nf^2*x - 
      13440*eps^3*Nf^2*x - 36288*eps^4*Nf^2*x + 7776*x^2 + 46656*eps*x^2 + 
      138510*eps^2*x^2 + 335340*eps^3*x^2 + 729243*eps^4*x^2 + 
      1296*eps*Nf*x^2 + 5400*eps^2*Nf*x^2 + 19152*eps^3*Nf*x^2 + 
      63312*eps^4*Nf*x^2)*Zeta[3])/(972*(-1 + x)*x) + 
   (28*eps^3*(96 + 261*eps + 11*eps*Nf - 168*x - 657*eps*x - 23*eps*Nf*x + 
      36*x^2 + 216*eps*x^2 + 6*eps*Nf*x^2)*Zeta[3]^2)/(27*(-1 + x)*x) + 
   G[1, x]^4*((eps*(1620*eps + 8910*eps^2 + 2430*eps^3 - 1728*x + 
        2646*eps*x + 27999*eps^2*x + 182304*eps^3*x + 144*eps*Nf*x - 
        48*eps^2*Nf*x - 896*eps^3*Nf*x - 2160*x^2 - 11232*eps*x^2 - 
        49275*eps^2*x^2 - 221967*eps^3*x^2 + 144*eps*Nf*x^2 + 
        600*eps^2*Nf*x^2 + 2128*eps^3*Nf*x^2))/(2592*x^2) + 
     (7*eps^4*(4 + 5*x)*Zeta[3])/(9*x)) + G[0, 0, 0, 1, x]*
    ((eps*(144 + 384*eps + 540*eps^2 + 72*eps^3 - 144*x - 384*eps*x - 
        540*eps^2*x - 72*eps^3*x + 12*x^2 + 236*eps*x^2 + 393*eps^2*x^2 + 
        546*eps^3*x^2))/(2*(-1 + x)*x) - (28*eps^4*(12 - 12*x + x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, x]^2*
    ((eps*(-128 - 512*eps - 608*eps^2 + 2586*eps^3 + 224*x + 208*eps*x + 
        912*eps^2*x + 374*eps^3*x - 128*x^2 + 96*eps*x^2 + 243*eps^2*x^2 + 
        1599*eps^3*x^2))/(8*(-1 + x)*x) + 
     (56*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 1, 1, 1, x]*((eps*(-648*eps - 1296*eps^2 + 14256*eps^3 - 432*x + 
        540*eps*x + 41580*eps^2*x + 113994*eps^3*x - 288*eps*Nf*x + 
        96*eps^2*Nf*x + 1792*eps^3*Nf*x - 6696*x^2 - 972*eps*x^2 - 
        17010*eps^2*x^2 + 72954*eps^3*x^2 + 288*eps*Nf*x^2 - 
        96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 + 1728*x^3 - 9288*eps*x^3 - 
        42795*eps^2*x^3 - 236952*eps^3*x^3 + 144*eps*Nf*x^3 + 
        600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/(108*(-1 + x)*x^2) - 
     (28*eps^4*(-2 - 31*x + 8*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(-1/4*(eps*(-80 + 160*eps + 1108*eps^2 + 6378*eps^3 + 
         152*x - 184*eps*x - 766*eps^2*x - 4974*eps^3*x + 64*x^2 + 
         152*eps*x^2 + 991*eps^2*x^2 + 5248*eps^3*x^2))/((-1 + x)*x) + 
     (28*eps^4*(-10 + 19*x + 8*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((16 + 128*eps + 348*eps^2 + 712*eps^3 + 832*eps^4 + 16*x - 
       112*eps*x - 468*eps^2*x - 1646*eps^3*x - 5638*eps^4*x - 4*x^2 + 
       68*eps*x^2 + 229*eps^2*x^2 + 805*eps^3*x^2 + 2907*eps^4*x^2)/
      (2*(-1 + x)*x) - (28*eps^3*(4 + 32*eps + 4*x - 28*eps*x - x^2 + 
        17*eps*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 1, 1, x]*((3888 + 19440*eps + 33696*eps^2 - 14256*eps^3 - 
       460080*eps^4 - 4536*x - 34344*eps*x - 95094*eps^2*x - 187434*eps^3*x - 
       205902*eps^4*x - 864*eps*Nf*x - 3600*eps^2*Nf*x - 12768*eps^3*Nf*x - 
       42208*eps^4*Nf*x + 2592*x^2 + 15552*eps*x^2 + 46170*eps^2*x^2 + 
       111780*eps^3*x^2 + 243081*eps^4*x^2 + 432*eps*Nf*x^2 + 
       1800*eps^2*Nf*x^2 + 6384*eps^3*Nf*x^2 + 21104*eps^4*Nf*x^2)/
      (324*(-1 + x)*x) - (28*eps^3*(18 + 90*eps - 21*x - 159*eps*x - 
        4*eps*Nf*x + 12*x^2 + 72*eps*x^2 + 2*eps*Nf*x^2)*Zeta[3])/
      (9*(-1 + x)*x)) + G[1, x]^3*
    (-1/1944*(972*eps + 5346*eps^2 + 1458*eps^3 - 54918*eps^4 + 9882*eps*x + 
        51273*eps^2*x + 250128*eps^3*x + 1053405*eps^4*x + 432*eps*Nf*x - 
        144*eps^2*Nf*x - 2688*eps^3*Nf*x - 12160*eps^4*Nf*x - 3888*x^2 - 
        15552*eps*x^2 - 58725*eps^2*x^2 - 253449*eps^3*x^2 - 
        1029267*eps^4*x^2 + 432*eps*Nf*x^2 + 1800*eps^2*Nf*x^2 + 
        6384*eps^3*Nf*x^2 + 21104*eps^4*Nf*x^2)/x^2 - 
     (eps^2*(-1080*eps - 4806*eps^2 + 4464*x + 16596*eps*x + 33813*eps^2*x - 
        7128*x^2 - 27036*eps*x^2 - 55296*eps^2*x^2 - 96*eps*Nf*x^2 - 
        400*eps^2*Nf*x^2 + 2664*x^3 + 11412*eps*x^3 + 24084*eps^2*x^3 + 
        48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 1, x])/(216*(-1 + x)*x^2) + 
     (7*eps^3*(18*eps + 183*eps*x + 8*eps*Nf*x - 72*x^2 - 288*eps*x^2 + 
        8*eps*Nf*x^2)*Zeta[3])/(54*x^2)) - 
   (eps^2*(5544 + 15012*eps + 81936*eps^2 + 840*eps*Nf + 7016*eps^2*Nf + 
      992*eps^2*Nf^2 - 11664*x - 118152*eps*x - 273276*eps^2*x - 
      1080*eps*Nf*x - 8016*eps^2*Nf*x - 992*eps^2*Nf^2*x + 3060*x^2 + 
      51930*eps*x^2 + 93195*eps^2*x^2 + 120*eps*Nf*x^2 + 500*eps^2*Nf*x^2)*
     Zeta[5])/(90*(-1 + x)*x) + 
   G[1, x]^2*((3888 + 17496*eps + 70956*eps^2 + 286254*eps^3 + 
       1094958*eps^4 + 4013388*eps^5 + 1296*eps*Nf - 432*eps^2*Nf - 
       8064*eps^3*Nf - 36480*eps^4*Nf - 133184*eps^5*Nf - 3888*x - 
       13608*eps*x - 43740*eps^2*x - 204120*eps^3*x - 882333*eps^4*x - 
       3599316*eps^5*x + 1296*eps*Nf*x + 5400*eps^2*Nf*x + 19152*eps^3*Nf*x + 
       63312*eps^4*Nf*x + 201616*eps^5*Nf*x)/(1944*eps*x) - 
     (eps^2*(-60*eps - 750*eps^2 + 88*x + 210*eps*x + 1189*eps^2*x - 
        228*x^2 - 530*eps*x^2 - 1327*eps^2*x^2 + 72*x^3 + 156*eps*x^3 + 
        204*eps^2*x^3)*G[0, 0, 1, x])/(4*(-1 + x)*x^2) + 
     (eps^2*(-648*eps + 1350*eps^2 + 3888*x + 19116*eps*x + 37539*eps^2*x - 
        6840*x^2 - 30708*eps*x^2 - 66348*eps^2*x^2 - 96*eps*Nf*x^2 - 
        400*eps^2*Nf*x^2 + 3528*x^3 + 13572*eps*x^3 + 29754*eps^2*x^3 + 
        48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 1, 1, x])/(72*(-1 + x)*x^2) - 
     (eps^2*(10206*eps^2 + 4896*x - 3024*eps*x - 81369*eps^2*x - 
        1536*eps*Nf*x + 512*eps^2*Nf*x - 2880*x^2 - 10440*eps*x^2 + 
        47754*eps^2*x^2 - 288*eps*Nf*x^2 - 8112*eps^2*Nf*x^2 - 3960*x^3 + 
        5364*eps*x^3 - 6642*eps^2*x^3 + 1680*eps*Nf*x^3 + 7000*eps^2*Nf*x^3)*
       Zeta[3])/(216*(-1 + x)*x^2) + G[0, 1, x]*
      ((eps*(-2592*eps - 19926*eps^2 - 41958*eps^3 + 2160*x + 14256*eps*x + 
          88425*eps^2*x + 237600*eps^3*x - 288*eps*Nf*x + 96*eps^2*Nf*x + 
          1792*eps^3*Nf*x - 2808*x^2 - 2160*eps*x^2 - 32400*eps^2*x^2 - 
          18927*eps^3*x^2 + 288*eps*Nf*x^2 - 96*eps^2*Nf*x^2 - 
          1792*eps^3*Nf*x^2 + 648*x^3 - 9180*eps*x^3 - 31860*eps^2*x^3 - 
          160002*eps^3*x^3 + 144*eps*Nf*x^3 + 600*eps^2*Nf*x^3 + 
          2128*eps^3*Nf*x^3))/(216*(-1 + x)*x^2) - 
       (14*eps^4*(-10 + 3*x)*Zeta[3])/(3*x)) + (124*eps^4*(-1 + x)*Zeta[5])/
      (5*x)) + G[0, 1, x]*((11664*eps + 60264*eps^2 + 213840*eps^3 + 
       707616*eps^4 + 2255040*eps^5 - 2592*eps*Nf + 864*eps^2*Nf + 
       16128*eps^3*Nf + 72960*eps^4*Nf + 266368*eps^5*Nf - 3888*eps*x - 
       13608*eps^2*x + 45684*eps^3*x + 552582*eps^4*x + 3442824*eps^5*x + 
       2592*eps*Nf*x - 864*eps^2*Nf*x - 16128*eps^3*Nf*x - 72960*eps^4*Nf*x - 
       266368*eps^5*Nf*x + 1944*x^2 + 1944*eps*x^2 + 3402*eps^2*x^2 - 
       59778*eps^3*x^2 - 463887*eps^4*x^2 - 2484432*eps^5*x^2 + 
       1296*eps*Nf*x^2 + 5400*eps^2*Nf*x^2 + 19152*eps^3*Nf*x^2 + 
       63312*eps^4*Nf*x^2 + 201616*eps^5*Nf*x^2)/(972*eps*(-1 + x)*x) - 
     (eps^2*(-96 - 240*eps - 108*eps^2 + 64*x + 208*eps*x - 180*eps^2*x - 
        8*x^2 + 44*eps*x^2 + 559*eps^2*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
     (eps^2*(-204*eps - 2256*eps^2 + 752*x + 2202*eps*x + 7142*eps^2*x + 
        8*x^2 - 1178*eps*x^2 - 5538*eps^2*x^2 - 376*x^3 + 1148*eps*x^3 + 
        4057*eps^2*x^3)*G[0, 1, 1, x])/(4*(-1 + x)*x^2) - 
     (eps^2*(3888*eps + 28188*eps^2 - 17280*x - 68040*eps*x - 
        179514*eps^2*x - 3072*eps*Nf*x + 1024*eps^2*Nf*x + 12960*x^2 + 
        68616*eps*x^2 + 205812*eps^2*x^2 + 3072*eps*Nf*x^2 - 
        1024*eps^2*Nf*x^2 - 720*x^3 - 36576*eps*x^3 - 89631*eps^2*x^3 + 
        1536*eps*Nf*x^3 + 6400*eps^2*Nf*x^3)*Zeta[3])/(108*(-1 + x)*x^2) - 
     (124*eps^4*x*Zeta[5])/(5*(-1 + x))) + 
   G[1, x]*(-1/1458*(5832 + 5832*eps + 18954*eps^2 + 67068*eps^3 + 
        256608*eps^4 + 950616*eps^5 + 3353400*eps^6 + 1944*eps*Nf - 
        648*eps^2*Nf - 12096*eps^3*Nf - 54720*eps^4*Nf - 199776*eps^5*Nf - 
        669728*eps^6*Nf + 2916*x + 8748*eps*x + 32805*eps^2*x + 
        64152*eps^3*x + 47385*eps^4*x - 395118*eps^5*x - 3130326*eps^6*x + 
        1944*eps*Nf*x + 8100*eps^2*Nf*x + 28728*eps^3*Nf*x + 
        94968*eps^4*Nf*x + 302424*eps^5*Nf*x + 942280*eps^6*Nf*x)/(eps^2*x) - 
     (eps^2*(72*eps + 354*eps^2 + 32*x - 460*eps*x - 1823*eps^2*x + 448*x^2 + 
        1204*eps*x^2 + 2066*eps^2*x^2 - 328*x^3 - 188*eps*x^3 + 
        581*eps^2*x^3)*G[0, 1, x]^2)/(8*(-1 + x)*x^2) + 
     (eps^2*(72 + 288*eps + 858*eps^2 - 84*x - 108*eps*x - 783*eps^2*x + 
        24*x^2 + 56*eps*x^2 + 318*eps^2*x^2)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)*x) + (eps^2*(-120*eps - 1710*eps^2 + 336*x + 804*eps*x + 
        3777*eps^2*x - 472*x^2 - 940*eps*x^2 - 3808*eps^2*x^2 + 80*x^3 + 
        408*eps*x^3 + 1558*eps^2*x^3)*G[0, 0, 1, 1, x])/(4*(-1 + x)*x^2) - 
     (eps^2*(756*eps + 14742*eps^2 + 2016*x + 17802*eps*x + 24165*eps^2*x - 
        2448*x^2 - 25722*eps*x^2 - 56286*eps^2*x^2 - 96*eps*Nf*x^2 - 
        400*eps^2*Nf*x^2 + 3168*x^3 + 13896*eps*x^3 + 36549*eps^2*x^3 + 
        48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 1, 1, 1, x])/
      (36*(-1 + x)*x^2) + (eps*(-1944*eps - 3888*eps^2 + 42768*eps^3 - 
        8640*x + 21492*eps*x + 161460*eps^2*x + 504090*eps^3*x - 
        5472*eps*Nf*x + 1824*eps^2*Nf*x + 34048*eps^3*Nf*x + 9504*x^2 + 
        20628*eps*x^2 - 68148*eps^2*x^2 - 112887*eps^3*x^2 + 864*eps*Nf*x^2 - 
        21024*eps^2*Nf*x^2 - 102144*eps^3*Nf*x^2 + 4968*x^3 - 15876*eps*x^3 - 
        6399*eps^2*x^3 - 156060*eps^3*x^3 + 5040*eps*Nf*x^3 + 
        21000*eps^2*Nf*x^3 + 74480*eps^3*Nf*x^3)*Zeta[3])/
      (324*(-1 + x)*x^2) - (28*eps^4*(-26 + 37*x + 16*x^2)*Zeta[3]^2)/
      (9*(-1 + x)*x) + G[0, 1, 1, x]*
      (-1/108*(eps*(-2268*eps - 15876*eps^2 - 26244*eps^3 + 1728*x + 
           13554*eps*x + 86184*eps^2*x + 214272*eps^3*x - 288*eps*Nf*x + 
           96*eps^2*Nf*x + 1792*eps^3*Nf*x - 5184*x^2 - 7722*eps*x^2 - 
           46764*eps^2*x^2 - 29241*eps^3*x^2 + 288*eps*Nf*x^2 - 
           96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 + 1728*x^3 - 7560*eps*x^3 - 
           32805*eps^2*x^3 - 188514*eps^3*x^3 + 144*eps*Nf*x^3 + 
           600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/((-1 + x)*x^2) + 
       (224*eps^4*(1 - 3*x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
     G[0, 0, 1, x]*((eps*(40 + 304*eps + 798*eps^2 + 2210*eps^3 - 20*x - 
          172*eps*x - 547*eps^2*x - 1880*eps^3*x + 48*x^2 + 92*eps*x^2 + 
          433*eps^2*x^2 + 1936*eps^3*x^2))/(2*(-1 + x)*x) - 
       (28*eps^4*(10 - 5*x + 12*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
     G[0, 1, x]*(-1/324*(3888 + 9072*eps + 2268*eps^2 - 65286*eps^3 - 
          410508*eps^4 - 4536*x - 20088*eps*x - 42606*eps^2*x - 
          47385*eps^3*x + 86913*eps^4*x - 864*eps*Nf*x - 3600*eps^2*Nf*x - 
          12768*eps^3*Nf*x - 42208*eps^4*Nf*x + 648*x^2 + 10044*eps*x^2 + 
          31185*eps^2*x^2 + 77436*eps^3*x^2 + 189216*eps^4*x^2 + 
          432*eps*Nf*x^2 + 1800*eps^2*Nf*x^2 + 6384*eps^3*Nf*x^2 + 
          21104*eps^4*Nf*x^2)/((-1 + x)*x) + 
       (14*eps^3*(36 + 84*eps - 42*x - 186*eps*x - 8*eps*Nf*x + 6*x^2 + 
          93*eps*x^2 + 4*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
     (124*eps^3*(6 + 6*eps + 2*eps*Nf + 3*x + 9*eps*x + 2*eps*Nf*x)*Zeta[5])/
      (15*x))) + G[0, x]^2*
  ((-93312 - 279936*eps - 956448*eps^2 - 2595240*eps^3 - 6715548*eps^4 - 
     16581834*eps^5 - 39756015*eps^6 - 77760*eps*Nf - 269568*eps^2*Nf - 
     879552*eps^3*Nf - 2452608*eps^4*Nf - 6409536*eps^5*Nf - 
     16224736*eps^6*Nf - 20736*eps^2*Nf^2 - 69120*eps^3*Nf^2 - 
     186624*eps^4*Nf^2 - 466944*eps^5*Nf^2 - 1120256*eps^6*Nf^2 + 46656*x + 
     139968*eps*x + 431568*eps^2*x + 1358856*eps^3*x + 4242780*eps^4*x + 
     12756042*eps^5*x + 37703151*eps^6*x + 46656*eps*Nf*x + 
     139968*eps^2*Nf*x + 419904*eps^3*Nf*x + 933120*eps^4*Nf*x + 
     1570752*eps^5*Nf*x + 1148256*eps^6*Nf*x + 20736*eps^2*Nf^2*x + 
     69120*eps^3*Nf^2*x + 186624*eps^4*Nf^2*x + 466944*eps^5*Nf^2*x + 
     1120256*eps^6*Nf^2*x + 23328*x^2 + 69984*eps*x^2 + 262440*eps^2*x^2 + 
     513216*eps^3*x^2 + 379080*eps^4*x^2 - 3160944*eps^5*x^2 - 
     25042608*eps^6*x^2 + 15552*eps*Nf*x^2 + 64800*eps^2*Nf*x^2 + 
     229824*eps^3*Nf*x^2 + 759744*eps^4*Nf*x^2 + 2419392*eps^5*Nf*x^2 + 
     7538240*eps^6*Nf*x^2)/(23328*eps^2*(-1 + x)*x) - 
   (eps^2*(-756*eps^2 - 1080*x - 2304*eps*x + 5868*eps^2*x - 48*eps*Nf*x + 
      16*eps^2*Nf*x + 1836*x^2 + 7056*eps*x^2 + 6741*eps^2*x^2 + 
      48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 - 684*x^3 - 4518*eps*x^3 - 
      10188*eps^2*x^3 + 24*eps*Nf*x^3 + 100*eps^2*Nf*x^3)*G[1, x]^4)/
    (864*(-1 + x)*x^2) - (eps^2*(-160 - 784*eps - 1108*eps^2 + 384*x - 
      192*eps*x + 1444*eps^2*x - 248*x^2 + 348*eps*x^2 + 207*eps^2*x^2)*
     G[0, 1, x]^2)/(16*(-1 + x)*x) + 
   (eps^2*(48 + 288*eps + 1116*eps^2 - 48*x - 288*eps*x - 1116*eps^2*x + 
      24*x^2 + 130*eps*x^2 + 393*eps^2*x^2)*G[0, 0, 0, 1, x])/
    (2*(-1 + x)*x) + (eps^2*(704 + 2864*eps + 6068*eps^2 - 576*x - 
      1528*eps*x - 3568*eps^2*x + 328*x^2 + 204*eps*x^2 + 571*eps^2*x^2)*
     G[0, 0, 1, 1, x])/(8*(-1 + x)*x) - 
   (eps^2*(-540*eps - 4482*eps^2 + 288*x + 738*eps*x + 22761*eps^2*x - 
      96*eps*Nf*x + 32*eps^2*Nf*x + 3528*x^2 + 2538*eps*x^2 - 
      10998*eps^2*x^2 + 96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 - 3024*x^3 - 
      648*eps*x^3 + 297*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*
     G[0, 1, 1, 1, x])/(36*(-1 + x)*x^2) - 
   (eps*(-19872 - 55728*eps - 252936*eps^2 - 1045656*eps^3 - 6624*eps*Nf - 
      26592*eps^2*Nf - 94192*eps^3*Nf - 2688*eps^2*Nf^2 - 8960*eps^3*Nf^2 + 
      19008*x + 145152*eps*x + 378648*eps^2*x + 1227528*eps^3*x - 
      864*eps*Nf*x - 4608*eps^2*Nf*x - 16464*eps^3*Nf*x + 2688*eps^2*Nf^2*x + 
      8960*eps^3*Nf^2*x + 432*x^2 - 51192*eps*x^2 - 107730*eps^2*x^2 - 
      331749*eps^3*x^2 + 3744*eps*Nf*x^2 + 15600*eps^2*Nf*x^2 + 
      55328*eps^3*Nf*x^2)*Zeta[3])/(648*(-1 + x)*x) - 
   (14*eps^4*(64 - 74*x + 5*x^2)*Zeta[3]^2)/(9*(-1 + x)*x) + 
   G[0, 0, 1, x]*(-1/2*(eps*(96 + 352*eps + 772*eps^2 + 1368*eps^3 - 64*x - 
         336*eps*x - 892*eps^2*x - 2302*eps^3*x + 4*x^2 + 196*eps*x^2 + 
         469*eps^2*x^2 + 1251*eps^3*x^2))/((-1 + x)*x) + 
     (28*eps^4*(24 - 16*x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]^3*((eps*(1944*eps + 15228*eps^2 + 33372*eps^3 - 432*x - 
        6372*eps*x - 52218*eps^2*x - 152820*eps^3*x + 216*x^2 - 
        6804*eps*x^2 - 4266*eps^2*x^2 - 40257*eps^3*x^2 - 288*eps*Nf*x^2 - 
        1200*eps^2*Nf*x^2 - 4256*eps^3*Nf*x^2 - 216*x^3 + 9828*eps*x^3 + 
        33642*eps^2*x^3 + 131382*eps^3*x^3 + 144*eps*Nf*x^3 + 
        600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/(1296*(-1 + x)*x^2) + 
     (7*eps^4*(2 - x + x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/216*(eps*(2592 + 3888*eps + 9612*eps^2 + 35154*eps^3 - 
         2160*x - 21600*eps*x - 54864*eps^2*x - 149526*eps^3*x - 
         576*eps*Nf*x - 2400*eps^2*Nf*x - 8512*eps^3*Nf*x - 1944*x^2 + 
         15228*eps*x^2 + 39825*eps^2*x^2 + 105381*eps^3*x^2 + 
         288*eps*Nf*x^2 + 1200*eps^2*Nf*x^2 + 4256*eps^3*Nf*x^2))/
       ((-1 + x)*x) - (14*eps^4*(-12 + 10*x + 9*x^2)*Zeta[3])/
      (3*(-1 + x)*x)) + G[0, 1, x]*
    (-1/648*(18144*eps + 89424*eps^2 + 313632*eps^3 + 990144*eps^4 - 
        1728*eps*Nf + 576*eps^2*Nf + 10752*eps^3*Nf + 48640*eps^4*Nf + 
        2592*x - 11664*eps*x - 68040*eps^2*x - 216270*eps^3*x - 
        539298*eps^4*x + 1728*eps*Nf*x - 576*eps^2*Nf*x - 10752*eps^3*Nf*x - 
        48640*eps^4*Nf*x + 1296*x^2 + 5184*eps*x^2 + 23328*eps^2*x^2 + 
        49167*eps^3*x^2 + 33129*eps^4*x^2 + 864*eps*Nf*x^2 + 
        3600*eps^2*Nf*x^2 + 12768*eps^3*Nf*x^2 + 42208*eps^4*Nf*x^2)/
       ((-1 + x)*x) + (28*eps^3*(42*eps - 4*eps*Nf + 6*x - 27*eps*x + 
        4*eps*Nf*x + 3*x^2 + 12*eps*x^2 + 2*eps*Nf*x^2)*Zeta[3])/
      (9*(-1 + x)*x)) + G[1, x]^2*
    (-1/1296*(-3888 + 38556*eps^2 + 194400*eps^3 + 759780*eps^4 - 
        864*eps*Nf + 288*eps^2*Nf + 5376*eps^3*Nf + 24320*eps^4*Nf + 4536*x + 
        9072*eps*x - 13446*eps^2*x - 108945*eps^3*x - 402651*eps^4*x + 
        864*eps*Nf*x - 288*eps^2*Nf*x - 5376*eps^3*Nf*x - 24320*eps^4*Nf*x + 
        648*x^2 - 4860*eps*x^2 - 5832*eps^2*x^2 - 15390*eps^3*x^2 - 
        94203*eps^4*x^2 + 432*eps*Nf*x^2 + 1800*eps^2*Nf*x^2 + 
        6384*eps^3*Nf*x^2 + 21104*eps^4*Nf*x^2)/((-1 + x)*x) - 
     (eps^2*(-1188*eps - 6534*eps^2 + 720*x + 9918*eps*x + 61587*eps^2*x - 
        192*eps*Nf*x + 64*eps^2*Nf*x - 360*x^2 - 774*eps*x^2 - 
        29844*eps^2*x^2 + 192*eps*Nf*x^2 - 64*eps^2*Nf*x^2 + 288*x^3 - 
        5904*eps*x^3 - 15948*eps^2*x^3 + 96*eps*Nf*x^3 + 400*eps^2*Nf*x^3)*
       G[0, 1, x])/(144*(-1 + x)*x^2) + 
     (7*eps^3*(-36 - 8*eps*Nf + 42*x + 84*eps*x + 8*eps*Nf*x + 6*x^2 - 
        45*eps*x^2 + 4*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)*x)) - 
   (62*eps^3*(-12 - 36*eps - 10*eps*Nf + 6*x + 18*eps*x + 6*eps*Nf*x + 
      3*x^2 + 9*eps*x^2 + 2*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)*x) + 
   G[1, x]*((-3888 - 3888*eps - 10692*eps^2 - 1944*eps^3 + 54432*eps^4 + 
       283824*eps^5 - 5832*x - 31104*eps*x - 126846*eps^2*x - 
       487458*eps^3*x - 1796256*eps^4*x - 6569748*eps^5*x - 2592*eps*Nf*x - 
       10800*eps^2*Nf*x - 38304*eps^3*Nf*x - 126624*eps^4*Nf*x - 
       403232*eps^5*Nf*x + 5832*x^2 + 22356*eps*x^2 + 85050*eps^2*x^2 + 
       301563*eps^3*x^2 + 1041498*eps^4*x^2 + 3559950*eps^5*x^2 + 
       1296*eps*Nf*x^2 + 5400*eps^2*Nf*x^2 + 19152*eps^3*Nf*x^2 + 
       63312*eps^4*Nf*x^2 + 201616*eps^5*Nf*x^2)/(1944*eps*(-1 + x)*x) - 
     (eps^2*(64 + 400*eps + 1062*eps^2 - 40*x - 114*eps*x - 565*eps^2*x + 
        52*x^2 + 66*eps*x^2 + 427*eps^2*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
     (eps^2*(-324*eps - 270*eps^2 - 432*x + 1854*eps*x + 34947*eps^2*x - 
        192*eps*Nf*x + 64*eps^2*Nf*x + 3240*x^2 + 7650*eps*x^2 - 
        12312*eps^2*x^2 + 192*eps*Nf*x^2 - 64*eps^2*Nf*x^2 - 2088*x^3 - 
        7596*eps*x^3 - 16659*eps^2*x^3 + 96*eps*Nf*x^3 + 400*eps^2*Nf*x^3)*
       G[0, 1, 1, x])/(72*(-1 + x)*x^2) - 
     (eps^2*(-3240*eps - 26892*eps^2 + 2304*x + 42588*eps*x + 
        232218*eps^2*x - 576*eps*Nf*x + 192*eps^2*Nf*x - 9936*x^2 - 
        34380*eps*x^2 - 273564*eps^2*x^2 - 2496*eps*Nf*x^2 - 
        12992*eps^2*Nf*x^2 + 7992*x^3 + 9540*eps*x^3 + 80685*eps^2*x^3 + 
        1824*eps*Nf*x^3 + 7600*eps^2*Nf*x^3)*Zeta[3])/(216*(-1 + x)*x^2) + 
     G[0, 1, x]*((eps*(2592 + 2160*eps - 6372*eps^2 - 62262*eps^3 - 4320*x - 
          16200*eps*x - 39744*eps^2*x - 66852*eps^3*x - 576*eps*Nf*x - 
          2400*eps^2*Nf*x - 8512*eps^3*Nf*x - 216*x^2 + 7884*eps*x^2 + 
          20709*eps^2*x^2 + 36504*eps^3*x^2 + 288*eps*Nf*x^2 + 
          1200*eps^2*Nf*x^2 + 4256*eps^3*Nf*x^2))/(216*(-1 + x)*x) + 
       (14*eps^4*(-12 + 20*x + x^2)*Zeta[3])/(3*(-1 + x)*x)) - 
     (62*eps^4*(-2 - 3*x + 3*x^2)*Zeta[5])/(5*(-1 + x)*x))) + 
 Pi^2*((-1213056 - 2379456*eps - 6765120*eps^2 - 15180696*eps^3 - 
     30842532*eps^4 - 54008694*eps^5 - 66759633*eps^6 - 419904*eps*Nf - 
     1492992*eps^2*Nf - 4914432*eps^3*Nf - 15321312*eps^4*Nf - 
     46555344*eps^5*Nf - 139731768*eps^6*Nf - 20736*eps^2*Nf^2 - 
     69120*eps^3*Nf^2 - 186624*eps^4*Nf^2 - 466944*eps^5*Nf^2 - 
     1120256*eps^6*Nf^2 + 279936*x + 839808*eps*x + 3149280*eps^2*x + 
     6158592*eps^3*x + 4548960*eps^4*x - 37931328*eps^5*x - 
     300511296*eps^6*x + 186624*eps*Nf*x + 777600*eps^2*Nf*x + 
     2757888*eps^3*Nf*x + 9116928*eps^4*Nf*x + 29032704*eps^5*Nf*x + 
     90458880*eps^6*Nf*x)/(279936*eps^2*x) - 
   (eps^4*(-64 - 70*x + 67*x^2)*G[0, x]^6)/(2160*(-1 + x)*x) + 
   (eps^2*(3564*eps + 32706*eps^2 - 9216*x - 25974*eps*x - 79695*eps^2*x - 
      48*eps*Nf*x - 1520*eps^2*Nf*x + 2592*x^2 + 4104*eps*x^2 + 
      3663*eps^2*x^2 + 528*eps*Nf*x^2 + 2200*eps^2*Nf*x^2)*G[1, x]^4)/
    (5184*x^2) + (eps^3*(42*eps + 56*x + 255*eps*x - 24*eps*Nf*x - 128*x^2 - 
      420*eps*x^2 + 40*eps*Nf*x^2)*G[1, x]^5)/(1440*x^2) + 
   (eps^4*(1 + 36*x)*G[1, x]^6)/(1080*x) + 
   G[0, x]^5*((eps^3*(-96 - 288*eps - 80*eps*Nf - 114*x - 924*eps*x - 
        48*eps*Nf*x + 105*x^2 + 606*eps*x^2 + 64*eps*Nf*x^2))/
      (1080*(-1 + x)*x) - (eps^4*(58 + 3*x + 6*x^2)*G[1, x])/
      (360*(-1 + x)*x)) - (eps^2*(-396*eps - 5202*eps^2 + 80*x + 714*eps*x + 
      9857*eps^2*x + 760*x^2 - 1186*eps*x^2 - 8176*eps^2*x^2 - 600*x^3 + 
      956*eps*x^3 + 3598*eps^2*x^3)*G[0, 1, x]^2)/(48*(-1 + x)*x^2) + 
   G[0, x]^4*((eps^2*(-2232 - 13824*eps - 35586*eps^2 + 288*eps*Nf + 
        768*eps^2*Nf + 128*eps^2*Nf^2 + 612*x - 5256*eps*x + 2853*eps^2*x - 
        1632*eps*Nf*x - 6368*eps^2*Nf*x - 128*eps^2*Nf^2*x - 756*x^2 + 
        2376*eps*x^2 + 5283*eps^2*x^2 + 672*eps*Nf*x^2 + 2800*eps^2*Nf*x^2))/
      (2592*(-1 + x)*x) + (eps^3*(30 + 336*eps - 32*eps*Nf + 57*x + 
        138*eps*x + 48*eps*Nf*x - 6*x^2 - 156*eps*x^2 + 8*eps*Nf*x^2)*
       G[1, x])/(216*(-1 + x)*x) - (eps^4*(82 - 119*x + 10*x^2)*G[1, x]^2)/
      (144*(-1 + x)*x) + (eps^4*(72 - 48*x + 7*x^2)*G[0, 1, x])/
      (36*(-1 + x)*x)) - (eps^4*(-2 + x)*(-30 + 11*x)*G[0, 0, 1, x]^2)/
    (6*(-1 + x)*x) - (eps^4*(-31 - 23*x + 3*x^2)*G[0, 1, 1, x]^2)/
    (3*(-1 + x)*x) + (eps^2*(1080*eps + 8442*eps^2 - 1440*x - 4068*eps*x - 
      19971*eps^2*x + 240*eps*Nf*x - 80*eps^2*Nf*x + 1692*x^2 + 
      5832*eps*x^2 - 8280*eps^2*x^2 - 528*eps*Nf*x^2 - 1120*eps^2*Nf*x^2 - 
      432*x^3 - 405*eps*x^3 + 12933*eps^2*x^3 + 24*eps*Nf*x^3 + 
      100*eps^2*Nf*x^3)*G[0, 0, 0, 1, x])/(54*(-1 + x)*x^2) + 
   (eps^2*(-108*eps + 3870*eps^2 + 10800*x + 32130*eps*x - 26451*eps^2*x + 
      480*eps*Nf*x - 160*eps^2*Nf*x - 8136*x^2 - 26622*eps*x^2 - 
      34524*eps^2*x^2 - 1056*eps*Nf*x^2 - 2240*eps^2*Nf*x^2 + 1944*x^3 + 
      14040*eps*x^3 + 27504*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*
     G[0, 0, 1, 1, x])/(216*(-1 + x)*x^2) + 
   (eps^2*(-864*eps + 22248*eps^2 - 2016*x - 15192*eps*x - 129492*eps^2*x + 
      192*eps*Nf*x - 64*eps^2*Nf*x - 9648*x^2 - 28404*eps*x^2 + 
      53532*eps^2*x^2 - 480*eps*Nf*x^2 - 1136*eps^2*Nf*x^2 + 4536*x^3 + 
      12708*eps*x^3 - 23733*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*
     G[0, 1, 1, 1, x])/(216*(-1 + x)*x^2) + 
   (eps^3*(-12 - 216*eps - 16*eps*Nf - 84*x + 216*eps*x + 16*eps*Nf*x + 
      27*x^2 - 126*eps*x^2 + 8*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/
    (9*(-1 + x)*x) + (eps^3*(42 - 36*eps - 8*eps*Nf - 189*x + 414*eps*x + 
      8*eps*Nf*x + 69*x^2 - 459*eps*x^2 + 4*eps*Nf*x^2)*G[0, 0, 0, 1, 1, x])/
    (9*(-1 + x)*x) - (2*eps^3*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 
      6*eps*x^2)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
   (eps^3*(36*eps - 222*x - 936*eps*x - 4*eps*Nf*x + 75*x^2 + 882*eps*x^2 + 
      4*eps*Nf*x^2 - 36*x^3 - 462*eps*x^3 + 2*eps*Nf*x^3)*
     G[0, 0, 1, 1, 1, x])/(9*(-1 + x)*x^2) - 
   (eps^3*(-6*eps + 24*x + 97*eps*x - 8*x^2 - 59*eps*x^2 + 18*eps*x^3)*
     G[0, 1, 0, 1, 1, x])/(3*(-1 + x)*x^2) + 
   (eps^3*(18*eps - 24*x - 405*eps*x + 4*eps*Nf*x + 96*x^2 - 18*eps*x^2 + 
      4*eps*Nf*x^2)*G[0, 1, 1, 1, 1, x])/(18*x^2) - 
   (2*eps^4*(56 - 96*x + 25*x^2)*G[0, 0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) - 
   (4*eps^4*(77 - 105*x + 30*x^2)*G[0, 0, 0, 0, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(68 - 80*x + 35*x^2)*G[0, 0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(258 - 987*x + 386*x^2)*G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(60 - 336*x + 155*x^2)*G[0, 0, 1, 0, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(-34 - 85*x + 65*x^2)*G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(330 - 151*x + 52*x^2)*G[0, 0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(86 + 9*x + 3*x^2)*G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(-20 + 9*x)*G[0, 1, 1, 1, 1, 1, x])/(3*x) - 
   (eps*(95688 + 212868*eps + 526716*eps^2 + 1060263*eps^3 + 22248*eps*Nf + 
      80280*eps^2*Nf + 266388*eps^3*Nf + 672*eps^2*Nf^2 + 2240*eps^3*Nf^2 - 
      71064*x - 10692*eps*x - 18684*eps^2*x + 979398*eps^3*x - 
      38664*eps*Nf*x - 148680*eps^2*Nf*x - 508980*eps^3*Nf*x - 
      672*eps^2*Nf^2*x - 2240*eps^3*Nf^2*x - 648*x^2 - 53136*eps*x^2 - 
      181683*eps^2*x^2 - 1208520*eps^3*x^2 + 13824*eps*Nf*x^2 + 
      57600*eps^2*Nf*x^2 + 204288*eps^3*Nf*x^2)*Zeta[3])/(1944*(-1 + x)*x) - 
   (eps^4*(-2069 + 1445*x + 34*x^2)*Zeta[3]^2)/(9*(-1 + x)*x) + 
   G[1, x]^3*(-1/3888*(eps*(3240*eps + 28674*eps^2 + 69822*eps^3 - 9072*x - 
         19116*eps*x - 52893*eps^2*x - 48816*eps^3*x + 144*eps*Nf*x - 
         2352*eps^2*Nf*x - 11648*eps^3*Nf*x - 1080*x^2 - 6156*eps*x^2 - 
         25893*eps^2*x^2 - 171855*eps^3*x^2 + 1008*eps*Nf*x^2 + 
         4200*eps^2*Nf*x^2 + 14896*eps^3*Nf*x^2))/x^2 - 
     (eps^4*(-62 + 37*x)*G[0, 0, 1, x])/(18*x) - 
     (eps^4*(-17 + 8*x)*G[0, 1, 1, x])/(9*x) + (eps^4*(-876 + 11*x)*Zeta[3])/
      (54*x)) + G[0, 0, 1, x]*
    (-1/648*(eps*(-3240*eps - 20628*eps^2 - 26352*eps^3 + 7776*x + 
         26892*eps*x + 70686*eps^2*x + 188406*eps^3*x + 1440*eps*Nf*x - 
         480*eps^2*Nf*x - 8960*eps^3*Nf*x - 8208*x^2 - 21060*eps*x^2 - 
         121716*eps^2*x^2 - 590652*eps^3*x^2 - 3168*eps*Nf*x^2 - 
         6720*eps^2*Nf*x^2 - 16576*eps^3*Nf*x^2 + 16632*eps*x^3 + 
         101844*eps^2*x^3 + 491427*eps^3*x^3 + 144*eps*Nf*x^3 + 
         600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
     (eps^4*(-94 - x + 47*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) + 
     (2*eps^4*(354 - 359*x + 3*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, x]^3*(-1/1944*(eps*(-2376 - 16848*eps - 40662*eps^2 - 72306*eps^3 + 
         432*eps*Nf + 1152*eps^2*Nf + 2496*eps^3*Nf + 192*eps^2*Nf^2 + 
         640*eps^3*Nf^2 - 2916*x - 9072*eps*x - 25785*eps^2*x - 
         73332*eps^3*x - 2736*eps*Nf*x - 10752*eps^2*Nf*x - 
         36544*eps^3*Nf*x - 192*eps^2*Nf^2*x - 640*eps^3*Nf^2*x + 540*x^2 + 
         3564*eps*x^2 + 18009*eps^2*x^2 + 52488*eps^3*x^2 + 1152*eps*Nf*x^2 + 
         4800*eps^2*Nf*x^2 + 17024*eps^3*Nf*x^2))/((-1 + x)*x) + 
     (eps^3*(78 + 84*eps + 8*eps*Nf - 105*x - 357*eps*x - 16*eps*Nf*x + 
        180*eps*x^2)*G[1, x]^2)/(108*(-1 + x)*x) - 
     (eps^4*(22 - 25*x + 12*x^2)*G[1, x]^3)/(108*(-1 + x)*x) - 
     (eps^3*(96 + 504*eps - 16*eps*Nf - 48*x - 432*eps*x + 16*eps*Nf*x + 
        18*x^2 + 225*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, x])/(54*(-1 + x)*x) + 
     G[1, x]*((eps^2*(-432*eps - 3888*eps^2 + 1080*x + 8136*eps*x + 
          37620*eps^2*x - 432*eps*Nf*x + 144*eps^2*Nf*x - 72*x^2 - 
          1548*eps*x^2 - 20412*eps^2*x^2 + 384*eps*Nf*x^2 - 
          344*eps^2*Nf*x^2 + 432*x^3 - 162*eps*x^3 + 4563*eps^2*x^3 + 
          240*eps*Nf*x^3 + 1000*eps^2*Nf*x^3))/(324*(-1 + x)*x^2) - 
       (eps^4*(-6 + 19*x + 6*x^2)*G[0, 1, x])/(9*(-1 + x)*x)) + 
     (4*eps^4*(-13 + 9*x)*G[0, 0, 1, x])/(9*(-1 + x)*x) + 
     (eps^4*(6 - 16*x + 31*x^2)*G[0, 1, 1, x])/(9*(-1 + x)*x) + 
     (eps^4*(-118 - 171*x + 8*x^2)*Zeta[3])/(27*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/648*(eps*(5184*eps + 11718*eps^2 - 98388*eps^3 - 
         3456*x - 44496*eps*x - 140049*eps^2*x - 93501*eps^3*x + 
         720*eps*Nf*x - 240*eps^2*Nf*x - 4480*eps^3*Nf*x + 216*x^2 - 
         3348*eps*x^2 - 22572*eps^2*x^2 - 409563*eps^3*x^2 - 
         1440*eps*Nf*x^2 - 2760*eps^2*Nf*x^2 - 6160*eps^3*Nf*x^2 - 5184*x^3 + 
         12204*eps*x^3 + 72306*eps^2*x^3 + 387234*eps^3*x^3))/
       ((-1 + x)*x^2) - (eps^4*(272 - 74*x + 555*x^2)*Zeta[3])/
      (9*(-1 + x)*x)) + G[0, 1, x]*
    ((1944*eps + 5508*eps^2 - 23976*eps^3 - 211248*eps^4 - 5184*x - 
       52164*eps*x - 144666*eps^2*x - 250938*eps^3*x - 127332*eps^4*x + 
       1728*eps*Nf*x - 576*eps^2*Nf*x - 10752*eps^3*Nf*x - 48640*eps^4*Nf*x - 
       5184*x^2 + 27540*eps*x^2 + 61560*eps^2*x^2 + 21789*eps^3*x^2 - 
       616815*eps^4*x^2 - 4320*eps*Nf*x^2 - 10224*eps^2*Nf*x^2 - 
       27552*eps^3*Nf*x^2 - 77984*eps^4*Nf*x^2 - 648*x^3 - 7128*eps*x^3 + 
       162*eps^2*x^3 + 72009*eps^3*x^3 + 463968*eps^4*x^3 + 432*eps*Nf*x^3 + 
       1800*eps^2*Nf*x^3 + 6384*eps^3*Nf*x^3 + 21104*eps^4*Nf*x^3)/
      (1944*(-1 + x)*x^2) + (2*eps^3*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 
        6*eps*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(68 - 80*x + 35*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(-34 - 85*x + 65*x^2)*G[0, 0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^3*(180*eps - 480*x - 4452*eps*x + 100*eps*Nf*x - 408*x^2 + 
        2442*eps*x^2 - 268*eps*Nf*x^2 - 15*x^3 - 723*eps*x^3 + 34*eps*Nf*x^3)*
       Zeta[3])/(27*(-1 + x)*x^2)) + 
   G[1, x]^2*((1944*eps + 13284*eps^2 + 16362*eps^3 - 59130*eps^4 - 3888*x - 
       2916*eps*x + 7614*eps^2*x + 171315*eps^3*x + 1087020*eps^4*x + 
       864*eps*Nf*x - 3744*eps^2*Nf*x - 21504*eps^3*Nf*x - 83456*eps^4*Nf*x - 
       5184*x^2 - 17172*eps*x^2 - 53622*eps^2*x^2 - 288927*eps^3*x^2 - 
       1376271*eps^4*x^2 + 2160*eps*Nf*x^2 + 9000*eps^2*Nf*x^2 + 
       31920*eps^3*Nf*x^2 + 105520*eps^4*Nf*x^2)/(3888*x^2) + 
     (eps^2*(1944*eps + 36360*eps^2 - 288*x - 16956*eps*x - 153252*eps^2*x + 
        192*eps*Nf*x - 64*eps^2*Nf*x - 504*x^2 + 1908*eps*x^2 + 
        97614*eps^2*x^2 - 480*eps*Nf*x^2 - 1136*eps^2*Nf*x^2 - 1080*x^3 + 
        7524*eps*x^3 - 2205*eps^2*x^3 + 48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*
       G[0, 1, x])/(432*(-1 + x)*x^2) + 
     (eps^3*(-72*eps + 60*x + 396*eps*x - 8*eps*Nf*x - 78*x^2 - 60*eps*x^2 + 
        8*eps*Nf*x^2 + 18*x^3 - 255*eps*x^3 + 4*eps*Nf*x^3)*G[0, 0, 1, x])/
      (36*(-1 + x)*x^2) + (eps^3*(90*eps - 120*x - 465*eps*x + 8*eps*Nf*x + 
        48*x^2 - 228*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, 1, x])/(72*x^2) - 
     (eps^4*(54 - 119*x + 40*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x) + 
     (eps^4*(-12 + 15*x + 17*x^2)*G[0, 0, 1, 1, x])/(6*(-1 + x)*x) + 
     (2*eps^4*(-10 + 9*x)*G[0, 1, 1, 1, x])/(3*x) - 
     (eps^3*(-360*eps + 1116*x + 1656*eps*x - 220*eps*Nf*x - 462*x^2 + 
        192*eps*x^2 - 48*eps*Nf*x^2 - 654*x^3 - 1515*eps*x^3 + 
        256*eps*Nf*x^3)*Zeta[3])/(108*(-1 + x)*x^2)) + 
   G[0, x]^2*((-432 - 9072*eps - 14580*eps^2 + 4158*eps^3 + 153819*eps^4 + 
       432*eps*Nf + 1152*eps^2*Nf + 2496*eps^3*Nf + 2600*eps^4*Nf + 
       192*eps^2*Nf^2 + 640*eps^3*Nf^2 + 1728*eps^4*Nf^2 - 6696*x - 
       12528*eps*x - 55674*eps^2*x - 178686*eps^3*x - 546399*eps^4*x - 
       3024*eps*Nf*x - 11952*eps^2*Nf*x - 40800*eps^3*Nf*x - 
       129224*eps^4*Nf*x - 192*eps^2*Nf^2*x - 640*eps^3*Nf^2*x - 
       1728*eps^4*Nf^2*x + 1944*x^2 + 4536*eps*x^2 + 26244*eps^2*x^2 + 
       76329*eps^3*x^2 + 182547*eps^4*x^2 + 1296*eps*Nf*x^2 + 
       5400*eps^2*Nf*x^2 + 19152*eps^3*Nf*x^2 + 63312*eps^4*Nf*x^2)/
      (1296*(-1 + x)*x) - (eps^3*(54*eps - 12*x - 177*eps*x + 6*x^2 - 
        189*eps*x^2 - 8*eps*Nf*x^2 - 6*x^3 + 273*eps*x^3 + 4*eps*Nf*x^3)*
       G[1, x]^3)/(216*(-1 + x)*x^2) - (eps^4*(30 - 51*x + 19*x^2)*G[1, x]^4)/
      (144*(-1 + x)*x) + (eps^2*(2376*eps + 20628*eps^2 - 10944*x - 
        38988*eps*x - 97902*eps^2*x - 192*eps*Nf*x + 64*eps^2*Nf*x + 
        8352*x^2 + 31860*eps*x^2 + 84852*eps^2*x^2 + 192*eps*Nf*x^2 - 
        64*eps^2*Nf*x^2 - 360*x^3 - 17316*eps*x^3 - 37143*eps^2*x^3 + 
        96*eps*Nf*x^3 + 400*eps^2*Nf*x^3)*G[0, 1, x])/(432*(-1 + x)*x^2) - 
     (eps^4*(20 - 48*x + 31*x^2)*G[0, 1, x]^2)/(12*(-1 + x)*x) + 
     G[1, x]^2*((eps^2*(-756*eps - 7182*eps^2 + 7920*x + 17910*eps*x + 
          40239*eps^2*x - 96*eps*Nf*x + 32*eps^2*Nf*x - 13032*x^2 - 
          47286*eps*x^2 - 127476*eps^2*x^2 - 864*eps*Nf*x^2 - 
          4032*eps^2*Nf*x^2 + 2088*x^3 + 19908*eps*x^3 + 57852*eps^2*x^3 + 
          528*eps*Nf*x^3 + 2200*eps^2*Nf*x^3))/(864*(-1 + x)*x^2) + 
       (eps^4*(10 - 5*x + 4*x^2)*G[0, 1, x])/(12*(-1 + x)*x)) + 
     (eps^3*(24 + 88*eps - 16*x - 84*eps*x + x^2 + 49*eps*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)*x) + (eps^3*(72 + 108*eps - 60*x - 600*eps*x - 
        16*eps*Nf*x - 54*x^2 + 423*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, 1, x])/
      (36*(-1 + x)*x) - (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - (eps^4*(88 - 72*x + 41*x^2)*G[0, 0, 1, 1, x])/
      (6*(-1 + x)*x) - (eps^4*(-4 - 49*x + 42*x^2)*G[0, 1, 1, 1, x])/
      (3*(-1 + x)*x) - (eps^3*(8 - 498*eps + 12*eps*Nf - 494*x - 1400*eps*x - 
        164*eps*Nf*x + 138*x^2 + 573*eps*x^2 + 76*eps*Nf*x^2)*Zeta[3])/
      (18*(-1 + x)*x) + G[1, x]*
      (-1/1296*(eps*(-1944*eps - 15228*eps^2 - 33372*eps^3 + 2592*x + 
           44820*eps*x + 216594*eps^2*x + 730890*eps^3*x - 2880*eps*Nf*x + 
           960*eps^2*Nf*x + 17920*eps^3*Nf*x + 3024*x^2 - 14148*eps*x^2 - 
           130896*eps^2*x^2 - 430758*eps^3*x^2 + 2592*eps*Nf*x^2 - 
           2160*eps^2*Nf*x^2 - 22176*eps^3*Nf*x^2 + 3456*x^3 + 1944*eps*x^3 + 
           32697*eps^2*x^3 + 77895*eps^3*x^3 + 1584*eps*Nf*x^3 + 
           6600*eps^2*Nf*x^3 + 23408*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
       (eps^3*(72 + 60*eps - 120*x - 450*eps*x - 16*eps*Nf*x - 6*x^2 + 
          219*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, x])/(36*(-1 + x)*x) + 
       (eps^4*(16 - 10*x + 13*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
       (eps^4*(6 - 45*x + 29*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
       (eps^4*(228 + 100*x + 293*x^2)*Zeta[3])/(18*(-1 + x)*x))) - 
   (eps^3*(2754 + 4905*eps + 1124*eps*Nf - 3990*x - 12123*eps*x - 
      1948*eps*Nf*x + 726*x^2 + 3918*eps*x^2 + 784*eps*Nf*x^2)*Zeta[5])/
    (90*(-1 + x)*x) + G[0, x]*
    (-1/23328*(62208 + 116640*eps + 688176*eps^2 + 3008340*eps^3 + 
        11458422*eps^4 + 40222089*eps^5 + 7776*eps*Nf + 20736*eps^2*Nf + 
        44928*eps^3*Nf + 46800*eps^4*Nf - 132744*eps^5*Nf + 3456*eps^2*Nf^2 + 
        11520*eps^3*Nf^2 + 31104*eps^4*Nf^2 + 77824*eps^5*Nf^2 - 178848*x - 
        381024*eps*x - 1491048*eps^2*x - 4258332*eps^3*x - 11339838*eps^4*x - 
        28180953*eps^5*x - 59616*eps*Nf*x - 236736*eps^2*Nf*x - 
        811008*eps^3*Nf*x - 2579280*eps^4*Nf*x - 7931896*eps^5*Nf*x - 
        3456*eps^2*Nf^2*x - 11520*eps^3*Nf^2*x - 31104*eps^4*Nf^2*x - 
        77824*eps^5*Nf^2*x + 46656*x^2 + 139968*eps*x^2 + 532656*eps^2*x^2 + 
        1117800*eps^3*x^2 + 1091556*eps^4*x^2 - 5793120*eps^5*x^2 + 
        25920*eps*Nf*x^2 + 108000*eps^2*Nf*x^2 + 383040*eps^3*Nf*x^2 + 
        1266240*eps^4*Nf*x^2 + 4032320*eps^5*Nf*x^2)/(eps*(-1 + x)*x) - 
     (eps^3*(90*eps - 96*x + 147*eps*x + 8*eps*Nf*x - 120*x^2 - 624*eps*x^2 + 
        8*eps*Nf*x^2)*G[1, x]^4)/(864*x^2) - (eps^4*(16 + 5*x)*G[1, x]^5)/
      (180*x) - (eps^3*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*
       G[0, 1, x]^2)/(3*(-1 + x)*x) + G[1, x]^3*
      ((eps^2*(-6156*eps - 43308*eps^2 + 5616*x + 38610*eps*x + 
          207432*eps^2*x - 528*eps*Nf*x + 176*eps^2*Nf*x - 6696*x^2 - 
          14166*eps*x^2 - 92142*eps^2*x^2 + 480*eps*Nf*x^2 - 
          376*eps^2*Nf*x^2 + 2376*x^3 - 14868*eps*x^3 - 56007*eps^2*x^3 + 
          288*eps*Nf*x^3 + 1200*eps^2*Nf*x^3))/(1296*(-1 + x)*x^2) + 
       (eps^4*(-62 + 37*x)*G[0, 1, x])/(18*x)) + 
     (eps^2*(-180*eps - 1494*eps^2 + 384*x + 1070*eps*x + 2513*eps^2*x - 
        360*x^2 - 1646*eps*x^2 - 806*eps^2*x^2 - 8*x^3 + 814*eps*x^3 + 
        134*eps^2*x^3)*G[0, 0, 1, x])/(12*(-1 + x)*x^2) - 
     (eps^2*(1620*eps + 7776*eps^2 + 14112*x + 55386*eps*x + 90558*eps^2*x - 
        17136*x^2 - 30186*eps*x^2 - 115596*eps^2*x^2 - 96*eps*Nf*x^2 - 
        400*eps^2*Nf*x^2 + 9576*x^3 + 8748*eps*x^3 + 46773*eps^2*x^3 + 
        48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 1, 1, x])/(216*(-1 + x)*x^2) - 
     (eps^3*(36 + 96*eps - 36*x - 96*eps*x + 3*x^2 + 59*eps*x^2)*
       G[0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
     (eps^3*(-10 + 20*eps + 19*x - 23*eps*x + 8*x^2 + 19*eps*x^2)*
       G[0, 0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^3*(-18*eps - 12*x + 15*eps*x - 8*eps*Nf*x - 186*x^2 - 27*eps*x^2 + 
        8*eps*Nf*x^2 + 48*x^3 - 258*eps*x^3 + 4*eps*Nf*x^3)*G[0, 1, 1, 1, x])/
      (18*(-1 + x)*x^2) + (eps^4*(44 - 44*x + 9*x^2)*G[0, 0, 0, 0, 1, x])/
      ((-1 + x)*x) + (eps^4*(106 - 97*x + 21*x^2)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)*x) + (eps^4*(-2 + x)*(-42 + 13*x)*G[0, 0, 1, 0, 1, x])/
      (3*(-1 + x)*x) - (eps^4*(-512 + 248*x + 95*x^2)*G[0, 0, 1, 1, 1, x])/
      (3*(-1 + x)*x) - (eps^4*(-190 + 39*x + 64*x^2)*G[0, 1, 0, 1, 1, x])/
      (3*(-1 + x)*x) - (eps^4*(4 + 86*x + 27*x^2)*G[0, 1, 1, 1, 1, x])/
      (3*(-1 + x)*x) + (eps^2*(8604 + 24678*eps + 98064*eps^2 - 36*eps*Nf - 
        348*eps^2*Nf + 112*eps^2*Nf^2 - 18756*x - 17586*eps*x - 
        134748*eps^2*x - 3876*eps*Nf*x - 15952*eps^2*Nf*x - 
        112*eps^2*Nf^2*x + 5184*x^2 + 4212*eps*x^2 + 37917*eps^2*x^2 + 
        1956*eps*Nf*x^2 + 8150*eps^2*Nf*x^2)*Zeta[3])/(162*(-1 + x)*x) + 
     G[1, x]^2*(-1/1296*(eps*(-648*eps - 4698*eps^2 - 8586*eps^3 + 8640*x + 
           14580*eps*x + 12231*eps^2*x - 103842*eps^3*x - 144*eps*Nf*x + 
           48*eps^2*Nf*x + 896*eps^3*Nf*x - 13176*x^2 - 39204*eps*x^2 - 
           91476*eps^2*x^2 - 89397*eps^3*x^2 - 1440*eps*Nf*x^2 - 
           6648*eps^2*Nf*x^2 - 24304*eps^3*Nf*x^2 + 648*x^3 + 15012*eps*x^3 + 
           43146*eps^2*x^3 + 59400*eps^3*x^3 + 864*eps*Nf*x^3 + 
           3600*eps^2*Nf*x^3 + 12768*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
       (eps^3*(-72*eps + 60*x + 396*eps*x - 8*eps*Nf*x - 78*x^2 - 
          60*eps*x^2 + 8*eps*Nf*x^2 + 18*x^3 - 255*eps*x^3 + 4*eps*Nf*x^3)*
         G[0, 1, x])/(36*(-1 + x)*x^2) + (eps^4*(22 - 57*x + 18*x^2)*
         G[0, 0, 1, x])/(6*(-1 + x)*x) - (eps^4*(54 - 95*x + 49*x^2)*
         G[0, 1, 1, x])/(6*(-1 + x)*x) + (eps^4*(656 - 950*x + 15*x^2)*
         Zeta[3])/(18*(-1 + x)*x)) + G[0, 1, x]*
      (-1/648*(eps*(2592*eps + 18792*eps^2 + 34344*eps^3 - 5184*x - 
           31968*eps*x - 99468*eps^2*x - 176958*eps^3*x - 288*eps*Nf*x + 
           96*eps^2*Nf*x + 1792*eps^3*Nf*x + 1296*x^2 + 5400*eps*x^2 + 
           78192*eps^2*x^2 + 303156*eps^3*x^2 + 288*eps*Nf*x^2 - 
           96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 - 216*x^3 - 2376*eps*x^3 - 
           25083*eps^2*x^3 - 114507*eps^3*x^3 + 144*eps*Nf*x^3 + 
           600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
       (2*eps^4*(-6 + x)*(-2 + x)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
       (eps^4*(-94 - x + 47*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) - 
       (2*eps^4*(288 - 132*x + 19*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
     G[1, x]*((-1944*eps - 10692*eps^2 - 2916*eps^3 + 109836*eps^4 + 2592*x + 
         49572*eps*x + 187434*eps^2*x + 490374*eps^3*x + 1148094*eps^4*x - 
         4752*eps*Nf*x + 1584*eps^2*Nf*x + 29568*eps^3*Nf*x + 
         133760*eps^4*Nf*x + 5184*x^2 - 31428*eps*x^2 - 105624*eps^2*x^2 - 
         90477*eps^3*x^2 + 766665*eps^4*x^2 + 4320*eps*Nf*x^2 - 
         3384*eps^2*Nf*x^2 - 35952*eps^3*Nf*x^2 - 154864*eps^4*Nf*x^2 + 
         3888*x^3 + 14580*eps*x^3 + 40581*eps^2*x^3 - 14418*eps^3*x^3 - 
         592110*eps^4*x^3 + 2592*eps*Nf*x^3 + 10800*eps^2*Nf*x^3 + 
         38304*eps^3*Nf*x^3 + 126624*eps^4*Nf*x^3)/(1944*(-1 + x)*x^2) + 
       (eps^2*(1296*eps + 8262*eps^2 + 3024*x + 16488*eps*x + 31851*eps^2*x - 
          1080*x^2 - 6264*eps*x^2 - 28872*eps^2*x^2 - 96*eps*Nf*x^2 - 
          400*eps^2*Nf*x^2 + 2016*x^3 + 6336*eps*x^3 + 35010*eps^2*x^3 + 
          48*eps*Nf*x^3 + 200*eps^2*Nf*x^3)*G[0, 1, x])/(216*(-1 + x)*x^2) - 
       (eps^4*(-4 - 56*x + 41*x^2)*G[0, 1, x]^2)/(6*(-1 + x)*x) - 
       (eps^3*(10 + 76*eps - 5*x - 43*eps*x + 12*x^2 + 23*eps*x^2)*
         G[0, 0, 1, x])/(3*(-1 + x)*x) + 
       (eps^3*(-126*eps + 96*x + 753*eps*x - 16*eps*Nf*x - 288*x^2 - 
          429*eps*x^2 + 16*eps*Nf*x^2 + 96*x^3 - 420*eps*x^3 + 8*eps*Nf*x^3)*
         G[0, 1, 1, x])/(36*(-1 + x)*x^2) - (eps^4*(-2 + x)*(-3 + 2*x)*
         G[0, 0, 0, 1, x])/((-1 + x)*x) - (eps^4*(42 - 59*x + 10*x^2)*
         G[0, 0, 1, 1, x])/(3*(-1 + x)*x) + (2*eps^4*(14 - 17*x + 22*x^2)*
         G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
       (eps^3*(-306*eps + 264*x + 7191*eps*x - 712*eps*Nf*x + 852*x^2 - 
          3417*eps*x^2 + 584*eps*Nf*x^2 + 558*x^3 + 1197*eps*x^3 + 
          420*eps*Nf*x^3)*Zeta[3])/(54*(-1 + x)*x^2)) + 
     (eps^4*(402 - 1502*x + 457*x^2)*Zeta[5])/(15*(-1 + x)*x)) + 
   G[1, x]*(-1/5832*(-15552*eps^2 - 80676*eps^3 - 304236*eps^4 - 
        1005048*eps^5 + 15552*x + 17496*eps*x + 89424*eps^2*x + 
        469962*eps^3*x + 2190402*eps^4*x + 9474084*eps^5*x + 3240*eps*Nf*x - 
        6264*eps^2*Nf*x - 44352*eps^3*Nf*x - 179904*eps^4*Nf*x - 
        630560*eps^5*Nf*x - 2916*eps*x^2 + 972*eps^2*x^2 - 166455*eps^3*x^2 - 
        1187055*eps^4*x^2 - 6123114*eps^5*x^2 + 5184*eps*Nf*x^2 + 
        21600*eps^2*Nf*x^2 + 76608*eps^3*Nf*x^2 + 253248*eps^4*Nf*x^2 + 
        806464*eps^5*Nf*x^2)/(eps*x^2) + 
     (eps^2*(-2106*eps - 27324*eps^2 + 1071*eps*x + 62901*eps^2*x - 
        288*eps*Nf*x + 96*eps^2*Nf*x + 1728*x^2 + 5103*eps*x^2 - 
        25650*eps^2*x^2 + 528*eps*Nf*x^2 + 904*eps^2*Nf*x^2 - 1656*x^3 - 
        7272*eps*x^3 - 13671*eps^2*x^3 + 24*eps*Nf*x^3 + 100*eps^2*Nf*x^3)*
       G[0, 0, 1, x])/(108*(-1 + x)*x^2) + 
     (eps^2*(756*eps - 26154*eps^2 - 2160*x + 2322*eps*x + 111105*eps^2*x - 
        240*eps*Nf*x + 80*eps^2*Nf*x + 8352*x^2 + 20574*eps*x^2 - 
        63594*eps^2*x^2 + 480*eps*Nf*x^2 + 920*eps^2*Nf*x^2 - 2736*x^3 - 
        11232*eps*x^3 + 16533*eps^2*x^3)*G[0, 1, 1, x])/(216*(-1 + x)*x^2) + 
     (eps^3*(192 + 972*eps - 180*x - 966*eps*x - 16*eps*Nf*x + 138*x^2 + 
        495*eps*x^2 + 8*eps*Nf*x^2)*G[0, 0, 0, 1, x])/(18*(-1 + x)*x) + 
     (eps^3*(36*eps + 120*x + 300*eps*x + 12*x^2 - 447*eps*x^2 - 
        8*eps*Nf*x^2 - 12*x^3 + 462*eps*x^3 + 4*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
      (18*(-1 + x)*x^2) + (eps^3*(-42*eps + 56*x + 337*eps*x - 60*x^2 + 
        38*eps*x^2)*G[0, 1, 1, 1, x])/(12*x^2) - 
     (eps^4*(54 - 35*x + 48*x^2)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) - 
     (2*eps^4*(1 + 2*x)*(-28 + 25*x)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^4*(-4 - 56*x + 41*x^2)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(50 - 211*x + 39*x^2)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(2 - 57*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^4*(-12 + 25*x)*G[0, 1, 1, 1, 1, x])/(3*x) + 
     (eps^2*(-2268*eps + 66762*eps^2 - 26640*x - 106974*eps*x - 
        482193*eps^2*x - 4992*eps*Nf*x + 6656*eps^2*Nf*x + 35928*x^2 + 
        115182*eps*x^2 + 554976*eps^2*x^2 - 144*eps*Nf*x^2 - 
        28056*eps^2*Nf*x^2 - 19224*x^3 - 62424*eps*x^3 - 275679*eps^2*x^3 + 
        6000*eps*Nf*x^3 + 25000*eps^2*Nf*x^3)*Zeta[3])/(648*(-1 + x)*x^2) + 
     G[0, 1, x]*(-1/648*(eps*(-1944*eps - 1296*eps^2 + 56214*eps^3 - 4320*x + 
           3564*eps*x + 42336*eps^2*x + 64395*eps^3*x - 864*eps*Nf*x + 
           288*eps^2*Nf*x + 5376*eps^3*Nf*x + 10368*x^2 + 36504*eps*x^2 + 
           92880*eps^2*x^2 + 375975*eps^3*x^2 + 1440*eps*Nf*x^2 + 
           2112*eps^2*Nf*x^2 + 3136*eps^3*Nf*x^2 - 432*x^3 - 21384*eps*x^3 - 
           76599*eps^2*x^3 - 304911*eps^3*x^3 + 144*eps*Nf*x^3 + 
           600*eps^2*Nf*x^3 + 2128*eps^3*Nf*x^3))/((-1 + x)*x^2) + 
       (eps^4*(-4 - 56*x + 41*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
       (2*eps^4*(-146 + 351*x + 31*x^2)*Zeta[3])/(9*(-1 + x)*x)) - 
     (eps^4*(1604 - 2204*x + 495*x^2)*Zeta[5])/(30*(-1 + x)*x))) + 
 Pi*(((I/729)*(2916 + 5832*eps + 16767*eps^2 + 42282*eps^3 + 110808*eps^4 + 
      300348*eps^5 + 836892*eps^6 + 2382372*eps^7 + 1458*eps*Nf + 
      3402*eps^2*Nf + 9072*eps^3*Nf + 25488*eps^4*Nf + 73368*eps^5*Nf + 
      214152*eps^6*Nf + 630712*eps^7*Nf))/(eps^3*x) + 
   ((I/2160)*eps^2*(2520 + 6624*eps + 9882*eps^2 + 384*eps*Nf - 
      128*eps^2*Nf - 108*x - 9432*eps*x - 18495*eps^2*x - 768*eps*Nf*x - 
      1472*eps^2*Nf*x - 1152*x^2 + 4392*eps*x^2 + 7128*eps^2*x^2)*G[0, x]^5)/
    ((-1 + x)*x) + ((I/480)*eps^2*(1194*eps^2 + 16*x - 136*eps*x - 
      1313*eps^2*x + 16*x^2 + 296*eps*x^2 + 1805*eps^2*x^2)*G[1, x]^5)/x^2 + 
   ((I/18)*eps^2*(-1224 - 4104*eps + 1818*eps^2 + 192*eps*Nf - 64*eps^2*Nf + 
      1908*x + 6552*eps*x - 12087*eps^2*x - 384*eps*Nf*x - 736*eps^2*Nf*x - 
      612*x^2 - 1062*eps*x^2 + 20592*eps^2*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)*x) + ((I/18)*eps^2*(-4158*eps - 36432*eps^2 - 1512*x + 
      2925*eps*x + 72207*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x - 13572*x^2 - 
      33939*eps*x^2 - 83421*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 + 
      6552*x^3 + 28332*eps*x^3 + 79443*eps^2*x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)*x^2) + ((I/2)*eps^2*(-174*eps - 1398*eps^2 - 104*x - 95*eps*x + 
      2154*eps^2*x - 732*x^2 - 1313*eps*x^2 - 2169*eps^2*x^2 + 344*x^3 + 
      1012*eps*x^3 + 2033*eps^2*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x^2) + 
   ((I/36)*eps^2*(7128*eps + 51570*eps^2 - 6048*x + 30132*eps*x + 
      16497*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x + 18576*x^2 + 
      10440*eps*x^2 - 60210*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 + 
      9504*x^3 - 9936*eps*x^3 + 50121*eps^2*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)*x^2) - ((I/2)*eps^2*(-174*eps - 1482*eps^2 + 232*x - 
      191*eps*x + 1328*eps^2*x - 356*x^2 - 877*eps*x^2 - 965*eps^2*x^2 - 
      232*x^3 + 748*eps*x^3 + 914*eps^2*x^3)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)*x^2) + ((I/36)*eps^2*(756*eps - 3528*eps^2 + 2016*x + 
      22986*eps*x + 61866*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x + 4320*x^2 - 
      24714*eps*x^2 - 94644*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
      2088*x^3 + 19836*eps*x^3 + 86211*eps^2*x^3)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)*x^2) - ((I/324)*(-8640 - 23760*eps - 85644*eps^2 - 
      251640*eps^3 - 659934*eps^4 - 6048*eps*Nf - 12960*eps^2*Nf - 
      32256*eps^3*Nf - 86016*eps^4*Nf + 11232*x + 4968*eps*x - 
      28080*eps^2*x - 306774*eps^3*x - 1811943*eps^4*x + 6480*eps*Nf*x + 
      14760*eps^2*Nf*x + 38640*eps^3*Nf*x + 107120*eps^4*Nf*x - 1944*x^2 + 
      12636*eps*x^2 + 66177*eps^2*x^2 + 319707*eps^3*x^2 + 1433376*eps^4*x^2)*
     Zeta[3])/((-1 + x)*x) + (((14*I)/9)*eps^3*(-52 - 164*eps - 42*eps*Nf + 
      76*x - 10*eps*x + 46*eps*Nf*x - 18*x^2 + 117*eps*x^2)*Zeta[3]^2)/
    ((-1 + x)*x) + G[1, x]^4*
    (((-1/96*I)*eps*(434*eps^2 + 2572*eps^3 + 16*x - 8*eps*x - 341*eps^2*x - 
        2627*eps^3*x - 16*x^2 + 56*eps*x^2 + 505*eps^2*x^2 + 2738*eps^3*x^2))/
      x^2 - (((7*I)/9)*eps^4*(-1 + x)*Zeta[3])/x) + 
   G[0, 1, 1, 1, x]*(((-1/108*I)*eps*(972*eps + 23814*eps^2 + 121500*eps^3 + 
        8262*eps*x - 45171*eps^2*x - 327267*eps^3*x + 144*eps*Nf*x - 
        48*eps^2*Nf*x - 896*eps^3*Nf*x + 4320*x^2 - 7830*eps*x^2 + 
        24786*eps^2*x^2 + 211194*eps^3*x^2 - 288*eps*Nf*x^2 - 
        552*eps^2*Nf*x^2 - 1232*eps^3*Nf*x^2 + 1080*x^3 + 8964*eps*x^3 + 
        16092*eps^2*x^3 + 30321*eps^3*x^3))/((-1 + x)*x^2) + 
     (((140*I)/3)*eps^4*(4 + x)*Zeta[3])/(-1 + x)) + 
   G[0, 0, 0, 1, x]*(((I/108)*eps*(4752 + 14256*eps + 57132*eps^2 + 
        270216*eps^3 - 576*eps*Nf + 192*eps^2*Nf + 3584*eps^3*Nf - 7560*x - 
        16200*eps*x - 35694*eps^2*x - 120798*eps^3*x + 1152*eps*Nf*x + 
        2208*eps^2*Nf*x + 4928*eps^3*Nf*x + 2808*x^2 + 8964*eps*x^2 + 
        23544*eps^2*x^2 + 71145*eps^3*x^2))/((-1 + x)*x) - 
     (((28*I)/3)*eps^4*(-22 + 13*x)*Zeta[3])/x) + 
   G[1, x]^3*(((I/24)*(138*eps^2 + 780*eps^3 + 3264*eps^4 + 16*x + 24*eps*x - 
        17*eps^2*x - 527*eps^3*x - 3091*eps^4*x - 16*x^2 - 8*eps*x^2 + 
        85*eps^2*x^2 + 626*eps^3*x^2 + 3167*eps^4*x^2))/x^2 - 
     ((I/216)*eps^2*(756*eps - 7686*eps^2 + 2016*x + 4986*eps*x + 
        16155*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 3528*x^2 - 
        20070*eps*x^2 - 64980*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
        1512*x^3 + 14220*eps*x^3 + 54306*eps^2*x^3)*G[0, 1, x])/
      ((-1 + x)*x^2) + (((14*I)/9)*eps^3*(-2 - 3*eps + 2*x + eps*x)*Zeta[3])/
      x) + G[0, 0, 1, 1, x]*
    (((I/108)*eps*(-1296*eps - 18198*eps^2 - 74952*eps^3 + 1728*x + 
        2592*eps*x + 57537*eps^2*x + 313065*eps^3*x - 288*eps*Nf*x + 
        96*eps^2*Nf*x + 1792*eps^3*Nf*x - 5616*x^2 - 3996*eps*x^2 - 
        33210*eps^2*x^2 - 173232*eps^3*x^2 + 576*eps*Nf*x^2 + 
        1104*eps^2*Nf*x^2 + 2464*eps^3*Nf*x^2 + 864*x^3 + 3726*eps^2*x^3 + 
        20412*eps^3*x^3))/((-1 + x)*x^2) - 
     (((56*I)/3)*eps^4*(4 - 13*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, x]^2*(((I/8)*eps*(-48*eps - 726*eps^2 - 3174*eps^3 + 64*x + 
        264*eps*x + 1889*eps^2*x + 8582*eps^3*x + 160*x^2 - 264*eps*x^2 - 
        1766*eps^2*x^2 - 9809*eps^3*x^2 - 128*x^3 + 240*eps*x^3 + 
        1023*eps^2*x^3 + 4896*eps^3*x^3))/((-1 + x)*x^2) + 
     (((56*I)/3)*eps^4*(-2 - 5*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^4*(((-1/1296*I)*eps*(2376 + 4320*eps + 270*eps^2 - 36828*eps^3 + 
        576*eps*Nf - 192*eps^2*Nf - 3584*eps^3*Nf - 324*x - 8424*eps*x - 
        17253*eps^2*x - 35586*eps^3*x - 1152*eps*Nf*x - 2208*eps^2*Nf*x - 
        4928*eps^3*Nf*x - 1296*x^2 + 3456*eps*x^2 + 5940*eps^2*x^2 + 
        14958*eps^3*x^2))/((-1 + x)*x) - 
     ((I/432)*eps^2*(-216 + 1440*eps - 1710*eps^2 + 192*eps*Nf - 
        64*eps^2*Nf + 36*x - 3600*eps*x - 7695*eps^2*x - 384*eps*Nf*x - 
        736*eps^2*Nf*x + 576*x^2 + 2448*eps*x^2 + 7398*eps^2*x^2)*G[1, x])/
      ((-1 + x)*x) - (((7*I)/18)*eps^4*(-22 + 3*x + 12*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 0, 1, x]*
    (((I/324)*(3888 + 10368*eps + 39852*eps^2 + 235386*eps^3 + 
        1181466*eps^4 + 864*eps*Nf - 288*eps^2*Nf - 5376*eps^3*Nf - 
        24320*eps^4*Nf - 648*x - 16200*eps*x - 73710*eps^2*x - 
        406296*eps^3*x - 1999242*eps^4*x - 1728*eps*Nf*x - 3312*eps^2*Nf*x - 
        7392*eps^3*Nf*x - 17888*eps^4*Nf*x - 1944*x^2 + 12636*eps*x^2 + 
        66177*eps^2*x^2 + 319707*eps^3*x^2 + 1433376*eps^4*x^2))/
      ((-1 + x)*x) - (((14*I)/9)*eps^3*(36 + 96*eps + 8*eps*Nf - 6*x - 
        150*eps*x - 16*eps*Nf*x - 18*x^2 + 117*eps*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, 1, x]*
    (((I/324)*(972*eps - 10854*eps^2 - 103356*eps^3 - 554688*eps^4 + 2592*x + 
        3078*eps*x + 6399*eps^2*x + 130005*eps^3*x + 869049*eps^4*x + 
        432*eps*Nf*x - 144*eps^2*Nf*x - 2688*eps^3*Nf*x - 12160*eps^4*Nf*x + 
        1296*x^2 - 16038*eps*x^2 - 76950*eps^2*x^2 - 436266*eps^3*x^2 - 
        2170638*eps^4*x^2 - 864*eps*Nf*x^2 - 1656*eps^2*Nf*x^2 - 
        3696*eps^3*Nf*x^2 - 8944*eps^4*Nf*x^2 - 1944*x^3 + 12636*eps*x^3 + 
        66177*eps^2*x^3 + 319707*eps^3*x^3 + 1433376*eps^4*x^3))/
      ((-1 + x)*x^2) - (((7*I)/9)*eps^3*(18*eps + 48*x + 57*eps*x + 
        8*eps*Nf*x + 24*x^2 - 297*eps*x^2 - 16*eps*Nf*x^2 - 36*x^3 + 
        234*eps*x^3)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, x]^3*(((I/972)*(1944 - 14742*eps^2 - 84564*eps^3 - 349920*eps^4 + 
        864*eps*Nf - 288*eps^2*Nf - 5376*eps^3*Nf - 24320*eps^4*Nf - 972*x - 
        5832*eps*x - 14175*eps^2*x - 34182*eps^3*x - 120528*eps^4*x - 
        1728*eps*Nf*x - 3312*eps^2*Nf*x - 7392*eps^3*Nf*x - 
        17888*eps^4*Nf*x - 1296*x^2 + 1296*eps*x^2 + 2916*eps^2*x^2 + 
        12150*eps^3*x^2 + 58806*eps^4*x^2))/((-1 + x)*x) + 
     ((I/216)*eps^2*(216*eps + 1944*eps^2 + 360*x - 612*eps*x - 
        11718*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x - 252*x^2 - 
        2916*eps*x^2 - 2223*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 - 
        144*x^3 + 2808*eps*x^3 + 8514*eps^2*x^3)*G[1, x]^2)/((-1 + x)*x^2) - 
     ((I/3)*eps^2*(40 + 88*eps + 244*eps^2 - 22*x - 149*eps*x - 289*eps^2*x - 
        12*x^2 + 98*eps*x^2 + 230*eps^2*x^2)*G[0, 1, x])/((-1 + x)*x) - 
     (((14*I)/27)*eps^3*(18 + 8*eps*Nf - 9*x - 54*eps*x - 16*eps*Nf*x - 
        12*x^2 + 12*eps*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((I/324)*eps*(216 + 432*eps - 10530*eps^2 - 62100*eps^3 + 
          288*eps*Nf - 96*eps^2*Nf - 1792*eps^3*Nf - 756*x - 5616*eps*x - 
          7965*eps^2*x - 4590*eps^3*x - 576*eps*Nf*x - 1104*eps^2*Nf*x - 
          2464*eps^3*Nf*x + 432*x^2 + 3672*eps*x^2 + 9234*eps^2*x^2 + 
          28674*eps^3*x^2))/((-1 + x)*x) - 
       (((14*I)/9)*eps^4*(2 - 7*x + 4*x^2)*Zeta[3])/((-1 + x)*x))) - 
   ((I/30)*eps^2*(552 - 2376*eps - 23736*eps^2 - 3024*eps*Nf - 
      6736*eps^2*Nf + 21828*x + 23346*eps*x + 3306*eps^2*x + 3144*eps*Nf*x + 
      7236*eps^2*Nf*x - 10680*x^2 - 5520*eps*x^2 + 19935*eps^2*x^2)*Zeta[5])/
    ((-1 + x)*x) + G[0, 1, x]*
    (((I/972)*(9720*eps + 48600*eps^2 + 215298*eps^3 + 883548*eps^4 + 
        3412692*eps^5 - 1296*eps*Nf + 432*eps^2*Nf + 8064*eps^3*Nf + 
        36480*eps^4*Nf + 133184*eps^5*Nf + 1944*x + 1458*eps^2*x - 
        15552*eps^3*x - 87237*eps^4*x - 199260*eps^5*x + 2592*eps*Nf*x + 
        4968*eps^2*Nf*x + 11088*eps^3*Nf*x + 26832*eps^4*Nf*x + 
        68432*eps^5*Nf*x))/(eps*(-1 + x)*x) - 
     ((I/2)*eps^2*(-84*eps - 588*eps^2 + 102*eps*x + 1300*eps^2*x - 272*x^2 - 
        642*eps*x^2 - 984*eps^2*x^2 + 100*x^3 + 494*eps*x^3 + 937*eps^2*x^3)*
       G[0, 0, 1, x])/((-1 + x)*x^2) + 
     ((I/4)*eps^2*(-192*eps - 1938*eps^2 + 256*x - 496*eps*x + 971*eps^2*x - 
        360*x^2 - 780*eps*x^2 - 1180*eps^2*x^2 - 328*x^3 + 724*eps*x^3 + 
        962*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     ((I/108)*eps^2*(-648*eps - 17766*eps^2 + 3456*x - 14436*eps*x - 
        40995*eps^2*x + 1248*eps*Nf*x - 416*eps^2*Nf*x - 7488*x^2 - 
        12852*eps*x^2 - 22518*eps^2*x^2 - 2496*eps*Nf*x^2 - 
        4784*eps^2*Nf*x^2 - 2376*x^3 + 11124*eps*x^3 + 15363*eps^2*x^3)*
       Zeta[3])/((-1 + x)*x^2) - (((124*I)/5)*eps^4*Zeta[5])/(-1 + x)) + 
   G[1, x]*(((I/2)*(8 + 8*eps + 32*eps^2 + 116*eps^3 + 435*eps^4 + 
        1702*eps^5 + 6862*eps^6))/(eps^2*x) + 
     ((I/8)*eps^2*(36*eps + 912*eps^2 - 48*x + 866*eps*x + 1170*eps^2*x + 
        8*x^2 - 450*eps*x^2 - 26*eps^2*x^2 + 256*x^3 + 160*eps*x^3 + 
        89*eps^2*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) - 
     ((I/36)*eps^2*(1080*eps + 360*eps^2 + 2592*x + 10980*eps*x + 
        31500*eps^2*x + 192*eps*Nf*x - 64*eps^2*Nf*x - 1872*x^2 - 
        19224*eps*x^2 - 74340*eps^2*x^2 - 384*eps*Nf*x^2 - 736*eps^2*Nf*x^2 + 
        1656*x^3 + 13140*eps*x^3 + 60849*eps^2*x^3)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x^2) - ((I/18)*eps^2*(432*eps - 1458*eps^2 + 1152*x + 
        5652*eps*x + 16749*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 684*x^2 - 
        10152*eps*x^2 - 37377*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
        864*x^3 + 7416*eps*x^3 + 31950*eps^2*x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x^2) - ((I/36)*eps^2*(756*eps - 5418*eps^2 + 2016*x + 
        11034*eps*x + 32193*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 
        1080*x^2 - 21582*eps*x^2 - 74556*eps^2*x^2 - 96*eps*Nf*x^2 - 
        184*eps^2*Nf*x^2 + 1800*x^3 + 16524*eps*x^3 + 66951*eps^2*x^3)*
       G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((I/108)*eps*(324*eps - 5616*eps^2 - 46548*eps^3 + 2880*x - 6246*eps*x + 
        15786*eps^2*x + 169308*eps^3*x + 144*eps*Nf*x - 48*eps^2*Nf*x - 
        896*eps^3*Nf*x - 3312*x^2 + 7218*eps*x^2 - 19728*eps^2*x^2 - 
        193068*eps^3*x^2 - 288*eps*Nf*x^2 - 552*eps^2*Nf*x^2 - 
        1232*eps^3*Nf*x^2 - 1944*x^3 - 6804*eps*x^3 - 5643*eps^2*x^3 + 
        20547*eps^3*x^3)*Zeta[3])/((-1 + x)*x^2) + 
     (((28*I)/9)*eps^4*(-26 + 32*x + 27*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[0, 1, 1, x]*(((-1/108*I)*eps*(-972*eps - 27216*eps^2 - 144342*eps^3 - 
          918*eps*x + 68094*eps^2*x + 395793*eps^3*x - 144*eps*Nf*x + 
          48*eps^2*Nf*x + 896*eps^3*Nf*x - 648*x^2 + 4698*eps*x^2 - 
          48222*eps^2*x^2 - 322137*eps^3*x^2 + 288*eps*Nf*x^2 + 
          552*eps^2*Nf*x^2 + 1232*eps^3*Nf*x^2 - 1080*x^3 - 6804*eps*x^3 - 
          1917*eps^2*x^3 + 40959*eps^3*x^3))/((-1 + x)*x^2) - 
       (((28*I)/3)*eps^4*(3 + 5*x)*Zeta[3])/(-1 + x)) + 
     G[0, 0, 1, x]*(((-1/108*I)*eps*(-1296*eps - 25002*eps^2 - 120636*eps^3 + 
          1728*x + 2592*eps*x + 67743*eps^2*x + 381591*eps^3*x - 
          288*eps*Nf*x + 96*eps^2*Nf*x + 1792*eps^3*Nf*x + 1728*x^2 + 
          4428*eps*x^2 - 44442*eps^2*x^2 - 326592*eps^3*x^2 + 
          576*eps*Nf*x^2 + 1104*eps^2*Nf*x^2 + 2464*eps^3*Nf*x^2 - 2808*x^3 - 
          4212*eps*x^3 + 7641*eps^2*x^3 + 85671*eps^3*x^3))/((-1 + x)*x^2) - 
       (((28*I)/3)*eps^4*(-8 - 8*x + 13*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((-1/324*I)*(972*eps - 4050*eps^2 - 57672*eps^3 - 
          330156*eps^4 + 2592*x + 3078*eps*x - 3807*eps^2*x + 61479*eps^3*x + 
          532251*eps^4*x + 432*eps*Nf*x - 144*eps^2*Nf*x - 2688*eps^3*Nf*x - 
          12160*eps^4*Nf*x - 2592*x^2 - 19278*eps*x^2 - 61398*eps^2*x^2 - 
          304074*eps^3*x^2 - 1481328*eps^4*x^2 - 864*eps*Nf*x^2 - 
          1656*eps^2*Nf*x^2 - 3696*eps^3*Nf*x^2 - 8944*eps^4*Nf*x^2 + 
          14256*eps*x^3 + 60102*eps^2*x^3 + 265032*eps^3*x^3 + 
          1144854*eps^4*x^3))/((-1 + x)*x^2) + 
       (((7*I)/9)*eps^3*(18*eps + 48*x + 57*eps*x + 8*eps*Nf*x - 48*x^2 - 
          357*eps*x^2 - 16*eps*Nf*x^2 + 264*eps*x^3)*Zeta[3])/
        ((-1 + x)*x^2)) - (((248*I)/5)*eps^3*(1 + eps)*Zeta[5])/x) + 
   G[1, x]^2*(((-1/8*I)*(32*eps^2 + 166*eps^3 + 626*eps^4 + 2068*eps^5 + 
        16*x + 24*eps*x + 64*eps^2*x + 115*eps^3*x + 176*eps^4*x + 
        414*eps^5*x - 8*x^2 - 12*eps*x^2 - 10*eps^2*x^2 + 49*eps^3*x^2 + 
        395*eps^4*x^2 + 2006*eps^5*x^2))/(eps*x^2) + 
     ((I/72)*eps^2*(864*eps - 6318*eps^2 + 2304*x + 1512*eps*x + 
        13869*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x - 2232*x^2 - 
        13104*eps*x^2 - 61308*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 - 
        288*x^3 + 10224*eps*x^3 + 50985*eps^2*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) + ((I/72)*eps^2*(756*eps - 8442*eps^2 + 2016*x + 
        6138*eps*x + 22257*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 2952*x^2 - 
        20646*eps*x^2 - 71496*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
        1512*x^3 + 15084*eps*x^3 + 59976*eps^2*x^3)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) - ((I/72)*eps^2*(-108*eps - 1320*eps^2 + 1248*x + 
        2034*eps*x + 9462*eps^2*x - 48*eps*Nf*x + 16*eps^2*Nf*x - 576*x^2 - 
        3294*eps*x^2 - 15636*eps^2*x^2 + 96*eps*Nf*x^2 + 184*eps^2*Nf*x^2 + 
        120*x^3 + 3204*eps*x^3 + 12561*eps^2*x^3)*Zeta[3])/((-1 + x)*x^2) + 
     G[0, 1, x]*(((I/216)*eps*(-972*eps - 23814*eps^2 - 121500*eps^3 + 
          4266*eps*x + 75627*eps^2*x + 386235*eps^3*x - 144*eps*Nf*x + 
          48*eps^2*Nf*x + 896*eps^3*Nf*x + 216*x^2 + 2106*eps*x^2 - 
          49572*eps^2*x^2 - 297945*eps^3*x^2 + 288*eps*Nf*x^2 + 
          552*eps^2*Nf*x^2 + 1232*eps^3*Nf*x^2 - 216*x^3 - 5076*eps*x^3 + 
          1998*eps^2*x^3 + 49923*eps^3*x^3))/((-1 + x)*x^2) + 
       ((14*I)/3)*eps^4*Zeta[3]) - (((62*I)/5)*eps^4*(-2 + x)*Zeta[5])/x) + 
   G[0, x]^2*(((-1/1944*I)*(3888 - 7776*eps - 49572*eps^2 - 211896*eps^3 - 
        762048*eps^4 - 2538864*eps^5 + 2592*eps*Nf - 864*eps^2*Nf - 
        16128*eps^3*Nf - 72960*eps^4*Nf - 266368*eps^5*Nf - 5832*x - 
        7776*eps*x - 31590*eps^2*x - 100602*eps^3*x - 389286*eps^4*x - 
        1690308*eps^5*x - 5184*eps*Nf*x - 9936*eps^2*Nf*x - 
        22176*eps^3*Nf*x - 53664*eps^4*Nf*x - 136864*eps^5*Nf*x - 1944*x^2 - 
        2916*eps*x^2 - 2430*eps^2*x^2 + 11907*eps^3*x^2 + 95985*eps^4*x^2 + 
        487458*eps^5*x^2))/(eps*(-1 + x)*x) - 
     ((I/432)*eps^2*(648*eps + 6210*eps^2 + 1008*x + 180*eps*x - 
        26199*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x - 1800*x^2 - 
        9396*eps*x^2 - 4644*eps^2*x^2 - 192*eps*Nf*x^2 - 368*eps^2*Nf*x^2 + 
        576*x^3 + 7632*eps*x^3 + 19116*eps^2*x^3)*G[1, x]^3)/((-1 + x)*x^2) + 
     ((I/8)*eps^2*(32 - 64*eps + 376*eps^2 - 64*x - 128*eps*x - 888*eps^2*x + 
        288*eps*x^2 + 1477*eps^2*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/8)*eps^2*(-120*eps - 1290*eps^2 + 352*x + 612*eps*x + 2759*eps^2*x - 
        1292*eps*x^2 - 3126*eps^2*x^2 - 288*x^3 + 1008*eps*x^3 + 
        2482*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((I/108)*eps^2*(4608 + 21888*eps + 57132*eps^2 - 1536*eps*Nf + 
        512*eps^2*Nf + 4752*x - 17208*eps*x - 19728*eps^2*x + 3072*eps*Nf*x + 
        5888*eps^2*Nf*x - 2520*x^2 + 14796*eps*x^2 + 29547*eps^2*x^2)*
       Zeta[3])/((-1 + x)*x) + G[1, x]^2*
      (((-1/432*I)*eps*(648*eps + 4698*eps^2 + 8586*eps^3 + 1296*x - 
          1836*eps*x - 34371*eps^2*x - 131436*eps^3*x + 288*eps*Nf*x - 
          96*eps^2*Nf*x - 1792*eps^3*Nf*x - 1944*x^2 - 10692*eps*x^2 - 
          10584*eps^2*x^2 - 24894*eps^3*x^2 - 576*eps*Nf*x^2 - 
          1104*eps^2*Nf*x^2 - 2464*eps^3*Nf*x^2 + 9072*eps*x^3 + 
          26082*eps^2*x^3 + 93960*eps^3*x^3))/((-1 + x)*x^2) - 
       ((7*I)*eps^4*(-2 + 3*x)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((I/8)*eps*(128 + 320*eps + 1008*eps^2 + 4034*eps^3 - 48*x - 
          456*eps*x - 976*eps^2*x - 3488*eps^3*x - 48*x^2 + 296*eps*x^2 + 
          703*eps^2*x^2 + 2294*eps^3*x^2))/((-1 + x)*x) + 
       (((28*I)/3)*eps^4*(-8 + 3*x + 3*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[1, x]*(((-1/648*I)*(1296 - 3888*eps - 45036*eps^2 - 212382*eps^3 - 
          832680*eps^4 + 864*eps*Nf - 288*eps^2*Nf - 5376*eps^3*Nf - 
          24320*eps^4*Nf - 3240*x - 12312*eps*x - 11502*eps^2*x + 
          14742*eps^3*x + 108702*eps^4*x - 1728*eps*Nf*x - 3312*eps^2*Nf*x - 
          7392*eps^3*Nf*x - 17888*eps^4*Nf*x + 7776*eps*x^2 + 
          17577*eps^2*x^2 + 51192*eps^3*x^2 + 182169*eps^4*x^2))/
        ((-1 + x)*x) - ((I/8)*eps^2*(-24*eps - 342*eps^2 + 64*x - 236*eps*x - 
          503*eps^2*x + 64*x^2 + 100*eps*x^2 - 26*eps^2*x^2 - 144*x^3 + 
          56*eps*x^3 + 366*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
       (((14*I)/9)*eps^3*(6 - 18*eps + 4*eps*Nf - 15*x - 57*eps*x - 
          8*eps*Nf*x + 36*eps*x^2)*Zeta[3])/((-1 + x)*x)) - 
     (((62*I)/5)*eps^4*(-2 + 3*x + x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[0, x]*(((-1/1458*I)*(-5832 - 5832*eps - 18954*eps^2 - 67068*eps^3 - 
        256608*eps^4 - 950616*eps^5 - 3353400*eps^6 - 1944*eps*Nf + 
        648*eps^2*Nf + 12096*eps^3*Nf + 54720*eps^4*Nf + 199776*eps^5*Nf + 
        669728*eps^6*Nf + 8748*x + 14580*eps*x + 51759*eps^2*x + 
        157464*eps^3*x + 518319*eps^4*x + 1823958*eps^5*x + 6740334*eps^6*x + 
        3888*eps*Nf*x + 7452*eps^2*Nf*x + 16632*eps^3*Nf*x + 
        40248*eps^4*Nf*x + 102648*eps^5*Nf*x + 272552*eps^6*Nf*x))/
      (eps^2*(-1 + x)*x) + ((I/864)*eps^2*(756*eps + 5670*eps^2 + 1008*x + 
        306*eps*x - 22959*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x - 1800*x^2 - 
        9990*eps*x^2 - 9972*eps^2*x^2 - 96*eps*Nf*x^2 - 184*eps^2*Nf*x^2 + 
        648*x^3 + 8460*eps*x^3 + 23931*eps^2*x^3)*G[1, x]^4)/((-1 + x)*x^2) - 
     ((I/8)*eps^2*(36*eps + 282*eps^2 + 144*x + 322*eps*x + 79*eps^2*x + 
        56*x^2 - 266*eps*x^2 - 292*eps^2*x^2 - 80*x^3 + 88*eps*x^3 + 
        26*eps^2*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) - 
     (((3*I)/2)*eps^2*(-64 - 224*eps - 336*eps^2 + 40*x + 300*eps*x + 
        260*eps^2*x - 112*eps*x^2 + 91*eps^2*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - ((I/4)*eps^2*(-180*eps - 1830*eps^2 - 144*x - 
        394*eps*x + 2051*eps^2*x - 8*x^2 - 182*eps*x^2 - 2392*eps^2*x^2 - 
        16*x^3 + 600*eps*x^3 + 2836*eps^2*x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x^2) - ((I/4)*eps^2*(-216*eps - 2280*eps^2 + 288*x - 
        364*eps*x + 1780*eps^2*x + 320*x^2 - 60*eps*x^2 - 1496*eps^2*x^2 - 
        664*x^3 + 524*eps*x^3 + 1711*eps^2*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x^2) + ((I/324)*eps*(-864 + 6912*eps - 47196*eps^2 - 
        264114*eps^3 - 4608*eps*Nf + 1536*eps^2*Nf + 28672*eps^3*Nf + 
        28512*x + 6048*eps*x + 71496*eps^2*x + 160461*eps^3*x + 
        9216*eps*Nf*x + 17664*eps^2*Nf*x + 39424*eps^3*Nf*x - 11016*x^2 + 
        19764*eps*x^2 + 57105*eps^2*x^2 + 237897*eps^3*x^2)*Zeta[3])/
      ((-1 + x)*x) + (((28*I)/9)*eps^4*(-10 - 111*x + 51*x^2)*Zeta[3]^2)/
      ((-1 + x)*x) + G[0, 0, 1, x]*
      (((-1/4*I)*eps*(160 + 448*eps + 1208*eps^2 + 4582*eps^3 - 128*x - 
          736*eps*x - 1368*eps^2*x - 3838*eps^3*x + 480*eps*x^2 + 
          1085*eps^2*x^2 + 3160*eps^3*x^2))/((-1 + x)*x) - 
       (((112*I)/3)*eps^4*(-5 + 4*x)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((-1/4*I)*(220*eps^2 + 1482*eps^3 + 7012*eps^4 + 32*x + 
          64*eps*x - 80*eps^2*x - 1317*eps^3*x - 7591*eps^4*x - 24*x^2 - 
          20*eps*x^2 + 75*eps^2*x^2 + 675*eps^3*x^2 + 3562*eps^4*x^2))/
        ((-1 + x)*x) - (((14*I)/3)*eps^3*(-8 - 16*eps + 6*x + 5*eps*x)*
         Zeta[3])/(-1 + x)) + G[1, x]^3*
      (((I/648)*eps*(972*eps + 9882*eps^2 + 31914*eps^3 + 1296*x - 
          1458*eps*x - 40689*eps^2*x - 166914*eps^3*x + 144*eps*Nf*x - 
          48*eps^2*Nf*x - 896*eps^3*Nf*x - 1944*x^2 - 9882*eps*x^2 - 
          324*eps^2*x^2 + 28296*eps^3*x^2 - 288*eps*Nf*x^2 - 
          552*eps^2*Nf*x^2 - 1232*eps^3*Nf*x^2 + 216*x^3 + 8964*eps*x^3 + 
          23517*eps^2*x^3 + 78381*eps^3*x^3))/((-1 + x)*x^2) - 
       (((14*I)/9)*eps^4*(6 - 9*x + x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, 1, x]*(((-1/4*I)*eps*(-60*eps - 540*eps^2 - 1500*eps^3 + 80*x + 
          146*eps*x + 1176*eps^2*x + 5368*eps^3*x + 88*x^2 - 202*eps*x^2 - 
          786*eps^2*x^2 - 4695*eps^3*x^2 - 136*x^3 + 244*eps*x^3 + 
          705*eps^2*x^3 + 2937*eps^3*x^3))/((-1 + x)*x^2) - 
       (((28*I)/3)*eps^4*(-10 - 11*x + 17*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[1, x]^2*(((I/648)*(972*eps + 5346*eps^2 + 1458*eps^3 - 54918*eps^4 + 
          1296*x - 2754*eps*x - 39933*eps^2*x - 136566*eps^3*x - 
          381429*eps^4*x + 432*eps*Nf*x - 144*eps^2*Nf*x - 2688*eps^3*Nf*x - 
          12160*eps^4*Nf*x - 3240*x^2 - 13770*eps*x^2 - 20088*eps^2*x^2 - 
          67716*eps^3*x^2 - 361827*eps^4*x^2 - 864*eps*Nf*x^2 - 
          1656*eps^2*Nf*x^2 - 3696*eps^3*Nf*x^2 - 8944*eps^4*Nf*x^2 + 
          648*x^3 + 11340*eps*x^3 + 35397*eps^2*x^3 + 132759*eps^3*x^3 + 
          535248*eps^4*x^3))/((-1 + x)*x^2) + 
       ((I/8)*eps^2*(-12*eps - 66*eps^2 + 16*x + 234*eps*x + 121*eps^2*x - 
          136*x^2 - 482*eps*x^2 - 312*eps^2*x^2 + 112*x^3 + 216*eps*x^3 + 
          42*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x^2) - 
       (((7*I)/18)*eps^3*(18*eps + 24*x - 51*eps*x + 8*eps*Nf*x - 60*x^2 - 
          255*eps*x^2 - 16*eps*Nf*x^2 + 12*x^3 + 210*eps*x^3)*Zeta[3])/
        ((-1 + x)*x^2)) + (((124*I)/15)*eps^3*(-6 - 6*eps - 2*eps*Nf + 9*x + 
        15*eps*x + 4*eps*Nf*x)*Zeta[5])/((-1 + x)*x) + 
     G[1, x]*(((I/972)*(-13608*eps - 56376*eps^2 - 198774*eps^3 - 
          698382*eps^4 - 2462076*eps^5 + 1296*eps*Nf - 432*eps^2*Nf - 
          8064*eps^3*Nf - 36480*eps^4*Nf - 133184*eps^5*Nf - 1944*x + 
          3888*eps*x + 6318*eps^2*x - 972*eps^3*x - 97929*eps^4*x - 
          751356*eps^5*x - 2592*eps*Nf*x - 4968*eps^2*Nf*x - 
          11088*eps^3*Nf*x - 26832*eps^4*Nf*x - 68432*eps^5*Nf*x - 1944*x^2 - 
          2916*eps*x^2 - 2430*eps^2*x^2 + 11907*eps^3*x^2 + 95985*eps^4*x^2 + 
          487458*eps^5*x^2))/(eps*(-1 + x)*x) + 
       ((I/4)*eps^2*(-210*eps^2 + 64*x + 343*eps^2*x + 64*x^2 - 112*eps*x^2 - 
          1082*eps^2*x^2 - 80*x^3 + 200*eps*x^3 + 1174*eps^2*x^3)*
         G[0, 0, 1, x])/((-1 + x)*x^2) - 
       ((I/4)*eps^2*(24*eps + 342*eps^2 - 32*x + 652*eps*x + 1015*eps^2*x - 
          256*x^2 - 868*eps*x^2 - 978*eps^2*x^2 + 320*x^3 + 320*eps*x^3 + 
          176*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
       ((I/108)*eps^2*(972*eps + 12150*eps^2 + 2160*x + 49878*eps*x + 
          131265*eps^2*x - 1536*eps*Nf*x + 512*eps^2*Nf*x - 936*x^2 - 
          43974*eps*x^2 - 91296*eps^2*x^2 + 3072*eps*Nf*x^2 + 
          5888*eps^2*Nf*x^2 + 10944*x^3 + 27216*eps*x^3 + 73404*eps^2*x^3)*
         Zeta[3])/((-1 + x)*x^2) + G[0, 1, x]*
        (((I/4)*eps*(-12*eps - 150*eps^2 - 582*eps^3 + 16*x - 118*eps*x - 
            209*eps^2*x + 170*eps^3*x + 40*x^2 + 102*eps*x^2 + 
            112*eps^2*x^2 - 924*eps^3*x^2 - 64*x^3 - 16*eps*x^3 + 
            32*eps^2*x^3 + 496*eps^3*x^3))/((-1 + x)*x^2) + 
         (((28*I)/3)*eps^4*(-2 - 5*x + 8*x^2)*Zeta[3])/((-1 + x)*x)) + 
       (((124*I)/5)*eps^4*(1 + x)*Zeta[5])/(-1 + x))))


==> anc/Bare_FFs/eMueMu/2L_eMueMu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/226800*(eps^4*Pi^8*(-2 + x)*(-46535 - 41096*x + 20548*x^2))/
   ((-1 + x)^2*x) + (eps^2*(9648 + 52344*eps + 96408*eps^2 + 7680*eps*Nf + 
    21632*eps^2*Nf - 9648*x - 52344*eps*x - 84888*eps^2*x - 7680*eps*Nf*x - 
    21632*eps^2*Nf*x + 2412*x^2 + 18396*eps*x^2 + 31923*eps^2*x^2 + 
    1920*eps*Nf*x^2 + 6080*eps^2*Nf*x^2)*G[0, x]^6)/(6480*(-1 + x)^2) + 
 (eps^2*(-1674*eps - 22122*eps^2 - 5184*x - 4302*eps*x - 19575*eps^2*x + 
    1488*eps*Nf*x + 4736*eps^2*Nf*x + 7776*x^2 + 13068*eps*x^2 + 
    64782*eps^2*x^2 - 2232*eps*Nf*x^2 - 7092*eps^2*Nf*x^2 - 2592*x^3 - 
    7092*eps*x^3 - 29916*eps^2*x^3 + 744*eps*Nf*x^3 + 2356*eps^2*Nf*x^3)*
   G[1, x]^6)/(6480*(-1 + x)*x^2) + 
 Pi^7*(((I/22680)*eps^3*(2940 + 12090*eps + 1064*eps*Nf - 40110*x - 
      13035*eps*x - 532*eps*Nf*x + 38640*x^2 - 3234*eps*x^2 - 9660*x^3 + 
      7770*eps*x^3))/((-1 + x)^2*x) + 
   ((I/3780)*eps^4*(-2 + x)*(-405 - 7826*x + 3913*x^2)*G[0, x])/
    ((-1 + x)^2*x) + ((I/540)*eps^4*(-2 + x)*(963 - 982*x + 491*x^2)*G[1, x])/
    ((-1 + x)^2*x)) + 
 Pi^6*(-1/136080*(eps^2*(-111240 - 521856*eps - 1581858*eps^2 - 
       45360*eps*Nf - 166320*eps^2*Nf - 66060*x - 189468*eps*x - 
       1041813*eps^2*x + 104856*eps*Nf*x + 340924*eps^2*Nf*x + 121680*x^2 + 
       563364*eps*x^2 + 2485710*eps^2*x^2 - 82176*eps*Nf*x^2 - 
       246424*eps^2*Nf*x^2 - 30420*x^3 - 189684*eps*x^3 - 983727*eps^2*x^3 + 
       20544*eps*Nf*x^3 + 65056*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
   (eps^4*(-2 + x)*(-3780 - 2354*x + 1177*x^2)*G[0, x]^2)/
    (7560*(-1 + x)^2*x) + (eps^3*(4788*eps - 34188*x - 53682*eps*x - 
      10528*eps*Nf*x + 28350*x^2 - 11097*eps*x^2 + 21504*eps*Nf*x^2 - 
      11256*x^3 + 55686*eps*x^3 - 16240*eps*Nf*x^3 + 2814*x^4 - 
      25536*eps*x^4 + 4060*eps*Nf*x^4)*G[1, x])/(22680*(-1 + x)^2*x^2) - 
   (eps^4*(-2 + x)*(-2183 - 394*x + 197*x^2)*G[1, x]^2)/(7560*(-1 + x)^2*x) + 
   G[0, x]*((eps^3*(12096 + 32508*eps + 3192*x - 3069*eps*x + 9688*eps*Nf*x - 
        9240*x^2 - 6003*eps*x^2 - 9688*eps*Nf*x^2 + 2310*x^3 - 714*eps*x^3 + 
        2422*eps*Nf*x^3))/(11340*(-1 + x)^2*x) + 
     (eps^4*(-2 + x)*(-4801 - 674*x + 337*x^2)*G[1, x])/
      (3780*(-1 + x)^2*x)) - (eps^4*(-2 + x)*(-2 - 646*x + 323*x^2)*
     G[0, 1, x])/(540*(-1 + x)^2*x)) - 
 (eps^2*(240 + 600*eps + 162*eps^2 - 296*x - 604*eps*x + 333*eps^2*x + 
    176*x^2 - 304*eps*x^2 - 2697*eps^2*x^2 - 44*x^3 + 234*eps*x^3 + 
    1261*eps^2*x^3)*G[0, 0, 1, x]^2)/(2*(-1 + x)^2*x) - 
 (eps^2*(12*eps + 318*eps^2 - 1536*x - 2224*eps*x - 5050*eps^2*x + 576*x^2 + 
    956*eps*x^2 + 7089*eps^2*x^2 + 192*x^3 - 1112*eps*x^3 - 6906*eps^2*x^3 - 
    48*x^4 + 472*eps*x^4 + 2671*eps^2*x^4)*G[0, 1, 1, x]^2)/
  (4*(-1 + x)^2*x^2) + (4*eps^2*(-360 - 1620*eps - 4212*eps^2 - 192*eps*Nf - 
    512*eps^2*Nf + 1980*x + 2358*eps*x + 594*eps^2*x + 288*eps*Nf*x + 
    768*eps^2*Nf*x - 1800*x^2 - 3132*eps*x^2 - 90*eps^2*x^2 - 
    192*eps*Nf*x^2 - 560*eps^2*Nf*x^2 + 450*x^3 + 873*eps*x^3 - 
    684*eps^2*x^3 + 48*eps*Nf*x^3 + 152*eps^2*Nf*x^3)*G[0, 0, 0, 0, 0, 1, x])/
  (9*(-1 + x)^2*x) + (eps^2*(-9216 - 25920*eps - 30456*eps^2 - 384*eps*Nf - 
    1024*eps^2*Nf + 21888*x + 15480*eps*x + 60696*eps^2*x + 576*eps*Nf*x + 
    1536*eps^2*Nf*x - 17280*x^2 + 13320*eps*x^2 + 25020*eps^2*x^2 - 
    384*eps*Nf*x^2 - 1120*eps^2*Nf*x^2 + 4320*x^3 - 13554*eps*x^3 - 
    27387*eps^2*x^3 + 96*eps*Nf*x^3 + 304*eps^2*Nf*x^3)*
   G[0, 0, 0, 0, 1, 1, x])/(9*(-1 + x)^2*x) - 
 (eps^2*(928 + 1744*eps + 1540*eps^2 - 1584*x - 1320*eps*x - 3030*eps^2*x + 
    1120*x^2 - 832*eps*x^2 - 2636*eps^2*x^2 - 280*x^3 + 804*eps*x^3 + 
    1919*eps^2*x^3)*G[0, 0, 0, 1, 0, 1, x])/(2*(-1 + x)^2*x) + 
 (eps^2*(5724*eps + 57762*eps^2 - 6192*x - 27504*eps*x - 73098*eps^2*x - 
    384*eps*Nf*x - 1024*eps^2*Nf*x + 114264*x^2 + 68688*eps*x^2 + 
    127701*eps^2*x^2 + 576*eps*Nf*x^2 + 1536*eps^2*Nf*x^2 - 111168*x^3 - 
    27792*eps*x^3 + 18072*eps^2*x^3 - 384*eps*Nf*x^3 - 1120*eps^2*Nf*x^3 + 
    27792*x^4 - 17712*eps*x^4 - 60948*eps^2*x^4 + 96*eps*Nf*x^4 + 
    304*eps^2*Nf*x^4)*G[0, 0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
 (eps^2*(-168*eps - 1008*eps^2 + 544*x + 704*eps*x - 1468*eps^2*x - 
    5232*x^2 - 2376*eps*x^2 + 2420*eps^2*x^2 + 4960*x^3 + 792*eps*x^3 - 
    5862*eps^2*x^3 - 1240*x^4 + 692*eps*x^4 + 3613*eps^2*x^4)*
   G[0, 0, 1, 0, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
 (eps^2*(108*eps + 1434*eps^2 + 176*x - 624*eps*x - 4626*eps^2*x - 2168*x^2 + 
    520*eps*x^2 + 5017*eps^2*x^2 + 2080*x^3 - 1928*eps*x^3 - 5728*eps^2*x^3 - 
    520*x^4 + 1148*eps*x^4 + 2578*eps^2*x^4)*G[0, 0, 1, 1, 0, 1, x])/
  (2*(-1 + x)^2*x^2) + (eps^2*(5724*eps + 87156*eps^2 - 40752*x - 
    92952*eps*x - 371106*eps^2*x - 192*eps*Nf*x - 512*eps^2*Nf*x + 
    35352*x^2 + 98892*eps*x^2 + 555246*eps^2*x^2 + 288*eps*Nf*x^2 + 
    768*eps^2*Nf*x^2 - 14976*x^3 - 80208*eps*x^3 - 401256*eps^2*x^3 - 
    192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 3744*x^4 + 19224*eps*x^4 + 
    110385*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*
   G[0, 0, 1, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
 (eps^2*(108*eps + 1434*eps^2 - 1616*x - 3040*eps*x - 8774*eps^2*x + 
    904*x^2 + 2592*eps*x^2 + 13159*eps^2*x^2 - 96*x^3 - 2160*eps*x^3 - 
    9910*eps^2*x^3 + 24*x^4 + 636*eps*x^4 + 3120*eps^2*x^4)*
   G[0, 1, 0, 1, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
 (eps^2*(-120*eps - 3982*eps^2 + 144*x - 648*eps*x + 1090*eps^2*x - 216*x^2 - 
    948*eps*x^2 - 8535*eps^2*x^2 + 72*x^3 + 836*eps*x^3 + 4741*eps^2*x^3)*
   G[0, 1, 1, 1, 1, 1, x])/(2*(-1 + x)*x^2) - 
 (eps^2*(-10800 - 21600*eps - 45504*eps^2 + 18648*x + 10872*eps*x + 
    63396*eps^2*x + 2928*eps*Nf*x + 9236*eps^2*Nf*x - 13248*x^2 + 
    10044*eps*x^2 + 2862*eps^2*x^2 - 2928*eps*Nf*x^2 - 9236*eps^2*Nf*x^2 + 
    3312*x^3 - 8316*eps*x^3 - 6147*eps^2*x^3 + 732*eps*Nf*x^3 + 
    2318*eps^2*Nf*x^3)*Zeta[3]^2)/(27*(-1 + x)^2*x) + 
 G[0, x]^5*(-1/3240*(eps*(15120 + 56808*eps + 132840*eps^2 + 378162*eps^3 + 
       9216*eps*Nf + 25728*eps^2*Nf + 78208*eps^3*Nf - 15120*x - 
       56808*eps*x - 119016*eps^2*x - 293490*eps^3*x - 9216*eps*Nf*x - 
       25728*eps^2*Nf*x - 78208*eps^3*Nf*x + 3780*x^2 + 18036*eps*x^2 + 
       41769*eps^2*x^2 + 117045*eps^3*x^2 + 2304*eps*Nf*x^2 + 
       7296*eps^2*Nf*x^2 + 24448*eps^3*Nf*x^2))/(-1 + x)^2 + 
   (eps^2*(-5256 - 18288*eps - 81918*eps^2 - 2304*eps*Nf - 6144*eps^2*Nf + 
      3492*x + 10404*eps*x + 70569*eps^2*x + 2688*eps*Nf*x + 
      6976*eps^2*Nf*x - 864*x^2 + 2232*eps*x^2 - 22788*eps^2*x^2 - 
      1536*eps*Nf*x^2 - 4480*eps^2*Nf*x^2 + 216*x^3 - 3240*eps*x^3 - 
      810*eps^2*x^3 + 384*eps*Nf*x^3 + 1216*eps^2*Nf*x^3)*G[1, x])/
    (1080*(-1 + x)^2*x) + (49*eps^4*(-2 + x)^2*Zeta[3])/(9*(-1 + x)^2)) + 
 G[1, x]^5*(-1/2160*(eps*(-756*eps - 11700*eps^2 - 44298*eps^3 - 4608*x - 
       4860*eps*x - 21150*eps^2*x - 119142*eps^3*x + 1440*eps*Nf*x + 
       4608*eps^2*Nf*x + 14784*eps^3*Nf*x + 6912*x^2 + 10872*eps*x^2 + 
       48924*eps^2*x^2 + 228753*eps^3*x^2 - 2160*eps*Nf*x^2 - 
       6888*eps^2*Nf*x^2 - 21680*eps^3*Nf*x^2 - 2304*x^3 - 5256*eps*x^3 - 
       20808*eps^2*x^3 - 84717*eps^3*x^3 + 720*eps*Nf*x^3 + 
       2280*eps^2*Nf*x^3 + 7640*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
   (224*eps^4*(-2 + x)*Zeta[3])/(45*x)) + G[0, 1, 1, 1, 1, x]*
  (-1/54*(eps*(-648*eps + 25110*eps^2 + 187596*eps^3 + 6912*x + 22032*eps*x + 
       37746*eps^2*x - 138429*eps^3*x + 288*eps*Nf*x + 768*eps^2*Nf*x + 
       2240*eps^3*Nf*x - 10368*x^2 - 7776*eps*x^2 + 51651*eps^2*x^2 + 
       479007*eps^3*x^2 - 432*eps*Nf*x^2 - 1224*eps^2*Nf*x^2 - 
       3696*eps^3*Nf*x^2 + 3456*x^3 - 4104*eps*x^3 - 40851*eps^2*x^3 - 
       240300*eps^3*x^3 + 144*eps*Nf*x^3 + 456*eps^2*Nf*x^3 + 
       1528*eps^3*Nf*x^3))/((-1 + x)*x^2) + (896*eps^4*(-2 + x)*Zeta[3])/
    (3*x)) + G[0, 1, 0, 1, 1, x]*
  ((eps*(48*eps + 726*eps^2 + 3174*eps^3 - 256*x - 752*eps*x - 2732*eps^2*x - 
      7327*eps^3*x + 128*x^2 + 960*eps*x^2 + 4603*eps^2*x^2 + 
      15283*eps^3*x^2 - 672*eps*x^3 - 2706*eps^2*x^3 - 9755*eps^3*x^3 + 
      144*eps*x^4 + 636*eps^2*x^4 + 2472*eps^3*x^4))/(2*(-1 + x)^2*x^2) - 
   (896*eps^4*(-2 + x)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 1, 0, 1, x]*((eps*(320 + 512*eps + 608*eps^2 - 2586*eps^3 - 672*x - 
      512*eps*x - 2112*eps^2*x - 857*eps^3*x + 512*x^2 - 48*eps*x^2 + 
      602*eps^2*x^2 - 1835*eps^3*x^2 - 128*x^3 + 224*eps*x^3 + 
      147*eps^2*x^3 + 1311*eps^3*x^3))/(2*(-1 + x)^2*x) + 
   (224*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 0, 0, 1, x]*
  (-1/27*(eps*(3024 + 11664*eps + 32076*eps^2 + 63720*eps^3 - 1152*eps*Nf - 
       3072*eps^2*Nf - 8960*eps^3*Nf + 2376*x - 18360*eps*x - 79218*eps^2*x - 
       290412*eps^3*x + 1728*eps*Nf*x + 4608*eps^2*Nf*x + 13440*eps^3*Nf*x - 
       3888*x^2 + 14256*eps*x^2 + 55944*eps^2*x^2 + 232038*eps^3*x^2 - 
       1152*eps*Nf*x^2 - 3360*eps^2*Nf*x^2 - 10592*eps^3*Nf*x^2 + 972*x^3 - 
       5508*eps*x^3 - 17793*eps^2*x^3 - 74871*eps^3*x^3 + 288*eps*Nf*x^3 + 
       912*eps^2*Nf*x^3 + 3056*eps^3*Nf*x^3))/((-1 + x)^2*x) + 
   (56*eps^4*(-2 + x)*(-14 - 18*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 1, 1, 1, x]*
  (-1/54*(eps*(-2592*eps - 62478*eps^2 - 325026*eps^3 + 31536*x + 
       62208*eps*x + 245916*eps^2*x + 929583*eps^3*x - 576*eps*Nf*x - 
       1536*eps^2*Nf*x - 4480*eps^3*Nf*x - 26136*x^2 - 108432*eps*x^2 - 
       449091*eps^2*x^2 - 1852443*eps^3*x^2 + 864*eps*Nf*x^2 + 
       2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 + 10368*x^3 + 100872*eps*x^3 + 
       383940*eps^2*x^3 + 1644921*eps^3*x^3 - 576*eps*Nf*x^3 - 
       1680*eps^2*Nf*x^3 - 5296*eps^3*Nf*x^3 - 2592*x^4 - 30672*eps*x^4 - 
       122904*eps^2*x^4 - 530685*eps^3*x^4 + 144*eps*Nf*x^4 + 
       456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/((-1 + x)^2*x^2) - 
   (56*eps^4*(-2 + x)*(73 - 24*x + 12*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 0, 1, 1, x]*
  (-1/27*(eps*(648 + 3240*eps + 42228*eps^2 + 304506*eps^3 - 576*eps*Nf - 
       1536*eps^2*Nf - 4480*eps^3*Nf + 9612*x - 18684*eps*x - 35154*eps^2*x - 
       384912*eps^3*x + 864*eps*Nf*x + 2304*eps^2*Nf*x + 6720*eps^3*Nf*x - 
       9936*x^2 + 34560*eps*x^2 + 88587*eps^2*x^2 + 516915*eps^3*x^2 - 
       576*eps*Nf*x^2 - 1680*eps^2*Nf*x^2 - 5296*eps^3*Nf*x^2 + 2484*x^3 - 
       19008*eps*x^3 - 45171*eps^2*x^3 - 213678*eps^3*x^3 + 144*eps*Nf*x^3 + 
       456*eps^2*Nf*x^3 + 1528*eps^3*Nf*x^3))/((-1 + x)^2*x) + 
   (56*eps^4*(-2 + x)*(-3 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 Pi^5*(((-1/6480*I)*eps*(-12816 - 16344*eps - 7740*eps^2 + 97110*eps^3 - 
      1152*eps*Nf - 1488*eps^2*Nf - 1568*eps^3*Nf - 33048*x + 20304*eps*x + 
      92988*eps^2*x + 502758*eps^3*x + 576*eps*Nf*x - 336*eps^2*Nf*x - 
      5048*eps^3*Nf*x + 39456*x^2 - 23400*eps*x^2 - 127764*eps^2*x^2 - 
      762660*eps^3*x^2 + 504*eps^3*Nf*x^2 - 9864*x^3 + 16668*eps*x^3 + 
      59427*eps^2*x^3 + 311769*eps^3*x^3))/((-1 + x)^2*x) + 
   ((I/540)*eps^4*(-2 + x)*(-125 - 728*x + 364*x^2)*G[0, x]^3)/
    ((-1 + x)^2*x) + ((I/1080)*eps^3*(-270*eps + 612*x + 1818*eps*x + 
      80*eps*Nf*x - 1530*x^2 - 3*eps*x^2 - 40*eps*Nf*x^2 + 1224*x^3 - 
      3462*eps*x^3 - 306*x^4 + 2007*eps*x^4)*G[1, x]^2)/((-1 + x)^2*x^2) + 
   (((68*I)/135)*eps^4*(-2 + x)*G[1, x]^3)/x + 
   G[0, x]^2*(((I/360)*eps^3*(-28 - 448*eps + 112*eps*Nf - 1274*x + 
        1122*eps*x - 56*eps*Nf*x + 1288*x^2 - 1678*eps*x^2 - 322*x^3 + 
        919*eps*x^3))/((-1 + x)^2*x) + 
     ((I/180)*eps^4*(-2 + x)*(627 - 640*x + 320*x^2)*G[1, x])/
      ((-1 + x)^2*x)) - ((I/270)*eps^3*(90*eps + 714*x - 264*eps*x - 
      4*eps*Nf*x - 1197*x^2 + 1122*eps*x^2 + 2*eps*Nf*x^2 + 840*x^3 - 
      2610*eps*x^3 - 210*x^4 + 1335*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[1, x]*(((-1/2160*I)*eps^2*(900*eps + 2022*eps^2 - 38784*x - 
        35184*eps*x - 93978*eps^2*x - 384*eps*Nf*x - 1024*eps^2*Nf*x + 
        51648*x^2 + 37344*eps*x^2 + 78381*eps^2*x^2 + 192*eps*Nf*x^2 + 
        416*eps^2*Nf*x^2 - 32256*x^3 - 27096*eps*x^3 - 70572*eps^2*x^3 + 
        8064*x^4 + 8352*eps*x^4 + 22014*eps^2*x^4))/((-1 + x)^2*x^2) - 
     ((I/9)*eps^4*(-2 + x)*(17 - 52*x + 26*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/1080)*eps^2*(-3168 - 10800*eps - 31212*eps^2 - 912*eps*Nf - 
        2432*eps^2*Nf - 14832*x + 2376*eps*x + 11178*eps^2*x + 456*eps*Nf*x + 
        988*eps^2*Nf*x + 16416*x^2 - 2556*eps*x^2 - 4788*eps^2*x^2 - 
        4104*x^3 + 4500*eps*x^3 + 5877*eps^2*x^3))/((-1 + x)^2*x) - 
     ((I/180)*eps^3*(-30*eps - 948*x - 700*eps*x + 56*eps*Nf*x + 1586*x^2 + 
        2166*eps*x^2 - 28*eps*Nf*x^2 - 1112*x^3 - 2436*eps*x^3 + 278*x^4 + 
        859*eps*x^4)*G[1, x])/((-1 + x)^2*x^2) + 
     (((7*I)/180)*eps^4*(-2 + x)*(3 - 34*x + 17*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x) - ((I/90)*eps^4*(-2 + x)*(52 - 86*x + 43*x^2)*
       G[0, 1, x])/((-1 + x)^2*x)) - 
   ((I/90)*eps^4*(-2 + x)*(-11 - 114*x + 57*x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/90)*eps^4*(-2 + x)*(220 - 786*x + 393*x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/270)*eps^4*(-2 + x)*(-2380 - 4754*x + 2377*x^2)*Zeta[3])/
    ((-1 + x)^2*x)) + G[1, x]^4*
  ((-972*eps - 21708*eps^2 - 91530*eps^3 - 310878*eps^4 - 12960*x - 
     14580*eps*x - 69498*eps^2*x - 384102*eps^3*x - 1789047*eps^4*x + 
     6048*eps*Nf*x + 19584*eps^2*Nf*x + 63168*eps^3*Nf*x + 
     199360*eps^4*Nf*x + 19440*x^2 + 28512*eps*x^2 + 127980*eps^2*x^2 + 
     638685*eps^3*x^2 + 2882304*eps^4*x^2 - 9072*eps*Nf*x^2 - 
     29160*eps^2*Nf*x^2 - 92016*eps^3*Nf*x^2 - 287280*eps^4*Nf*x^2 - 
     6480*x^3 - 12960*eps*x^3 - 49572*eps^2*x^3 - 214569*eps^3*x^3 - 
     939195*eps^4*x^3 + 3024*eps*Nf*x^3 + 9576*eps^2*Nf*x^3 + 
     32088*eps^3*Nf*x^3 + 103040*eps^4*Nf*x^3)/(3888*(-1 + x)*x^2) - 
   (7*eps^3*(9*eps + 120*x + 144*eps*x - 56*eps*Nf*x - 60*x^2 - 120*eps*x^2 + 
      28*eps*Nf*x^2)*Zeta[3])/(54*x^2)) + 
 G[0, 1, 1, 1, x]*((24*eps - 184*eps^2 - 1988*eps^3 - 10924*eps^4 - 96*x - 
     296*eps*x - 536*eps^2*x + 1924*eps^3*x + 19442*eps^4*x + 144*x^2 + 
     96*eps*x^2 - 878*eps^2*x^2 - 7263*eps^3*x^2 - 39715*eps^4*x^2 - 48*x^3 + 
     80*eps*x^3 + 664*eps^2*x^3 + 3672*eps^3*x^3 + 17713*eps^4*x^3)/
    (2*(-1 + x)*x^2) - (56*eps^3*(3*eps - 12*x - 37*eps*x + 18*x^2 + 
      12*eps*x^2 - 6*x^3 + 10*eps*x^3)*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[0, 0, 0, 1, x]*((5184 + 23328*eps + 23328*eps^2 - 82944*eps^3 - 
     720576*eps^4 - 3456*eps*Nf - 9216*eps^2*Nf - 26880*eps^3*Nf - 
     80128*eps^4*Nf + 7776*x - 38880*eps*x - 118584*eps^2*x - 
     384426*eps^3*x - 1393686*eps^4*x + 5184*eps*Nf*x + 13824*eps^2*Nf*x + 
     40320*eps^3*Nf*x + 120192*eps^4*Nf*x - 10368*x^2 + 45360*eps*x^2 + 
     104328*eps^2*x^2 + 405162*eps^3*x^2 + 1716390*eps^4*x^2 - 
     3456*eps*Nf*x^2 - 10080*eps^2*Nf*x^2 - 31776*eps^3*Nf*x^2 - 
     98944*eps^4*Nf*x^2 + 2592*x^3 - 19440*eps*x^3 - 39204*eps^2*x^3 - 
     153738*eps^3*x^3 - 650835*eps^4*x^3 + 864*eps*Nf*x^3 + 
     2736*eps^2*Nf*x^3 + 9168*eps^3*Nf*x^3 + 29440*eps^4*Nf*x^3)/
    (162*(-1 + x)^2*x) - (112*eps^3*(12 + 54*eps - 8*eps*Nf + 18*x - 
      90*eps*x + 12*eps*Nf*x - 24*x^2 + 105*eps*x^2 - 8*eps*Nf*x^2 + 6*x^3 - 
      45*eps*x^3 + 2*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 0, 1, 1, x]*((5184 + 11664*eps - 21384*eps^2 - 314928*eps^3 - 
     1833030*eps^4 - 1728*eps*Nf - 4608*eps^2*Nf - 13440*eps^3*Nf - 
     40064*eps^4*Nf - 5184*x - 34992*eps*x - 38880*eps^2*x + 145071*eps^3*x + 
     1383318*eps^4*x + 2592*eps*Nf*x + 6912*eps^2*Nf*x + 20160*eps^3*Nf*x + 
     60096*eps^4*Nf*x + 2592*x^2 + 27216*eps*x^2 - 8748*eps^2*x^2 - 
     219915*eps^3*x^2 - 1330425*eps^4*x^2 - 1728*eps*Nf*x^2 - 
     5040*eps^2*Nf*x^2 - 15888*eps^3*Nf*x^2 - 49472*eps^4*Nf*x^2 - 648*x^3 - 
     6480*eps*x^3 + 7290*eps^2*x^3 + 71847*eps^3*x^3 + 391959*eps^4*x^3 + 
     432*eps*Nf*x^3 + 1368*eps^2*Nf*x^3 + 4584*eps^3*Nf*x^3 + 
     14720*eps^4*Nf*x^3)/(162*(-1 + x)^2*x) - 
   (56*eps^3*(24 + 54*eps - 8*eps*Nf - 24*x - 162*eps*x + 12*eps*Nf*x + 
      12*x^2 + 126*eps*x^2 - 8*eps*Nf*x^2 - 3*x^3 - 30*eps*x^3 + 
      2*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, x]^4*((6480 + 18360*eps + 51624*eps^2 + 146610*eps^3 + 404892*eps^4 + 
     3456*eps*Nf + 9504*eps^2*Nf + 28800*eps^3*Nf + 87744*eps^4*Nf - 6480*x - 
     18360*eps*x - 46440*eps^2*x - 114858*eps^3*x - 243216*eps^4*x - 
     3456*eps*Nf*x - 9504*eps^2*Nf*x - 28800*eps^3*Nf*x - 87744*eps^4*Nf*x + 
     1620*x^2 + 5292*eps*x^2 + 15633*eps^2*x^2 + 43929*eps^3*x^2 + 
     103140*eps^4*x^2 + 864*eps*Nf*x^2 + 2736*eps^2*Nf*x^2 + 
     9168*eps^3*Nf*x^2 + 29440*eps^4*Nf*x^2)/(648*(-1 + x)^2) + 
   (eps^2*(1224 - 4968*eps + 1242*eps^2 + 384*eps*Nf + 1024*eps^2*Nf + 
      828*x + 27360*eps*x + 32265*eps^2*x + 192*eps*Nf*x + 704*eps^2*Nf*x - 
      1440*x^2 - 27720*eps*x^2 - 30564*eps^2*x^2 - 384*eps*Nf*x^2 - 
      1120*eps^2*Nf*x^2 + 360*x^3 + 8172*eps*x^3 + 13068*eps^2*x^3 + 
      96*eps*Nf*x^3 + 304*eps^2*Nf*x^3)*G[1, x]^2)/(432*(-1 + x)^2*x) - 
   (eps^2*(-1368 - 5292*eps - 14724*eps^2 - 192*eps*Nf - 512*eps^2*Nf + 
      1188*x + 7290*eps*x + 20682*eps^2*x + 288*eps*Nf*x + 768*eps^2*Nf*x - 
      504*x^2 - 6876*eps*x^2 - 13662*eps^2*x^2 - 192*eps*Nf*x^2 - 
      560*eps^2*Nf*x^2 + 126*x^3 + 2403*eps*x^3 + 3762*eps^2*x^3 + 
      48*eps*Nf*x^3 + 152*eps^2*Nf*x^3)*G[0, 1, x])/(54*(-1 + x)^2*x) - 
   (7*eps^3*(60 + 170*eps + 32*eps*Nf - 60*x - 170*eps*x - 32*eps*Nf*x + 
      15*x^2 + 49*eps*x^2 + 8*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2) + 
   G[1, x]*(-1/648*(eps*(-5400 - 18576*eps - 85914*eps^2 - 296460*eps^3 - 
         2304*eps*Nf - 6144*eps^2*Nf - 17920*eps^3*Nf + 1836*x + 7020*eps*x + 
         60723*eps^2*x + 159111*eps^3*x + 2304*eps*Nf*x + 5856*eps^2*Nf*x + 
         16576*eps^3*Nf*x + 864*x^2 + 8424*eps*x^2 - 7236*eps^2*x^2 + 
         6750*eps^3*x^2 - 1152*eps*Nf*x^2 - 3360*eps^2*Nf*x^2 - 
         10880*eps^3*Nf*x^2 - 216*x^3 - 5400*eps*x^3 - 6858*eps^2*x^3 - 
         29808*eps^3*x^3 + 288*eps*Nf*x^3 + 912*eps^2*Nf*x^3 + 
         3056*eps^3*Nf*x^3))/((-1 + x)^2*x) - 
     (7*eps^4*(-2 + x)*(-25 - 4*x + 2*x^2)*Zeta[3])/(9*(-1 + x)^2*x))) + 
 G[0, 1, x]*((eps^2*(928 + 1744*eps + 1540*eps^2 - 1584*x - 1320*eps*x - 
      3030*eps^2*x + 1120*x^2 - 832*eps*x^2 - 2636*eps^2*x^2 - 280*x^3 + 
      804*eps*x^3 + 1919*eps^2*x^3)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^2*(108*eps + 1434*eps^2 + 176*x - 624*eps*x - 4626*eps^2*x - 
      2168*x^2 + 520*eps*x^2 + 5017*eps^2*x^2 + 2080*x^3 - 1928*eps*x^3 - 
      5728*eps^2*x^3 - 520*x^4 + 1148*eps*x^4 + 2578*eps^2*x^4)*
     G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
   (eps*(-1296*eps + 3672*eps^2 + 67932*eps^3 + 7776*x + 32832*eps*x + 
      92664*eps^2*x + 133272*eps^3*x - 576*eps*Nf*x - 1536*eps^2*Nf*x - 
      4480*eps^3*Nf*x - 1296*x^2 - 34344*eps*x^2 - 108108*eps^2*x^2 - 
      201582*eps^3*x^2 + 864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 
      6720*eps^3*Nf*x^2 - 2592*x^3 + 20088*eps*x^3 + 44928*eps^2*x^3 + 
      79974*eps^3*x^3 - 576*eps*Nf*x^3 - 1680*eps^2*Nf*x^3 - 
      5296*eps^3*Nf*x^3 + 648*x^4 - 6912*eps*x^4 - 11016*eps^2*x^4 - 
      26109*eps^3*x^4 + 144*eps*Nf*x^4 + 456*eps^2*Nf*x^4 + 
      1528*eps^3*Nf*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) - 
   (56*eps^4*(-2 + x)*(-6 - 2*x + x^2)*Zeta[3]^2)/((-1 + x)^2*x) + 
   G[0, 0, 1, x]*(-1/2*(eps*(320 + 512*eps + 608*eps^2 - 2586*eps^3 - 672*x - 
         512*eps*x - 2112*eps^2*x - 857*eps^3*x + 512*x^2 - 48*eps*x^2 + 
         602*eps^2*x^2 - 1835*eps^3*x^2 - 128*x^3 + 224*eps*x^3 + 
         147*eps^2*x^3 + 1311*eps^3*x^3))/((-1 + x)^2*x) - 
     (224*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^4*((278640 + 751680*eps + 1851012*eps^2 + 3326508*eps^3 + 3817692*eps^4 + 
     25920*eps*Nf + 95040*eps^2*Nf + 322560*eps^3*Nf + 1044480*eps^4*Nf - 
     180792*x - 927288*eps*x - 2229606*eps^2*x - 3257334*eps^3*x + 
     122472*eps^4*x + 9504*eps*Nf*x + 14976*eps^2*Nf*x + 9120*eps^3*Nf*x - 
     33664*eps^4*Nf*x + 41472*x^2 + 637632*eps*x^2 + 1183896*eps^2*x^2 + 
     2097090*eps^3*x^2 + 2097900*eps^4*x^2 - 22464*eps*Nf*x^2 - 
     68976*eps^2*Nf*x^2 - 194160*eps^3*Nf*x^2 - 569216*eps^4*Nf*x^2 - 
     10368*x^3 - 230040*eps*x^3 - 232308*eps^2*x^3 - 419013*eps^3*x^3 - 
     684774*eps^4*x^3 + 5616*eps*Nf*x^3 + 17784*eps^2*Nf*x^3 + 
     59592*eps^3*Nf*x^3 + 191360*eps^4*Nf*x^3)/(58320*(-1 + x)^2*x) - 
   (eps^4*(-2 + x)*(-58 - 34*x + 17*x^2)*G[0, x]^4)/(144*(-1 + x)^2*x) + 
   (eps^3*(-900*eps - 972*x + 5754*eps*x + 1304*eps*Nf*x + 1458*x^2 - 
      2265*eps*x^2 - 1956*eps*Nf*x^2 - 486*x^3 - 1689*eps*x^3 + 
      652*eps*Nf*x^3)*G[1, x]^3)/(3240*(-1 + x)*x^2) - 
   (5*eps^4*(-2 + x)*G[1, x]^4)/(216*x) + 
   G[0, x]^3*((eps^3*(2340 + 5040*eps + 1290*x + 5982*eps*x + 2272*eps*Nf*x - 
        2460*x^2 - 6972*eps*x^2 - 2272*eps*Nf*x^2 + 615*x^3 + 1956*eps*x^3 + 
        568*eps*Nf*x^3))/(1620*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(1195 - 232*x + 116*x^2)*G[1, x])/(540*(-1 + x)^2*x)) + 
   (eps^2*(-17064*eps - 172944*eps^2 - 80064*x + 54288*eps*x + 
      406476*eps^2*x - 7296*eps*Nf*x - 19456*eps^2*Nf*x + 141984*x^2 - 
      114552*eps*x^2 - 263556*eps^2*x^2 + 5184*eps*Nf*x^2 + 
      12384*eps^2*Nf*x^2 - 101952*x^3 + 169488*eps*x^3 + 11070*eps^2*x^3 - 
      1536*eps*Nf*x^3 - 4480*eps^2*Nf*x^3 + 25488*x^4 - 92952*eps*x^4 - 
      41031*eps^2*x^4 + 384*eps*Nf*x^4 + 1216*eps^2*Nf*x^4)*G[0, 1, x])/
    (6480*(-1 + x)^2*x^2) - (5*eps^4*(-2 + x)*(3 - 10*x + 5*x^2)*
     G[0, 1, x]^2)/(6*(-1 + x)^2*x) + 
   G[1, x]^2*(-1/12960*(eps^2*(4968*eps + 89226*eps^2 - 19872*x - 
         49536*eps*x - 723996*eps^2*x - 6048*eps*Nf*x - 20064*eps^2*Nf*x - 
         48240*x^2 - 224280*eps*x^2 + 446499*eps^2*x^2 + 6864*eps*Nf*x^2 + 
         25624*eps^2*Nf*x^2 + 58176*x^3 + 360720*eps*x^3 + 119268*eps^2*x^3 - 
         3840*eps*Nf*x^3 - 15136*eps^2*Nf*x^3 - 14544*x^4 - 143028*eps*x^4 - 
         183798*eps^2*x^4 + 960*eps*Nf*x^4 + 3040*eps^2*Nf*x^4))/
       ((-1 + x)^2*x^2) + (eps^4*(-2 + x)*(41 - 30*x + 15*x^2)*G[0, 1, x])/
      (18*(-1 + x)^2*x)) + G[0, x]^2*
    (-1/2160*(eps^2*(-1800 - 15840*eps - 60030*eps^2 + 9780*x + 9780*eps*x + 
         102861*eps^2*x + 672*eps*Nf*x + 1048*eps^2*Nf*x - 8880*x^2 + 
         360*eps*x^2 - 33744*eps^2*x^2 - 672*eps*Nf*x^2 - 1048*eps^2*Nf*x^2 + 
         2220*x^3 - 4584*eps*x^3 - 6537*eps^2*x^3 + 168*eps*Nf*x^3 + 
         532*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^3*(540*eps - 6588*x - 17016*eps*x - 1600*eps*Nf*x + 4902*x^2 + 
        11586*eps*x^2 + 2064*eps*Nf*x^2 - 1608*x^3 + 54*eps*x^3 - 
        1264*eps*Nf*x^3 + 402*x^4 - 2001*eps*x^4 + 316*eps*Nf*x^4)*G[1, x])/
      (1080*(-1 + x)^2*x^2) - (eps^4*(-2 + x)*(-223 - 518*x + 259*x^2)*
       G[1, x]^2)/(360*(-1 + x)^2*x) + (eps^4*(-2 + x)*(177 - 56*x + 28*x^2)*
       G[0, 1, x])/(45*(-1 + x)^2*x)) + 
   (eps^3*(450*eps - 252*x - 5436*eps*x + 152*eps*Nf*x + 498*x^2 + 
      6246*eps*x^2 + 252*eps*Nf*x^2 - 372*x^3 - 6672*eps*x^3 - 
      328*eps*Nf*x^3 + 93*x^4 + 2310*eps*x^4 + 82*eps*Nf*x^4)*G[0, 0, 1, x])/
    (270*(-1 + x)^2*x^2) + (eps^3*(-720*eps + 3594*x + 5718*eps*x + 
      76*eps*Nf*x - 4305*x^2 + 939*eps*x^2 + 210*eps*Nf*x^2 + 2508*x^3 - 
      5292*eps*x^3 - 248*eps*Nf*x^3 - 627*x^4 + 2415*eps*x^4 + 62*eps*Nf*x^4)*
     G[0, 1, 1, x])/(270*(-1 + x)^2*x^2) + 
   (58*eps^4*(-2 + x)*(4 - 2*x + x^2)*G[0, 0, 0, 1, x])/(45*(-1 + x)^2*x) - 
   (eps^4*(-2 + x)*(786 - 478*x + 239*x^2)*G[0, 0, 1, 1, x])/
    (90*(-1 + x)^2*x) - (eps^4*(-2 + x)*(-91 - 148*x + 74*x^2)*
     G[0, 1, 1, 1, x])/(15*(-1 + x)^2*x) + 
   (eps^3*(-22020 - 66360*eps - 3120*eps*Nf + 7182*x + 40419*eps*x + 
      3680*eps*Nf*x + 3828*x^2 - 12681*eps*x^2 - 2120*eps*Nf*x^2 - 957*x^3 + 
      5100*eps*x^3 + 530*eps*Nf*x^3)*Zeta[3])/(810*(-1 + x)^2*x) + 
   G[1, x]*(-1/19440*(eps*(24624*eps + 204876*eps^2 + 366012*eps^3 - 
         175824*x - 239976*eps*x - 1396008*eps^2*x - 4731804*eps^3*x - 
         18432*eps*Nf*x - 43248*eps^2*Nf*x - 115808*eps^3*Nf*x + 145800*x^2 - 
         125928*eps*x^2 + 716472*eps^2*x^2 + 2491830*eps^3*x^2 + 
         21312*eps*Nf*x^2 + 43440*eps^2*Nf*x^2 + 106216*eps^3*Nf*x^2 - 
         57888*x^3 + 309096*eps*x^3 + 11286*eps^2*x^3 - 126198*eps^3*x^3 - 
         12096*eps*Nf*x^3 - 29376*eps^2*Nf*x^3 - 88200*eps^3*Nf*x^3 + 
         14472*x^4 - 121284*eps*x^4 - 137565*eps^2*x^4 - 428976*eps^3*x^4 + 
         3024*eps*Nf*x^4 + 9576*eps^2*Nf*x^4 + 32088*eps^3*Nf*x^4))/
       ((-1 + x)^2*x^2) + (eps^3*(54*eps - 288*x - 18*eps*x - 48*eps*Nf*x + 
        96*x^2 - 1557*eps*x^2 + 40*eps*Nf*x^2 + 48*x^3 + 1794*eps*x^3 - 
        16*eps*Nf*x^3 - 12*x^4 - 582*eps*x^4 + 4*eps*Nf*x^4)*G[0, 1, x])/
      (54*(-1 + x)^2*x^2) + (eps^4*(-2 + x)*(409 - 858*x + 429*x^2)*
       G[0, 0, 1, x])/(90*(-1 + x)^2*x) + 
     (eps^4*(-2 + x)*(-131 - 698*x + 349*x^2)*G[0, 1, 1, x])/
      (90*(-1 + x)^2*x) + (2*eps^4*(-2 + x)*(2437 - 1804*x + 902*x^2)*
       Zeta[3])/(135*(-1 + x)^2*x)) + 
   G[0, x]*(-1/1080*(eps*(4680 + 23040*eps + 82314*eps^2 + 260622*eps^3 - 
         5988*x - 24672*eps*x - 93825*eps^2*x - 259584*eps^3*x + 
         576*eps*Nf*x + 2136*eps^2*Nf*x + 6824*eps^3*Nf*x + 3648*x^2 + 
         16884*eps*x^2 + 35826*eps^2*x^2 + 54867*eps^3*x^2 - 576*eps*Nf*x^2 - 
         2136*eps^2*Nf*x^2 - 6824*eps^3*Nf*x^2 - 912*x^3 - 4872*eps*x^3 + 
         177*eps^2*x^3 + 23994*eps^3*x^3 + 144*eps*Nf*x^3 + 
         456*eps^2*Nf*x^3 + 1528*eps^3*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^3*(90*eps + 528*x - 3618*eps*x + 84*eps*Nf*x + 840*x^2 + 
        12144*eps*x^2 + 190*eps*Nf*x^2 - 1104*x^3 - 10191*eps*x^3 - 
        232*eps*Nf*x^3 + 276*x^4 + 2460*eps*x^4 + 58*eps*Nf*x^4)*G[1, x]^2)/
      (540*(-1 + x)^2*x^2) - (eps^4*(-2 + x)*(58 - 86*x + 43*x^2)*G[1, x]^3)/
      (45*(-1 + x)^2*x) - (eps^3*(120*eps - 524*x - 2152*eps*x - 
        56*eps*Nf*x + 426*x^2 + 1542*eps*x^2 + 84*eps*Nf*x^2 - 164*x^3 - 
        764*eps*x^3 - 56*eps*Nf*x^3 + 41*x^4 + 100*eps*x^4 + 14*eps*Nf*x^4)*
       G[0, 1, x])/(90*(-1 + x)^2*x^2) + 
     G[1, x]*((eps^2*(2952*eps + 34884*eps^2 - 768*x - 19296*eps*x - 
          207696*eps^2*x - 2976*eps*Nf*x - 7936*eps^2*Nf*x - 14976*x^2 - 
          81480*eps*x^2 + 83520*eps^2*x^2 + 6288*eps*Nf*x^2 + 
          17224*eps^2*Nf*x^2 + 15360*x^3 + 119064*eps*x^3 + 63660*eps^2*x^3 - 
          4800*eps*Nf*x^3 - 14000*eps^2*Nf*x^3 - 3840*x^4 - 45420*eps*x^4 - 
          41145*eps^2*x^4 + 1200*eps*Nf*x^4 + 3800*eps^2*Nf*x^4))/
        (2160*(-1 + x)^2*x^2) - (eps^4*(-2 + x)*(799 - 498*x + 249*x^2)*
         G[0, 1, x])/(90*(-1 + x)^2*x)) + 
     (eps^4*(-2 + x)*(-206 - 102*x + 51*x^2)*G[0, 0, 1, x])/
      (90*(-1 + x)^2*x) + (eps^4*(-2 + x)*(2023 - 2412*x + 1206*x^2)*
       G[0, 1, 1, x])/(90*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(1635 - 2732*x + 1366*x^2)*Zeta[3])/
      (135*(-1 + x)^2*x))) + 
 (eps*(12960 + 25920*eps + 78732*eps^2 + 200718*eps^3 - 17712*x - 
    7128*eps*x - 118206*eps^2*x - 324621*eps^3*x + 1152*eps*Nf*x + 
    3792*eps^2*Nf*x + 11888*eps^3*Nf*x + 11232*x^2 - 5616*eps*x^2 + 
    96444*eps^2*x^2 + 356697*eps^3*x^2 - 1152*eps*Nf*x^2 - 
    3792*eps^2*Nf*x^2 - 11888*eps^3*Nf*x^2 - 2808*x^3 + 6912*eps*x^3 - 
    18171*eps^2*x^3 - 95499*eps^3*x^3 + 288*eps*Nf*x^3 + 912*eps^2*Nf*x^3 + 
    3056*eps^3*Nf*x^3)*Zeta[5])/(54*(-1 + x)^2*x) + 
 G[0, x]^3*(-1/1458*(19440 + 42768*eps + 138024*eps^2 + 370818*eps^3 + 
      945756*eps^4 + 2363904*eps^5 + 10368*eps*Nf + 27648*eps^2*Nf + 
      83232*eps^3*Nf + 252480*eps^4*Nf + 764480*eps^5*Nf - 19440*x - 
      42768*eps*x - 122472*eps^2*x - 275562*eps^3*x - 460728*eps^4*x - 
      87480*eps^5*x - 10368*eps*Nf*x - 27648*eps^2*Nf*x - 83232*eps^3*Nf*x - 
      252480*eps^4*Nf*x - 764480*eps^5*Nf*x + 4860*x^2 + 11664*eps*x^2 + 
      40581*eps^2*x^2 + 107649*eps^3*x^2 + 219672*eps^4*x^2 + 
      206064*eps^5*x^2 + 2592*eps*Nf*x^2 + 8208*eps^2*Nf*x^2 + 
      27504*eps^3*Nf*x^2 + 88320*eps^4*Nf*x^2 + 276608*eps^5*Nf*x^2)/
     (eps*(-1 + x)^2) - (eps^2*(-1512*eps - 11340*eps^2 + 1512*x + 
      10296*eps*x + 62982*eps^2*x + 192*eps*Nf*x + 512*eps^2*Nf*x - 
      2484*x^2 - 5112*eps*x^2 - 48753*eps^2*x^2 - 96*eps*Nf*x^2 - 
      208*eps^2*Nf*x^2 + 1728*x^3 - 9216*eps*x^3 - 10008*eps^2*x^3 - 
      432*x^4 + 6336*eps*x^4 + 14166*eps^2*x^4)*G[1, x]^3)/
    (324*(-1 + x)^2*x^2) + (2*eps^2*(-64 - 276*eps - 472*eps^2 + 32*x + 
      398*eps*x + 828*eps^2*x - 490*eps*x^2 - 702*eps^2*x^2 + 192*eps*x^3 + 
      241*eps^2*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^2*(3744 + 3564*eps + 7056*eps^2 - 6336*x + 4608*eps*x - 
      7524*eps^2*x + 192*eps*Nf*x + 560*eps^2*Nf*x + 4464*x^2 - 
      10116*eps*x^2 - 1368*eps^2*x^2 - 192*eps*Nf*x^2 - 560*eps^2*Nf*x^2 - 
      1116*x^3 + 4914*eps*x^3 + 3033*eps^2*x^3 + 48*eps*Nf*x^3 + 
      152*eps^2*Nf*x^3)*G[0, 1, 1, x])/(27*(-1 + x)^2*x) + 
   (4*eps^2*(648*eps^2 + 2232*x - 5490*eps*x + 12402*eps^2*x + 
      1392*eps*Nf*x + 3676*eps^2*Nf*x - 2232*x^2 + 6354*eps*x^2 - 
      6102*eps^2*x^2 - 1392*eps*Nf*x^2 - 3676*eps^2*Nf*x^2 + 558*x^3 - 
      3051*eps*x^3 + 666*eps^2*x^3 + 348*eps*Nf*x^3 + 1102*eps^2*Nf*x^3)*
     Zeta[3])/(81*(-1 + x)^2*x) + 
   G[1, x]^2*(-1/324*(eps*(1944 - 1080*eps + 17118*eps^2 + 98496*eps^3 + 
         576*eps*Nf + 1536*eps^2*Nf + 4480*eps^3*Nf - 972*x + 17280*eps*x - 
         189*eps^2*x - 52461*eps^3*x - 288*eps*Nf*x - 624*eps^2*Nf*x - 
         1568*eps^3*Nf*x - 20304*eps*x^2 - 9288*eps^2*x^2 + 
         144*eps^3*Nf*x^2 + 6480*eps*x^3 + 7668*eps^2*x^3 + 22248*eps^3*x^3))/
       ((-1 + x)^2*x) - (14*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*((eps*(-3024 - 11016*eps - 34992*eps^2 - 96768*eps^3 - 
        576*eps*Nf - 1536*eps^2*Nf - 4480*eps^3*Nf + 2808*x + 14796*eps*x + 
        46656*eps^2*x + 123390*eps^3*x + 864*eps*Nf*x + 2304*eps^2*Nf*x + 
        6720*eps^3*Nf*x - 1296*x^2 - 11664*eps*x^2 - 27756*eps^2*x^2 - 
        72306*eps^3*x^2 - 576*eps*Nf*x^2 - 1680*eps^2*Nf*x^2 - 
        5296*eps^3*Nf*x^2 + 324*x^3 + 3726*eps*x^3 + 6858*eps^2*x^3 + 
        18495*eps^3*x^3 + 144*eps*Nf*x^3 + 456*eps^2*Nf*x^3 + 
        1528*eps^3*Nf*x^3))/(81*(-1 + x)^2*x) - 
     (56*eps^4*(-2 + x)*(14 - 6*x + 3*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]*(-1/486*(3240 + 11664*eps + 56862*eps^2 + 192132*eps^3 + 
        614304*eps^4 + 1728*eps*Nf + 4608*eps^2*Nf + 13440*eps^3*Nf + 
        40064*eps^4*Nf + 3564*x + 6156*eps*x - 2673*eps^2*x + 39771*eps^3*x + 
        382482*eps^4*x - 864*eps*Nf*x - 1872*eps^2*Nf*x - 4704*eps^3*Nf*x - 
        12640*eps^4*Nf*x - 5184*x^2 - 18144*eps*x^2 - 35316*eps^2*x^2 - 
        148230*eps^3*x^2 - 700002*eps^4*x^2 + 432*eps^3*Nf*x^2 + 
        2016*eps^4*Nf*x^2 + 1296*x^3 + 7452*eps*x^3 + 18306*eps^2*x^3 + 
        68688*eps^3*x^3 + 282528*eps^4*x^3)/((-1 + x)^2*x) - 
     (2*eps^2*(900 + 576*eps + 2376*eps^2 - 882*x + 2457*eps*x + 
        1611*eps^2*x + 96*eps*Nf*x + 280*eps^2*Nf*x + 432*x^2 - 
        2808*eps*x^2 - 1026*eps^2*x^2 - 96*eps*Nf*x^2 - 280*eps^2*Nf*x^2 - 
        108*x^3 + 828*eps*x^3 + 387*eps^2*x^3 + 24*eps*Nf*x^3 + 
        76*eps^2*Nf*x^3)*G[0, 1, x])/(27*(-1 + x)^2*x) + 
     (28*eps^3*(30 + 108*eps + 16*eps*Nf + 33*x + 57*eps*x - 8*eps*Nf*x - 
        48*x^2 - 168*eps*x^2 + 12*x^3 + 69*eps*x^3)*Zeta[3])/
      (27*(-1 + x)^2*x)) + (124*eps^4*(-2 + x)^2*Zeta[5])/(3*(-1 + x)^2)) + 
 G[1, x]^3*(-1/972*(-2592*eps^2 - 13446*eps^3 - 50706*eps^4 - 167508*eps^5 - 
      1296*x - 648*eps*x - 11340*eps^2*x - 92826*eps^3*x - 487053*eps^4*x - 
      2212272*eps^5*x + 2592*eps*Nf*x + 8640*eps^2*Nf*x + 28224*eps^3*Nf*x + 
      89664*eps^4*Nf*x + 279232*eps^5*Nf*x + 1944*x^2 + 1620*eps*x^2 + 
      15552*eps^2*x^2 + 128061*eps^3*x^2 + 698220*eps^4*x^2 + 
      3234330*eps^5*x^2 - 3888*eps*Nf*x^2 - 12744*eps^2*Nf*x^2 - 
      40464*eps^3*Nf*x^2 - 126768*eps^4*Nf*x^2 - 391664*eps^5*Nf*x^2 - 
      648*x^3 - 972*eps*x^3 - 4374*eps^2*x^3 - 32805*eps^3*x^3 - 
      191565*eps^4*x^3 - 934254*eps^5*x^3 + 1296*eps*Nf*x^3 + 
      4104*eps^2*Nf*x^3 + 13752*eps^3*Nf*x^3 + 44160*eps^4*Nf*x^3 + 
      138304*eps^5*Nf*x^3)/(eps*(-1 + x)*x^2) + 
   (eps^2*(1080*eps + 4806*eps^2 - 5328*x - 19296*eps*x - 41976*eps^2*x + 
      13320*x^2 + 44136*eps*x^2 + 68427*eps^2*x^2 + 192*eps*Nf*x^2 + 
      560*eps^2*Nf*x^2 - 10656*x^3 - 34560*eps*x^3 - 37224*eps^2*x^3 - 
      192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 2664*x^4 + 8748*eps*x^4 + 
      10368*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 0, 1, x])/
    (108*(-1 + x)^2*x^2) + (eps^2*(-918*eps + 1440*eps^2 + 1152*x + 
      6534*eps*x + 12717*eps^2*x + 48*eps*Nf*x + 128*eps^2*Nf*x - 1728*x^2 - 
      828*eps*x^2 + 21321*eps^2*x^2 - 72*eps*Nf*x^2 - 204*eps^2*Nf*x^2 + 
      576*x^3 - 1980*eps*x^3 - 14859*eps^2*x^3 + 24*eps*Nf*x^3 + 
      76*eps^2*Nf*x^3)*G[0, 1, 1, x])/(54*(-1 + x)*x^2) + 
   (eps^2*(-3996*eps - 14226*eps^2 + 4560*x + 25464*eps*x + 111654*eps^2*x - 
      2208*eps*Nf*x - 7552*eps^2*Nf*x - 11400*x^2 - 30588*eps*x^2 - 
      145425*eps^2*x^2 + 5712*eps*Nf*x^2 + 19160*eps^2*Nf*x^2 + 9120*x^3 + 
      5952*eps*x^3 + 53820*eps^2*x^3 - 4608*eps*Nf*x^3 - 15104*eps^2*Nf*x^3 - 
      2280*x^4 + 3276*eps*x^4 - 1422*eps^2*x^4 + 1152*eps*Nf*x^4 + 
      3648*eps^2*Nf*x^4)*Zeta[3])/(108*(-1 + x)^2*x^2) - 
   (124*eps^4*(-2 + x)*Zeta[5])/(15*x)) + 
 G[0, 1, 1, x]*(-1/486*(3888 + 7776*eps + 27216*eps^2 + 49086*eps^3 + 
      30132*eps^4 - 243972*eps^5 + 2592*eps*Nf + 6912*eps^2*Nf + 
      20160*eps^3*Nf + 60096*eps^4*Nf + 180032*eps^5*Nf - 5832*x - 
      7776*eps*x + 4860*eps^2*x + 125145*eps^3*x + 823041*eps^4*x + 
      4124682*eps^5*x - 3888*eps*Nf*x - 11016*eps^2*Nf*x - 33264*eps^3*Nf*x - 
      101232*eps^4*Nf*x - 307248*eps^5*Nf*x + 1944*x^2 - 6318*eps^2*x^2 - 
      58077*eps^3*x^2 - 369360*eps^4*x^2 - 1898559*eps^5*x^2 + 
      1296*eps*Nf*x^2 + 4104*eps^2*Nf*x^2 + 13752*eps^3*Nf*x^2 + 
      44160*eps^4*Nf*x^2 + 138304*eps^5*Nf*x^2)/(eps*(-1 + x)*x) + 
   (eps^2*(-2592*eps - 12258*eps^2 - 63360*x - 64728*eps*x - 141660*eps^2*x - 
      2496*eps*Nf*x - 6656*eps^2*Nf*x + 98784*x^2 + 36252*eps*x^2 + 
      207801*eps^2*x^2 + 6816*eps*Nf*x^2 + 18944*eps^2*Nf*x^2 - 67104*x^3 + 
      21672*eps*x^3 - 123210*eps^2*x^3 - 5568*eps*Nf*x^3 - 
      16240*eps^2*Nf*x^3 + 16776*x^4 - 21708*eps*x^4 + 29367*eps^2*x^4 + 
      1392*eps*Nf*x^4 + 4408*eps^2*Nf*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) + 
   (248*eps^4*(-2 + x)*Zeta[5])/(5*x)) + 
 G[1, x]^2*((11664 + 23328*eps + 49572*eps^2 + 5832*eps^3 - 476766*eps^4 - 
     3163860*eps^5 - 15760980*eps^6 + 7776*eps*Nf + 28512*eps^2*Nf + 
     96768*eps^3*Nf + 313344*eps^4*Nf + 986496*eps^5*Nf + 3052672*eps^6*Nf - 
     17496*x - 34992*eps*x - 86022*eps^2*x - 74358*eps^3*x + 490617*eps^4*x + 
     4045950*eps^5*x + 21547782*eps^6*x - 11664*eps*Nf*x - 40824*eps^2*Nf*x - 
     132192*eps^3*Nf*x - 418608*eps^4*Nf*x - 1301616*eps^5*Nf*x - 
     3997584*eps^6*Nf*x + 5832*x^2 + 11664*eps*x^2 + 36450*eps^2*x^2 + 
     67068*eps^3*x^2 - 2187*eps^4*x^2 - 800442*eps^5*x^2 - 
     5419386*eps^6*x^2 + 3888*eps*Nf*x^2 + 12312*eps^2*Nf*x^2 + 
     41256*eps^3*Nf*x^2 + 132480*eps^4*Nf*x^2 + 414912*eps^5*Nf*x^2 + 
     1279712*eps^6*Nf*x^2)/(2916*eps^2*(-1 + x)*x) + 
   (eps^2*(3348*eps + 33534*eps^2 - 2160*x - 19152*eps*x - 121158*eps^2*x - 
      384*eps*Nf*x - 1024*eps^2*Nf*x + 12600*x^2 + 34704*eps*x^2 + 
      133947*eps^2*x^2 + 576*eps*Nf*x^2 + 1536*eps^2*Nf*x^2 - 11520*x^3 - 
      11520*eps*x^3 - 28656*eps^2*x^3 - 384*eps*Nf*x^3 - 1120*eps^2*Nf*x^3 + 
      2880*x^4 - 3168*eps*x^4 - 10620*eps^2*x^4 + 96*eps*Nf*x^4 + 
      304*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps^2*(864*eps + 28296*eps^2 + 5328*x + 3096*eps*x - 69948*eps^2*x - 
      192*eps*Nf*x - 512*eps^2*Nf*x - 7560*x^2 - 2232*eps*x^2 + 
      101862*eps^2*x^2 + 288*eps*Nf*x^2 + 768*eps^2*Nf*x^2 + 4896*x^3 + 
      4320*eps*x^3 - 70506*eps^2*x^3 - 192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 - 
      1224*x^4 - 3276*eps*x^4 + 13833*eps^2*x^4 + 48*eps*Nf*x^4 + 
      152*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   (2*eps^2*(30*eps - 140*eps^2 - 72*x - 306*eps*x - 601*eps^2*x + 108*x^2 + 
      90*eps*x^2 - 672*eps^2*x^2 - 36*x^3 + 58*eps*x^3 + 536*eps^2*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (eps*(-3888*eps + 39204*eps^2 + 381186*eps^3 - 4752*x + 17064*eps*x - 
      106704*eps^2*x - 754704*eps^3*x - 6624*eps*Nf*x - 25152*eps^2*Nf*x - 
      86464*eps^3*Nf*x + 11880*x^2 - 40392*eps*x^2 + 74034*eps^2*x^2 + 
      170370*eps^3*x^2 + 14832*eps*Nf*x^2 + 55752*eps^2*Nf*x^2 + 
      187216*eps^3*Nf*x^2 - 9504*x^3 + 45144*eps*x^3 + 4860*eps^2*x^3 + 
      285579*eps^3*x^3 - 11520*eps*Nf*x^3 - 41088*eps^2*Nf*x^3 - 
      135896*eps^3*Nf*x^3 + 2376*x^4 - 18900*eps*x^4 - 33507*eps^2*x^4 - 
      202149*eps^3*x^4 + 2880*eps*Nf*x^4 + 9120*eps^2*Nf*x^4 + 
      30560*eps^3*Nf*x^4)*Zeta[3])/(324*(-1 + x)^2*x^2) + 
   (112*eps^4*(-2 + x)*Zeta[3]^2)/(9*x) + 
   G[0, 0, 1, x]*(-1/108*(eps*(2592*eps + 19926*eps^2 + 41958*eps^3 - 
         1296*x - 18144*eps*x - 105300*eps^2*x - 272403*eps^3*x - 
         576*eps*Nf*x - 1536*eps^2*Nf*x - 4480*eps^3*Nf*x + 3240*x^2 + 
         13824*eps*x^2 + 80595*eps^2*x^2 + 93231*eps^3*x^2 + 864*eps*Nf*x^2 + 
         2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 - 2592*x^3 + 11232*eps*x^3 + 
         23544*eps^2*x^3 + 222291*eps^3*x^3 - 576*eps*Nf*x^3 - 
         1680*eps^2*Nf*x^3 - 5296*eps^3*Nf*x^3 + 648*x^4 - 9828*eps*x^4 - 
         26136*eps^2*x^4 - 124983*eps^3*x^4 + 144*eps*Nf*x^4 + 
         456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/((-1 + x)^2*x^2) + 
     (28*eps^4*(-2 + x)*Zeta[3])/x) + G[0, 1, 1, x]*
    (-1/108*(eps*(-1620*eps + 3888*eps^2 + 79542*eps^3 + 1728*x + 
         11124*eps*x + 19926*eps^2*x - 89856*eps^3*x + 288*eps*Nf*x + 
         768*eps^2*Nf*x + 2240*eps^3*Nf*x - 2592*x^2 + 216*eps*x^2 + 
         51462*eps^2*x^2 + 355671*eps^3*x^2 - 432*eps*Nf*x^2 - 
         1224*eps^2*Nf*x^2 - 3696*eps^3*Nf*x^2 + 864*x^3 - 4968*eps*x^3 - 
         33210*eps^2*x^3 - 172179*eps^3*x^3 + 144*eps*Nf*x^3 + 
         456*eps^2*Nf*x^3 + 1528*eps^3*Nf*x^3))/((-1 + x)*x^2) + 
     (112*eps^4*(-2 + x)*Zeta[3])/(3*x)) - 
   (124*eps^3*(3 + 6*eps + 2*eps*Nf)*(-2 + x)*Zeta[5])/(15*x)) + 
 G[0, 0, 1, x]*(-1/486*(-7776 - 23328*eps - 91368*eps^2 - 276048*eps^3 - 
      832032*eps^4 - 2503872*eps^5 - 5184*eps*Nf - 13824*eps^2*Nf - 
      40320*eps^3*Nf - 120192*eps^4*Nf - 360064*eps^5*Nf + 11664*x + 
      23328*eps*x + 55404*eps^2*x - 8748*eps^3*x - 711990*eps^4*x - 
      4834728*eps^5*x + 7776*eps*Nf*x + 20736*eps^2*Nf*x + 60480*eps^3*Nf*x + 
      180288*eps^4*Nf*x + 540096*eps^5*Nf*x - 7776*x^2 - 7776*eps*x^2 - 
      5832*eps^2*x^2 + 132192*eps^3*x^2 + 1075518*eps^4*x^2 + 
      5958360*eps^5*x^2 - 5184*eps*Nf*x^2 - 15120*eps^2*Nf*x^2 - 
      47664*eps^3*Nf*x^2 - 148416*eps^4*Nf*x^2 - 456640*eps^5*Nf*x^2 + 
      1944*x^3 - 6318*eps^2*x^3 - 58077*eps^3*x^3 - 369360*eps^4*x^3 - 
      1898559*eps^5*x^3 + 1296*eps*Nf*x^3 + 4104*eps^2*Nf*x^3 + 
      13752*eps^3*Nf*x^3 + 44160*eps^4*Nf*x^3 + 138304*eps^5*Nf*x^3)/
     (eps*(-1 + x)^2*x) - (eps^2*(204*eps + 2256*eps^2 - 16*x - 1200*eps*x - 
      5326*eps^2*x - 1496*x^2 + 1040*eps*x^2 + 5448*eps^2*x^2 + 1504*x^3 - 
      3152*eps*x^3 - 6724*eps^2*x^3 - 376*x^4 + 1524*eps*x^4 + 
      2909*eps^2*x^4)*G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
   (eps^2*(-5184*eps - 24516*eps^2 + 288*x + 20736*eps*x + 3600*eps^2*x - 
      4992*eps*Nf*x - 13312*eps^2*Nf*x + 2160*x^2 - 19440*eps*x^2 + 
      25542*eps^2*x^2 + 7488*eps*Nf*x^2 + 19968*eps^2*Nf*x^2 - 2304*x^3 + 
      49968*eps*x^3 + 6426*eps^2*x^3 - 4992*eps*Nf*x^3 - 14560*eps^2*Nf*x^3 + 
      576*x^4 - 22572*eps*x^4 - 13725*eps^2*x^4 + 1248*eps*Nf*x^4 + 
      3952*eps^2*Nf*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) + 
   (248*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 Zeta[3]*((13608*eps^2 + 40824*eps^3 + 193428*eps^4 + 986580*eps^5 + 7776*x + 
     13608*eps*x + 11664*eps^2*x + 63180*eps^3*x + 65610*eps^4*x - 
     529254*eps^5*x + 5184*eps*Nf*x + 16416*eps^2*Nf*x + 51120*eps^3*Nf*x + 
     158496*eps^4*Nf*x + 486688*eps^5*Nf*x - 7776*x^2 - 5832*eps*x^2 + 
     29160*eps^2*x^2 + 164754*eps^3*x^2 + 948186*eps^4*x^2 + 
     4720032*eps^5*x^2 - 5184*eps*Nf*x^2 - 16416*eps^2*Nf*x^2 - 
     51120*eps^3*Nf*x^2 - 158496*eps^4*Nf*x^2 - 486688*eps^5*Nf*x^2 + 
     1944*x^3 - 6318*eps^2*x^3 - 58077*eps^3*x^3 - 369360*eps^4*x^3 - 
     1898559*eps^5*x^3 + 1296*eps*Nf*x^3 + 4104*eps^2*Nf*x^3 + 
     13752*eps^3*Nf*x^3 + 44160*eps^4*Nf*x^3 + 138304*eps^5*Nf*x^3)/
    (486*eps*(-1 + x)^2*x) + (16*eps^4*(-2 + x)*(525 - 362*x + 181*x^2)*
     Zeta[5])/(15*(-1 + x)^2*x)) + 
 Pi^3*(((-1/2916*I)*(15552 + 36936*eps + 115668*eps^2 + 316386*eps^3 + 
      866538*eps^4 + 2401812*eps^5 + 2592*eps*Nf + 10800*eps^2*Nf + 
      38304*eps^3*Nf + 126624*eps^4*Nf + 403232*eps^5*Nf - 31104*x - 
      41796*eps*x - 105462*eps^2*x - 129276*eps^3*x + 216027*eps^4*x + 
      2758536*eps^5*x - 1296*eps*Nf*x - 6696*eps^2*Nf*x - 27144*eps^3*Nf*x - 
      94560*eps^4*Nf*x - 309280*eps^5*Nf*x + 23328*x^2 + 15552*eps*x^2 + 
      36450*eps^2*x^2 - 17253*eps^3*x^2 - 483084*eps^4*x^2 - 
      2990358*eps^5*x^2 + 2592*eps^3*Nf*x^2 + 12096*eps^4*Nf*x^2 + 
      44352*eps^5*Nf*x^2 - 5832*x^3 - 2916*eps*x^3 + 1458*eps^2*x^3 + 
      40824*eps^3*x^3 + 238383*eps^4*x^3 + 1108809*eps^5*x^3))/
    (eps*(-1 + x)^2*x) + ((I/180)*eps^4*(-2 + x)*(-3 - 64*x + 32*x^2)*
     G[0, x]^5)/((-1 + x)^2*x) + 
   ((I/36)*eps^3*(-4 + eps + 6*x - 21*eps*x - 2*x^2 + 9*eps*x^2)*G[1, x]^4)/
    ((-1 + x)*x) - ((I/90)*eps^4*(-2 + x)*G[1, x]^5)/x + 
   G[0, x]^4*(((I/108)*eps^3*(30 + 24*eps + 32*eps*Nf - 159*x + 159*eps*x - 
        16*eps*Nf*x + 144*x^2 - 276*eps*x^2 - 36*x^3 + 132*eps*x^3))/
      ((-1 + x)^2*x) + ((I/36)*eps^4*(-2 + x)*(27 - 32*x + 16*x^2)*G[1, x])/
      ((-1 + x)^2*x)) - (((2*I)/3)*eps^3*(3*eps + 4*x - 15*eps*x - 34*x^2 + 
      28*eps*x^2 + 32*x^3 - 45*eps*x^3 - 8*x^4 + 23*eps*x^4)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[1, x]^3*
    (((-1/648*I)*eps^2*(-756*eps + 1638*eps^2 - 3024*x - 3816*eps*x + 
        162*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 7560*x^2 + 
        23940*eps*x^2 + 43731*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 
        6048*x^3 - 29664*eps*x^3 - 68400*eps^2*x^3 + 1512*x^4 + 
        10404*eps*x^4 + 27270*eps^2*x^4))/((-1 + x)^2*x^2) + 
     (((7*I)/3)*eps^4*(-2 + x)*G[0, 1, x])/x) + 
   G[0, x]^3*(((I/162)*eps^2*(-1008 - 3744*eps - 10296*eps^2 - 96*eps*Nf - 
        256*eps^2*Nf - 1224*x + 4320*eps*x + 7956*eps^2*x + 48*eps*Nf*x + 
        104*eps^2*Nf*x + 1728*x^2 - 4104*eps*x^2 - 4176*eps^2*x^2 - 432*x^3 + 
        2088*eps*x^3 + 1773*eps^2*x^3))/((-1 + x)^2*x) - 
     ((I/27)*eps^3*(-18 + 42*eps + 16*eps*Nf + 57*x + 147*eps*x - 
        8*eps*Nf*x - 48*x^2 - 240*eps*x^2 + 12*x^3 + 90*eps*x^3)*G[1, x])/
      ((-1 + x)^2*x) + ((I/18)*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x) - (((2*I)/3)*eps^4*(-2 + x)*(1 - 4*x + 2*x^2)*
       G[0, 1, x])/((-1 + x)^2*x)) - 
   ((I/36)*eps^2*(-180*eps - 2190*eps^2 + 96*x - 3216*eps*x - 4710*eps^2*x + 
      192*eps*Nf*x + 512*eps^2*Nf*x - 1488*x^2 + 4536*eps*x^2 + 
      10659*eps^2*x^2 - 96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 1440*x^3 - 
      3408*eps*x^3 - 9924*eps^2*x^3 - 360*x^4 + 1548*eps*x^4 + 
      4746*eps^2*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
   ((I/18)*eps^2*(-414*eps - 2544*eps^2 - 528*x - 132*eps*x + 4413*eps^2*x + 
      48*eps*Nf*x + 128*eps^2*Nf*x + 1704*x^2 + 1284*eps*x^2 + 
      5445*eps^2*x^2 - 24*eps*Nf*x^2 - 52*eps^2*Nf*x^2 - 1440*x^3 + 
      276*eps*x^3 - 6885*eps^2*x^3 + 360*x^4 - 612*eps*x^4 + 2319*eps^2*x^4)*
     G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/9)*eps^3*(-156 - 288*eps - 32*eps*Nf + 390*x + 498*eps*x + 
      16*eps*Nf*x - 312*x^2 - 576*eps*x^2 + 78*x^3 + 171*eps*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/9)*eps^3*(-36*eps - 120*x + 18*eps*x + 16*eps*Nf*x - 36*x^2 - 
      93*eps*x^2 - 8*eps*Nf*x^2 + 96*x^3 + 96*eps*x^3 - 24*x^4 + 24*eps*x^4)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((I/9)*eps^3*(-27*eps - 360*x - 198*eps*x + 8*eps*Nf*x + 300*x^2 + 
      252*eps*x^2 - 4*eps*Nf*x^2 - 120*x^3 - 384*eps*x^3 + 30*x^4 + 
      219*eps*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (((2*I)/3)*eps^4*(-2 + x)*(15 - 34*x + 17*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - (((2*I)/3)*eps^4*(-2 + x)*(-55 - 364*x + 182*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (((2*I)/3)*eps^4*(-2 + x)*(-37 - 172*x + 86*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) - ((4*I)*eps^4*(-2 + x)*(73 - 44*x + 22*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (((2*I)/3)*eps^4*(-2 + x)*(147 - 116*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x) - (((2*I)/3)*eps^4*(-2 + x)*(146 - 58*x + 29*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/162)*eps^2*(13536 + 40032*eps + 113688*eps^2 + 1104*eps*Nf + 
      4816*eps^2*Nf - 10224*x - 27144*eps*x + 20502*eps^2*x - 552*eps*Nf*x - 
      3068*eps^2*Nf*x + 3456*x^2 + 8244*eps*x^2 - 91530*eps^2*x^2 - 864*x^3 - 
      4968*eps*x^3 + 36315*eps^2*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[1, x]^2*(((-1/648*I)*eps*(-972*eps - 14148*eps^2 - 59238*eps^3 + 864*x + 
        4536*eps*x + 57726*eps^2*x + 224802*eps^3*x + 288*eps*Nf*x + 
        768*eps^2*Nf*x + 2240*eps^3*Nf*x - 2160*x^2 + 3672*eps*x^2 - 
        51354*eps^2*x^2 - 173880*eps^3*x^2 - 144*eps*Nf*x^2 - 
        312*eps^2*Nf*x^2 - 784*eps^3*Nf*x^2 + 1728*x^3 - 14472*eps*x^3 + 
        5238*eps^2*x^3 + 12069*eps^3*x^3 + 72*eps^3*Nf*x^3 - 432*x^4 + 
        7560*eps*x^4 + 9909*eps^2*x^4 + 36153*eps^3*x^4))/((-1 + x)^2*x^2) + 
     ((I/18)*eps^3*(-27*eps - 12*x + 150*eps*x + 8*eps*Nf*x + 30*x^2 - 
        81*eps*x^2 - 4*eps*Nf*x^2 - 24*x^3 - 168*eps*x^3 + 6*x^4 + 
        135*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/3)*eps^4*(-2 + x)*(7 - 8*x + 4*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps^4*(-2 + x)*(29 - 42*x + 21*x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) - ((I/9)*eps^4*(-2 + x)*(4 - 74*x + 37*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 1, x]*
    (((I/108)*eps*(216*eps + 2520*eps^2 + 8388*eps^3 + 2160*x + 1152*eps*x - 
        504*eps^2*x - 18054*eps^3*x + 288*eps*Nf*x + 768*eps^2*Nf*x + 
        2240*eps^3*Nf*x - 3096*x^2 + 1800*eps*x^2 + 1818*eps^2*x^2 + 
        40878*eps^3*x^2 - 144*eps*Nf*x^2 - 312*eps^2*Nf*x^2 - 
        784*eps^3*Nf*x^2 + 2016*x^3 - 6264*eps*x^3 - 6804*eps^2*x^3 - 
        40203*eps^3*x^3 + 72*eps^3*Nf*x^3 - 504*x^4 + 3204*eps*x^4 + 
        4482*eps^2*x^4 + 18252*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (((2*I)/3)*eps^4*(-2 + x)*(-18 - 50*x + 25*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + (((2*I)/3)*eps^4*(-2 + x)*(95 - 82*x + 41*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + (((2*I)/9)*eps^4*(-2 + x)*
       (318 - 262*x + 131*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^2*(((-1/324*I)*eps*(-2160 - 7776*eps - 17820*eps^2 - 33966*eps^3 - 
        288*eps*Nf - 768*eps^2*Nf - 2240*eps^3*Nf - 4536*x + 9072*eps*x + 
        12096*eps^2*x + 33183*eps^3*x + 144*eps*Nf*x + 312*eps^2*Nf*x + 
        784*eps^3*Nf*x + 5616*x^2 - 9396*eps*x^2 - 7830*eps^2*x^2 - 
        36585*eps^3*x^2 - 72*eps^3*Nf*x^2 - 1404*x^3 + 5130*eps*x^3 + 
        4914*eps^2*x^3 + 20547*eps^3*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps^3*(-9*eps + 18*x + 66*eps*x + 8*eps*Nf*x - 9*x^2 + 
        147*eps*x^2 - 4*eps*Nf*x^2 - 300*eps*x^3 + 126*eps*x^4)*G[1, x]^2)/
      ((-1 + x)^2*x^2) + ((I/18)*eps^4*(-2 + x)*(5 - 16*x + 8*x^2)*G[1, x]^3)/
      ((-1 + x)^2*x) - ((I/3)*eps^3*(4 - 34*eps - 26*x + 65*eps*x + 24*x^2 - 
        90*eps*x^2 - 6*x^3 + 43*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/216*I)*eps^2*(-216*eps - 2700*eps^2 - 10368*x - 
          13248*eps*x - 38412*eps^2*x - 192*eps*Nf*x - 512*eps^2*Nf*x + 
          14400*x^2 + 12888*eps*x^2 + 46530*eps^2*x^2 + 96*eps*Nf*x^2 + 
          208*eps^2*Nf*x^2 - 9216*x^3 - 5616*eps*x^3 - 35550*eps^2*x^3 + 
          2304*x^4 + 1152*eps*x^4 + 10575*eps^2*x^4))/((-1 + x)^2*x^2) - 
       (((2*I)/3)*eps^4*(-2 + x)*(10 - 18*x + 9*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) + (((4*I)/3)*eps^4*(-2 + x)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + (((4*I)/3)*eps^4*(-2 + x)*(7 - 18*x + 9*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - (((2*I)/9)*eps^4*(-2 + x)*
       (-109 - 266*x + 133*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/972*I)*(-972*eps - 10530*eps^2 - 28350*eps^3 - 46494*eps^4 - 
        6480*x + 54918*eps^2*x + 254421*eps^3*x + 979614*eps^4*x + 
        864*eps*Nf*x + 2304*eps^2*Nf*x + 6720*eps^3*Nf*x + 20032*eps^4*Nf*x + 
        16200*x^2 + 24300*eps*x^2 - 7209*eps^2*x^2 - 96309*eps^3*x^2 - 
        421362*eps^4*x^2 - 432*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 
        2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 - 12960*x^3 - 35640*eps*x^3 - 
        54432*eps^2*x^3 - 174312*eps^3*x^3 - 684207*eps^4*x^3 + 
        216*eps^3*Nf*x^3 + 1008*eps^4*Nf*x^3 + 3240*x^4 + 13284*eps*x^4 + 
        30618*eps^2*x^4 + 111780*eps^3*x^4 + 435537*eps^4*x^4))/
      ((-1 + x)^2*x^2) + ((I/36)*eps^2*(-360*eps - 1254*eps^2 - 816*x - 
        2088*eps*x - 1488*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 2904*x^2 + 
        7488*eps*x^2 + 17349*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 
        2496*x^3 - 7080*eps*x^3 - 20544*eps^2*x^3 + 624*x^4 + 2136*eps*x^4 + 
        7512*eps^2*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/3)*eps^4*(-2 + x)*(59 - 64*x + 32*x^2)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) - ((I/9)*eps^3*(-36*eps - 120*x + 18*eps*x + 
        16*eps*Nf*x + 372*x^2 + 69*eps*x^2 - 8*eps*Nf*x^2 - 312*x^3 - 
        66*eps*x^3 + 78*x^4 + 39*eps*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/9)*eps^3*(-27*eps - 156*x + 6*eps*x + 8*eps*Nf*x + 198*x^2 + 
        27*eps*x^2 - 4*eps*Nf*x^2 - 120*x^3 - 228*eps*x^3 + 30*x^4 + 
        159*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (((2*I)/3)*eps^4*(-2 + x)*(56 - 46*x + 23*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + (((2*I)/3)*eps^4*(-2 + x)*(61 - 48*x + 24*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (((2*I)/3)*eps^4*(-2 + x)*(63 - 50*x + 25*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + ((I/27)*eps^3*(-99*eps - 1560*x - 432*eps*x + 
        88*eps*Nf*x + 3108*x^2 + 3861*eps*x^2 - 44*eps*Nf*x^2 - 2328*x^3 - 
        5592*eps*x^3 + 582*x^4 + 2127*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/972)*(2592*eps + 39204*eps^2 + 207846*eps^3 + 851148*eps^4 - 
        864*eps*Nf - 2304*eps^2*Nf - 6720*eps^3*Nf - 20032*eps^4*Nf - 
        18144*x - 3240*eps*x - 46170*eps^2*x - 145638*eps^3*x - 
        373977*eps^4*x + 432*eps*Nf*x + 936*eps^2*Nf*x + 2352*eps^3*Nf*x + 
        6320*eps^4*Nf*x + 18144*x^2 - 3888*eps*x^2 + 9396*eps^2*x^2 - 
        38880*eps^3*x^2 - 390501*eps^4*x^2 - 216*eps^3*Nf*x^2 - 
        1008*eps^4*Nf*x^2 - 4536*x^3 + 5508*eps*x^3 + 10935*eps^2*x^3 + 
        64881*eps^3*x^3 + 313308*eps^4*x^3))/((-1 + x)^2*x) - 
     ((I/54)*eps^3*(-27*eps + 12*x + 72*eps*x + 8*eps*Nf*x + 18*x^2 + 
        303*eps*x^2 - 4*eps*Nf*x^2 - 24*x^3 - 564*eps*x^3 + 6*x^4 + 
        243*eps*x^4)*G[1, x]^3)/((-1 + x)^2*x^2) - 
     ((I/36)*eps^4*(-2 + x)*(7 - 18*x + 9*x^2)*G[1, x]^4)/((-1 + x)^2*x) - 
     ((I/12)*eps^2*(36*eps + 450*eps^2 - 16*x - 176*eps*x - 562*eps^2*x + 
        168*x^2 + 1472*eps*x^2 + 1131*eps^2*x^2 - 160*x^3 - 2376*eps*x^3 - 
        2672*eps^2*x^3 + 40*x^4 + 964*eps*x^4 + 1111*eps^2*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (((5*I)/3)*eps^4*(-2 + x)*(-1 - 4*x + 2*x^2)*
       G[0, 1, x]^2)/((-1 + x)^2*x) + G[1, x]^2*
      (((-1/216*I)*eps^2*(3024*eps^2 + 144*x + 288*eps*x - 4248*eps^2*x + 
          96*eps*Nf*x + 256*eps^2*Nf*x + 4248*x^2 + 4284*eps*x^2 + 
          15894*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 4320*x^3 - 
          3024*eps*x^3 - 8622*eps^2*x^3 + 1080*x^4 - 36*eps*x^4 + 
          243*eps^2*x^4))/((-1 + x)^2*x^2) - 
       ((I/3)*eps^4*(-2 + x)*(13 - 28*x + 14*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) + (((4*I)/3)*eps^3*(-4 - 19*eps + 2*x + 49*eps*x - 
        70*eps*x^2 + 30*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/3)*eps^3*(15*eps + 52*x - 8*eps*x - 162*x^2 + 36*eps*x^2 + 136*x^3 - 
        162*eps*x^3 - 34*x^4 + 95*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((12*I)*eps^4*(-2 + x)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^4*(-2 + x)*(23 - 4*x + 2*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x) - (((2*I)/3)*eps^4*(-2 + x)*(90 - 166*x + 83*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/27)*eps^3*(-144 - 24*eps - 256*eps*Nf - 3504*x + 156*eps*x + 
        128*eps*Nf*x + 3576*x^2 - 1854*eps*x^2 - 894*x^3 + 1569*eps*x^3)*
       Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((I/324)*eps*(-324*eps - 4050*eps^2 - 15714*eps^3 - 14256*x - 
          14256*eps*x - 18198*eps^2*x + 4833*eps^3*x - 288*eps*Nf*x - 
          768*eps^2*Nf*x - 2240*eps^3*Nf*x + 21816*x^2 + 28080*eps*x^2 + 
          36261*eps^2*x^2 + 16497*eps^3*x^2 + 144*eps*Nf*x^2 + 
          312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 - 14688*x^3 - 27648*eps*x^3 - 
          51462*eps^2*x^3 - 132246*eps^3*x^3 - 72*eps^3*Nf*x^3 + 3672*x^4 + 
          9612*eps*x^4 + 20034*eps^2*x^4 + 63936*eps^3*x^4))/
        ((-1 + x)^2*x^2) - ((I/3)*eps^3*(3*eps + 36*x + 52*eps*x - 82*x^2 - 
          54*eps*x^2 + 64*x^3 - 4*eps*x^3 - 16*x^4 + 12*eps*x^4)*G[0, 1, x])/
        ((-1 + x)^2*x^2) + (((4*I)/3)*eps^4*(-2 + x)*(2 - 10*x + 5*x^2)*
         G[0, 0, 1, x])/((-1 + x)^2*x) + (((8*I)/3)*eps^4*(-2 + x)*
         (11 - 20*x + 10*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
       (((2*I)/9)*eps^4*(-2 + x)*(741 - 752*x + 376*x^2)*Zeta[3])/
        ((-1 + x)^2*x))) - (((2*I)/15)*eps^4*(-2 + x)*
     (163 - 2152*x + 1076*x^2)*Zeta[5])/((-1 + x)^2*x)) + 
 G[1, x]*((-2916 - 10206*eps - 37908*eps^2 - 128304*eps^3 - 414072*eps^4 - 
     1300536*eps^5 - 4018248*eps^6 - 1944*eps*Nf - 9072*eps^2*Nf - 
     33264*eps^3*Nf - 111600*eps^4*Nf - 358224*eps^5*Nf - 1121392*eps^6*Nf + 
     2916*x + 8748*eps*x + 32805*eps^2*x + 109350*eps^3*x + 349920*eps^4*x + 
     1093500*eps^5*x + 3367980*eps^6*x + 1944*eps*Nf*x + 8100*eps^2*Nf*x + 
     28728*eps^3*Nf*x + 94968*eps^4*Nf*x + 302424*eps^5*Nf*x + 
     942280*eps^6*Nf*x)/(729*eps^2*(-1 + x)*x) + 
   (eps^2*(-8280 - 11520*eps - 24678*eps^2 + 11052*x + 14472*eps*x + 
      30177*eps^2*x + 384*eps*Nf*x + 1120*eps^2*Nf*x - 6912*x^2 - 
      10800*eps*x^2 - 32724*eps^2*x^2 - 384*eps*Nf*x^2 - 1120*eps^2*Nf*x^2 + 
      1728*x^3 + 3204*eps*x^3 + 13968*eps^2*x^3 + 96*eps*Nf*x^3 + 
      304*eps^2*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(9*(-1 + x)^2*x) + 
   (eps^2*(-162*eps - 11808*eps^2 - 5904*x - 8100*eps*x + 11349*eps^2*x + 
      17352*x^2 + 13554*eps*x^2 - 24633*eps^2*x^2 + 192*eps*Nf*x^2 + 
      560*eps^2*Nf*x^2 - 14400*x^3 + 684*eps*x^3 + 42345*eps^2*x^3 - 
      192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 3600*x^4 - 2052*eps*x^4 - 
      15885*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*
     G[0, 0, 0, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
   (eps^2*(-72*eps - 354*eps^2 + 352*x + 1072*eps*x + 3536*eps^2*x - 
      1488*x^2 - 2224*eps*x^2 - 4813*eps^2*x^2 + 1312*x^3 + 608*eps*x^3 + 
      312*eps^2*x^3 - 328*x^4 + 140*eps*x^4 + 769*eps^2*x^4)*
     G[0, 0, 1, 0, 1, x])/(2*(-1 + x)^2*x^2) + 
   (eps^2*(-3888*eps - 66006*eps^2 - 11952*x + 8064*eps*x + 167076*eps^2*x - 
      5256*x^2 - 50616*eps*x^2 - 272007*eps^2*x^2 + 192*eps*Nf*x^2 + 
      560*eps^2*Nf*x^2 + 11232*x^3 + 28944*eps*x^3 + 142650*eps^2*x^3 - 
      192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 - 2808*x^4 - 612*eps*x^4 - 
      15993*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*
     G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(-108*eps - 1266*eps^2 - 592*x - 64*eps*x + 2054*eps^2*x + 8*x^2 - 
      1352*eps*x^2 - 3851*eps^2*x^2 + 288*x^3 + 608*eps*x^3 + 282*eps^2*x^3 - 
      72*x^4 + 44*eps*x^4 + 698*eps^2*x^4)*G[0, 1, 0, 1, 1, x])/
    (2*(-1 + x)^2*x^2) + (eps^2*(-324*eps + 10944*eps^2 + 1800*x + 
      8280*eps*x + 12492*eps^2*x + 48*eps*Nf*x + 128*eps^2*Nf*x - 2700*x^2 - 
      1242*eps*x^2 + 26514*eps^2*x^2 - 72*eps*Nf*x^2 - 204*eps^2*Nf*x^2 + 
      900*x^3 - 2322*eps*x^3 - 18711*eps^2*x^3 + 24*eps*Nf*x^3 + 
      76*eps^2*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(9*(-1 + x)*x^2) - 
   (eps*(1944 - 14904*eps - 161028*eps^2 - 884844*eps^3 + 432*x + 
      22572*eps*x + 247968*eps^2*x + 1413018*eps^3*x - 2592*Nf*x - 
      3168*eps*Nf*x - 2688*eps^2*Nf*x + 3968*eps^3*Nf*x - 28728*x^2 - 
      74088*eps*x^2 - 360882*eps^2*x^2 - 1663389*eps^3*x^2 + 4752*Nf*x^2 + 
      5400*eps*Nf*x^2 + 4896*eps^2*Nf*x^2 - 5520*eps^3*Nf*x^2 + 36720*x^3 + 
      75654*eps*x^3 + 288927*eps^2*x^3 + 1217349*eps^3*x^3 - 3456*Nf*x^3 - 
      6336*eps*Nf*x^3 - 15960*eps^2*Nf*x^3 - 42608*eps^3*Nf*x^3 - 11340*x^4 - 
      22599*eps*x^4 - 82215*eps^2*x^4 - 345222*eps^3*x^4 + 864*Nf*x^4 + 
      2736*eps*Nf*x^4 + 9168*eps^2*Nf*x^4 + 29440*eps^3*Nf*x^4)*Zeta[3])/
    (162*(-1 + x)^2*x^2) + (28*eps^4*(18 - 10*x - 24*Nf*x - 238*x^2 + 
      44*Nf*x^2 + 326*x^3 - 32*Nf*x^3 - 105*x^4 + 8*Nf*x^4)*Zeta[3]^2)/
    (9*(-1 + x)^2*x^2) + G[0, 1, 1, 1, x]*
    (-((eps*(42*eps - 232*eps^2 - 2948*eps^3 - 120*x - 454*eps*x - 
         869*eps^2*x + 2403*eps^3*x + 180*x^2 + 138*eps*x^2 - 
         1111*eps^2*x^2 - 9650*eps^3*x^2 - 60*x^3 + 98*eps*x^3 + 
         868*eps^2*x^3 + 4877*eps^3*x^3))/((-1 + x)*x^2)) - 
     (280*eps^4*(-2 + x)*Zeta[3])/x) + G[0, 0, 1, 1, x]*
    (-1/54*(eps*(-1296*eps + 5076*eps^2 + 78678*eps^3 - 7776*x - 4968*eps*x - 
         12636*eps^2*x - 222858*eps^3*x + 2160*x^2 + 19548*eps*x^2 + 
         75330*eps^2*x^2 + 589842*eps^3*x^2 + 576*eps*Nf*x^2 + 
         1680*eps^2*Nf*x^2 + 5152*eps^3*Nf*x^2 + 1728*x^3 - 38664*eps*x^3 - 
         151254*eps^2*x^3 - 802170*eps^3*x^3 - 576*eps*Nf*x^3 - 
         1680*eps^2*Nf*x^3 - 5152*eps^3*Nf*x^3 - 432*x^4 + 17064*eps*x^4 + 
         67041*eps^2*x^4 + 314280*eps^3*x^4 + 144*eps*Nf*x^4 + 
         456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/((-1 + x)^2*x^2) - 
     (112*eps^4*(-2 + x)*(-9 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*(-1/54*(eps*(-20736 - 34992*eps - 79812*eps^2 - 
         176418*eps^3 + 30240*x + 54432*eps*x + 128358*eps^2*x + 
         339957*eps^3*x + 1152*eps*Nf*x + 3360*eps^2*Nf*x + 
         10304*eps^3*Nf*x - 19872*x^2 - 44928*eps*x^2 - 121716*eps^2*x^2 - 
         419013*eps^3*x^2 - 1152*eps*Nf*x^2 - 3360*eps^2*Nf*x^2 - 
         10304*eps^3*Nf*x^2 + 4968*x^3 + 12852*eps*x^3 + 46197*eps^2*x^3 + 
         179253*eps^3*x^3 + 288*eps*Nf*x^3 + 912*eps^2*Nf*x^3 + 
         3056*eps^3*Nf*x^3))/((-1 + x)^2*x) + 
     (56*eps^4*(-2 + x)*(48 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*((-972*eps + 4050*eps^2 + 57672*eps^3 + 330156*eps^4 + 
       1296*x + 7452*eps*x + 13284*eps^2*x - 74601*eps^3*x - 661041*eps^4*x + 
       864*eps*Nf*x + 2304*eps^2*Nf*x + 6720*eps^3*Nf*x + 20032*eps^4*Nf*x - 
       1944*x^2 + 972*eps*x^2 + 49329*eps^2*x^2 + 325458*eps^3*x^2 + 
       1674756*eps^4*x^2 - 1296*eps*Nf*x^2 - 3672*eps^2*Nf*x^2 - 
       11088*eps^3*Nf*x^2 - 33744*eps^4*Nf*x^2 + 648*x^3 - 4860*eps*x^3 - 
       29889*eps^2*x^3 - 154062*eps^3*x^3 - 737181*eps^4*x^3 + 
       432*eps*Nf*x^3 + 1368*eps^2*Nf*x^3 + 4584*eps^3*Nf*x^3 + 
       14720*eps^4*Nf*x^3)/(162*(-1 + x)*x^2) - 
     (28*eps^3*(-9*eps + 12*x + 69*eps*x + 8*eps*Nf*x - 18*x^2 + 9*eps*x^2 - 
        12*eps*Nf*x^2 + 6*x^3 - 45*eps*x^3 + 4*eps*Nf*x^3)*Zeta[3])/
      (9*(-1 + x)*x^2)) + G[0, 0, 1, x]*
    ((-1296 - 9072*eps - 2268*eps^2 + 65286*eps^3 + 410508*eps^4 + 3240*x + 
       33048*eps*x + 28998*eps^2*x - 11664*eps^3*x - 352755*eps^4*x + 
       1728*eps*Nf*x + 5040*eps^2*Nf*x + 15456*eps^3*Nf*x + 
       47456*eps^4*Nf*x - 2592*x^2 - 32400*eps*x^2 - 29322*eps^2*x^2 - 
       34344*eps^3*x^2 + 81162*eps^4*x^2 - 1728*eps*Nf*x^2 - 
       5040*eps^2*Nf*x^2 - 15456*eps^3*Nf*x^2 - 47456*eps^4*Nf*x^2 + 
       648*x^3 + 9396*eps*x^3 + 15957*eps^2*x^3 + 47952*eps^3*x^3 + 
       124173*eps^4*x^3 + 432*eps*Nf*x^3 + 1368*eps^2*Nf*x^3 + 
       4584*eps^3*Nf*x^3 + 14720*eps^4*Nf*x^3)/(162*(-1 + x)^2*x) - 
     (28*eps^3*(-12 - 84*eps + 30*x + 306*eps*x + 16*eps*Nf*x - 24*x^2 - 
        300*eps*x^2 - 16*eps*Nf*x^2 + 6*x^3 + 87*eps*x^3 + 4*eps*Nf*x^3)*
       Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, 1, x]*((eps^2*(-72*eps - 354*eps^2 + 352*x + 1072*eps*x + 
        3536*eps^2*x - 1488*x^2 - 2224*eps*x^2 - 4813*eps^2*x^2 + 1312*x^3 + 
        608*eps*x^3 + 312*eps^2*x^3 - 328*x^4 + 140*eps*x^4 + 769*eps^2*x^4)*
       G[0, 0, 1, x])/(2*(-1 + x)^2*x^2) - 
     (eps^2*(-648*eps + 1836*eps^2 - 9504*x - 6696*eps*x - 25272*eps^2*x + 
        13392*x^2 + 1188*eps*x^2 + 32130*eps^2*x^2 + 192*eps*Nf*x^2 + 
        560*eps^2*Nf*x^2 - 8640*x^3 - 216*eps*x^3 - 44730*eps^2*x^3 - 
        192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 2160*x^4 + 216*eps*x^4 + 
        16911*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*Zeta[3])/
      (18*(-1 + x)^2*x^2)) - (eps^2*(14040*eps - 45900*eps^2 + 56160*x + 
      111888*eps*x + 460008*eps^2*x - 6720*eps*Nf*x + 5312*eps^2*Nf*x - 
      170640*x^2 - 516096*eps*x^2 - 1323432*eps^2*x^2 + 12960*eps*Nf*x^2 - 
      11184*eps^2*Nf*x^2 + 142560*x^3 + 449568*eps*x^3 + 1074924*eps^2*x^3 - 
      9600*eps*Nf*x^3 - 4768*eps^2*Nf*x^3 - 35640*x^4 - 114660*eps*x^4 - 
      263475*eps^2*x^4 + 2400*eps*Nf*x^4 + 7600*eps^2*Nf*x^4)*Zeta[5])/
    (180*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((23328 + 34992*eps + 122472*eps^2 + 230364*eps^3 + 274104*eps^4 - 
     291600*eps^5 - 3662496*eps^6 + 15552*eps*Nf + 37584*eps^2*Nf + 
     110592*eps^3*Nf + 330336*eps^4*Nf + 990048*eps^5*Nf + 2969504*eps^6*Nf - 
     23328*x - 34992*eps*x - 99144*eps^2*x - 87480*eps^3*x + 453438*eps^4*x + 
     3706236*eps^5*x + 18951084*eps^6*x - 15552*eps*Nf*x - 37584*eps^2*Nf*x - 
     110592*eps^3*Nf*x - 330336*eps^4*Nf*x - 990048*eps^5*Nf*x - 
     2969504*eps^6*Nf*x + 5832*x^2 + 11664*eps*x^2 + 36450*eps^2*x^2 + 
     67068*eps^3*x^2 - 2187*eps^4*x^2 - 800442*eps^5*x^2 - 
     5419386*eps^6*x^2 + 3888*eps*Nf*x^2 + 12312*eps^2*Nf*x^2 + 
     41256*eps^3*Nf*x^2 + 132480*eps^4*Nf*x^2 + 414912*eps^5*Nf*x^2 + 
     1279712*eps^6*Nf*x^2)/(2916*eps^2*(-1 + x)^2) - 
   (eps^2*(756*eps^2 + 1224*x + 1872*eps*x - 7398*eps^2*x - 96*eps*Nf*x - 
      256*eps^2*Nf*x - 3348*x^2 - 8568*eps*x^2 + 945*eps^2*x^2 + 
      144*eps*Nf*x^2 + 384*eps^2*Nf*x^2 + 2736*x^3 + 10368*eps*x^3 + 
      8784*eps^2*x^3 - 96*eps*Nf*x^3 - 280*eps^2*Nf*x^3 - 684*x^4 - 
      3834*eps*x^4 - 5670*eps^2*x^4 + 24*eps*Nf*x^4 + 76*eps^2*Nf*x^4)*
     G[1, x]^4)/(432*(-1 + x)^2*x^2) + 
   (eps^2*(-544 - 784*eps - 1108*eps^2 + 1264*x + 232*eps*x + 4302*eps^2*x - 
      992*x^2 + 544*eps*x^2 - 2164*eps^2*x^2 + 248*x^3 - 596*eps*x^3 + 
      141*eps^2*x^3)*G[0, 1, x]^2)/(8*(-1 + x)^2*x) + 
   (eps^2*(-2 + x)*(48 + 180*eps + 654*eps^2 - 48*x - 180*eps*x - 
      654*eps^2*x + 24*x^2 + 106*eps*x^2 + 263*eps^2*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + (eps^2*(-1568 - 3008*eps - 6452*eps^2 + 2096*x + 
      2592*eps*x + 7350*eps^2*x - 1312*x^2 - 544*eps*x^2 - 2796*eps^2*x^2 + 
      328*x^3 - 124*eps*x^3 + 367*eps^2*x^3)*G[0, 0, 1, 1, x])/
    (4*(-1 + x)^2*x) - (eps^2*(540*eps + 4482*eps^2 + 4464*x + 936*eps*x - 
      19818*eps^2*x - 192*eps*Nf*x - 512*eps^2*Nf*x - 14328*x^2 - 
      2340*eps*x^2 + 8937*eps^2*x^2 + 288*eps*Nf*x^2 + 768*eps^2*Nf*x^2 + 
      12096*x^3 - 2808*eps*x^3 - 36*eps^2*x^3 - 192*eps*Nf*x^3 - 
      560*eps^2*Nf*x^3 - 3024*x^4 + 2376*eps*x^4 - 207*eps^2*x^4 + 
      48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/
    (18*(-1 + x)^2*x^2) - (eps*(4860*eps^2 + 60750*eps^3 + 864*x - 
      69336*eps*x - 31266*eps^2*x - 150957*eps^3*x + 7488*eps*Nf*x + 
      17232*eps^2*Nf*x + 50080*eps^3*Nf*x - 864*x^2 + 75816*eps*x^2 + 
      68256*eps^2*x^2 + 298323*eps^3*x^2 - 7488*eps*Nf*x^2 - 
      17232*eps^2*Nf*x^2 - 50080*eps^3*Nf*x^2 + 216*x^3 - 25812*eps*x^3 - 
      29997*eps^2*x^3 - 110754*eps^3*x^3 + 1872*eps*Nf*x^3 + 
      5928*eps^2*Nf*x^3 + 19864*eps^3*Nf*x^3)*Zeta[3])/(162*(-1 + x)^2*x) - 
   (140*eps^4*(-2 + x)^2*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[1, x]^3*((eps*(-1944*eps - 15228*eps^2 - 33372*eps^3 + 1296*x + 
        6048*eps*x + 56376*eps^2*x + 162594*eps^3*x - 1512*x^2 + 
        9288*eps*x^2 - 17172*eps^2*x^2 + 2727*eps^3*x^2 + 576*eps*Nf*x^2 + 
        1680*eps^2*Nf*x^2 + 5152*eps^3*Nf*x^2 + 864*x^3 - 22464*eps*x^3 - 
        38124*eps^2*x^3 - 180495*eps^3*x^3 - 576*eps*Nf*x^3 - 
        1680*eps^2*Nf*x^3 - 5152*eps^3*Nf*x^3 - 216*x^4 + 10044*eps*x^4 + 
        23814*eps^2*x^4 + 96687*eps^3*x^4 + 144*eps*Nf*x^4 + 
        456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/(648*(-1 + x)^2*x^2) + 
     (14*eps^4*(-2 + x)*(3 - 2*x + x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(-((eps*(-80 - 328*eps - 708*eps^2 - 1240*eps^3 + 56*x + 
         476*eps*x + 1182*eps^2*x + 2794*eps^3*x - 16*x^2 - 516*eps*x^2 - 
         884*eps^2*x^2 - 2304*eps^3*x^2 + 4*x^3 + 192*eps*x^3 + 
         273*eps^2*x^3 + 767*eps^3*x^3))/((-1 + x)^2*x)) + 
     (56*eps^4*(-2 + x)*(10 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/108*(eps*(6912 - 2592*eps - 6156*eps^2 - 28242*eps^3 - 
         11232*x + 30456*eps*x + 36018*eps^2*x + 122931*eps^3*x + 
         1152*eps*Nf*x + 3360*eps^2*Nf*x + 10304*eps^3*Nf*x + 7776*x^2 - 
         44064*eps*x^2 - 44604*eps^2*x^2 - 129087*eps^3*x^2 - 
         1152*eps*Nf*x^2 - 3360*eps^2*Nf*x^2 - 10304*eps^3*Nf*x^2 - 
         1944*x^3 + 17172*eps*x^3 + 21141*eps^2*x^3 + 65637*eps^3*x^3 + 
         288*eps*Nf*x^3 + 912*eps^2*Nf*x^3 + 3056*eps^3*Nf*x^3))/
       ((-1 + x)^2*x) - (28*eps^4*(-2 + x)*(16 - 18*x + 9*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x)) + G[0, 1, x]*
    (-1/324*(-10368 - 33696*eps - 130896*eps^2 - 396576*eps^3 - 
        1156032*eps^4 - 3456*eps*Nf - 9216*eps^2*Nf - 26880*eps^3*Nf - 
        80128*eps^4*Nf + 10368*x + 41472*eps*x + 151632*eps^2*x + 
        388638*eps^3*x + 816642*eps^4*x + 5184*eps*Nf*x + 13824*eps^2*Nf*x + 
        40320*eps^3*Nf*x + 120192*eps^4*Nf*x - 5184*x^2 - 19440*eps*x^2 - 
        71928*eps^2*x^2 - 163782*eps^3*x^2 - 166050*eps^4*x^2 - 
        3456*eps*Nf*x^2 - 10080*eps^2*Nf*x^2 - 31776*eps^3*Nf*x^2 - 
        98944*eps^4*Nf*x^2 + 1296*x^3 + 3888*eps*x^3 + 12960*eps^2*x^3 + 
        28026*eps^3*x^3 - 567*eps^4*x^3 + 864*eps*Nf*x^3 + 
        2736*eps^2*Nf*x^3 + 9168*eps^3*Nf*x^3 + 29440*eps^4*Nf*x^3)/
       ((-1 + x)^2*x) + (56*eps^3*(-24 - 78*eps - 8*eps*Nf + 24*x + 
        96*eps*x + 12*eps*Nf*x - 12*x^2 - 45*eps*x^2 - 8*eps*Nf*x^2 + 3*x^3 + 
        9*eps*x^3 + 2*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/648*(-3888 - 7776*eps - 59292*eps^2 - 235872*eps^3 - 
        842724*eps^4 - 1728*eps*Nf - 4608*eps^2*Nf - 13440*eps^3*Nf - 
        40064*eps^4*Nf + 4536*x - 1296*eps*x + 69174*eps^2*x + 
        245835*eps^3*x + 740097*eps^4*x + 2592*eps*Nf*x + 6912*eps^2*Nf*x + 
        20160*eps^3*Nf*x + 60096*eps^4*Nf*x - 2592*x^2 + 11664*eps*x^2 - 
        29160*eps^2*x^2 - 93069*eps^3*x^2 - 179982*eps^4*x^2 - 
        1728*eps*Nf*x^2 - 5040*eps^2*Nf*x^2 - 15888*eps^3*Nf*x^2 - 
        49472*eps^4*Nf*x^2 + 648*x^3 - 5508*eps*x^3 - 972*eps^2*x^3 - 
        8829*eps^3*x^3 - 74196*eps^4*x^3 + 432*eps*Nf*x^3 + 
        1368*eps^2*Nf*x^3 + 4584*eps^3*Nf*x^3 + 14720*eps^4*Nf*x^3)/
       ((-1 + x)^2*x) - (eps^2*(1188*eps + 6534*eps^2 - 1872*x - 
        14832*eps*x - 76374*eps^2*x - 384*eps*Nf*x - 1024*eps^2*Nf*x + 
        2088*x^2 + 12384*eps*x^2 + 73107*eps^2*x^2 + 576*eps*Nf*x^2 + 
        1536*eps^2*Nf*x^2 - 1152*x^3 + 6048*eps*x^3 - 432*eps^2*x^3 - 
        384*eps*Nf*x^3 - 1120*eps^2*Nf*x^3 + 288*x^4 - 6192*eps*x^4 - 
        12348*eps^2*x^4 + 96*eps*Nf*x^4 + 304*eps^2*Nf*x^4)*G[0, 1, x])/
      (72*(-1 + x)^2*x^2) + (7*eps^3*(-36 - 72*eps - 16*eps*Nf + 42*x - 
        12*eps*x + 24*eps*Nf*x - 24*x^2 + 108*eps*x^2 - 16*eps*Nf*x^2 + 
        6*x^3 - 51*eps*x^3 + 4*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) - 
   (124*eps^3*(12 + 18*eps + 8*eps*Nf - 12*x - 18*eps*x - 8*eps*Nf*x + 
      3*x^2 + 6*eps*x^2 + 2*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)^2) + 
   G[1, x]*((-3888 - 7776*eps - 20412*eps^2 - 60264*eps^3 - 178848*eps^4 - 
       532656*eps^5 + 25272*x + 56376*eps*x + 194886*eps^2*x + 
       680400*eps^3*x + 2390148*eps^4*x + 8568180*eps^5*x + 5184*eps*Nf*x + 
       15120*eps^2*Nf*x + 46368*eps^3*Nf*x + 142368*eps^4*Nf*x + 
       434464*eps^5*Nf*x - 23328*x^2 - 56376*eps*x^2 - 189540*eps^2*x^2 - 
       638118*eps^3*x^2 - 2183598*eps^4*x^2 - 7601040*eps^5*x^2 - 
       5184*eps*Nf*x^2 - 15120*eps^2*Nf*x^2 - 46368*eps^3*Nf*x^2 - 
       142368*eps^4*Nf*x^2 - 434464*eps^5*Nf*x^2 + 5832*x^3 + 16524*eps*x^3 + 
       62694*eps^2*x^3 + 215055*eps^3*x^3 + 730701*eps^4*x^3 + 
       2474712*eps^5*x^3 + 1296*eps*Nf*x^3 + 4104*eps^2*Nf*x^3 + 
       13752*eps^3*Nf*x^3 + 44160*eps^4*Nf*x^3 + 138304*eps^5*Nf*x^3)/
      (972*eps*(-1 + x)^2*x) - (eps^2*(-256 - 400*eps - 1062*eps^2 + 336*x + 
        194*eps*x + 1155*eps^2*x - 208*x^2 - 84*eps*x^2 - 1026*eps^2*x^2 + 
        52*x^3 + 14*eps*x^3 + 361*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (eps^2*(324*eps + 270*eps^2 + 2736*x - 3744*eps*x - 39690*eps^2*x - 
        384*eps*Nf*x - 1024*eps^2*Nf*x - 9720*x^2 - 2304*eps*x^2 + 
        33309*eps^2*x^2 + 576*eps*Nf*x^2 + 1536*eps^2*Nf*x^2 + 8352*x^3 + 
        10368*eps*x^3 + 11052*eps^2*x^3 - 384*eps*Nf*x^3 - 
        1120*eps^2*Nf*x^3 - 2088*x^4 - 5508*eps*x^4 - 11367*eps^2*x^4 + 
        96*eps*Nf*x^4 + 304*eps^2*Nf*x^4)*G[0, 1, 1, x])/
      (36*(-1 + x)^2*x^2) - (eps^2*(3240*eps + 26892*eps^2 - 16704*x - 
        65808*eps*x - 303264*eps^2*x - 1152*eps*Nf*x - 3072*eps^2*Nf*x + 
        40320*x^2 + 94248*eps*x^2 + 512964*eps^2*x^2 + 7872*eps*Nf*x^2 + 
        22528*eps^2*Nf*x^2 - 31968*x^3 - 47376*eps*x^3 - 296460*eps^2*x^3 - 
        7296*eps*Nf*x^3 - 21280*eps^2*Nf*x^3 + 7992*x^4 + 1548*eps*x^4 + 
        64233*eps^2*x^4 + 1824*eps*Nf*x^4 + 5776*eps^2*Nf*x^4)*Zeta[3])/
      (108*(-1 + x)^2*x^2) + G[0, 1, x]*
      ((eps*(4320 - 2160*eps + 6372*eps^2 + 62262*eps^3 - 3024*x + 
          26784*eps*x + 30186*eps^2*x + 25893*eps^3*x + 1152*eps*Nf*x + 
          3360*eps^2*Nf*x + 10304*eps^3*Nf*x + 864*x^2 - 28512*eps*x^2 - 
          23220*eps^2*x^2 - 10449*eps^3*x^2 - 1152*eps*Nf*x^2 - 
          3360*eps^2*Nf*x^2 - 10304*eps^3*Nf*x^2 - 216*x^3 + 8100*eps*x^3 + 
          9369*eps^2*x^3 + 16929*eps^3*x^3 + 288*eps*Nf*x^3 + 
          912*eps^2*Nf*x^3 + 3056*eps^3*Nf*x^3))/(108*(-1 + x)^2*x) + 
       (28*eps^4*(-2 + x)*(10 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) - 
     (124*eps^4*(-2 + x)*(1 - 6*x + 3*x^2)*Zeta[5])/(5*(-1 + x)^2*x))) + 
 Pi^2*((11664 + 46656*eps + 135108*eps^2 + 314928*eps^3 + 684288*eps^4 + 
     1372464*eps^5 + 2437776*eps^6 + 7776*eps*Nf + 28512*eps^2*Nf + 
     96768*eps^3*Nf + 313344*eps^4*Nf + 986496*eps^5*Nf + 3052672*eps^6*Nf - 
     17496*x - 40824*eps*x - 121986*eps^2*x - 189054*eps^3*x + 
     48114*eps^4*x + 2228796*eps^5*x + 13875300*eps^6*x - 11664*eps*Nf*x - 
     34344*eps^2*Nf*x - 108432*eps^3*Nf*x - 337968*eps^4*Nf*x - 
     1040496*eps^5*Nf*x - 3175504*eps^6*Nf*x + 5832*x^2 + 11664*eps*x^2 + 
     36450*eps^2*x^2 + 67068*eps^3*x^2 - 2187*eps^4*x^2 - 800442*eps^5*x^2 - 
     5419386*eps^6*x^2 + 3888*eps*Nf*x^2 + 12312*eps^2*Nf*x^2 + 
     41256*eps^3*Nf*x^2 + 132480*eps^4*Nf*x^2 + 414912*eps^5*Nf*x^2 + 
     1279712*eps^6*Nf*x^2)/(2916*eps^2*(-1 + x)*x) - 
   (67*eps^4*(-2 + x)^2*G[0, x]^6)/(1080*(-1 + x)^2) + 
   (eps^2*(-3564*eps - 32706*eps^2 + 5184*x + 28836*eps*x + 98928*eps^2*x + 
      1056*eps*Nf*x + 3200*eps^2*Nf*x - 7776*x^2 - 24552*eps*x^2 - 
      39375*eps^2*x^2 - 1584*eps*Nf*x^2 - 4872*eps^2*Nf*x^2 + 2592*x^3 + 
      1512*eps*x^3 - 5625*eps^2*x^3 + 528*eps*Nf*x^3 + 1672*eps^2*Nf*x^3)*
     G[1, x]^4)/(2592*(-1 + x)*x^2) + 
   (eps^3*(21*eps + 128*x + 156*eps*x - 40*eps*Nf*x - 64*x^2 - 146*eps*x^2 + 
      20*eps*Nf*x^2)*G[1, x]^5)/(360*x^2) + (eps^4*(-2 + x)*G[1, x]^6)/
    (15*x) + G[0, x]^5*((eps^3*(420 + 1578*eps + 256*eps*Nf - 420*x - 
        1578*eps*x - 256*eps*Nf*x + 105*x^2 + 501*eps*x^2 + 64*eps*Nf*x^2))/
      (540*(-1 + x)^2) - (eps^4*(-2 + x)*(73 - 12*x + 6*x^2)*G[1, x])/
      (180*(-1 + x)^2*x)) - (eps^2*(396*eps + 5202*eps^2 + 720*x - 
      912*eps*x - 12458*eps^2*x - 2760*x^2 + 2176*eps*x^2 + 12717*eps^2*x^2 + 
      2400*x^3 - 3064*eps*x^3 - 8092*eps^2*x^3 - 600*x^4 + 1556*eps*x^4 + 
      2642*eps^2*x^4)*G[0, 1, x]^2)/(24*(-1 + x)^2*x^2) + 
   G[0, x]^4*((eps^2*(6264 + 14688*eps + 37314*eps^2 - 6156*x + 612*eps*x - 
        42111*eps^2*x + 2688*eps*Nf*x + 8032*eps^2*Nf*x + 3024*x^2 - 
        4104*eps*x^2 + 17820*eps^2*x^2 - 2688*eps*Nf*x^2 - 
        8032*eps^2*Nf*x^2 - 756*x^3 + 3132*eps*x^3 + 315*eps^2*x^3 + 
        672*eps*Nf*x^3 + 2128*eps^2*Nf*x^3))/(1296*(-1 + x)^2*x) + 
     (eps^3*(-150 - 516*eps - 64*eps*Nf + 51*x + 195*eps*x + 64*eps*Nf*x + 
        24*x^2 + 234*eps*x^2 - 32*eps*Nf*x^2 - 6*x^3 - 150*eps*x^3 + 
        8*eps*Nf*x^3)*G[1, x])/(108*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(-17 - 20*x + 10*x^2)*G[1, x]^2)/(72*(-1 + x)^2*x) + 
     (eps^4*(-2 + x)*(38 - 14*x + 7*x^2)*G[0, 1, x])/(18*(-1 + x)^2*x)) - 
   (eps^4*(-2 + x)*(30 - 22*x + 11*x^2)*G[0, 0, 1, x]^2)/(3*(-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)*(-16 - 2*x + x^2)*G[0, 1, 1, x]^2)/((-1 + x)^2*x) + 
   (eps^2*(-1080*eps - 8442*eps^2 + 1224*x + 1692*eps*x + 16416*eps^2*x + 
      480*eps*Nf*x + 1280*eps^2*Nf*x - 2340*x^2 - 3654*eps*x^2 + 
      21438*eps^2*x^2 - 144*eps*Nf*x^2 - 240*eps^2*Nf*x^2 + 1728*x^3 + 
      396*eps*x^3 - 31707*eps^2*x^3 - 96*eps*Nf*x^3 - 280*eps^2*Nf*x^3 - 
      432*x^4 + 27*eps*x^4 + 13482*eps^2*x^4 + 24*eps*Nf*x^4 + 
      76*eps^2*Nf*x^4)*G[0, 0, 0, 1, x])/(27*(-1 + x)^2*x^2) + 
   (eps^2*(108*eps - 3870*eps^2 - 13104*x - 28296*eps*x + 38754*eps^2*x + 
      960*eps*Nf*x + 2560*eps^2*Nf*x + 14328*x^2 + 38556*eps*x^2 + 
      21249*eps^2*x^2 - 288*eps*Nf*x^2 - 480*eps^2*Nf*x^2 - 7776*x^3 - 
      37296*eps*x^3 - 13068*eps^2*x^3 - 192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 
      1944*x^4 + 12096*eps*x^4 + 13464*eps^2*x^4 + 48*eps*Nf*x^4 + 
      152*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/(108*(-1 + x)^2*x^2) + 
   (eps^2*(864*eps - 22248*eps^2 + 5184*x + 6120*eps*x + 117576*eps^2*x + 
      384*eps*Nf*x + 1024*eps^2*Nf*x + 15552*x^2 + 36684*eps*x^2 - 
      139374*eps^2*x^2 + 144*eps^2*Nf*x^2 - 18144*x^3 - 27216*eps*x^3 + 
      133668*eps^2*x^3 - 192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 4536*x^4 + 
      8172*eps*x^4 - 37017*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, x])/(108*(-1 + x)^2*x^2) + 
   (2*eps^3*(84 + 324*eps - 32*eps*Nf + 66*x - 510*eps*x + 48*eps*Nf*x - 
      108*x^2 + 396*eps*x^2 - 32*eps*Nf*x^2 + 27*x^3 - 153*eps*x^3 + 
      8*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(9*(-1 + x)^2*x) + 
   (2*eps^3*(18 + 90*eps - 16*eps*Nf + 267*x - 519*eps*x + 24*eps*Nf*x - 
      276*x^2 + 960*eps*x^2 - 16*eps*Nf*x^2 + 69*x^3 - 528*eps*x^3 + 
      4*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(9*(-1 + x)^2*x) - 
   (4*eps^3*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 8*x^3 + 
      14*eps*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (2*eps^3*(-36*eps + 438*x + 864*eps*x - 8*eps*Nf*x - 363*x^2 - 
      1506*eps*x^2 + 12*eps*Nf*x^2 + 144*x^3 + 1401*eps*x^3 - 8*eps*Nf*x^3 - 
      36*x^4 - 426*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
    (9*(-1 + x)^2*x^2) - (4*eps^3*(3*eps - 16*x - 47*eps*x + 8*x^2 + 
      60*eps*x^2 - 42*eps*x^3 + 9*eps*x^4)*G[0, 1, 0, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + (2*eps^3*(-9*eps + 96*x + 306*eps*x + 4*eps*Nf*x - 
      144*x^2 - 108*eps*x^2 - 6*eps*Nf*x^2 + 48*x^3 - 57*eps*x^3 + 
      2*eps*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(9*(-1 + x)*x^2) - 
   (20*eps^4*(-2 + x)*(2 - 10*x + 5*x^2)*G[0, 0, 0, 0, 0, 1, x])/
    (3*(-1 + x)^2*x) - (16*eps^4*(-2 + x)*(16 - 30*x + 15*x^2)*
     G[0, 0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)*(58 - 70*x + 35*x^2)*G[0, 0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^2*x) - (2*eps^4*(-2 + x)*(43 - 772*x + 386*x^2)*
     G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)*(34 - 310*x + 155*x^2)*G[0, 0, 1, 0, 1, 1, x])/
    (3*(-1 + x)^2*x) - (2*eps^4*(-2 + x)*(11 - 130*x + 65*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)*(283 - 104*x + 52*x^2)*G[0, 0, 1, 1, 1, 1, x])/
    (3*(-1 + x)^2*x) - (2*eps^4*(-2 + x)*(101 - 6*x + 3*x^2)*
     G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (6*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x - 
   (eps*(-15552 - 66528*eps - 156780*eps^2 - 278370*eps^3 - 7488*eps*Nf - 
      27456*eps^2*Nf - 93184*eps^3*Nf + 6912*x + 2808*eps*x + 10458*eps^2*x - 
      621468*eps^3*x + 22176*eps*Nf*x + 70752*eps^2*Nf*x + 
      229040*eps^3*Nf*x + 864*x^2 + 39528*eps*x^2 + 145620*eps^2*x^2 + 
      1070910*eps^3*x^2 - 18432*eps*Nf*x^2 - 55152*eps^2*Nf*x^2 - 
      175584*eps^3*Nf*x^2 - 216*x^3 - 17496*eps*x^3 - 57537*eps^2*x^3 - 
      333207*eps^3*x^3 + 4608*eps*Nf*x^3 + 14592*eps^2*Nf*x^3 + 
      48896*eps^3*Nf*x^3)*Zeta[3])/(324*(-1 + x)^2*x) - 
   (4*eps^4*(-2 + x)*(-278 - 34*x + 17*x^2)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
   G[1, x]^3*(-1/1944*(eps*(-3240*eps - 28674*eps^2 - 69822*eps^3 - 2160*x + 
         21384*eps*x + 68958*eps^2*x + 65583*eps^3*x + 2016*eps*Nf*x + 
         5952*eps^2*Nf*x + 18368*eps^3*Nf*x + 3240*x^2 - 9828*eps*x^2 + 
         15147*eps^2*x^2 + 241542*eps^3*x^2 - 3024*eps*Nf*x^2 - 
         9144*eps^2*Nf*x^2 - 28272*eps^3*Nf*x^2 - 1080*x^3 - 5076*eps*x^3 - 
         28377*eps^2*x^3 - 142074*eps^3*x^3 + 1008*eps*Nf*x^3 + 
         3192*eps^2*Nf*x^3 + 10696*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
     (37*eps^4*(-2 + x)*G[0, 0, 1, x])/(9*x) - 
     (16*eps^4*(-2 + x)*G[0, 1, 1, x])/(9*x) + (11*eps^4*(-2 + x)*Zeta[3])/
      (27*x)) + G[0, 0, 1, x]*
    (-1/324*(eps*(3240*eps + 20628*eps^2 + 26352*eps^3 + 864*x - 
         31104*eps*x - 87912*eps^2*x - 189486*eps^3*x + 2880*eps*Nf*x + 
         7680*eps^2*Nf*x + 22400*eps^3*Nf*x - 432*x^2 + 36936*eps*x^2 + 
         188352*eps^2*x^2 + 760590*eps^3*x^2 - 864*eps*Nf*x^2 - 
         1440*eps^2*Nf*x^2 - 2688*eps^3*Nf*x^2 - 45360*eps*x^3 - 
         206874*eps^2*x^3 - 924210*eps^3*x^3 - 576*eps*Nf*x^3 - 
         1680*eps^2*Nf*x^3 - 4432*eps^3*Nf*x^3 + 16632*eps*x^4 + 
         86076*eps^2*x^4 + 383265*eps^3*x^4 + 144*eps*Nf*x^4 + 
         456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/((-1 + x)^2*x^2) - 
     (2*eps^4*(-2 + x)*(-1 - 94*x + 47*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (4*eps^4*(-2 + x)*(1 - 6*x + 3*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, x]^3*(-1/972*(eps*(8424 + 18144*eps + 43254*eps^2 + 72900*eps^3 - 
         2052*x + 6804*eps*x - 6237*eps^2*x + 25029*eps^3*x + 4608*eps*Nf*x + 
         13728*eps^2*Nf*x + 42272*eps^3*Nf*x - 2160*x^2 - 10368*eps*x^2 - 
         16740*eps^2*x^2 - 53892*eps^3*x^2 - 4608*eps*Nf*x^2 - 
         13728*eps^2*Nf*x^2 - 42272*eps^3*Nf*x^2 + 540*x^3 + 3024*eps*x^3 + 
         10125*eps^2*x^3 + 36423*eps^3*x^3 + 1152*eps*Nf*x^3 + 
         3648*eps^2*Nf*x^3 + 12224*eps^3*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^3*(54 - 30*eps + 16*eps*Nf - 27*x + 480*eps*x - 8*eps*Nf*x - 
        564*eps*x^2 + 180*eps*x^3)*G[1, x]^2)/(54*(-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(7 - 8*x + 4*x^2)*G[1, x]^3)/(18*(-1 + x)^2*x) - 
     (eps^3*(-168 - 612*eps - 32*eps*Nf + 156*x + 822*eps*x + 48*eps*Nf*x - 
        72*x^2 - 648*eps*x^2 - 32*eps*Nf*x^2 + 18*x^3 + 207*eps*x^3 + 
        8*eps*Nf*x^3)*G[0, 1, x])/(27*(-1 + x)^2*x) + 
     G[1, x]*((eps^2*(432*eps + 3888*eps^2 - 3744*x - 9756*eps*x - 
          43308*eps^2*x - 864*eps*Nf*x - 2304*eps^2*Nf*x + 3600*x^2 + 
          7020*eps*x^2 + 42030*eps^2*x^2 + 1392*eps*Nf*x^2 + 
          3736*eps^2*Nf*x^2 - 1728*x^3 - 1656*eps*x^3 - 19080*eps^2*x^3 - 
          960*eps*Nf*x^3 - 2800*eps^2*Nf*x^3 + 432*x^4 - 594*eps*x^4 + 
          3141*eps^2*x^4 + 240*eps*Nf*x^4 + 760*eps^2*Nf*x^4))/
        (162*(-1 + x)^2*x^2) - (2*eps^4*(-2 + x)*(25 - 12*x + 6*x^2)*
         G[0, 1, x])/(9*(-1 + x)^2*x)) - (32*eps^4*(-2 + x)*G[0, 0, 1, x])/
      (9*(-1 + x)^2*x) + (2*eps^4*(-2 + x)*(52 - 62*x + 31*x^2)*
       G[0, 1, 1, x])/(9*(-1 + x)^2*x) + 
     (2*eps^4*(-2 + x)*(-273 - 16*x + 8*x^2)*Zeta[3])/(27*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/324*(eps*(-5184*eps - 11718*eps^2 + 98388*eps^3 + 
         27216*x + 43848*eps*x + 137268*eps^2*x + 55107*eps^3*x + 
         1440*eps*Nf*x + 3840*eps^2*Nf*x + 11200*eps^3*Nf*x - 34344*x^2 + 
         1404*eps*x^2 - 8505*eps^2*x^2 + 554526*eps^3*x^2 - 720*eps*Nf*x^2 - 
         1560*eps^2*Nf*x^2 - 3920*eps^3*Nf*x^2 + 20736*x^3 - 35424*eps*x^3 - 
         119502*eps^2*x^3 - 797985*eps^3*x^3 + 360*eps^3*Nf*x^3 - 5184*x^4 + 
         17388*eps*x^4 + 60966*eps^2*x^4 + 308610*eps^3*x^4))/
       ((-1 + x)^2*x^2) - (2*eps^4*(-2 + x)*(436 - 370*x + 185*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x)) + G[0, 1, x]*
    ((-1944*eps - 5508*eps^2 + 23976*eps^3 + 211248*eps^4 + 23328*x + 
       57024*eps*x + 157788*eps^2*x + 220806*eps^3*x - 224532*eps^4*x + 
       3456*eps*Nf*x + 9216*eps^2*Nf*x + 26880*eps^3*Nf*x + 
       80128*eps^4*Nf*x - 14256*x^2 - 57024*eps*x^2 - 129762*eps^2*x^2 + 
       33129*eps^3*x^2 + 1666980*eps^4*x^2 + 1296*eps^2*Nf*x^2 + 
       6048*eps^3*Nf*x^2 + 22176*eps^4*Nf*x^2 + 2592*x^3 + 27216*eps*x^3 + 
       33372*eps^2*x^3 - 120447*eps^3*x^3 - 1229661*eps^4*x^3 - 
       1728*eps*Nf*x^3 - 5040*eps^2*Nf*x^3 - 14592*eps^3*Nf*x^3 - 
       43424*eps^4*Nf*x^3 - 648*x^4 - 6480*eps*x^4 + 7290*eps^2*x^4 + 
       71847*eps^3*x^4 + 391959*eps^4*x^4 + 432*eps*Nf*x^4 + 
       1368*eps^2*Nf*x^4 + 4584*eps^3*Nf*x^4 + 14720*eps^4*Nf*x^4)/
      (972*(-1 + x)^2*x^2) + (4*eps^3*(20 + 32*eps - 42*x - 32*eps*x + 
        32*x^2 - 3*eps*x^2 - 8*x^3 + 14*eps*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x) + (2*eps^4*(-2 + x)*(58 - 70*x + 35*x^2)*
       G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (2*eps^4*(-2 + x)*(11 - 130*x + 65*x^2)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x) - (2*eps^3*(-180*eps + 1836*x + 5064*eps*x + 
        200*eps*Nf*x - 978*x^2 - 5127*eps*x^2 + 36*eps*Nf*x^2 + 60*x^3 + 
        2601*eps*x^3 - 136*eps*Nf*x^3 - 15*x^4 - 708*eps*x^4 + 34*eps*Nf*x^4)*
       Zeta[3])/(27*(-1 + x)^2*x^2)) + 
   G[1, x]^2*((-1944*eps - 13284*eps^2 - 16362*eps^3 + 59130*eps^4 - 
       10368*x + 7776*eps*x + 9396*eps^2*x - 178038*eps^3*x - 
       1338849*eps^4*x + 4320*eps*Nf*x + 12384*eps^2*Nf*x + 
       37632*eps^3*Nf*x + 114944*eps^4*Nf*x + 15552*x^2 + 9396*eps*x^2 + 
       84402*eps^2*x^2 + 530064*eps^3*x^2 + 2698191*eps^4*x^2 - 
       6480*eps*Nf*x^2 - 19224*eps^2*Nf*x^2 - 59040*eps^3*Nf*x^2 - 
       181488*eps^4*Nf*x^2 - 5184*x^3 - 11988*eps*x^3 - 50706*eps^2*x^3 - 
       228744*eps^3*x^3 - 1041336*eps^4*x^3 + 2160*eps*Nf*x^3 + 
       6840*eps^2*Nf*x^3 + 22920*eps^3*Nf*x^3 + 73600*eps^4*Nf*x^3)/
      (1944*(-1 + x)*x^2) + (eps^2*(-1944*eps - 36360*eps^2 + 5904*x + 
        20088*eps*x + 177192*eps^2*x + 384*eps*Nf*x + 1024*eps^2*Nf*x - 
        7272*x^2 - 15552*eps*x^2 - 217170*eps^2*x^2 + 144*eps^2*Nf*x^2 + 
        4320*x^3 - 7488*eps*x^3 + 108882*eps^2*x^3 - 192*eps*Nf*x^3 - 
        560*eps^2*Nf*x^3 - 1080*x^4 + 8604*eps*x^4 - 9729*eps^2*x^4 + 
        48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x^2) + 
     (eps^3*(72*eps - 36*x - 504*eps*x - 16*eps*Nf*x + 90*x^2 + 384*eps*x^2 + 
        24*eps*Nf*x^2 - 72*x^3 + 312*eps*x^3 - 16*eps*Nf*x^3 + 18*x^4 - 
        273*eps*x^4 + 4*eps*Nf*x^4)*G[0, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
     (eps^3*(-45*eps + 48*x + 309*eps*x + 8*eps*Nf*x - 72*x^2 + 6*eps*x^2 - 
        12*eps*Nf*x^2 + 24*x^3 - 138*eps*x^3 + 4*eps*Nf*x^3)*G[0, 1, 1, x])/
      (18*(-1 + x)*x^2) - (5*eps^4*(-2 + x)*(3 - 16*x + 8*x^2)*
       G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^4*(-2 + x)*(37 - 34*x + 17*x^2)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x) + (12*eps^4*(-2 + x)*G[0, 1, 1, 1, x])/x - 
     (eps^3*(360*eps + 1308*x - 2070*eps*x - 488*eps*Nf*x - 3270*x^2 + 
        1752*eps*x^2 + 1268*eps*Nf*x^2 + 2616*x^3 + 846*eps*x^3 - 
        1024*eps*Nf*x^3 - 654*x^4 - 861*eps*x^4 + 256*eps*Nf*x^4)*Zeta[3])/
      (54*(-1 + x)^2*x^2)) + G[0, x]^2*
    ((3240 + 5184*eps + 8586*eps^2 - 1782*eps^3 - 86184*eps^4 + 2268*x + 
       7452*eps*x + 25893*eps^2*x + 98766*eps^3*x + 343656*eps^4*x + 
       2592*eps*Nf*x + 7704*eps^2*Nf*x + 23712*eps^3*Nf*x + 
       72976*eps^4*Nf*x - 3888*x^2 - 7992*eps*x^2 - 27108*eps^2*x^2 - 
       76437*eps^3*x^2 - 182574*eps^4*x^2 - 2592*eps*Nf*x^2 - 
       7704*eps^2*Nf*x^2 - 23712*eps^3*Nf*x^2 - 72976*eps^4*Nf*x^2 + 
       972*x^3 + 1296*eps*x^3 + 8478*eps^2*x^3 + 26136*eps^3*x^3 + 
       60777*eps^4*x^3 + 648*eps*Nf*x^3 + 2052*eps^2*Nf*x^3 + 
       6876*eps^3*Nf*x^3 + 22080*eps^4*Nf*x^3)/(324*(-1 + x)^2*x) - 
     (eps^3*(-54*eps + 36*x + 168*eps*x - 42*x^2 + 258*eps*x^2 + 
        16*eps*Nf*x^2 + 24*x^3 - 624*eps*x^3 - 16*eps*Nf*x^3 - 6*x^4 + 
        279*eps*x^4 + 4*eps*Nf*x^4)*G[1, x]^3)/(108*(-1 + x)^2*x^2) - 
     (eps^4*(-2 + x)*(17 - 38*x + 19*x^2)*G[1, x]^4)/(72*(-1 + x)^2*x) + 
     (eps^2*(-2376*eps - 20628*eps^2 + 6624*x + 33696*eps*x + 90936*eps^2*x - 
        384*eps*Nf*x - 1024*eps^2*Nf*x - 4752*x^2 - 41040*eps*x^2 - 
        112788*eps^2*x^2 + 576*eps*Nf*x^2 + 1536*eps^2*Nf*x^2 + 1440*x^3 + 
        45792*eps*x^3 + 69804*eps^2*x^3 - 384*eps*Nf*x^3 - 
        1120*eps^2*Nf*x^3 - 360*x^4 - 16956*eps*x^4 - 20403*eps^2*x^4 + 
        96*eps*Nf*x^4 + 304*eps^2*Nf*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x^2) - 
     (eps^4*(-2 + x)*(34 - 62*x + 31*x^2)*G[0, 1, x]^2)/(6*(-1 + x)^2*x) + 
     G[1, x]^2*((eps^2*(756*eps + 7182*eps^2 + 1872*x - 22176*eps*x - 
          54198*eps^2*x - 192*eps*Nf*x - 512*eps^2*Nf*x + 7416*x^2 + 
          80352*eps*x^2 + 147447*eps^2*x^2 + 2208*eps*Nf*x^2 + 
          6368*eps^2*Nf*x^2 - 8352*x^3 - 69552*eps*x^3 - 98784*eps^2*x^3 - 
          2112*eps*Nf*x^3 - 6160*eps^2*Nf*x^3 + 2088*x^4 + 17820*eps*x^4 + 
          31032*eps^2*x^4 + 528*eps*Nf*x^4 + 1672*eps^2*Nf*x^4))/
        (432*(-1 + x)^2*x^2) + (eps^4*(-2 + x)*(13 - 8*x + 4*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2*x)) + (2*eps^3*(-20 - 82*eps + 14*x + 119*eps*x - 
        4*x^2 - 129*eps*x^2 + x^3 + 48*eps*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x) + (eps^3*(192 - 72*eps - 312*x + 846*eps*x + 
        32*eps*Nf*x + 216*x^2 - 1224*eps*x^2 - 32*eps*Nf*x^2 - 54*x^3 + 
        477*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) - 
     (4*eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (eps^4*(-2 + x)*(98 - 82*x + 41*x^2)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x) - (2*eps^4*(-2 + x)*(31 - 84*x + 42*x^2)*
       G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (eps^3*(420 + 672*eps + 342*x + 1692*eps*x + 304*eps*Nf*x - 552*x^2 - 
        1822*eps*x^2 - 304*eps*Nf*x^2 + 138*x^3 + 435*eps*x^3 + 
        76*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x) + 
     G[1, x]*(-1/648*(eps*(1944*eps + 15228*eps^2 + 33372*eps^3 - 25056*x - 
           63936*eps*x - 272592*eps^2*x - 844344*eps^3*x - 5760*eps*Nf*x - 
           15360*eps^2*Nf*x - 44800*eps^3*Nf*x + 26352*x^2 + 61128*eps*x^2 + 
           283284*eps^2*x^2 + 758133*eps^3*x^2 + 9216*eps*Nf*x^2 + 
           24720*eps^2*Nf*x^2 + 72352*eps^3*Nf*x^2 - 13824*x^3 - 
           19224*eps*x^3 - 128304*eps^2*x^3 - 315117*eps^3*x^3 - 
           6336*eps*Nf*x^3 - 18480*eps^2*Nf*x^3 - 58112*eps^3*Nf*x^3 + 
           3456*x^4 - 1512*eps*x^4 + 20385*eps^2*x^4 + 51030*eps^3*x^4 + 
           1584*eps*Nf*x^4 + 5016*eps^2*Nf*x^4 + 16808*eps^3*Nf*x^4))/
         ((-1 + x)^2*x^2) - (eps^3*(120 - 60*eps - 84*x + 744*eps*x + 
          32*eps*Nf*x + 24*x^2 - 792*eps*x^2 - 32*eps*Nf*x^2 - 6*x^3 + 
          225*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x) + 
       (2*eps^4*(-2 + x)*(32 - 26*x + 13*x^2)*G[0, 0, 1, x])/
        (3*(-1 + x)^2*x) + (eps^4*(-2 + x)*(19 - 58*x + 29*x^2)*
         G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
       (eps^4*(-2 + x)*(914 - 586*x + 293*x^2)*Zeta[3])/(9*(-1 + x)^2*x))) - 
   (2*eps^3*(-216 - 2664*eps - 744*eps*Nf + 1560*x + 7875*eps*x + 
      1940*eps*Nf*x - 1452*x^2 - 5412*eps*x^2 - 1568*eps*Nf*x^2 + 363*x^3 + 
      1596*eps*x^3 + 392*eps*Nf*x^3)*Zeta[5])/(45*(-1 + x)^2*x) + 
   G[1, x]*(-1/2916*(15552*eps + 80676*eps^2 + 304236*eps^3 + 1005048*eps^4 + 
        5832*x - 34992*eps*x - 444204*eps^2*x - 2525256*eps^3*x - 
        11846736*eps^4*x + 10368*Nf*x + 28944*eps*Nf*x + 86688*eps^2*Nf*x + 
        262560*eps^3*Nf*x + 794528*eps^4*Nf*x - 4860*x^2 + 56376*eps*x^2 + 
        576639*eps^2*x^2 + 3315978*eps^3*x^2 + 15813954*eps^4*x^2 - 
        15552*Nf*x^2 - 45360*eps*Nf*x^2 - 138456*eps^2*Nf*x^2 - 
        424080*eps^3*Nf*x^2 - 1292304*eps^4*Nf*x^2 - 2916*x^3 - 
        19440*eps*x^3 - 156492*eps^2*x^3 - 944055*eps^3*x^3 - 
        4701321*eps^4*x^3 + 5184*Nf*x^3 + 16416*eps*Nf*x^3 + 
        55008*eps^2*Nf*x^3 + 176640*eps^3*Nf*x^3 + 553216*eps^4*Nf*x^3)/
       ((-1 + x)*x^2) + (eps^2*(2106*eps + 27324*eps^2 + 3168*x - 
        2124*eps*x - 76563*eps^2*x - 576*eps*Nf*x - 1536*eps^2*Nf*x - 
        8208*x^2 - 2286*eps*x^2 + 69264*eps^2*x^2 + 384*eps*Nf*x^2 + 
        904*eps^2*Nf*x^2 + 6624*x^3 + 11196*eps*x^3 - 17118*eps^2*x^3 - 
        96*eps*Nf*x^3 - 280*eps^2*Nf*x^3 - 1656*x^4 - 5616*eps*x^4 - 
        6111*eps^2*x^4 + 24*eps*Nf*x^4 + 76*eps^2*Nf*x^4)*G[0, 0, 1, x])/
      (54*(-1 + x)^2*x^2) + (eps^2*(-756*eps + 26154*eps^2 - 1440*x + 
        864*eps*x - 116694*eps^2*x - 480*eps*Nf*x - 1280*eps^2*Nf*x - 
        10224*x^2 - 23112*eps*x^2 + 157419*eps^2*x^2 + 240*eps*Nf*x^2 + 
        520*eps^2*Nf*x^2 + 10944*x^3 + 22536*eps*x^3 - 127602*eps^2*x^3 - 
        2736*x^4 - 8496*eps*x^4 + 28341*eps^2*x^4)*G[0, 1, 1, x])/
      (108*(-1 + x)^2*x^2) + (eps^3*(-576 - 972*eps + 840*x + 1512*eps*x + 
        32*eps*Nf*x - 552*x^2 - 1248*eps*x^2 - 32*eps*Nf*x^2 + 138*x^3 + 
        357*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 0, 1, x])/(9*(-1 + x)^2*x) + 
     (eps^3*(-36*eps - 216*x - 138*eps*x + 60*x^2 + 543*eps*x^2 + 
        16*eps*Nf*x^2 + 48*x^3 - 1074*eps*x^3 - 16*eps*Nf*x^3 - 12*x^4 + 
        474*eps*x^4 + 4*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
     (eps^3*(21*eps - 60*x - 227*eps*x + 90*x^2 + 69*eps*x^2 - 30*x^3 + 
        49*eps*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
     (2*eps^4*(-2 + x)*(115 - 96*x + 48*x^2)*G[0, 0, 0, 0, 1, x])/
      (3*(-1 + x)^2*x) - (4*eps^4*(-2 + x)*(41 - 100*x + 50*x^2)*
       G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^4*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 0, 1, 0, 1, x])/
      (3*(-1 + x)^2*x) + (2*eps^4*(-2 + x)*(-83 - 78*x + 39*x^2)*
       G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (2*eps^4*(-2 + x)*(-37 - 18*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/
      (3*(-1 + x)^2*x) - (50*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, x])/(3*x) + 
     (eps^2*(2268*eps - 66762*eps^2 + 58320*x + 91152*eps*x + 
        476406*eps^2*x - 13728*eps*Nf*x - 37856*eps^2*Nf*x - 106056*x^2 - 
        157752*eps*x^2 - 918261*eps^2*x^2 + 30864*eps*Nf*x^2 + 
        87368*eps^2*Nf*x^2 + 76896*x^3 + 154080*eps*x^3 + 829170*eps^2*x^3 - 
        24000*eps*Nf*x^3 - 71248*eps^2*Nf*x^3 - 19224*x^4 - 43200*eps*x^4 - 
        242631*eps^2*x^4 + 6000*eps*Nf*x^4 + 19000*eps^2*Nf*x^4)*Zeta[3])/
      (324*(-1 + x)^2*x^2) + G[0, 1, x]*
      (-1/324*(eps*(1944*eps + 1296*eps^2 - 56214*eps^3 - 10368*x - 
           648*eps*x - 32616*eps^2*x - 41472*eps^3*x - 1728*eps*Nf*x - 
           4608*eps^2*Nf*x - 13440*eps^3*Nf*x + 3456*x^2 - 56052*eps*x^2 - 
           105624*eps^2*x^2 - 476982*eps^3*x^2 + 1440*eps*Nf*x^2 + 
           3552*eps^2*Nf*x^2 + 9856*eps^3*Nf*x^2 + 1728*x^3 + 64584*eps*x^3 + 
           141210*eps^2*x^3 + 582444*eps^3*x^3 - 576*eps*Nf*x^3 - 
           1680*eps^2*Nf*x^3 - 5584*eps^3*Nf*x^3 - 432*x^4 - 20952*eps*x^4 - 
           55215*eps^2*x^4 - 224424*eps^3*x^4 + 144*eps*Nf*x^4 + 
           456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/((-1 + x)^2*x^2) + 
       (2*eps^4*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 0, 1, x])/
        (3*(-1 + x)^2*x) + (4*eps^4*(-2 + x)*(267 - 62*x + 31*x^2)*Zeta[3])/
        (9*(-1 + x)^2*x)) - (eps^4*(-2 + x)*(26 - 66*x + 33*x^2)*Zeta[5])/
      ((-1 + x)^2*x)) + 
   G[0, x]*(-1/2916*(11664 - 23328*eps - 160380*eps^2 - 749412*eps^3 - 
        2948076*eps^4 - 10550088*eps^5 + 40824*x + 124416*eps*x + 
        477738*eps^2*x + 1510002*eps^3*x + 4508136*eps^4*x + 
        12952872*eps^5*x + 25920*eps*Nf*x + 76896*eps^2*Nf*x + 
        236592*eps^3*Nf*x + 727968*eps^4*Nf*x + 2224544*eps^5*Nf*x - 
        46656*x^2 - 110808*eps*x^2 - 332424*eps^2*x^2 - 760590*eps^3*x^2 - 
        1186326*eps^4*x^2 + 671652*eps^5*x^2 - 25920*eps*Nf*x^2 - 
        76896*eps^2*Nf*x^2 - 236592*eps^3*Nf*x^2 - 727968*eps^4*Nf*x^2 - 
        2224544*eps^5*Nf*x^2 + 11664*x^3 + 23328*eps*x^3 + 74844*eps^2*x^3 + 
        157221*eps^3*x^3 + 69984*eps^4*x^3 - 1486431*eps^5*x^3 + 
        6480*eps*Nf*x^3 + 20520*eps^2*Nf*x^3 + 68760*eps^3*Nf*x^3 + 
        220800*eps^4*Nf*x^3 + 691520*eps^5*Nf*x^3)/(eps*(-1 + x)^2*x) - 
     (eps^3*(-45*eps - 120*x - 141*eps*x + 8*eps*Nf*x + 180*x^2 + 
        504*eps*x^2 - 12*eps*Nf*x^2 - 60*x^3 - 252*eps*x^3 + 4*eps*Nf*x^3)*
       G[1, x]^4)/(216*(-1 + x)*x^2) - (eps^4*(-2 + x)*G[1, x]^5)/(18*x) - 
     (2*eps^3*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 8*x^3 + 
        14*eps*x^3)*G[0, 1, x]^2)/(3*(-1 + x)^2*x) + 
     G[1, x]^3*((eps^2*(6156*eps + 43308*eps^2 - 7344*x - 48384*eps*x - 
          246942*eps^2*x - 1056*eps*Nf*x - 2816*eps^2*Nf*x + 13176*x^2 + 
          46548*eps*x^2 + 205416*eps^2*x^2 + 1680*eps*Nf*x^2 + 
          4504*eps^2*Nf*x^2 - 9504*x^3 + 10800*eps*x^3 + 27378*eps^2*x^3 - 
          1152*eps*Nf*x^3 - 3360*eps^2*Nf*x^3 + 2376*x^4 - 17244*eps*x^4 - 
          48627*eps^2*x^4 + 288*eps*Nf*x^4 + 912*eps^2*Nf*x^4))/
        (648*(-1 + x)^2*x^2) + (37*eps^4*(-2 + x)*G[0, 1, x])/(9*x)) - 
     (eps^2*(-180*eps - 1494*eps^2 + 16*x + 608*eps*x + 1788*eps^2*x + 
        24*x^2 - 1404*eps*x^2 + 1632*eps^2*x^2 - 32*x^3 + 1840*eps*x^3 - 
        2317*eps^2*x^3 + 8*x^4 - 822*eps*x^4 + 680*eps^2*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x^2) - (eps^2*(-1620*eps - 7776*eps^2 - 32256*x - 
        48528*eps*x - 70542*eps^2*x + 54432*x^2 + 49824*eps*x^2 + 
        196920*eps^2*x^2 + 192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 38304*x^3 - 
        27864*eps*x^3 - 149418*eps^2*x^3 - 192*eps*Nf*x^3 - 
        560*eps^2*Nf*x^3 + 9576*x^4 - 828*eps*x^4 + 37449*eps^2*x^4 + 
        48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 1, 1, x])/
      (108*(-1 + x)^2*x^2) - (2*eps^3*(-2 + x)*(6 + 30*eps - 6*x - 30*eps*x + 
        3*x^2 + 56*eps*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     (2*eps^3*(-50 - 38*eps + 57*x + 48*eps*x - 32*x^2 - 20*eps*x^2 + 8*x^3 + 
        11*eps*x^3)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^3*(9*eps + 102*x - 84*eps*x - 8*eps*Nf*x + 45*x^2 + 138*eps*x^2 + 
        12*eps*Nf*x^2 - 96*x^3 + 159*eps*x^3 - 8*eps*Nf*x^3 + 24*x^4 - 
        153*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
     (18*eps^4*(-2 + x)*(2 - 2*x + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     (6*eps^4*(-2 + x)*(17 - 14*x + 7*x^2)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^2*x) + (2*eps^4*(-2 + x)*(42 - 26*x + 13*x^2)*
       G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^4*(-2 + x)*(-74 - 190*x + 95*x^2)*G[0, 0, 1, 1, 1, x])/
      (3*(-1 + x)^2*x) - (2*eps^4*(-2 + x)*(-23 - 128*x + 64*x^2)*
       G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (6*eps^4*(-2 + x)*(16 - 6*x + 3*x^2)*G[0, 1, 1, 1, 1, x])/
      ((-1 + x)^2*x) + (eps^2*(-432 - 22464*eps - 88668*eps^2 + 20952*x + 
        27144*eps*x + 207918*eps^2*x + 7824*eps*Nf*x + 23204*eps^2*Nf*x - 
        20736*x^2 - 19980*eps*x^2 - 128196*eps^2*x^2 - 7824*eps*Nf*x^2 - 
        23204*eps^2*Nf*x^2 + 5184*x^3 - 972*eps*x^3 + 26361*eps^2*x^3 + 
        1956*eps*Nf*x^3 + 6194*eps^2*Nf*x^3)*Zeta[3])/(81*(-1 + x)^2*x) + 
     G[1, x]^2*(-1/648*(eps*(648*eps + 4698*eps^2 + 8586*eps^3 + 6480*x - 
           22032*eps*x - 33588*eps^2*x + 61533*eps^3*x - 288*eps*Nf*x - 
           768*eps^2*Nf*x - 2240*eps^3*Nf*x - 648*x^2 + 75384*eps*x^2 + 
           97335*eps^2*x^2 + 34614*eps^3*x^2 + 3600*eps*Nf*x^2 + 
           10392*eps^2*Nf*x^2 + 31696*eps^3*Nf*x^2 - 2592*x^3 - 
           61992*eps*x^3 - 44442*eps^2*x^3 + 58563*eps^3*x^3 - 
           3456*eps*Nf*x^3 - 10080*eps^2*Nf*x^3 - 30984*eps^3*Nf*x^3 + 
           648*x^4 + 14364*eps*x^4 + 16902*eps^2*x^4 + 20628*eps^3*x^4 + 
           864*eps*Nf*x^4 + 2736*eps^2*Nf*x^4 + 9168*eps^3*Nf*x^4))/
         ((-1 + x)^2*x^2) - (eps^3*(72*eps - 36*x - 504*eps*x - 16*eps*Nf*x + 
          90*x^2 + 384*eps*x^2 + 24*eps*Nf*x^2 - 72*x^3 + 312*eps*x^3 - 
          16*eps*Nf*x^3 + 18*x^4 - 273*eps*x^4 + 4*eps*Nf*x^4)*G[0, 1, x])/
        (18*(-1 + x)^2*x^2) + (eps^4*(-2 + x)*(1 - 36*x + 18*x^2)*
         G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
       (eps^4*(-2 + x)*(57 - 98*x + 49*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
       (eps^4*(-2 + x)*(-88 - 10*x + 5*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
     G[0, 1, x]*(-1/324*(eps*(-2592*eps - 18792*eps^2 - 34344*eps^3 + 
           8640*x + 38448*eps*x + 122688*eps^2*x + 221778*eps^3*x - 
           576*eps*Nf*x - 1536*eps^2*Nf*x - 4480*eps^3*Nf*x - 5184*x^2 - 
           25272*eps*x^2 - 174204*eps^2*x^2 - 479547*eps^3*x^2 + 
           864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 + 864*x^3 + 
           13824*eps*x^3 + 94230*eps^2*x^3 + 301563*eps^3*x^3 - 
           576*eps*Nf*x^3 - 1680*eps^2*Nf*x^3 - 5296*eps^3*Nf*x^3 - 216*x^4 - 
           2160*eps*x^4 - 23571*eps^2*x^4 - 86994*eps^3*x^4 + 
           144*eps*Nf*x^4 + 456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/
         ((-1 + x)^2*x^2) - (4*eps^4*(-2 + x)*(6 - 2*x + x^2)*G[0, 0, 1, x])/
        (3*(-1 + x)^2*x) + (2*eps^4*(-2 + x)*(-1 - 94*x + 47*x^2)*
         G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
       (4*eps^4*(-2 + x)*(194 - 38*x + 19*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
     G[1, x]*((1944*eps + 10692*eps^2 + 2916*eps^3 - 109836*eps^4 - 31104*x - 
         69984*eps*x - 244620*eps^2*x - 595512*eps^3*x - 1300536*eps^4*x - 
         9504*eps*Nf*x - 25344*eps^2*Nf*x - 73920*eps^3*Nf*x - 
         220352*eps^4*Nf*x + 31104*x^2 + 88128*eps*x^2 + 205254*eps^2*x^2 + 
         136890*eps^3*x^2 - 1440747*eps^4*x^2 + 15120*eps*Nf*x^2 + 
         40536*eps^2*Nf*x^2 + 118608*eps^3*Nf*x^2 + 354256*eps^4*Nf*x^2 - 
         15552*x^3 - 49896*eps*x^3 - 76950*eps^2*x^3 + 106920*eps^3*x^3 + 
         1821771*eps^4*x^3 - 10368*eps*Nf*x^3 - 30240*eps^2*Nf*x^3 - 
         95112*eps^3*Nf*x^3 - 295824*eps^4*Nf*x^3 + 3888*x^4 + 
         10692*eps*x^4 + 9153*eps^2*x^4 - 45522*eps^3*x^4 - 
         512406*eps^4*x^4 + 2592*eps*Nf*x^4 + 8208*eps^2*Nf*x^4 + 
         27504*eps^3*Nf*x^4 + 88320*eps^4*Nf*x^4)/(972*(-1 + x)^2*x^2) + 
       (eps^2*(-1296*eps - 8262*eps^2 - 11952*x - 13248*eps*x - 
          20808*eps^2*x + 14040*x^2 + 7128*eps*x^2 + 39699*eps^2*x^2 + 
          192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 8064*x^3 - 10800*eps*x^3 - 
          66546*eps^2*x^3 - 192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 2016*x^4 + 
          4320*eps*x^4 + 28098*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*
         G[0, 1, x])/(108*(-1 + x)^2*x^2) - 
       (eps^4*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 1, x]^2)/(3*(-1 + x)^2*x) - 
       (2*eps^3*(-58 - 76*eps + 77*x + 64*eps*x - 48*x^2 - 38*eps*x^2 + 
          12*x^3 + 11*eps*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
       (eps^3*(63*eps - 552*eps*x - 16*eps*Nf*x + 192*x^2 + 678*eps*x^2 + 
          24*eps*Nf*x^2 - 192*x^3 + 132*eps*x^3 - 16*eps*Nf*x^3 + 48*x^4 - 
          258*eps*x^4 + 4*eps*Nf*x^4)*G[0, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
       (2*eps^4*(-2 + x)*(3 - 4*x + 2*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
       (2*eps^4*(-2 + x)*(3 - 20*x + 10*x^2)*G[0, 0, 1, 1, x])/
        (3*(-1 + x)^2*x) + (4*eps^4*(-2 + x)*(41 - 44*x + 22*x^2)*
         G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
       (eps^3*(306*eps - 4464*x - 10620*eps*x - 1424*eps*Nf*x + 4464*x^2 + 
          11784*eps*x^2 + 2392*eps*Nf*x^2 - 2232*x^3 - 5100*eps*x^3 - 
          1680*eps*Nf*x^3 + 558*x^4 + 639*eps*x^4 + 420*eps*Nf*x^4)*Zeta[3])/
        (27*(-1 + x)^2*x^2)) + (2*eps^4*(-2 + x)*(-186 - 914*x + 457*x^2)*
       Zeta[5])/(15*(-1 + x)^2*x))) + 
 G[0, x]*((-2*(1458 + 3645*eps + 13851*eps^2 + 45198*eps^3 + 142884*eps^4 + 
      443232*eps^5 + 1358856*eps^6 + 972*eps*Nf + 3564*eps^2*Nf + 
      12096*eps^3*Nf + 39168*eps^4*Nf + 123312*eps^5*Nf + 381584*eps^6*Nf))/
    (729*eps^2*(-1 + x)) - (eps^2*(-1836*eps - 10098*eps^2 - 1440*x - 
      108*eps*x - 14040*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 2160*x^2 + 
      10656*eps*x^2 + 64521*eps^2*x^2 - 144*eps*Nf*x^2 - 408*eps^2*Nf*x^2 - 
      720*x^3 - 6192*eps*x^3 - 31797*eps^2*x^3 + 48*eps*Nf*x^3 + 
      152*eps^2*Nf*x^3)*G[1, x]^5)/(2160*(-1 + x)*x^2) - 
   (eps^2*(-2 + x)*(216 + 888*eps + 2322*eps^2 - 216*x - 888*eps*x - 
      2322*eps^2*x + 108*x^2 + 916*eps*x^2 + 1259*eps^2*x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (eps^2*(1224 + 3408*eps + 3780*eps^2 - 1620*x - 3552*eps*x - 
      3546*eps^2*x + 1008*x^2 + 112*eps*x^2 - 6301*eps^2*x^2 - 252*x^3 + 
      502*eps*x^3 + 3617*eps^2*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^2*(336 + 840*eps + 270*eps^2 - 376*x - 876*eps*x + 651*eps^2*x + 
      208*x^2 - 376*eps*x^2 - 3897*eps^2*x^2 - 52*x^3 + 286*eps*x^3 + 
      1776*eps^2*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   (eps^2*(1188*eps + 12708*eps^2 - 1184*x - 9072*eps*x - 36542*eps^2*x - 
      2448*x^2 + 10408*eps*x^2 + 43284*eps^2*x^2 + 3040*x^3 - 16352*eps*x^3 - 
      37132*eps^2*x^3 - 760*x^4 + 6500*eps*x^4 + 12919*eps^2*x^4)*
     G[0, 0, 1, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
   (eps^2*(222*eps + 2292*eps^2 - 184*x - 1720*eps*x - 6881*eps^2*x - 
      932*x^2 + 1908*eps*x^2 + 7755*eps^2*x^2 + 1024*x^3 - 3376*eps*x^3 - 
      7166*eps^2*x^3 - 256*x^4 + 1464*eps*x^4 + 2711*eps^2*x^4)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (eps^2*(-2052*eps - 27162*eps^2 - 20736*x - 25056*eps*x - 22734*eps^2*x + 
      18144*x^2 + 39600*eps*x^2 + 64809*eps^2*x^2 + 192*eps*Nf*x^2 + 
      560*eps^2*Nf*x^2 - 7776*x^3 - 35064*eps*x^3 - 77544*eps^2*x^3 - 
      192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 1944*x^4 + 12132*eps*x^4 + 
      33894*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*
     G[0, 1, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
   ((-1944*eps^2 - 15552*eps^3 - 94284*eps^4 + 10368*x + 47088*eps*x + 
      75924*eps^2*x + 229608*eps^3*x + 625914*eps^4*x + 1728*eps*Nf*x + 
      9648*eps^2*Nf*x + 32352*eps^3*Nf*x + 104800*eps^4*Nf*x - 10368*x^2 - 
      49680*eps*x^2 - 74304*eps^2*x^2 - 202878*eps^3*x^2 - 457434*eps^4*x^2 - 
      1728*eps*Nf*x^2 - 9648*eps^2*Nf*x^2 - 32352*eps^3*Nf*x^2 - 
      104800*eps^4*Nf*x^2 + 2592*x^3 + 12960*eps*x^3 + 25434*eps^2*x^3 + 
      67311*eps^3*x^3 + 143694*eps^4*x^3 + 432*eps*Nf*x^3 + 
      1368*eps^2*Nf*x^3 + 4584*eps^3*Nf*x^3 + 14720*eps^4*Nf*x^3)*Zeta[3])/
    (162*(-1 + x)^2*x) + (56*eps^3*(48 + 211*eps + 8*eps*Nf - 48*x - 
      223*eps*x - 8*eps*Nf*x + 12*x^2 + 60*eps*x^2 + 2*eps*Nf*x^2)*Zeta[3]^2)/
    (9*(-1 + x)^2) + G[1, x]^4*
    ((eps*(-1620*eps - 8910*eps^2 - 2430*eps^3 - 4320*x - 5076*eps*x - 
        32184*eps^2*x - 198369*eps^3*x + 288*eps*Nf*x + 768*eps^2*Nf*x + 
        2240*eps^3*Nf*x + 6480*x^2 + 18144*eps*x^2 + 90207*eps^2*x^2 + 
        404676*eps^3*x^2 - 432*eps*Nf*x^2 - 1224*eps^2*Nf*x^2 - 
        3696*eps^3*Nf*x^2 - 2160*x^3 - 9072*eps*x^3 - 41499*eps^2*x^3 - 
        170424*eps^3*x^3 + 144*eps*Nf*x^3 + 456*eps^2*Nf*x^3 + 
        1528*eps^3*Nf*x^3))/(1296*(-1 + x)*x^2) + (70*eps^4*(-2 + x)*Zeta[3])/
      (9*x)) + G[0, 0, 0, 1, x]*
    ((eps*(-2 + x)*(24 + 120*eps + 78*eps^2 - 348*eps^3 - 24*x - 120*eps*x - 
        78*eps^2*x + 348*eps^3*x + 12*x^2 + 224*eps*x^2 + 157*eps^2*x^2 + 
        153*eps^3*x^2))/((-1 + x)^2*x) - (56*eps^4*(-2 + x)*(2 - 2*x + x^2)*
       Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]^2*
    ((eps*(320 + 512*eps + 608*eps^2 - 2586*eps^3 - 672*x - 512*eps*x - 
        2112*eps^2*x - 857*eps^3*x + 512*x^2 - 48*eps*x^2 + 602*eps^2*x^2 - 
        1835*eps^3*x^2 - 128*x^3 + 224*eps*x^3 + 147*eps^2*x^3 + 
        1311*eps^3*x^3))/(4*(-1 + x)^2*x) + 
     (112*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, 1, x]*((eps*(648*eps + 1296*eps^2 - 14256*eps^3 + 7344*x - 
        6048*eps*x - 56052*eps^2*x - 134514*eps^3*x - 576*eps*Nf*x - 
        1536*eps^2*Nf*x - 4480*eps^3*Nf*x + 3240*x^2 + 9936*eps*x^2 + 
        52812*eps^2*x^2 - 40149*eps^3*x^2 + 864*eps*Nf*x^2 + 
        2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 - 6912*x^3 + 11448*eps*x^3 + 
        44604*eps^2*x^3 + 368307*eps^3*x^3 - 576*eps*Nf*x^3 - 
        1680*eps^2*Nf*x^3 - 5296*eps^3*Nf*x^3 + 1728*x^4 - 11016*eps*x^4 - 
        36963*eps^2*x^4 - 189540*eps^3*x^4 + 144*eps*Nf*x^4 + 
        456*eps^2*Nf*x^4 + 1528*eps^3*Nf*x^4))/(54*(-1 + x)^2*x^2) - 
     (56*eps^4*(-2 + x)*(-17 - 16*x + 8*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*(-1/2*(eps*(-400 - 304*eps - 1492*eps^2 - 7146*eps^3 + 
         456*x + 384*eps*x + 1374*eps^2*x + 8289*eps^3*x - 256*x^2 - 
         160*eps*x^2 - 1926*eps^2*x^2 - 10659*eps^3*x^2 + 64*x^3 + 
         88*eps*x^3 + 839*eps^2*x^3 + 4227*eps^3*x^3))/((-1 + x)^2*x) + 
     (56*eps^4*(-2 + x)*(25 - 16*x + 8*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((-48 - 176*eps - 476*eps^2 - 968*eps^3 - 1344*eps^4 + 8*x + 
       248*eps*x + 834*eps^2*x + 2386*eps^3*x + 6822*eps^4*x + 16*x^2 - 
       200*eps*x^2 - 544*eps^2*x^2 - 1756*eps^3*x^2 - 5810*eps^4*x^2 - 
       4*x^3 + 72*eps*x^3 + 161*eps^2*x^3 + 561*eps^3*x^3 + 2007*eps^4*x^3)/
      ((-1 + x)^2*x) - (56*eps^3*(-12 - 44*eps + 2*x + 62*eps*x + 4*x^2 - 
        50*eps*x^2 - x^3 + 18*eps*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*((-9072 - 23328*eps - 44064*eps^2 - 6480*eps^3 + 
       418608*eps^4 + 14904*x + 61560*eps*x + 117936*eps^2*x + 
       196020*eps^3*x - 486*eps^4*x + 1728*eps*Nf*x + 5040*eps^2*Nf*x + 
       15456*eps^3*Nf*x + 47456*eps^4*Nf*x - 10368*x^2 - 49896*eps*x^2 - 
       78246*eps^2*x^2 - 142236*eps^3*x^2 - 72576*eps^4*x^2 - 
       1728*eps*Nf*x^2 - 5040*eps^2*Nf*x^2 - 15456*eps^3*Nf*x^2 - 
       47456*eps^4*Nf*x^2 + 2592*x^3 + 12960*eps*x^3 + 25434*eps^2*x^3 + 
       67311*eps^3*x^3 + 143694*eps^4*x^3 + 432*eps*Nf*x^3 + 
       1368*eps^2*Nf*x^3 + 4584*eps^3*Nf*x^3 + 14720*eps^4*Nf*x^3)/
      (162*(-1 + x)^2*x) - (56*eps^3*(-42 - 108*eps + 69*x + 285*eps*x + 
        8*eps*Nf*x - 48*x^2 - 231*eps*x^2 - 8*eps*Nf*x^2 + 12*x^3 + 
        60*eps*x^3 + 2*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]^3*(-1/972*(-972*eps - 5346*eps^2 - 1458*eps^3 + 54918*eps^4 - 
        7776*x - 11340*eps*x - 53784*eps^2*x - 259767*eps^3*x - 
        1101600*eps^4*x + 864*eps*Nf*x + 2304*eps^2*Nf*x + 6720*eps^3*Nf*x + 
        20032*eps^4*Nf*x + 11664*x^2 + 25920*eps*x^2 + 112833*eps^2*x^2 + 
        477900*eps^3*x^2 + 1926018*eps^4*x^2 - 1296*eps*Nf*x^2 - 
        3672*eps^2*Nf*x^2 - 11088*eps^3*Nf*x^2 - 33744*eps^4*Nf*x^2 - 
        3888*x^3 - 11664*eps*x^3 - 48357*eps^2*x^3 - 191808*eps^3*x^3 - 
        755730*eps^4*x^3 + 432*eps*Nf*x^3 + 1368*eps^2*Nf*x^3 + 
        4584*eps^3*Nf*x^3 + 14720*eps^4*Nf*x^3)/((-1 + x)*x^2) - 
     (eps^2*(1080*eps + 4806*eps^2 - 5328*x - 19296*eps*x - 41976*eps^2*x + 
        13320*x^2 + 44136*eps*x^2 + 68427*eps^2*x^2 + 192*eps*Nf*x^2 + 
        560*eps^2*Nf*x^2 - 10656*x^3 - 34560*eps*x^3 - 37224*eps^2*x^3 - 
        192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 2664*x^4 + 8748*eps*x^4 + 
        10368*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 1, x])/
      (108*(-1 + x)^2*x^2) + (14*eps^3*(-9*eps - 72*x - 105*eps*x + 
        8*eps*Nf*x + 108*x^2 + 240*eps*x^2 - 12*eps*Nf*x^2 - 36*x^3 - 
        108*eps*x^3 + 4*eps*Nf*x^3)*Zeta[3])/(27*(-1 + x)*x^2)) - 
   (eps^2*(-540*eps^2 + 12240*x + 143532*eps*x + 113670*eps^2*x + 
      480*eps*Nf*x + 7928*eps^2*Nf*x - 12240*x^2 - 144252*eps*x^2 - 
      95940*eps^2*x^2 - 480*eps*Nf*x^2 - 7928*eps^2*Nf*x^2 + 3060*x^3 + 
      48870*eps*x^3 + 35505*eps^2*x^3 + 120*eps*Nf*x^3 + 380*eps^2*Nf*x^3)*
     Zeta[5])/(45*(-1 + x)^2*x) + 
   G[1, x]^2*((-7776 - 11664*eps - 55404*eps^2 - 255150*eps^3 - 
       1032750*eps^4 - 3888972*eps^5 + 2592*eps*Nf + 6912*eps^2*Nf + 
       20160*eps^3*Nf + 60096*eps^4*Nf + 180032*eps^5*Nf + 11664*x + 
       23328*eps*x + 97686*eps^2*x + 433755*eps^3*x + 1805004*eps^4*x + 
       7149546*eps^5*x - 3888*eps*Nf*x - 11016*eps^2*Nf*x - 
       33264*eps^3*Nf*x - 101232*eps^4*Nf*x - 307248*eps^5*Nf*x - 3888*x^2 - 
       9720*eps*x^2 - 37908*eps^2*x^2 - 156735*eps^3*x^2 - 652698*eps^4*x^2 - 
       2638737*eps^5*x^2 + 1296*eps*Nf*x^2 + 4104*eps^2*Nf*x^2 + 
       13752*eps^3*Nf*x^2 + 44160*eps^4*Nf*x^2 + 138304*eps^5*Nf*x^2)/
      (972*eps*(-1 + x)*x) - (eps^2*(30*eps + 375*eps^2 - 4*x - 60*eps*x - 
        622*eps^2*x + 146*x^2 + 310*eps*x^2 + 845*eps^2*x^2 - 144*x^3 - 
        244*eps*x^3 - 392*eps^2*x^3 + 36*x^4 + 42*eps*x^4 + 24*eps^2*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (eps^2*(648*eps - 1350*eps^2 - 8208*x - 23328*eps*x - 47232*eps^2*x + 
        18216*x^2 + 51912*eps*x^2 + 87273*eps^2*x^2 + 192*eps*Nf*x^2 + 
        560*eps^2*Nf*x^2 - 14112*x^3 - 40032*eps*x^3 - 51228*eps^2*x^3 - 
        192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 3528*x^4 + 10044*eps*x^4 + 
        13878*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 1, 1, x])/
      (36*(-1 + x)^2*x^2) - (eps^2*(-10206*eps^2 + 11808*x - 1296*eps*x + 
        74952*eps^2*x - 3072*eps*Nf*x - 8192*eps^2*Nf*x - 21744*x^2 + 
        26784*eps*x^2 - 142857*eps^2*x^2 + 8256*eps*Nf*x^2 + 
        22928*eps^2*Nf*x^2 + 15840*x^3 - 28656*eps*x^3 + 135108*eps^2*x^3 - 
        6720*eps*Nf*x^3 - 19600*eps^2*Nf*x^3 - 3960*x^4 + 9324*eps*x^4 - 
        28134*eps^2*x^4 + 1680*eps*Nf*x^4 + 5320*eps^2*Nf*x^4)*Zeta[3])/
      (108*(-1 + x)^2*x^2) + G[0, 1, x]*
      ((eps*(2592*eps + 19926*eps^2 + 41958*eps^3 - 1296*x - 18144*eps*x - 
          105300*eps^2*x - 272403*eps^3*x - 576*eps*Nf*x - 1536*eps^2*Nf*x - 
          4480*eps^3*Nf*x + 3240*x^2 + 13824*eps*x^2 + 80595*eps^2*x^2 + 
          93231*eps^3*x^2 + 864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 
          6720*eps^3*Nf*x^2 - 2592*x^3 + 11232*eps*x^3 + 23544*eps^2*x^3 + 
          222291*eps^3*x^3 - 576*eps*Nf*x^3 - 1680*eps^2*Nf*x^3 - 
          5296*eps^3*Nf*x^3 + 648*x^4 - 9828*eps*x^4 - 26136*eps^2*x^4 - 
          124983*eps^3*x^4 + 144*eps*Nf*x^4 + 456*eps^2*Nf*x^4 + 
          1528*eps^3*Nf*x^4))/(108*(-1 + x)^2*x^2) - 
       (28*eps^4*(-2 + x)*Zeta[3])/x) + (248*eps^4*(-2 + x)*Zeta[5])/(5*x)) + 
   G[0, 1, x]*((-7776 - 23328*eps - 91368*eps^2 - 276048*eps^3 - 
       832032*eps^4 - 2503872*eps^5 - 5184*eps*Nf - 13824*eps^2*Nf - 
       40320*eps^3*Nf - 120192*eps^4*Nf - 360064*eps^5*Nf + 11664*x + 
       23328*eps*x + 55404*eps^2*x - 8748*eps^3*x - 711990*eps^4*x - 
       4834728*eps^5*x + 7776*eps*Nf*x + 20736*eps^2*Nf*x + 
       60480*eps^3*Nf*x + 180288*eps^4*Nf*x + 540096*eps^5*Nf*x - 7776*x^2 - 
       7776*eps*x^2 - 5832*eps^2*x^2 + 132192*eps^3*x^2 + 1075518*eps^4*x^2 + 
       5958360*eps^5*x^2 - 5184*eps*Nf*x^2 - 15120*eps^2*Nf*x^2 - 
       47664*eps^3*Nf*x^2 - 148416*eps^4*Nf*x^2 - 456640*eps^5*Nf*x^2 + 
       1944*x^3 - 6318*eps^2*x^3 - 58077*eps^3*x^3 - 369360*eps^4*x^3 - 
       1898559*eps^5*x^3 + 1296*eps*Nf*x^3 + 4104*eps^2*Nf*x^3 + 
       13752*eps^3*Nf*x^3 + 44160*eps^4*Nf*x^3 + 138304*eps^5*Nf*x^3)/
      (486*eps*(-1 + x)^2*x) - (eps^2*(96 + 240*eps + 108*eps^2 - 80*x - 
        272*eps*x + 318*eps^2*x + 32*x^2 - 72*eps*x^2 - 1200*eps^2*x^2 - 
        8*x^3 + 52*eps*x^3 + 515*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (eps^2*(204*eps + 2256*eps^2 - 16*x - 1200*eps*x - 5326*eps^2*x - 
        1496*x^2 + 1040*eps*x^2 + 5448*eps^2*x^2 + 1504*x^3 - 3152*eps*x^3 - 
        6724*eps^2*x^3 - 376*x^4 + 1524*eps*x^4 + 2909*eps^2*x^4)*
       G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
     (eps^2*(-3888*eps - 28188*eps^2 + 11520*x + 61344*eps*x + 
        170568*eps^2*x - 6144*eps*Nf*x - 16384*eps^2*Nf*x - 8640*x^2 - 
        94608*eps*x^2 - 296082*eps^2*x^2 + 9216*eps*Nf*x^2 + 
        24576*eps^2*Nf*x^2 + 2880*x^3 + 100080*eps*x^3 + 209790*eps^2*x^3 - 
        6144*eps*Nf*x^3 - 17920*eps^2*Nf*x^3 - 720*x^4 - 35856*eps*x^4 - 
        62271*eps^2*x^4 + 1536*eps*Nf*x^4 + 4864*eps^2*Nf*x^4)*Zeta[3])/
      (54*(-1 + x)^2*x^2) - (248*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[5])/
      (5*(-1 + x)^2*x)) + 
   G[1, x]*(-1/1458*(11664 + 23328*eps + 55404*eps^2 + 52488*eps^3 - 
        139968*eps^4 - 1154736*eps^5 - 5213808*eps^6 + 7776*eps*Nf + 
        20736*eps^2*Nf + 60480*eps^3*Nf + 180288*eps^4*Nf + 540096*eps^5*Nf + 
        1619776*eps^6*Nf - 17496*x - 29160*eps*x - 74358*eps^2*x - 
        42282*eps^3*x + 503010*eps^4*x + 3612924*eps^5*x + 18047124*eps^6*x - 
        11664*eps*Nf*x - 33048*eps^2*Nf*x - 99792*eps^3*Nf*x - 
        303696*eps^4*Nf*x - 921744*eps^5*Nf*x - 2787888*eps^6*Nf*x + 
        5832*x^2 + 11664*eps*x^2 + 36450*eps^2*x^2 + 67068*eps^3*x^2 - 
        2187*eps^4*x^2 - 800442*eps^5*x^2 - 5419386*eps^6*x^2 + 
        3888*eps*Nf*x^2 + 12312*eps^2*Nf*x^2 + 41256*eps^3*Nf*x^2 + 
        132480*eps^4*Nf*x^2 + 414912*eps^5*Nf*x^2 + 1279712*eps^6*Nf*x^2)/
       (eps^2*(-1 + x)*x) - (eps^2*(-72*eps - 354*eps^2 + 352*x + 
        1072*eps*x + 3536*eps^2*x - 1488*x^2 - 2224*eps*x^2 - 
        4813*eps^2*x^2 + 1312*x^3 + 608*eps*x^3 + 312*eps^2*x^3 - 328*x^4 + 
        140*eps*x^4 + 769*eps^2*x^4)*G[0, 1, x]^2)/(4*(-1 + x)^2*x^2) + 
     (eps^2*(-72 - 288*eps - 858*eps^2 + 132*x + 216*eps*x + 1431*eps^2*x - 
        96*x^2 - 184*eps*x^2 - 992*eps^2*x^2 + 24*x^3 + 32*eps*x^3 + 
        262*eps^2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     (eps^2*(120*eps + 1710*eps^2 - 48*x - 432*eps*x - 3480*eps^2*x + 
        344*x^2 + 1024*eps*x^2 + 5127*eps^2*x^2 - 320*x^3 - 1248*eps*x^3 - 
        4172*eps^2*x^3 + 80*x^4 + 328*eps*x^4 + 1150*eps^2*x^4)*
       G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
     (eps^2*(-756*eps - 14742*eps^2 - 11808*x - 21312*eps*x - 27162*eps^2*x + 
        18576*x^2 + 44928*eps*x^2 + 68589*eps^2*x^2 + 192*eps*Nf*x^2 + 
        560*eps^2*Nf*x^2 - 12672*x^3 - 37584*eps*x^3 - 57168*eps^2*x^3 - 
        192*eps*Nf*x^3 - 560*eps^2*Nf*x^3 + 3168*x^4 + 10728*eps*x^4 + 
        20349*eps^2*x^4 + 48*eps*Nf*x^4 + 152*eps^2*Nf*x^4)*G[0, 1, 1, 1, x])/
      (18*(-1 + x)^2*x^2) + (eps*(1944*eps + 3888*eps^2 - 42768*eps^3 - 
        21600*x - 67824*eps*x - 284364*eps^2*x - 724626*eps^3*x - 
        10944*eps*Nf*x - 29184*eps^2*Nf*x - 85120*eps^3*Nf*x + 30672*x^2 + 
        40176*eps*x^2 + 269136*eps^2*x^2 + 352242*eps^3*x^2 + 
        25632*eps*Nf*x^2 + 70656*eps^2*Nf*x^2 + 210112*eps^3*Nf*x^2 - 
        19872*x^3 + 28080*eps*x^3 - 43038*eps^2*x^3 + 275886*eps^3*x^3 - 
        20160*eps*Nf*x^3 - 58800*eps^2*Nf*x^3 - 183056*eps^3*Nf*x^3 + 
        4968*x^4 - 20844*eps*x^4 - 14715*eps^2*x^4 - 137916*eps^3*x^4 + 
        5040*eps*Nf*x^4 + 15960*eps^2*Nf*x^4 + 53480*eps^3*Nf*x^4)*Zeta[3])/
      (162*(-1 + x)^2*x^2) - (56*eps^4*(-2 + x)*(43 - 32*x + 16*x^2)*
       Zeta[3]^2)/(9*(-1 + x)^2*x) + G[0, 1, 1, x]*
      (-1/54*(eps*(2268*eps + 15876*eps^2 + 26244*eps^3 - 19872*eps*x - 
           107946*eps^2*x - 255042*eps^3*x - 576*eps*Nf*x - 1536*eps^2*Nf*x - 
           4480*eps^3*Nf*x + 6912*x^2 + 24408*eps*x^2 + 105948*eps^2*x^2 + 
           113670*eps^3*x^2 + 864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 
           6720*eps^3*Nf*x^2 - 6912*x^3 + 4752*eps*x^3 + 16632*eps^2*x^3 + 
           260064*eps^3*x^3 - 576*eps*Nf*x^3 - 1680*eps^2*Nf*x^3 - 
           5296*eps^3*Nf*x^3 + 1728*x^4 - 9288*eps*x^4 - 28701*eps^2*x^4 - 
           151902*eps^3*x^4 + 144*eps*Nf*x^4 + 456*eps^2*Nf*x^4 + 
           1528*eps^3*Nf*x^4))/((-1 + x)^2*x^2) + 
       (448*eps^4*(-2 + x)^2*Zeta[3])/(3*(-1 + x)^2)) + 
     G[0, 0, 1, x]*((eps*(-232 - 304*eps - 798*eps^2 - 2210*eps^3 + 308*x + 
          256*eps*x + 909*eps^2*x + 2908*eps^3*x - 192*x^2 - 152*eps*x^2 - 
          912*eps^2*x^2 - 3783*eps^3*x^2 + 48*x^3 + 44*eps*x^3 + 
          341*eps^2*x^3 + 1503*eps^3*x^3))/((-1 + x)^2*x) - 
       (56*eps^4*(-2 + x)*(29 - 24*x + 12*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
     G[0, 1, x]*(-1/162*(-1296 - 9072*eps - 2268*eps^2 + 65286*eps^3 + 
          410508*eps^4 + 3240*x + 33048*eps*x + 28998*eps^2*x - 
          11664*eps^3*x - 352755*eps^4*x + 1728*eps*Nf*x + 5040*eps^2*Nf*x + 
          15456*eps^3*Nf*x + 47456*eps^4*Nf*x - 2592*x^2 - 32400*eps*x^2 - 
          29322*eps^2*x^2 - 34344*eps^3*x^2 + 81162*eps^4*x^2 - 
          1728*eps*Nf*x^2 - 5040*eps^2*Nf*x^2 - 15456*eps^3*Nf*x^2 - 
          47456*eps^4*Nf*x^2 + 648*x^3 + 9396*eps*x^3 + 15957*eps^2*x^3 + 
          47952*eps^3*x^3 + 124173*eps^4*x^3 + 432*eps*Nf*x^3 + 
          1368*eps^2*Nf*x^3 + 4584*eps^3*Nf*x^3 + 14720*eps^4*Nf*x^3)/
         ((-1 + x)^2*x) + (28*eps^3*(-12 - 84*eps + 30*x + 306*eps*x + 
          16*eps*Nf*x - 24*x^2 - 300*eps*x^2 - 16*eps*Nf*x^2 + 6*x^3 + 
          87*eps*x^3 + 4*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
     (248*eps^3*(6 + 12*eps + 4*eps*Nf - 9*x - 15*eps*x - 6*eps*Nf*x + 
        3*x^2 + 6*eps*x^2 + 2*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)*x))) + 
 Pi*(((I/729)*(-2916 - 10206*eps - 37908*eps^2 - 128304*eps^3 - 
      414072*eps^4 - 1300536*eps^5 - 4018248*eps^6 - 1944*eps*Nf - 
      9072*eps^2*Nf - 33264*eps^3*Nf - 111600*eps^4*Nf - 358224*eps^5*Nf - 
      1121392*eps^6*Nf + 1458*eps*x + 5103*eps^2*x + 18954*eps^3*x + 
      64152*eps^4*x + 207036*eps^5*x + 650268*eps^6*x + 972*eps^2*Nf*x + 
      4536*eps^3*Nf*x + 16632*eps^4*Nf*x + 55800*eps^5*Nf*x + 
      179112*eps^6*Nf*x))/(eps^2*(-1 + x)*x) + 
   ((I/1080)*eps^2*(-216 - 3168*eps - 666*eps^2 + 768*eps*Nf + 
      2048*eps^2*Nf - 4500*x + 9108*eps*x + 4923*eps^2*x - 384*eps*Nf*x - 
      832*eps^2*Nf*x + 4608*x^2 - 11808*eps*x^2 - 2772*eps^2*x^2 - 1152*x^3 + 
      5544*eps*x^3 + 2736*eps^2*x^3)*G[0, x]^5)/((-1 + x)^2*x) + 
   ((I/240)*eps^2*(-1194*eps^2 + 32*x + 136*eps*x + 1910*eps^2*x - 48*x^2 - 
      696*eps*x^2 - 3645*eps^2*x^2 + 16*x^3 + 280*eps*x^3 + 1509*eps^2*x^3)*
     G[1, x]^5)/((-1 + x)*x^2) + 
   ((I/9)*eps^2*(1080 + 2160*eps - 7002*eps^2 + 384*eps*Nf + 1024*eps^2*Nf - 
      2988*x - 5544*eps*x + 26451*eps^2*x - 192*eps*Nf*x - 416*eps^2*Nf*x + 
      2448*x^2 + 2520*eps*x^2 - 48888*eps^2*x^2 - 612*x^3 - 450*eps*x^3 + 
      21654*eps^2*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/9)*eps^2*(4158*eps + 36432*eps^2 + 3960*x - 1764*eps*x - 
      81783*eps^2*x + 192*eps*Nf*x + 512*eps^2*Nf*x + 24228*x^2 + 
      35406*eps*x^2 + 98469*eps^2*x^2 - 96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 
      26208*x^3 - 61272*eps*x^3 - 141714*eps^2*x^3 + 6552*x^4 + 
      21780*eps*x^4 + 51111*eps^2*x^4)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) + (I*eps^2*(174*eps + 1398*eps^2 + 296*x + 152*eps*x - 
      2469*eps^2*x + 1228*x^2 + 1172*eps*x^2 + 2244*eps^2*x^2 - 1376*x^3 - 
      2088*eps*x^3 - 3384*eps^2*x^3 + 344*x^4 + 668*eps*x^4 + 1021*eps^2*x^4)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/18)*eps^2*(-7128*eps - 51570*eps^2 - 63072*x - 44712*eps*x - 
      39096*eps^2*x + 192*eps*Nf*x + 512*eps^2*Nf*x + 69552*x^2 + 
      26892*eps*x^2 + 193077*eps^2*x^2 - 96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 
      38016*x^3 + 28656*eps*x^3 - 180378*eps^2*x^3 + 9504*x^4 - 
      19440*eps*x^4 + 60057*eps^2*x^4)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - (I*eps^2*(174*eps + 1482*eps^2 + 1176*x + 584*eps*x - 
      789*eps^2*x - 1516*x^2 + 328*eps*x^2 - 1502*eps^2*x^2 + 928*x^3 - 
      1928*eps*x^3 + 354*eps^2*x^3 - 232*x^4 + 980*eps*x^4 + 166*eps^2*x^4)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((I/18)*eps^2*(-756*eps + 3528*eps^2 - 21024*x - 22392*eps*x - 
      63054*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 18864*x^2 + 
      41472*eps*x^2 + 132660*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 
      8352*x^3 - 46512*eps*x^3 - 168246*eps^2*x^3 + 2088*x^4 + 
      17748*eps*x^4 + 66375*eps^2*x^4)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((I/162)*(2592 + 14688*eps + 61452*eps^2 + 
      203256*eps^3 + 563166*eps^4 - 864*eps*Nf + 1440*eps^2*Nf + 
      10752*eps^3*Nf + 44032*eps^4*Nf - 9072*x + 12528*eps*x + 
      60642*eps^2*x + 425682*eps^3*x + 2327184*eps^4*x + 432*eps*Nf*x - 
      2808*eps^2*Nf*x - 16992*eps^3*Nf*x - 66480*eps^4*Nf*x + 7776*x^2 - 
      34992*eps*x^2 - 134244*eps^2*x^2 - 689607*eps^3*x^2 - 
      3193452*eps^4*x^2 + 1656*eps^3*Nf*x^2 + 7728*eps^4*Nf*x^2 - 1944*x^3 + 
      14580*eps*x^3 + 53541*eps^2*x^3 + 249399*eps^3*x^3 + 1087506*eps^4*x^3)*
     Zeta[3])/((-1 + x)^2*x) + 
   (((28*I)/9)*eps^3*(24 + 122*eps - 8*eps*Nf - 84*x + 130*eps*x + 
      4*eps*Nf*x + 72*x^2 - 324*eps*x^2 - 18*x^3 + 135*eps*x^3)*Zeta[3]^2)/
    ((-1 + x)^2*x) + G[1, x]^4*
    (((-1/48*I)*eps*(-434*eps^2 - 2572*eps^3 - 32*x + 8*eps*x + 558*eps^2*x + 
        3593*eps^3*x + 48*x^2 - 168*eps*x^2 - 1065*eps^2*x^2 - 
        5341*eps^3*x^2 - 16*x^3 + 72*eps*x^3 + 449*eps^2*x^3 + 
        2197*eps^3*x^3))/((-1 + x)*x^2) - (((14*I)/9)*eps^4*(-2 + x)*Zeta[3])/
      x) + G[0, 0, 0, 1, x]*
    (((I/27)*eps*(-2808 - 5184*eps - 23382*eps^2 - 120420*eps^3 - 
        576*eps*Nf - 1536*eps^2*Nf - 4480*eps^3*Nf + 7020*x + 8964*eps*x + 
        23301*eps^2*x + 93312*eps^3*x + 288*eps*Nf*x + 624*eps^2*Nf*x + 
        1568*eps^3*Nf*x - 5616*x^2 - 10368*eps*x^2 - 27918*eps^2*x^2 - 
        96903*eps^3*x^2 - 144*eps^3*Nf*x^2 + 1404*x^3 + 3078*eps*x^3 + 
        7290*eps^2*x^3 + 23841*eps^3*x^3))/((-1 + x)^2*x) - 
     (((728*I)/3)*eps^4*(-2 + x)*Zeta[3])/x) + 
   G[0, 1, 1, 1, x]*(((-1/54*I)*eps*(-972*eps - 23814*eps^2 - 121500*eps^3 - 
        12960*x - 7128*eps*x + 58806*eps^2*x + 382833*eps^3*x + 
        288*eps*Nf*x + 768*eps^2*Nf*x + 2240*eps^3*Nf*x + 10800*x^2 + 
        9072*eps*x^2 - 72117*eps^2*x^2 - 422523*eps^3*x^2 - 144*eps*Nf*x^2 - 
        312*eps^2*Nf*x^2 - 784*eps^3*Nf*x^2 - 4320*x^3 - 13824*eps*x^3 + 
        24300*eps^2*x^3 + 157032*eps^3*x^3 + 72*eps^3*Nf*x^3 + 1080*x^4 + 
        7884*eps*x^4 + 7128*eps^2*x^4 + 14310*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (((280*I)/3)*eps^4*(-2 + x)*(6 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*(((I/54)*eps*(1296*eps + 18198*eps^2 + 74952*eps^3 + 
        4320*x - 648*eps*x - 59724*eps^2*x - 328077*eps^3*x - 576*eps*Nf*x - 
        1536*eps^2*Nf*x - 4480*eps^3*Nf*x + 1296*x^2 + 3348*eps*x^2 + 
        62181*eps^2*x^2 + 310230*eps^3*x^2 + 288*eps*Nf*x^2 + 
        624*eps^2*Nf*x^2 + 1568*eps^3*Nf*x^2 - 3456*x^3 - 3456*eps*x^3 - 
        40392*eps^2*x^3 - 174798*eps^3*x^3 - 144*eps^3*Nf*x^3 + 864*x^4 - 
        864*eps*x^4 + 3726*eps^2*x^4 + 16686*eps^3*x^4))/((-1 + x)^2*x^2) - 
     (((112*I)/3)*eps^4*(-2 + x)*(-5 - 4*x + 2*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 1, x]^2*
    (((I/4)*eps*(48*eps + 726*eps^2 + 3174*eps^3 + 64*x - 240*eps*x - 
        2124*eps^2*x - 9913*eps^3*x - 544*x^2 + 448*eps*x^2 + 
        2491*eps^2*x^2 + 14426*eps^3*x^2 + 512*x^3 - 720*eps*x^3 - 
        2104*eps^2*x^3 - 11590*eps^3*x^3 - 128*x^4 + 368*eps*x^4 + 
        783*eps^2*x^4 + 3783*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (((112*I)/3)*eps^4*(-2 + x)*(1 - 8*x + 4*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^4*(((-1/648*I)*eps*(1080 + 864*eps + 13554*eps^2 + 64476*eps^3 + 
        1152*eps*Nf + 3072*eps^2*Nf + 8960*eps^3*Nf - 5724*x + 5724*eps*x - 
        4455*eps^2*x - 15471*eps^3*x - 576*eps*Nf*x - 1248*eps^2*Nf*x - 
        3136*eps^3*Nf*x + 5184*x^2 - 9936*eps*x^2 + 540*eps^2*x^2 + 
        2430*eps^3*x^2 + 288*eps^3*Nf*x^2 - 1296*x^3 + 4752*eps*x^3 + 
        2484*eps^2*x^3 + 8532*eps^3*x^3))/((-1 + x)^2*x) - 
     ((I/216)*eps^2*(-1944 - 1224*eps + 2286*eps^2 + 384*eps*Nf + 
        1024*eps^2*Nf + 3276*x + 4932*eps*x + 6471*eps^2*x - 192*eps*Nf*x - 
        416*eps^2*Nf*x - 2304*x^2 - 5472*eps*x^2 - 10260*eps^2*x^2 + 
        576*x^3 + 1872*eps*x^3 + 4950*eps^2*x^3)*G[1, x])/((-1 + x)^2*x) - 
     (((7*I)/9)*eps^4*(-2 + x)*(5 - 24*x + 12*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^3*(((I/12)*(-138*eps^2 - 780*eps^3 - 3264*eps^4 - 32*x - 
        24*eps*x + 86*eps^2*x + 757*eps^3*x + 3539*eps^4*x + 48*x^2 - 
        8*eps*x^2 - 197*eps^2*x^2 - 1177*eps^3*x^2 - 5434*eps^4*x^2 - 
        16*x^3 + 8*eps*x^3 + 93*eps^2*x^3 + 529*eps^3*x^3 + 2465*eps^4*x^3))/
      ((-1 + x)*x^2) - ((I/108)*eps^2*(-756*eps + 7686*eps^2 - 3024*x - 
        4392*eps*x - 19422*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 
        7560*x^2 + 29412*eps*x^2 + 85635*eps^2*x^2 - 48*eps*Nf*x^2 - 
        104*eps^2*Nf*x^2 - 6048*x^3 - 36864*eps*x^3 - 109584*eps^2*x^3 + 
        1512*x^4 + 12708*eps*x^4 + 40086*eps^2*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (((28*I)/9)*eps^3*(-4 - 3*eps + 6*x - eps*x - 
        2*x^2 + eps*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, x]*(((I/162)*(1296 - 10368*eps - 39852*eps^2 - 222426*eps^3 - 
        1085562*eps^4 + 1728*eps*Nf + 4608*eps^2*Nf + 13440*eps^3*Nf + 
        40064*eps^4*Nf - 8424*x + 22680*eps*x + 88290*eps^2*x + 
        525771*eps^3*x + 2610387*eps^4*x - 864*eps*Nf*x - 1872*eps^2*Nf*x - 
        4704*eps^3*Nf*x - 12640*eps^4*Nf*x + 7776*x^2 - 32400*eps*x^2 - 
        122310*eps^2*x^2 - 626859*eps^3*x^2 - 2907495*eps^4*x^2 + 
        432*eps^3*Nf*x^2 + 2016*eps^4*Nf*x^2 - 1944*x^3 + 14580*eps*x^3 + 
        53541*eps^2*x^3 + 249399*eps^3*x^3 + 1087506*eps^4*x^3))/
      ((-1 + x)^2*x) - (((28*I)/9)*eps^3*(12 - 96*eps + 16*eps*Nf - 78*x + 
        210*eps*x - 8*eps*Nf*x + 72*x^2 - 300*eps*x^2 - 18*x^3 + 135*eps*x^3)*
       Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, x]*
    (((I/162)*(-972*eps + 10854*eps^2 + 103356*eps^3 + 554688*eps^4 - 
        648*eps*x - 6642*eps^2*x - 158355*eps^3*x - 1029753*eps^4*x + 
        864*eps*Nf*x + 2304*eps^2*Nf*x + 6720*eps^3*Nf*x + 20032*eps^4*Nf*x - 
        7776*x^2 + 25920*eps*x^2 + 94689*eps^2*x^2 + 590814*eps^3*x^2 + 
        2984040*eps^4*x^2 - 432*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 
        2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 + 7776*x^3 - 37584*eps*x^3 - 
        131382*eps^2*x^3 - 670599*eps^3*x^3 - 3107241*eps^4*x^3 + 
        216*eps^3*Nf*x^3 + 1008*eps^4*Nf*x^3 - 1944*x^4 + 14580*eps*x^4 + 
        53541*eps^2*x^4 + 249399*eps^3*x^4 + 1087506*eps^4*x^4))/
      ((-1 + x)^2*x^2) - (((28*I)/9)*eps^3*(-9*eps - 6*eps*x + 8*eps*Nf*x - 
        72*x^2 + 240*eps*x^2 - 4*eps*Nf*x^2 + 72*x^3 - 348*eps*x^3 - 18*x^4 + 
        135*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]^3*(((I/486)*(3240 + 7776*eps + 35478*eps^2 + 126036*eps^3 + 
        432864*eps^4 + 1728*eps*Nf + 4608*eps^2*Nf + 13440*eps^3*Nf + 
        40064*eps^4*Nf - 6804*x - 972*eps*x - 18549*eps^2*x - 42525*eps^3*x - 
        62370*eps^4*x - 864*eps*Nf*x - 1872*eps^2*Nf*x - 4704*eps^3*Nf*x - 
        12640*eps^4*Nf*x + 5184*x^2 - 5184*eps*x^2 + 5508*eps^2*x^2 + 
        8910*eps^3*x^2 - 27054*eps^4*x^2 + 432*eps^3*Nf*x^2 + 
        2016*eps^4*Nf*x^2 - 1296*x^3 + 2592*eps*x^3 + 1620*eps^2*x^3 + 
        8748*eps^3*x^3 + 43578*eps^4*x^3))/((-1 + x)^2*x) + 
     ((I/108)*eps^2*(-216*eps - 1944*eps^2 + 360*x + 1368*eps*x + 
        14418*eps^2*x + 192*eps*Nf*x + 512*eps^2*Nf*x - 756*x^2 + 
        2988*eps*x^2 - 7173*eps^2*x^2 - 96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 
        576*x^3 - 6624*eps*x^3 - 6876*eps^2*x^3 - 144*x^4 + 2952*eps*x^4 + 
        5706*eps^2*x^4)*G[1, x]^2)/((-1 + x)^2*x^2) - 
     (((2*I)/3)*eps^2*(12 - 58*eps - 164*eps^2 - 54*x + 153*eps*x + 
        171*eps^2*x + 48*x^2 - 236*eps*x^2 - 287*eps^2*x^2 - 12*x^3 + 
        110*eps*x^3 + 132*eps^2*x^3)*G[0, 1, x])/((-1 + x)^2*x) - 
     (((28*I)/27)*eps^3*(30 + 72*eps + 16*eps*Nf - 63*x - 9*eps*x - 
        8*eps*Nf*x + 48*x^2 - 48*eps*x^2 - 12*x^3 + 24*eps*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]*(((I/162)*eps*(-648 + 1512*eps + 15714*eps^2 + 
          72468*eps^3 + 576*eps*Nf + 1536*eps^2*Nf + 4480*eps^3*Nf + 2052*x + 
          5292*eps*x - 4023*eps^2*x - 28755*eps^3*x - 288*eps*Nf*x - 
          624*eps^2*Nf*x - 1568*eps^3*Nf*x - 1728*x^2 - 8640*eps*x^2 - 
          7776*eps^2*x^2 - 20520*eps^3*x^2 + 144*eps^3*Nf*x^2 + 432*x^3 + 
          3240*eps*x^3 + 5562*eps^2*x^3 + 19278*eps^3*x^3))/((-1 + x)^2*x) - 
       (((28*I)/9)*eps^4*(-2 + x)*(-3 + 2*x)*(-1 + 2*x)*Zeta[3])/
        ((-1 + x)^2*x))) - ((I/15)*eps^2*(-2040 + 144*eps + 17784*eps^2 - 
      240*eps*Nf + 1296*eps^2*Nf - 41700*x - 14634*eps*x + 4074*eps^2*x + 
      120*eps*Nf*x - 1676*eps^2*Nf*x + 42720*x^2 + 5580*eps*x^2 - 
      31368*eps^2*x^2 - 10680*x^3 + 5160*eps*x^3 + 25455*eps^2*x^3)*Zeta[5])/
    ((-1 + x)^2*x) + G[1, x]^2*
    (((-1/4*I)*(-32*eps^2 - 166*eps^3 - 626*eps^4 - 2068*eps^5 - 16*x - 
        24*eps*x - 48*eps^2*x - 112*eps^3*x - 455*eps^4*x - 2628*eps^5*x + 
        24*x^2 + 20*eps*x^2 + 26*eps^2*x^2 - 154*eps^4*x^2 - 592*eps^5*x^2 - 
        8*x^3 - 4*eps*x^3 + 2*eps^2*x^3 + 56*eps^3*x^3 + 327*eps^4*x^3 + 
        1521*eps^5*x^3))/(eps*(-1 + x)*x^2) + 
     ((I/36)*eps^2*(-864*eps + 6318*eps^2 + 1008*x - 1944*eps*x - 
        19332*eps^2*x + 192*eps*Nf*x + 512*eps^2*Nf*x - 1656*x^2 + 
        21528*eps*x^2 + 86139*eps^2*x^2 - 96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 
        1152*x^3 - 28944*eps*x^3 - 109314*eps^2*x^3 - 288*x^4 + 
        10512*eps*x^4 + 40761*eps^2*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/36)*eps^2*(-756*eps + 8442*eps^2 - 4176*x - 5544*eps*x - 
        25902*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 8136*x^2 + 
        30852*eps*x^2 + 96201*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 
        6048*x^3 - 38880*eps*x^3 - 122292*eps^2*x^3 + 1512*x^4 + 
        13572*eps*x^4 + 44892*eps^2*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/36)*eps^2*(108*eps + 1320*eps^2 - 1824*x - 1008*eps*x - 
        7242*eps^2*x - 96*eps*Nf*x - 256*eps^2*Nf*x + 1392*x^2 + 
        4260*eps*x^2 + 17508*eps^2*x^2 + 48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 
        480*x^3 - 7488*eps*x^3 - 24174*eps^2*x^3 + 120*x^4 + 3084*eps*x^4 + 
        9357*eps^2*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     G[0, 1, x]*(((I/108)*eps*(972*eps + 23814*eps^2 + 121500*eps^3 + 432*x - 
          5400*eps*x - 89262*eps^2*x - 441801*eps^3*x - 288*eps*Nf*x - 
          768*eps^2*Nf*x - 2240*eps^3*Nf*x - 1080*x^2 + 2916*eps*x^2 + 
          112131*eps^2*x^2 + 538758*eps^3*x^2 + 144*eps*Nf*x^2 + 
          312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 + 864*x^3 + 6048*eps*x^3 - 
          61128*eps^2*x^3 - 305559*eps^3*x^3 - 72*eps^3*Nf*x^3 - 216*x^4 - 
          4860*eps*x^4 + 7074*eps^2*x^4 + 47196*eps^3*x^4))/
        ((-1 + x)^2*x^2) + (((28*I)/3)*eps^4*(-2 + x)*Zeta[3])/x) - 
     (((124*I)/5)*eps^4*(-2 + x)*Zeta[5])/x) + 
   G[0, 1, x]*(((-1/486*I)*(3888 + 15552*eps + 64152*eps^2 + 226962*eps^3 + 
        801900*eps^4 + 2747844*eps^5 + 2592*eps*Nf + 6912*eps^2*Nf + 
        20160*eps^3*Nf + 60096*eps^4*Nf + 180032*eps^5*Nf - 1944*x - 
        7776*eps*x - 33048*eps^2*x - 67311*eps^3*x - 80919*eps^4*x + 
        466074*eps^5*x - 1296*eps*Nf*x - 2808*eps^2*Nf*x - 7056*eps^3*Nf*x - 
        18960*eps^4*Nf*x - 52816*eps^5*Nf*x + 17010*eps^2*x^2 + 
        51030*eps^3*x^2 + 116883*eps^4*x^2 + 64881*eps^5*x^2 + 
        648*eps^3*Nf*x^2 + 3024*eps^4*Nf*x^2 + 11088*eps^5*Nf*x^2))/
      (eps*(-1 + x)^2*x) - (I*eps^2*(84*eps + 588*eps^2 + 144*x - 72*eps*x - 
        1402*eps^2*x + 328*x^2 + 588*eps*x^2 + 828*eps^2*x^2 - 400*x^3 - 
        1036*eps*x^3 - 1252*eps^2*x^3 + 100*x^4 + 394*eps*x^4 + 
        443*eps^2*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/2)*eps^2*(192*eps + 1938*eps^2 + 1520*x + 1024*eps*x - 276*eps^2*x - 
        2072*x^2 + 84*eps*x^2 - 1641*eps^2*x^2 + 1312*x^3 - 2040*eps*x^3 + 
        182*eps^2*x^3 - 328*x^4 + 1052*eps*x^4 + 238*eps^2*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/54)*eps^2*(648*eps + 17766*eps^2 + 17568*x + 24912*eps*x + 
        60912*eps^2*x + 2496*eps*Nf*x + 6656*eps^2*Nf*x - 18288*x^2 + 
        2664*eps*x^2 - 28557*eps^2*x^2 - 1248*eps*Nf*x^2 - 
        2704*eps^2*Nf*x^2 + 9504*x^3 - 31320*eps*x^3 + 3960*eps^2*x^3 - 
        2376*x^4 + 13500*eps*x^4 + 4239*eps^2*x^4)*Zeta[3])/
      ((-1 + x)^2*x^2) - (((248*I)/5)*eps^4*(-2 + x)*Zeta[5])/
      ((-1 + x)^2*x)) + 
   G[1, x]*(((I/2)*(8 + 32*eps + 136*eps^2 + 583*eps^3 + 2514*eps^4 + 
        10802*eps^5)*(-2 + x))/(eps*(-1 + x)*x) - 
     ((I/4)*eps^2*(36*eps + 912*eps^2 + 944*x + 1136*eps*x + 1482*eps^2*x - 
        1496*x^2 - 872*eps*x^2 - 962*eps^2*x^2 + 1024*x^3 + 30*eps^2*x^3 - 
        256*x^4 + 96*eps*x^4 + 71*eps^2*x^4)*G[0, 1, x]^2)/((-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(-1080*eps - 360*eps^2 - 8064*x - 11736*eps*x - 
        34776*eps^2*x + 384*eps*Nf*x + 1024*eps^2*Nf*x + 10656*x^2 + 
        30636*eps*x^2 + 105084*eps^2*x^2 - 192*eps*Nf*x^2 - 
        416*eps^2*Nf*x^2 - 6624*x^3 - 32904*eps*x^3 - 127746*eps^2*x^3 + 
        1656*x^4 + 11484*eps*x^4 + 47709*eps^2*x^4)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x^2) - (((2*I)/9)*eps^2*(-216*eps + 729*eps^2 - 2196*x - 
        2934*eps*x - 9315*eps^2*x + 48*eps*Nf*x + 128*eps^2*Nf*x + 2826*x^2 + 
        8082*eps*x^2 + 26226*eps^2*x^2 - 24*eps*Nf*x^2 - 52*eps^2*Nf*x^2 - 
        1728*x^3 - 9216*eps*x^3 - 32589*eps^2*x^3 + 432*x^4 + 3276*eps*x^4 + 
        12267*eps^2*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(-756*eps + 5418*eps^2 - 9072*x - 10440*eps*x - 
        34326*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 11736*x^2 + 
        33084*eps*x^2 + 100233*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 
        7200*x^3 - 40608*eps*x^3 - 131886*eps^2*x^3 + 1800*x^4 + 
        14724*eps*x^4 + 50427*eps^2*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/54)*eps*(-324*eps + 5616*eps^2 + 46548*eps^3 + 8640*x + 3168*eps*x - 
        27234*eps^2*x - 221382*eps^3*x + 288*eps*Nf*x + 768*eps^2*Nf*x + 
        2240*eps^3*Nf*x - 12096*x^2 - 5508*eps*x^2 + 52164*eps^2*x^2 + 
        362232*eps^3*x^2 - 144*eps*Nf*x^2 - 312*eps^2*Nf*x^2 - 
        784*eps^3*Nf*x^2 + 7776*x^3 + 10656*eps*x^3 - 22014*eps^2*x^3 - 
        178137*eps^3*x^3 + 72*eps^3*Nf*x^3 - 1944*x^4 - 4860*eps*x^4 + 
        1161*eps^2*x^4 + 25299*eps^3*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     (((56*I)/3)*eps^4*(-2 + x)*(20 - 18*x + 9*x^2)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[0, 1, 1, x]*
      (((-1/54*I)*eps*(972*eps + 27216*eps^2 + 144342*eps^3 + 5616*x - 
          216*eps*x - 83430*eps^2*x - 462780*eps^3*x - 288*eps*Nf*x - 
          768*eps^2*Nf*x - 2240*eps^3*Nf*x - 7128*x^2 - 972*eps*x^2 + 
          111510*eps^2*x^2 + 585711*eps^3*x^2 + 144*eps*Nf*x^2 + 
          312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 + 4320*x^3 + 8208*eps*x^3 - 
          58374*eps^2*x^3 - 316224*eps^3*x^3 - 72*eps^3*Nf*x^3 - 1080*x^4 - 
          5724*eps*x^4 + 4887*eps^2*x^4 + 41985*eps^3*x^4))/
        ((-1 + x)^2*x^2) - (((56*I)/3)*eps^4*(-2 + x)*(13 - 10*x + 5*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 1, x]*
      (((-1/54*I)*eps*(1296*eps + 25002*eps^2 + 120636*eps^3 + 4320*x - 
          648*eps*x - 73332*eps^2*x - 419445*eps^3*x - 576*eps*Nf*x - 
          1536*eps^2*Nf*x - 4480*eps^3*Nf*x - 13392*x^2 - 2484*eps*x^2 + 
          87507*eps^2*x^2 + 533817*eps^3*x^2 + 288*eps*Nf*x^2 + 
          624*eps^2*Nf*x^2 + 1568*eps^3*Nf*x^2 + 11232*x^3 + 2376*eps*x^3 - 
          58914*eps^2*x^3 - 352701*eps^3*x^3 - 144*eps^3*Nf*x^3 - 2808*x^4 - 
          1404*eps*x^4 + 11853*eps^2*x^4 + 76167*eps^3*x^4))/
        ((-1 + x)^2*x^2) - (((56*I)/3)*eps^4*(-2 + x)*(10 - 26*x + 13*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]*
      (((-1/162*I)*eps*(-972 + 4050*eps + 57672*eps^2 + 330156*eps^3 - 
          648*x + 6966*eps*x - 66987*eps^2*x - 580689*eps^3*x + 864*Nf*x + 
          2304*eps*Nf*x + 6720*eps^2*Nf*x + 20032*eps^3*Nf*x + 26568*x^2 + 
          65043*eps*x^2 + 388395*eps^2*x^2 + 1983042*eps^3*x^2 - 432*Nf*x^2 - 
          936*eps*Nf*x^2 - 2352*eps^2*Nf*x^2 - 6320*eps^3*Nf*x^2 - 
          38232*x^3 - 108540*eps*x^3 - 513864*eps^2*x^3 - 2330775*eps^3*x^3 + 
          216*eps^2*Nf*x^3 + 1008*eps^3*Nf*x^3 + 14256*x^4 + 45846*eps*x^4 + 
          202014*eps^2*x^4 + 861354*eps^3*x^4))/((-1 + x)^2*x^2) + 
       (((28*I)/9)*eps^4*(-9 - 6*x + 8*Nf*x + 246*x^2 - 4*Nf*x^2 - 354*x^3 + 
          132*x^4)*Zeta[3])/((-1 + x)^2*x^2)) - 
     (((248*I)/5)*eps^4*(-2 + x)*Zeta[5])/((-1 + x)*x)) + 
   G[0, x]^2*(((-1/972*I)*(11664 + 31104*eps + 111780*eps^2 + 336312*eps^3 + 
        1010880*eps^4 + 3036528*eps^5 + 5184*eps*Nf + 13824*eps^2*Nf + 
        40320*eps^3*Nf + 120192*eps^4*Nf + 360064*eps^5*Nf - 13608*x - 
        17496*eps*x - 55890*eps^2*x - 83592*eps^3*x + 30618*eps^4*x + 
        1188756*eps^5*x - 2592*eps*Nf*x - 5616*eps^2*Nf*x - 
        14112*eps^3*Nf*x - 37920*eps^4*Nf*x - 105632*eps^5*Nf*x + 7776*x^2 + 
        1944*eps*x^2 + 16524*eps^2*x^2 + 13122*eps^3*x^2 - 115668*eps^4*x^2 - 
        1003104*eps^5*x^2 + 1296*eps^3*Nf*x^2 + 6048*eps^4*Nf*x^2 + 
        22176*eps^5*Nf*x^2 - 1944*x^3 - 972*eps*x^3 + 486*eps^2*x^3 + 
        13608*eps^3*x^3 + 79461*eps^4*x^3 + 369603*eps^5*x^3))/
      (eps*(-1 + x)^2*x) - ((I/216)*eps^2*(-648*eps - 6210*eps^2 - 720*x + 
        1008*eps*x + 31608*eps^2*x + 192*eps*Nf*x + 512*eps^2*Nf*x + 
        2664*x^2 + 10584*eps*x^2 - 15741*eps^2*x^2 - 96*eps*Nf*x^2 - 
        208*eps^2*Nf*x^2 - 2304*x^3 - 17280*eps*x^3 - 14256*eps^2*x^3 + 
        576*x^4 + 7056*eps*x^4 + 11484*eps^2*x^4)*G[1, x]^3)/
      ((-1 + x)^2*x^2) + ((I/4)*eps^2*(64 + 208*eps + 8*eps^2 - 32*x - 
        16*eps*x + 564*eps^2*x - 608*eps*x^2 - 2630*eps^2*x^2 + 288*eps*x^3 + 
        1189*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/4)*eps^2*(120*eps + 1290*eps^2 + 448*x - 48*eps*x - 1740*eps^2*x - 
        1376*x^2 + 1096*eps*x^2 + 1151*eps^2*x^2 + 1152*x^3 - 2608*eps*x^3 - 
        2792*eps^2*x^3 - 288*x^4 + 1296*eps*x^4 + 1474*eps^2*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/54)*eps^2*(-8640 - 27936*eps - 73260*eps^2 - 3072*eps*Nf - 
        8192*eps^2*Nf - 5760*x + 32184*eps*x + 37062*eps^2*x + 
        1536*eps*Nf*x + 3328*eps^2*Nf*x + 10080*x^2 - 34200*eps*x^2 - 
        30636*eps^2*x^2 - 2520*x^3 + 17316*eps*x^3 + 14751*eps^2*x^3)*
       Zeta[3])/((-1 + x)^2*x) + G[1, x]^2*
      (((-1/216*I)*eps*(-648*eps - 4698*eps^2 - 8586*eps^3 + 1296*x + 
          4752*eps*x + 43632*eps^2*x + 149553*eps^3*x + 576*eps*Nf*x + 
          1536*eps^2*Nf*x + 4480*eps^3*Nf*x - 648*x^2 + 10584*eps*x^2 - 
          17685*eps^2*x^2 - 36990*eps^3*x^2 - 288*eps*Nf*x^2 - 
          624*eps^2*Nf*x^2 - 1568*eps^3*Nf*x^2 - 21600*eps*x^3 - 
          23436*eps^2*x^3 - 103842*eps^3*x^3 + 144*eps^3*Nf*x^3 + 
          9072*eps*x^4 + 17010*eps^2*x^4 + 66906*eps^3*x^4))/
        ((-1 + x)^2*x^2) - ((14*I)*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]*(((I/4)*eps*(32 - 272*eps - 880*eps^2 - 3778*eps^3 - 208*x + 
          520*eps*x + 840*eps^2*x + 4233*eps^3*x + 192*x^2 - 720*eps*x^2 - 
          942*eps^2*x^2 - 4109*eps^3*x^2 - 48*x^3 + 344*eps*x^3 + 
          407*eps^2*x^3 + 1555*eps^3*x^3))/((-1 + x)^2*x) + 
       (((56*I)/3)*eps^4*(-2 + x)*(1 - 6*x + 3*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[1, x]*
      (((-1/324*I)*(3888 + 11664*eps + 65772*eps^2 + 253854*eps^3 + 
          915624*eps^4 + 1728*eps*Nf + 4608*eps^2*Nf + 13440*eps^3*Nf + 
          40064*eps^4*Nf - 1944*x + 6480*eps*x - 37098*eps^2*x - 
          139887*eps^3*x - 441126*eps^4*x - 864*eps*Nf*x - 1872*eps^2*Nf*x - 
          4704*eps^3*Nf*x - 12640*eps^4*Nf*x - 19440*eps*x^2 - 
          2754*eps^2*x^2 + 1539*eps^3*x^2 - 43092*eps^4*x^2 + 
          432*eps^3*Nf*x^2 + 2016*eps^4*Nf*x^2 + 7776*eps*x^3 + 
          9801*eps^2*x^3 + 33129*eps^3*x^3 + 127899*eps^4*x^3))/
        ((-1 + x)^2*x) - ((I/4)*eps^2*(24*eps + 342*eps^2 + 320*x + 
          512*eps*x + 1100*eps^2*x - 736*x^2 - 392*eps*x^2 - 1195*eps^2*x^2 + 
          576*x^3 - 256*eps*x^3 - 156*eps^2*x^3 - 144*x^4 + 200*eps*x^4 + 
          310*eps^2*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
       (((28*I)/9)*eps^3*(18 + 54*eps + 8*eps*Nf - 9*x + 30*eps*x - 
          4*eps*Nf*x - 90*eps*x^2 + 36*eps*x^3)*Zeta[3])/((-1 + x)^2*x)) - 
     (((124*I)/5)*eps^4*(-2 + x)*(3 - 2*x + x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/1458)*(11664 + 23328*eps + 55404*eps^2 + 52488*eps^3 - 
        139968*eps^4 - 1154736*eps^5 - 5213808*eps^6 + 7776*eps*Nf + 
        20736*eps^2*Nf + 60480*eps^3*Nf + 180288*eps^4*Nf + 540096*eps^5*Nf + 
        1619776*eps^6*Nf - 5832*x - 5832*eps*x + 21870*eps^2*x + 
        246402*eps^3*x + 1278666*eps^4*x + 5619132*eps^5*x + 
        23144292*eps^6*x - 3888*eps*Nf*x - 8424*eps^2*Nf*x - 
        21168*eps^3*Nf*x - 56880*eps^4*Nf*x - 158448*eps^5*Nf*x - 
        451664*eps^6*Nf*x - 5832*eps*x^2 - 17496*eps^2*x^2 - 
        88938*eps^3*x^2 - 413343*eps^4*x^2 - 1850202*eps^5*x^2 - 
        8061282*eps^6*x^2 + 1944*eps^3*Nf*x^2 + 9072*eps^4*Nf*x^2 + 
        33264*eps^5*Nf*x^2 + 111600*eps^6*Nf*x^2))/(eps^2*(-1 + x)^2*x) + 
     ((I/432)*eps^2*(-756*eps - 5670*eps^2 - 1008*x + 288*eps*x + 
        26370*eps^2*x + 96*eps*Nf*x + 256*eps^2*Nf*x + 3096*x^2 + 
        12420*eps*x^2 - 4923*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 
        2592*x^3 - 19440*eps*x^3 - 26082*eps^2*x^3 + 648*x^4 + 7812*eps*x^4 + 
        15471*eps^2*x^4)*G[1, x]^4)/((-1 + x)^2*x^2) + 
     ((I/4)*eps^2*(36*eps + 282*eps^2 + 80*x + 208*eps*x - 318*eps^2*x + 
        280*x^2 - 304*eps*x^2 + 277*eps^2*x^2 - 320*x^3 + 288*eps*x^3 - 
        388*eps^2*x^3 + 80*x^4 - 168*eps*x^4 + 62*eps^2*x^4)*G[0, 1, x]^2)/
      ((-1 + x)^2*x^2) - ((3*I)*eps^2*(48 + 200*eps + 272*eps^2 - 24*x - 
        364*eps*x - 108*eps^2*x + 288*eps*x^2 - 418*eps^2*x^2 - 112*eps*x^3 + 
        203*eps^2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/2)*eps^2*(180*eps + 1830*eps^2 + 368*x + 640*eps*x - 2070*eps^2*x - 
        248*x^2 - 72*eps*x^2 + 2535*eps^2*x^2 + 64*x^3 - 1376*eps*x^3 - 
        5352*eps^2*x^3 - 16*x^4 + 616*eps*x^4 + 2236*eps^2*x^4)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/2)*eps^2*(216*eps + 2280*eps^2 + 1440*x + 1072*eps*x - 744*eps^2*x - 
        3376*x^2 - 664*eps*x^2 - 1506*eps^2*x^2 + 2656*x^3 - 1752*eps*x^3 - 
        1048*eps^2*x^3 - 664*x^4 + 1188*eps*x^4 + 1187*eps^2*x^4)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/162)*eps*(-11232 - 25056*eps - 1188*eps^2 + 167346*eps^3 - 
        9216*eps*Nf - 24576*eps^2*Nf - 71680*eps^3*Nf - 38448*x + 
        23760*eps*x - 89910*eps^2*x - 356022*eps^3*x + 4608*eps*Nf*x + 
        9984*eps^2*Nf*x + 25088*eps^3*Nf*x + 44064*x^2 - 45576*eps*x^2 - 
        8748*eps^2*x^2 - 156546*eps^3*x^2 - 2304*eps^3*Nf*x^2 - 11016*x^3 + 
        30780*eps*x^3 + 37341*eps^2*x^3 + 175203*eps^3*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + (((56*I)/9)*eps^4*(-2 + x)*(-19 - 102*x + 51*x^2)*
       Zeta[3]^2)/((-1 + x)^2*x) + G[0, 0, 1, x]*
      (((-1/2*I)*eps*(-64 - 304*eps - 824*eps^2 - 3814*eps^3 + 32*x + 
          784*eps*x + 948*eps^2*x + 4105*eps^3*x - 1120*eps*x^2 - 
          1462*eps^2*x^2 - 5285*eps^3*x^2 + 480*eps*x^3 + 605*eps^2*x^3 + 
          2045*eps^3*x^3))/((-1 + x)^2*x) + (((224*I)/3)*eps^4*(-2 + x)*
         Zeta[3])/((-1 + x)^2*x)) + G[1, x]^3*
      (((I/324)*eps*(-972*eps - 9882*eps^2 - 31914*eps^3 + 432*x + 
          2592*eps*x + 47358*eps^2*x + 186327*eps^3*x + 288*eps*Nf*x + 
          768*eps^2*Nf*x + 2240*eps^3*Nf*x + 648*x^2 + 10908*eps*x^2 - 
          28485*eps^2*x^2 - 108540*eps^3*x^2 - 144*eps*Nf*x^2 - 
          312*eps^2*Nf*x^2 - 784*eps^3*Nf*x^2 - 864*x^3 - 20304*eps*x^3 - 
          13878*eps^2*x^3 - 51867*eps^3*x^3 + 72*eps^3*Nf*x^3 + 216*x^4 + 
          8748*eps*x^4 + 14553*eps^2*x^4 + 54135*eps^3*x^4))/
        ((-1 + x)^2*x^2) - (((28*I)/9)*eps^4*(-2 + x)*(-1 - 2*x + x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, x]*
      (((-1/2*I)*eps*(60*eps + 540*eps^2 + 1500*eps^3 + 208*x - 32*eps*x - 
          1062*eps^2*x - 5350*eps^3*x - 648*x^2 + 144*eps*x^2 + 
          390*eps^2*x^2 + 5410*eps^3*x^2 + 544*x^3 - 648*eps*x^3 - 
          756*eps^2*x^3 - 5278*eps^3*x^3 - 136*x^4 + 380*eps*x^4 + 
          461*eps^2*x^4 + 2163*eps^3*x^4))/((-1 + x)^2*x^2) - 
       (((56*I)/3)*eps^4*(-2 + x)*(13 - 34*x + 17*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 1, x]*
      (((-1/2*I)*(32 - 48*eps - 348*eps^2 - 1738*eps^3 - 7524*eps^4 - 112*x - 
          32*eps*x + 318*eps^2*x + 2306*eps^3*x + 11593*eps^4*x + 96*x^2 + 
          40*eps*x^2 - 236*eps^2*x^2 - 1778*eps^3*x^2 - 9004*eps^4*x^2 - 
          24*x^3 + 4*eps*x^3 + 95*eps^2*x^3 + 585*eps^3*x^3 + 
          2792*eps^4*x^3))/((-1 + x)^2*x) + 
       (((28*I)/3)*eps^3*(8 - 12*eps - 28*x - 8*eps*x + 24*x^2 + 10*eps*x^2 - 
          6*x^3 + eps*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]^2*(((I/324)*(-972*eps - 5346*eps^2 - 1458*eps^3 + 54918*eps^4 + 
          1296*x + 5184*eps*x + 47790*eps^2*x + 147663*eps^3*x + 
          374706*eps^4*x + 864*eps*Nf*x + 2304*eps^2*Nf*x + 6720*eps^3*Nf*x + 
          20032*eps^4*Nf*x + 1944*x^2 + 15228*eps*x^2 - 4617*eps^2*x^2 + 
          32562*eps^3*x^2 + 395685*eps^4*x^2 - 432*eps*Nf*x^2 - 
          936*eps^2*Nf*x^2 - 2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 - 
          2592*x^3 - 27216*eps*x^3 - 41634*eps^2*x^3 - 182979*eps^3*x^3 - 
          863298*eps^4*x^3 + 216*eps^3*Nf*x^3 + 1008*eps^4*Nf*x^3 + 648*x^4 + 
          10692*eps*x^4 + 24057*eps^2*x^4 + 96147*eps^3*x^4 + 
          394794*eps^4*x^4))/((-1 + x)^2*x^2) - 
       ((I/4)*eps^2*(-12*eps - 66*eps^2 + 208*x + 144*eps*x - 102*eps^2*x - 
          552*x^2 - 512*eps*x^2 + 59*eps^2*x^2 + 448*x^3 + 448*eps*x^3 - 
          236*eps^2*x^3 - 112*x^4 - 104*eps*x^4 + 174*eps^2*x^4)*G[0, 1, x])/
        ((-1 + x)^2*x^2) - (((14*I)/9)*eps^3*(-9*eps + 12*x + 48*eps*x + 
          8*eps*Nf*x + 18*x^2 + 141*eps*x^2 - 4*eps*Nf*x^2 - 24*x^3 - 
          252*eps*x^3 + 6*x^4 + 99*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
     (((248*I)/15)*eps^3*(-6 - 12*eps - 4*eps*Nf + 3*x + 3*eps*x + 
        2*eps*Nf*x + 3*eps*x^2)*Zeta[5])/((-1 + x)^2*x) + 
     G[1, x]*(((I/486)*(11664 + 19440*eps + 71928*eps^2 + 229878*eps^3 + 
          760590*eps^4 + 2586492*eps^5 + 2592*eps*Nf + 6912*eps^2*Nf + 
          20160*eps^3*Nf + 60096*eps^4*Nf + 180032*eps^5*Nf - 13608*x - 
          13608*eps*x - 44712*eps^2*x - 71685*eps^3*x - 18954*eps^4*x + 
          708102*eps^5*x - 1296*eps*Nf*x - 2808*eps^2*Nf*x - 
          7056*eps^3*Nf*x - 18960*eps^4*Nf*x - 52816*eps^5*Nf*x + 7776*x^2 + 
          3888*eps*x^2 + 19926*eps^2*x^2 + 25272*eps^3*x^2 - 
          62694*eps^4*x^2 - 755001*eps^5*x^2 + 648*eps^3*Nf*x^2 + 
          3024*eps^4*Nf*x^2 + 11088*eps^5*Nf*x^2 - 1944*x^3 - 972*eps*x^3 + 
          486*eps^2*x^3 + 13608*eps^3*x^3 + 79461*eps^4*x^3 + 
          369603*eps^5*x^3))/(eps*(-1 + x)^2*x) + 
       ((I/2)*eps^2*(210*eps^2 + 64*x + 192*eps*x + 64*eps^2*x - 352*x^2 + 
          32*eps*x^2 + 763*eps^2*x^2 + 320*x^3 - 544*eps*x^3 - 
          2148*eps^2*x^3 - 80*x^4 + 280*eps*x^4 + 974*eps^2*x^4)*
         G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
       ((I/2)*eps^2*(24*eps + 342*eps^2 + 704*x + 832*eps*x + 1356*eps^2*x - 
          1632*x^2 - 1288*eps*x^2 - 2071*eps^2*x^2 + 1280*x^3 + 528*eps*x^3 + 
          656*eps^2*x^3 - 320*x^4 + 144*eps^2*x^4)*G[0, 1, 1, x])/
        ((-1 + x)^2*x^2) + ((I/54)*eps^2*(-972*eps - 12150*eps^2 - 46224*x - 
          53712*eps*x - 136710*eps^2*x - 3072*eps*Nf*x - 8192*eps^2*Nf*x + 
          66888*x^2 + 68184*eps*x^2 + 153513*eps^2*x^2 + 1536*eps*Nf*x^2 + 
          3328*eps^2*Nf*x^2 - 43776*x^3 - 51696*eps*x^3 - 151488*eps^2*x^3 + 
          10944*x^4 + 16272*eps*x^4 + 46188*eps^2*x^4)*Zeta[3])/
        ((-1 + x)^2*x^2) + G[0, 1, x]*
        (((I/2)*eps*(12*eps + 150*eps^2 + 582*eps^3 + 144*x + 208*eps*x + 
            390*eps^2*x + 51*eps^3*x - 328*x^2 - 216*eps*x^2 - 
            537*eps^2*x^2 + 490*eps^3*x^2 + 256*x^3 - 16*eps*x^3 + 
            120*eps^2*x^3 - 938*eps^3*x^3 - 64*x^4 + 48*eps*x^4 + 
            48*eps^2*x^4 + 440*eps^3*x^4))/((-1 + x)^2*x^2) + 
         (((56*I)/3)*eps^4*(-2 + x)*(9 - 16*x + 8*x^2)*Zeta[3])/
          ((-1 + x)^2*x)) + (((248*I)/5)*eps^4*(-2 + x)*(3 - 2*x + x^2)*
         Zeta[5])/((-1 + x)^2*x))))


==> anc/Bare_FFs/eMueMu/3L_eMueMu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/104976*(139968 + 629856*eps + 2624400*eps^2 + 8791740*eps^3 + 
    27162540*eps^4 + 78609528*eps^5 + 220143420*eps^6 + 209952*eps*Nf + 
    1084752*eps^2*Nf + 4595616*eps^3*Nf + 15937884*eps^4*Nf + 
    49780818*eps^5*Nf + 142949097*eps^6*Nf + 127008*eps^2*Nf^2 + 
    679968*eps^3*Nf^2 + 2779920*eps^4*Nf^2 + 9518232*eps^5*Nf^2 + 
    29386588*eps^6*Nf^2 + 31104*eps^3*Nf^3 + 155520*eps^4*Nf^3 + 
    549504*eps^5*Nf^3 + 1678464*eps^6*Nf^3)/(eps^6*x) - 
 (eps^4*Pi^10*(6274364 + 1734264*Nf - 27355850*x - 1707624*Nf*x + 
    10998855*x^2 + 1720944*Nf*x^2))/(65318400*(-1 + x)*x) + 
 Pi^9*(((I/5443200)*eps^3*(1391076 + 3973539*eps + 87394*eps*Nf - 261546*x - 
      4426923*eps*x + 2823046*eps*Nf*x - 2002278*x^2 + 1339410*eps*x^2 - 
      4463681*eps*Nf*x^2 + 872748*x^3 - 830082*eps*x^3 + 1553241*eps*Nf*x^3))/
    ((-1 + x)^2*x) - ((I/907200)*eps^4*(-641378 + 6216*Nf - 725595*x + 
      6216*Nf*x + 517235*x^2)*G[0, x])/((-1 + x)*x) - 
   ((I/453600)*eps^4*(124108 + 194228*x + 87077*x^2)*G[1, x])/((-1 + x)*x)) + 
 Pi^8*((eps^2*(-219477312 - 533255400*eps - 1811053242*eps^2 - 33747840*Nf - 
      87514560*eps*Nf - 729907056*eps^2*Nf + 8095792*eps^2*Nf^2 + 
      603310608*x + 346555584*eps*x + 297867213*eps^2*x + 33229440*Nf*x + 
      5868720*eps*Nf*x + 434782728*eps^2*Nf*x - 27475312*eps^2*Nf^2*x - 
      229472568*x^2 - 120348828*eps*x^2 + 96641991*eps^2*x^2 - 
      33488640*Nf*x^2 + 16890660*eps*Nf*x^2 - 190464930*eps^2*Nf*x^2 + 
      13225680*eps^2*Nf^2*x^2))/(391910400*(-1 + x)*x) - 
   (eps^4*(600126 + 1212120*Nf - 7192049*x - 553224*Nf*x + 3854449*x^2 + 
      882672*Nf*x^2)*G[0, x]^2)/(7257600*(-1 + x)*x) - 
   (eps^3*(-1902096*eps + 3535488*x + 11107950*eps*x - 3835556*eps*Nf*x + 
      1486440*x^2 + 30505647*eps*x^2 + 6016330*eps*Nf*x^2 - 1492794*x^3 - 
      20352546*eps*x^3 + 1033675*eps*Nf*x^3 + 158508*eps*x^4)*G[1, x])/
    (10886400*(-1 + x)*x^2) - (eps^4*(-1400790 + 211344*Nf + 1742546*x - 
      634032*Nf*x + 717295*x^2 + 422688*Nf*x^2)*G[1, x]^2)/
    (3628800*(-1 + x)*x) + 
   G[0, x]*((eps^3*(-6071616 - 32075505*eps + 3431940*eps*Nf + 14308092*x + 
        44156316*eps*x - 9703042*eps*Nf*x - 11245266*x^2 - 13529469*eps*x^2 + 
        6699213*eps*Nf*x^2 + 3008790*x^3 + 1308798*eps*x^3 - 
        428111*eps*Nf*x^3 + 158508*eps*x^4))/(10886400*(-1 + x)^2*x) + 
     (eps^4*(679098 + 441336*Nf + 2194391*x - 1324008*Nf*x - 3108035*x^2 + 
        882672*Nf*x^2)*G[1, x])/(3628800*(-1 + x)*x)) - 
   (eps^4*(1268206 - 55944*Nf + 1365013*x - 130536*Nf*x - 3282613*x^2 + 
      37296*Nf*x^2)*G[0, 1, x])/(3628800*(-1 + x)*x)) + 
 ((381456 + 312984*eps + 1500660*eps^2 + 6008499*eps^3 + 4107915*eps^4 + 
    45864*eps*Nf + 257124*eps^2*Nf + 1748432*eps^3*Nf + 2410359*eps^4*Nf - 
    8568*eps^2*Nf^2 - 30072*eps^3*Nf^2 + 420420*eps^4*Nf^2 + 
    4704*eps^3*Nf^3 + 23520*eps^4*Nf^3 - 444960*x - 394632*eps*x - 
    1986012*eps^2*x - 7711389*eps^3*x - 4107915*eps^4*x - 82944*Nf*x - 
    73080*eps*Nf*x - 412860*eps^2*Nf*x - 2633960*eps^3*Nf*x - 
    2410359*eps^4*Nf*x - 3528*eps^2*Nf^2*x - 52584*eps^3*Nf^2*x - 
    420420*eps^4*Nf^2*x - 4704*eps^3*Nf^3*x - 23520*eps^4*Nf^3*x + 
    74520*x^2 + 4536*eps*x^2 - 29484*eps^2*x^2 - 1067283*eps^3*x^2 + 
    41472*Nf*x^2 + 13608*eps*Nf*x^2 + 41580*eps^2*Nf*x^2 + 
    122220*eps^3*Nf*x^2 + 6048*eps^2*Nf^2*x^2 + 41328*eps^3*Nf^2*x^2)*
   Zeta[3]^2)/(648*(-1 + x)*x) - 
 (7*eps^3*(9252 + 3024*eps + 196*eps*Nf - 10764*x - 4158*eps*x - 2304*Nf*x - 
    574*eps*Nf*x + 1944*x^2 + 63*eps*x^2 + 1152*Nf*x^2 + 189*eps*Nf*x^2)*
   Zeta[3]^3)/(18*(-1 + x)*x) + G[1, x]^6*(-1/80*(-26 + 53*x)/x + 
   (7*eps^3*(-26 + 53*x)*Zeta[3])/(80*x)) + G[0, 1, 1, 1, 1, 1, x]*
  ((6 + 103*x)/x - (7*eps^3*(6 + 103*x)*Zeta[3])/x) + 
 Pi^7*(((I/39191040)*eps*(21525264 + 60523848*eps - 180277812*eps^2 - 
      428043933*eps^3 - 4879224*eps*Nf - 48696300*eps^2*Nf - 
      247364220*eps^3*Nf - 844752*eps^2*Nf^2 - 5765104*eps^3*Nf^2 + 
      19192464*x - 32418792*eps*x + 360807372*eps^2*x + 588374847*eps^3*x + 
      82130328*eps*Nf*x + 104693292*eps^2*Nf*x + 477693492*eps^3*Nf*x + 
      1018176*eps^2*Nf^2*x + 6942800*eps^3*Nf^2*x - 65157696*x^2 - 
      19595520*eps*x^2 - 237928104*eps^2*x^2 - 200107098*eps^3*x^2 - 
      116904816*eps*Nf*x^2 - 75969000*eps^2*Nf*x^2 - 298021512*eps^3*Nf*x^2 - 
      173424*eps^2*Nf^2*x^2 - 1177696*eps^3*Nf^2*x^2 + 24439968*x^3 - 
      7203168*eps*x^3 + 57398544*eps^2*x^3 + 39776184*eps^3*x^3 + 
      39653712*eps*Nf*x^3 + 19972008*eps^2*Nf*x^3 + 67692240*eps^3*Nf*x^3))/
    ((-1 + x)^2*x) - ((I/362880)*eps^4*(-482616 - 24864*Nf - 284887*x - 
      24864*Nf*x + 233870*x^2)*G[0, x]^3)/((-1 + x)*x) - 
   ((I/362880)*eps^3*(97902*eps - 18648*x - 128085*eps*x + 127322*eps*Nf*x - 
      45624*x^2 - 646704*eps*x^2 - 159126*eps*Nf*x^2 + 96906*x^3 + 
      819078*eps*x^3 + 31027*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)*x^2) - 
   ((I/181440)*eps^4*(122102 - 157678*x + 36353*x^2)*G[1, x]^3)/
    ((-1 + x)*x) + G[0, x]^2*
    (((I/725760)*eps^3*(380928 + 1888068*eps + 136060*eps*Nf + 649734*x - 
        1112259*eps*x + 976805*eps*Nf*x - 1582770*x^2 - 921645*eps*x^2 - 
        1672411*eps*Nf*x^2 + 552108*x^3 + 155160*eps*x^3 + 
        559546*eps*Nf*x^3))/((-1 + x)^2*x) - 
     ((I/120960)*eps^4*(131864 + 75429*x + 190146*x^2)*G[1, x])/
      ((-1 + x)*x)) + ((I/362880)*eps^3*(-74592 - 1353336*eps - 
      32408*eps*Nf - 96906*x + 503217*eps*x - 358483*eps*Nf*x - 149184*x^2 + 
      24864*eps*x^2 + 111888*eps*Nf*x^2)*G[0, 1, x])/((-1 + x)*x) + 
   G[0, x]*(((-1/2177280*I)*eps^2*(-4526640 + 2837376*eps + 21577212*eps^2 + 
        48384*Nf - 23904*eps*Nf - 1257852*eps^2*Nf - 37720*eps^2*Nf^2 - 
        7508196*x - 5957334*eps*x - 21640707*eps^2*x + 48384*Nf*x - 
        1566198*eps*Nf*x - 551769*eps^2*Nf*x + 60352*eps^2*Nf^2*x + 
        4777920*x^2 + 2013984*eps*x^2 + 5617710*eps^2*x^2 + 
        876456*eps*Nf*x^2 + 15540*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/362880)*eps^3*(171816 + 2369412*eps - 196256*eps*Nf + 102246*x - 
        2692563*eps*x + 256145*eps*Nf*x + 287052*x^2 + 2057736*eps*x^2 + 
        254750*eps*Nf*x^2)*G[1, x])/((-1 + x)*x) + 
     ((I/120960)*eps^4*(-152292 + 274115*x + 44402*x^2)*G[1, x]^2)/
      ((-1 + x)*x) + ((I/30240)*eps^4*(-4662 + 40517*x + 16038*x^2)*
       G[0, 1, x])/((-1 + x)*x)) + 
   G[1, x]*(((-1/1088640*I)*eps^2*(83916*eps + 2209788*eps^2 + 
        307692*eps^2*Nf + 733176*x - 403686*eps*x - 7359642*eps^2*x - 
        47976*eps*Nf*x + 932330*eps^2*Nf*x + 37296*eps^2*Nf^2*x + 
        1688292*x^2 - 1008900*eps*x^2 - 2775546*eps^2*x^2 - 
        217758*eps*Nf*x^2 - 4463795*eps^2*Nf*x^2 - 55944*eps^2*Nf^2*x^2 + 
        752976*x^3 + 1258740*eps*x^3 + 6484842*eps^2*x^3 + 
        289044*eps*Nf*x^3 + 3302250*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
     ((I/60480)*eps^4*(113668 - 282443*x + 66822*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) + ((I/60480)*eps^4*(-193812 - 24864*Nf + 96959*x - 
      24864*Nf*x + 37854*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
   ((I/60480)*eps^4*(-175376 + 31027*x + 19644*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) - ((I/30240)*eps^4*(85757 + 12432*Nf - 195952*x + 
      12432*Nf*x + 42930*x^2)*Zeta[3])/((-1 + x)*x)) + 
 G[0, 0, 1, x]^2*((4*(-20 + 17*x - 8*Nf*x - 4*x^2 + 4*Nf*x^2))/((-1 + x)*x) - 
   (28*eps^3*(-20 + 17*x - 8*Nf*x - 4*x^2 + 4*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 1, 1, x]^2*
  ((170 + 8*Nf + 55*x - 24*Nf*x - 12*x^2 + 16*Nf*x^2)/((-1 + x)*x) - 
   (7*eps^3*(170 + 8*Nf + 55*x - 24*Nf*x - 12*x^2 + 16*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 1, 0, 1, 1, 1, x]*
  ((2*(-260 + 12*Nf + 185*x - 36*Nf*x - 82*x^2 + 24*Nf*x^2))/((-1 + x)*x) - 
   (14*eps^3*(-260 + 12*Nf + 185*x - 36*Nf*x - 82*x^2 + 24*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 0, 0, 1, 0, 1, x]*
  ((-2*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2))/((-1 + x)*x) + 
   (14*eps^3*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 0, 1, 1, 0, 1, x]*
  ((-2*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2))/((-1 + x)*x) + 
   (14*eps^3*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 0, 0, 0, 1, 1, x]*
  ((-1058 + 120*Nf + 1195*x + 24*Nf*x - 331*x^2 + 48*Nf*x^2)/((-1 + x)*x) - 
   (7*eps^3*(-1058 + 120*Nf + 1195*x + 24*Nf*x - 331*x^2 + 48*Nf*x^2)*
     Zeta[3])/((-1 + x)*x)) + G[0, 0, 1, 0, 1, 1, x]*
  ((-2*(32 + 24*Nf - 534*x - 72*Nf*x + 251*x^2 + 48*Nf*x^2))/((-1 + x)*x) + 
   (14*eps^3*(32 + 24*Nf - 534*x - 72*Nf*x + 251*x^2 + 48*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, x]^6*((972 + 822*x - 160*Nf*x - 897*x^2 + 80*Nf*x^2)/
    (720*(-1 + x)*x) - (7*eps^3*(972 + 822*x - 160*Nf*x - 897*x^2 + 
      80*Nf*x^2)*Zeta[3])/(720*(-1 + x)*x)) + 
 G[0, 0, 0, 1, 1, 1, x]*
  (-((962 + 48*Nf - 3617*x - 144*Nf*x + 1409*x^2 + 96*Nf*x^2)/((-1 + x)*x)) + 
   (7*eps^3*(962 + 48*Nf - 3617*x - 144*Nf*x + 1409*x^2 + 96*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 0, 1, 1, 1, 1, x]*
  ((-2086 + 96*Nf + 2031*x - 288*Nf*x - 751*x^2 + 192*Nf*x^2)/((-1 + x)*x) - 
   (7*eps^3*(-2086 + 96*Nf + 2031*x - 288*Nf*x - 751*x^2 + 192*Nf*x^2)*
     Zeta[3])/((-1 + x)*x)) + G[0, 0, 0, 0, 0, 1, x]*
  ((-372 + 240*Nf + 636*x - 240*Nf*x - 173*x^2 + 240*Nf*x^2)/((-1 + x)*x) - 
   (7*eps^3*(-372 + 240*Nf + 636*x - 240*Nf*x - 173*x^2 + 240*Nf*x^2)*
     Zeta[3])/((-1 + x)*x)) + 
 Pi^6*((-35649936 - 414719352*eps - 1416564612*eps^2 + 1434855951*eps^3 + 
     3866197311*eps^4 + 40497408*Nf - 53824824*eps*Nf - 588937932*eps^2*Nf + 
     679648968*eps^3*Nf + 2009358657*eps^4*Nf + 13835640*eps^2*Nf^2 + 
     53288920*eps^3*Nf^2 + 243922716*eps^4*Nf^2 - 271584*eps^3*Nf^3 - 
     1357920*eps^4*Nf^3 - 513171072*x + 205659648*eps*x - 188186004*eps^2*x - 
     1971268002*eps^3*x - 4989056328*eps^4*x - 39875328*Nf*x - 
     34749648*eps*Nf*x + 249515856*eps^2*Nf*x - 1058529708*eps^3*Nf*x - 
     3113105805*eps^4*Nf*x - 36751512*eps^2*Nf^2*x - 94575592*eps^3*Nf^2*x - 
     453377052*eps^4*Nf^2*x + 271584*eps^3*Nf^3*x + 1357920*eps^4*Nf^3*x + 
     228286512*x^2 - 89690328*eps*x^2 + 226491552*eps^2*x^2 + 
     536412051*eps^3*x^2 + 1122859017*eps^4*x^2 + 40186368*Nf*x^2 + 
     25569432*eps*Nf*x^2 - 133043148*eps^2*Nf*x^2 + 378880740*eps^3*Nf*x^2 + 
     1103747148*eps^4*Nf*x^2 + 16928352*eps^2*Nf^2*x^2 + 
     41286672*eps^3*Nf^2*x^2 + 209454336*eps^4*Nf^2*x^2)/
    (117573120*(-1 + x)*x) - 
   (eps^4*(86904 + 31080*Nf + 38365*x - 43512*Nf*x + 80722*x^2 + 
      37296*Nf*x^2)*G[0, x]^4)/(483840*(-1 + x)*x) + 
   (eps^3*(-55944*eps + 113562*x + 766104*eps*x + 484357*eps*Nf*x - 
      58614*x^2 - 634890*eps*x^2 + 44621*eps*Nf*x^2 + 4662*eps*x^3)*
     G[1, x]^3)/(1088640*x^2) + (eps^4*(88495 + 13918*x)*G[1, x]^4)/
    (362880*x) + G[0, x]^3*
    ((eps^3*(-218754 - 3480894*eps + 287253*eps*Nf - 493536*x - 
        336786*eps*x - 1780156*eps*Nf*x + 758232*x^2 + 5320116*eps*x^2 + 
        1843980*eps*Nf*x^2 - 45942*x^3 - 1502436*eps*x^3 - 
        351077*eps*Nf*x^3 + 4662*eps*x^4))/(1088640*(-1 + x)^2*x) + 
     (eps^4*(221219 + 27972*Nf + 121899*x - 83916*Nf*x + 27006*x^2 + 
        55944*Nf*x^2)*G[1, x])/(181440*(-1 + x)*x)) + 
   (eps^2*(15984*eps + 63936*eps^2 - 15984*eps^2*Nf - 146160*x - 
      572760*eps*x - 2759238*eps^2*x + 5184*Nf*x - 7104*eps*Nf*x - 
      756872*eps^2*Nf*x + 21312*eps^2*Nf^2*x - 149760*x^2 + 214452*eps*x^2 + 
      846153*eps^2*x^2 + 12096*Nf*x^2 - 79476*eps*Nf*x^2 + 
      455618*eps^2*Nf*x^2 - 39072*eps^2*Nf^2*x^2 + 300600*x^3 - 
      66600*eps*x^3 - 170829*eps^2*x^3 - 3456*Nf*x^3 - 1776*eps*Nf*x^3 - 
      259592*eps^2*Nf*x^3 + 5328*eps^2*Nf^2*x^3)*G[0, 1, x])/
    (103680*(-1 + x)*x^2) - (37*eps^4*(156 + 12*Nf + 491*x - 36*Nf*x - 
      377*x^2 + 24*Nf*x^2)*G[0, 1, x]^2)/(2880*(-1 + x)*x) + 
   G[1, x]^2*((eps^2*(-335664*eps - 7944048*eps^2 - 335664*eps^2*Nf + 
        5834952*x + 2539476*eps*x + 23872554*eps^2*x - 822528*Nf*x + 
        869124*eps*Nf*x + 6085430*eps^2*Nf*x + 45264*eps^2*Nf^2*x - 
        6559884*x^2 + 776286*eps*x^2 - 8872011*eps^2*x^2 + 2467584*Nf*x^2 - 
        258042*eps*Nf*x^2 - 3376043*eps^2*Nf*x^2 - 440856*eps^2*Nf^2*x^2 - 
        3396780*x^3 - 2980098*eps*x^3 - 7056495*eps^2*x^3 - 1645056*Nf*x^3 - 
        611082*eps*Nf*x^3 - 2373723*eps^2*Nf*x^3 + 395592*eps^2*Nf^2*x^3))/
      (4354560*(-1 + x)*x^2) - (37*eps^4*(-178 + 32*Nf + 207*x - 96*Nf*x + 
        137*x^2 + 64*Nf*x^2)*G[0, 1, x])/(5760*(-1 + x)*x)) + 
   G[0, x]^2*((eps^2*(-920376 - 6790716*eps - 26434512*eps^2 - 2358720*Nf - 
        641196*eps*Nf - 19648494*eps^2*Nf - 445900*eps^2*Nf^2 + 10597320*x - 
        15332976*eps*x - 83221605*eps^2*x + 1076544*Nf*x - 4999104*eps*Nf*x - 
        14864316*eps^2*Nf*x - 1165796*eps^2*Nf^2*x - 6827508*x^2 + 
        4852062*eps*x^2 + 33663744*eps^2*x^2 - 1717632*Nf*x^2 + 
        1813158*eps*Nf*x^2 + 6981357*eps^2*Nf*x^2 + 805848*eps^2*Nf^2*x^2))/
      (4354560*(-1 + x)*x) - (eps^3*(-279720*eps + 418224*x + 8025012*eps*x - 
        1109796*eps*Nf*x + 1012650*x^2 + 2205441*eps*x^2 + 
        2074191*eps*Nf*x^2 + 180504*x^3 - 1688436*eps*x^3 + 
        257872*eps*Nf*x^3 + 9324*eps*x^4)*G[1, x])/(725760*(-1 + x)*x^2) - 
     (eps^4*(-710616 + 49728*Nf + 1150557*x - 149184*Nf*x - 29632*x^2 + 
        99456*Nf*x^2)*G[1, x]^2)/(241920*(-1 + x)*x) - 
     (eps^4*(1061382 - 6216*Nf - 532471*x - 31080*Nf*x - 108282*x^2 + 
        12432*Nf*x^2)*G[0, 1, x])/(120960*(-1 + x)*x)) + 
   (eps^3*(-279720*eps + 1342656*x + 7075560*eps*x + 2061056*eps*Nf*x - 
      2023308*x^2 - 15084876*eps*x^2 - 3449230*eps*Nf*x^2 + 425238*x^3 + 
      13075077*eps*x^3 + 1225721*eps*Nf*x^3 + 255414*x^4 - 4795365*eps*x^4 + 
      162453*eps*Nf*x^4 + 46620*eps*x^5)*G[0, 0, 1, x])/
    (362880*(-1 + x)^2*x^2) + 
   (eps^3*(-615384*eps - 149184*x + 2797200*eps*x - 303256*eps*Nf*x - 
      302034*x^2 + 5172987*eps*x^2 + 568153*eps*Nf*x^2 + 702966*x^3 - 
      3667161*eps*x^3 + 591357*eps*Nf*x^3 + 46620*eps*x^4)*G[0, 1, 1, x])/
    (362880*(-1 + x)*x^2) + (eps^4*(-555880 + 1179712*x - 149184*Nf*x - 
      482909*x^2 + 74592*Nf*x^2)*G[0, 0, 0, 1, x])/(60480*(-1 + x)*x) - 
   (eps^4*(-346768 - 422409*x + 149516*x^2)*G[0, 0, 1, 1, x])/
    (60480*(-1 + x)*x) - (eps^4*(259292 + 37296*Nf - 364459*x - 111888*Nf*x - 
      145027*x^2 + 74592*Nf*x^2)*G[0, 1, 1, 1, x])/(60480*(-1 + x)*x) - 
   (eps^3*(-650404 + 9979848*eps - 2624832*Nf - 1212932*eps*Nf + 34488944*x - 
      43807014*eps*x + 5209344*Nf*x + 2274394*eps*Nf*x - 48226306*x^2 + 
      57075471*eps*x^2 - 5189184*Nf*x^2 - 926381*eps*Nf*x^2 + 14387766*x^3 - 
      23500053*eps*x^3 + 2604672*Nf*x^3 - 135081*eps*Nf*x^3 + 139860*eps*x^4)*
     Zeta[3])/(1088640*(-1 + x)^2*x) + 
   G[0, x]*(-1/39191040*(eps*(55871856 + 337371480*eps - 289252620*eps^2 - 
         1368394479*eps^3 - 46357272*eps*Nf - 23759244*eps^2*Nf - 
         265495536*eps^3*Nf + 2675400*eps^2*Nf^2 + 17200520*eps^3*Nf^2 + 
         271584*eps^3*Nf^3 - 120779424*x - 383096304*eps*x + 
         939008376*eps^2*x + 3519809154*eps^3*x + 145713168*eps*Nf*x + 
         194763096*eps^2*Nf*x + 1166887872*eps^3*Nf*x + 4047792*eps^2*Nf^2*
          x + 29822672*eps^3*Nf^2*x - 543168*eps^3*Nf^3*x + 93947040*x^2 + 
         35233056*eps*x^2 - 848888424*eps^2*x^2 - 2700078462*eps^3*x^2 - 
         112587408*eps*Nf*x^2 - 241185600*eps^2*Nf*x^2 - 
         1246333716*eps^3*Nf*x^2 - 11422488*eps^2*Nf^2*x^2 - 
         79135048*eps^3*Nf^2*x^2 + 271584*eps^3*Nf^3*x^2 - 29039472*x^3 + 
         12124728*eps*x^3 + 199132668*eps^2*x^3 + 548663787*eps^3*x^3 + 
         13231512*eps*Nf*x^3 + 70181748*eps^2*Nf*x^3 + 344941380*eps^3*Nf*
          x^3 + 4699296*eps^2*Nf^2*x^3 + 32111856*eps^3*Nf^2*x^3 - 
         1850688*eps*x^4))/((-1 + x)^2*x) + 
     (eps^3*(-167832*eps - 895104*x - 40800*eps*x - 1460972*eps*Nf*x + 
        1538778*x^2 + 6504201*eps*x^2 + 1782251*eps*Nf*x^2 + 55626*x^3 - 
        3158043*eps*x^3 - 24465*eps*Nf*x^3 + 18648*eps*x^4)*G[1, x]^2)/
      (725760*(-1 + x)*x^2) + (eps^4*(-402924 + 439277*x + 33577*x^2)*
       G[1, x]^3)/(362880*(-1 + x)*x) - 
     (eps^3*(-279720*eps + 596736*x + 5308662*eps*x + 370304*eps*Nf*x - 
        279720*x^2 - 5737566*eps*x^2 + 176252*eps*Nf*x^2 - 535134*x^3 + 
        1070427*eps*x^3 - 628201*eps*Nf*x^3 + 218118*x^4 - 352479*eps*x^4 + 
        81645*eps*Nf*x^4 + 9324*eps*x^5)*G[0, 1, x])/
      (362880*(-1 + x)^2*x^2) + 
     G[1, x]*((eps^2*(-335664*eps - 1342656*eps^2 + 335664*eps^2*Nf + 
          1457280*x + 9638136*eps*x + 37979838*eps^2*x + 858816*Nf*x - 
          386352*eps*Nf*x + 11371284*eps^2*Nf*x - 1006568*eps^2*Nf^2*x + 
          5596884*x^2 - 450414*eps*x^2 + 9348228*eps^2*x^2 - 2576448*Nf*x^2 + 
          1966410*eps*Nf*x^2 - 6274929*eps^2*Nf*x^2 + 1029200*eps^2*Nf^2*
           x^2 - 5818860*x^3 + 854226*eps*x^3 - 3160278*eps^2*x^3 + 
          1717632*Nf*x^3 + 480546*eps*Nf*x^3 + 5913735*eps^2*Nf*x^3 + 
          238440*eps^2*Nf^2*x^3))/(2177280*(-1 + x)*x^2) + 
       (eps^4*(186042 + 43512*Nf - 129321*x - 130536*Nf*x + 268676*x^2 + 
          87024*Nf*x^2)*G[0, 1, x])/(60480*(-1 + x)*x)) - 
     (eps^4*(-442000 + 18648*Nf + 362195*x - 55944*Nf*x + 6382*x^2 + 
        37296*Nf*x^2)*G[0, 0, 1, x])/(30240*(-1 + x)*x) - 
     (eps^4*(461100 + 37296*Nf - 1133982*x - 111888*Nf*x + 871409*x^2 + 
        74592*Nf*x^2)*G[0, 1, 1, x])/(60480*(-1 + x)*x) + 
     (eps^4*(-355578 + 37296*Nf - 392974*x - 111888*Nf*x + 122591*x^2 + 
        74592*Nf*x^2)*Zeta[3])/(60480*(-1 + x)*x)) + 
   G[1, x]*(-1/39191040*(eps*(-22208256*eps + 16111872*eps^2 + 
         107748144*eps^3 + 16111872*eps^3*Nf + 26260848*x + 100812600*eps*x - 
         236165868*eps^2*x - 1053260091*eps^3*x - 50574888*eps*Nf*x - 
         20556468*eps^2*Nf*x - 72688404*eps^3*Nf*x - 844752*eps^2*Nf^2*x + 
         7661456*eps^3*Nf^2*x + 34403616*x^2 + 396219600*eps*x^2 + 
         289284696*eps^2*x^2 + 1352945106*eps^3*x^2 + 75472992*eps*Nf*x^2 + 
         19073952*eps^2*Nf*x^2 + 49630152*eps^3*Nf*x^2 - 
         2511888*eps^2*Nf^2*x^2 - 30598496*eps^3*Nf^2*x^2 - 19459440*x^3 - 
         248795064*eps*x^3 - 69230700*eps^2*x^3 - 407433159*eps^3*x^3 + 
         12632760*eps*Nf*x^3 + 1482516*eps^2*Nf*x^3 + 6946380*eps^3*Nf*x^3 + 
         3356640*eps^2*Nf^2*x^3 + 22937040*eps^3*Nf^2*x^3 + 1850688*eps*x^4))/
       ((-1 + x)*x^2) - (37*eps^3*(-252*eps - 432*x - 171*eps*x - 
        696*eps*Nf*x + 762*x^2 + 5595*eps*x^2 + 985*eps*Nf*x^2 - 12*x^3 - 
        3345*eps*x^3 + 20*eps*Nf*x^3 + 24*eps*x^4)*G[0, 1, x])/
      (8640*(-1 + x)*x^2) - (eps^4*(91248 - 353874*x + 331613*x^2)*
       G[0, 0, 1, x])/(60480*(-1 + x)*x) + 
     (eps^4*(90796 + 37296*Nf - 62213*x - 111888*Nf*x + 22699*x^2 + 
        74592*Nf*x^2)*G[0, 1, 1, x])/(60480*(-1 + x)*x) - 
     (eps^4*(334810 + 37296*Nf - 858046*x - 111888*Nf*x + 198389*x^2 + 
        74592*Nf*x^2)*Zeta[3])/(60480*(-1 + x)*x))) + 
 ((-5342112 - 17682624*eps + 13559400*eps^2 + 45423990*eps^3 + 
    140339790*eps^4 + 406149228*eps^5 - 11641968*eps*Nf + 5604552*eps^2*Nf + 
    23744016*eps^3*Nf + 82345734*eps^4*Nf + 257200893*eps^5*Nf + 
    656208*eps^2*Nf^2 + 3513168*eps^3*Nf^2 + 14362920*eps^4*Nf^2 + 
    49177532*eps^5*Nf^2 + 160704*eps^3*Nf^3 + 803520*eps^4*Nf^3 + 
    2839104*eps^5*Nf^3 + 10334304*x + 22573728*eps*x - 27118800*eps^2*x - 
    90847980*eps^3*x - 280679580*eps^4*x - 812298456*eps^5*x + 
    18287856*eps*Nf*x - 11209104*eps^2*Nf*x - 47488032*eps^3*Nf*x - 
    164691468*eps^4*Nf*x - 514401786*eps^5*Nf*x - 1312416*eps^2*Nf^2*x - 
    7026336*eps^3*Nf^2*x - 28725840*eps^4*Nf^2*x - 98355064*eps^5*Nf^2*x - 
    321408*eps^3*Nf^3*x - 1607040*eps^4*Nf^3*x - 5678208*eps^5*Nf^3*x - 
    6566832*x^2 - 7301664*eps*x^2 + 13559400*eps^2*x^2 + 45423990*eps^3*x^2 + 
    140339790*eps^4*x^2 + 406149228*eps^5*x^2 - 6480648*eps*Nf*x^2 + 
    5604552*eps^2*Nf*x^2 + 23744016*eps^3*Nf*x^2 + 82345734*eps^4*Nf*x^2 + 
    257200893*eps^5*Nf*x^2 + 656208*eps^2*Nf^2*x^2 + 3513168*eps^3*Nf^2*x^2 + 
    14362920*eps^4*Nf^2*x^2 + 49177532*eps^5*Nf^2*x^2 + 
    160704*eps^3*Nf^3*x^2 + 803520*eps^4*Nf^3*x^2 + 2839104*eps^5*Nf^3*x^2 + 
    1574640*x^3 + 2410560*eps*x^3 - 165240*eps*Nf*x^3 + 583200*eps*x^4)*
   Zeta[5])/(29160*eps*(-1 + x)^2*x) - 
 (186*eps^4*(104 - 98*x + 27*x^2)*Zeta[5]^2)/(5*(-1 + x)*x) + 
 G[0, 1, 0, 1, 1, x]*((72*eps - 288*x - 1806*eps*x - 248*eps*Nf*x + 96*x^2 + 
     1205*eps*x^2 - 128*eps*Nf*x^2 - 286*eps*x^3 + 48*eps*Nf*x^3)/
    (3*eps*(-1 + x)*x^2) - (7*eps^2*(72*eps - 288*x - 1806*eps*x - 
      248*eps*Nf*x + 96*x^2 + 1205*eps*x^2 - 128*eps*Nf*x^2 - 286*eps*x^3 + 
      48*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)*x^2) - 
   (2976*eps^4*(-3 + x)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[1, x]^5*(-1/360*(-36*eps + 300*x + 513*eps*x - 242*eps*Nf*x - 132*x^2 - 
      456*eps*x^2 + 522*eps*Nf*x^2)/(eps*x^2) + 
   (7*eps^2*(-36*eps + 300*x + 513*eps*x - 242*eps*Nf*x - 132*x^2 - 
      456*eps*x^2 + 522*eps*Nf*x^2)*Zeta[3])/(360*x^2) - 
   (31*eps^4*(-25 + 11*x)*Zeta[5])/(50*x)) + 
 G[0, 1, 1, 1, 1, x]*(-1/3*(-36*eps + 48*x + 201*eps*x + 16*eps*Nf*x - 
      186*x^2 + 33*eps*x^2 - 229*eps*Nf*x^2 + 60*eps*x^3)/(eps*x^2) + 
   (7*eps^2*(-36*eps + 48*x + 201*eps*x + 16*eps*Nf*x - 186*x^2 + 
      33*eps*x^2 - 229*eps*Nf*x^2 + 60*eps*x^3)*Zeta[3])/(3*x^2) - 
   (186*eps^4*(-8 + 31*x)*Zeta[5])/(5*x)) + 
 G[0, 1, 1, x]*((-13248*eps^3 - 2160*eps^2*x + 9126*eps^3*x + 576*eps*Nf*x + 
     1392*eps^2*Nf*x - 18368*eps^3*Nf*x + 576*eps^2*Nf^2*x + 
     1440*eps^3*Nf^2*x + 432*x^2 + 216*eps*x^2 - 1404*eps^2*x^2 - 
     50823*eps^3*x^2 + 648*eps*Nf*x^2 + 1980*eps^2*Nf*x^2 + 
     5820*eps^3*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 1968*eps^3*Nf^2*x^2)/
    (216*eps^3*x^2) - ((92736*eps^3 + 1728*x + 15120*eps^2*x - 
      156618*eps^3*x + 13824*Nf*x - 4032*eps*Nf*x - 9744*eps^2*Nf*x + 
      128576*eps^3*Nf*x - 4032*eps^2*Nf^2*x - 10080*eps^3*Nf^2*x - 
      34560*x^2 - 1512*eps*x^2 - 5292*eps^2*x^2 + 419643*eps^3*x^2 - 
      41472*Nf*x^2 - 504*eps*Nf*x^2 - 4116*eps^2*Nf*x^2 - 
      169316*eps^3*Nf*x^2 + 2016*eps^2*Nf^2*x^2 - 3696*eps^3*Nf^2*x^2 + 
      70416*x^3 + 1512*eps*x^3 - 9828*eps^2*x^3 - 355761*eps^3*x^3 + 
      27648*Nf*x^3 + 4536*eps*Nf*x^3 + 13860*eps^2*Nf*x^3 + 
      40740*eps^3*Nf*x^3 + 2016*eps^2*Nf^2*x^3 + 13776*eps^3*Nf^2*x^3)*
     Zeta[3])/(216*(-1 + x)*x^2) + 
   (7*eps^3*(48 + 384*Nf - 56*eps*Nf - 918*x - 21*eps*x - 1152*Nf*x - 
      7*eps*Nf*x + 1914*x^2 + 21*eps*x^2 + 768*Nf*x^2 + 63*eps*Nf*x^2)*
     Zeta[3]^2)/(6*(-1 + x)*x) - 
   (31*eps^2*(-180*eps^2 + 48*eps*Nf + 116*eps^2*Nf + 48*eps^2*Nf^2 + 36*x + 
      18*eps*x - 117*eps^2*x + 54*eps*Nf*x + 165*eps^2*Nf*x + 
      24*eps^2*Nf^2*x)*Zeta[5])/(30*x)) + G[0, 0, 1, 0, 1, x]*
  ((192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 224*eps*Nf*x + 192*x^2 + 
     227*eps*x^2 + 136*eps*Nf*x^2)/(3*eps*(-1 + x)*x) - 
   (7*eps^2*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 224*eps*Nf*x + 
      192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)*Zeta[3])/(3*(-1 + x)*x) - 
   (1488*eps^4*(4 - 7*x + 4*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[0, 0, 0, 0, 1, x]*
  (-1/3*(-48 - 774*eps + 1696*eps*Nf - 288*x + 1284*eps*x - 3872*eps*Nf*x + 
      438*x^2 - 1128*eps*x^2 + 2569*eps*Nf*x^2 - 102*x^3 + 498*eps*x^3 - 
      393*eps*Nf*x^3 + 60*eps*x^4)/(eps*(-1 + x)^2*x) + 
   (7*eps^2*(-48 - 774*eps + 1696*eps*Nf - 288*x + 1284*eps*x - 
      3872*eps*Nf*x + 438*x^2 - 1128*eps*x^2 + 2569*eps*Nf*x^2 - 102*x^3 + 
      498*eps*x^3 - 393*eps*Nf*x^3 + 60*eps*x^4)*Zeta[3])/(3*(-1 + x)^2*x) - 
   (186*eps^4*(-8 - 56*x + 17*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[0, 0, 1, 1, 1, x]*(-1/3*(-144*eps + 888*x + 6209*eps*x + 456*eps*Nf*x - 
      294*x^2 - 4548*eps*x^2 + 351*eps*Nf*x^2 + 144*x^3 + 1804*eps*x^3 + 
      128*eps*Nf*x^3 + 60*eps*x^4)/(eps*(-1 + x)*x^2) + 
   (7*eps^2*(-144*eps + 888*x + 6209*eps*x + 456*eps*Nf*x - 294*x^2 - 
      4548*eps*x^2 + 351*eps*Nf*x^2 + 144*x^3 + 1804*eps*x^3 + 
      128*eps*Nf*x^3 + 60*eps*x^4)*Zeta[3])/(3*(-1 + x)*x^2) + 
   (186*eps^4*(148 - 49*x + 24*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[0, 0, 0, 1, 1, x]*
  (-1/3*(-168 + 315*eps - 1312*eps*Nf + 762*x + 319*eps*x + 1263*eps*Nf*x - 
      276*x^2 + 802*eps*x^2 - 132*eps*Nf*x^2 + 60*eps*x^3)/(eps*(-1 + x)*x) + 
   (7*eps^2*(-168 + 315*eps - 1312*eps*Nf + 762*x + 319*eps*x + 
      1263*eps*Nf*x - 276*x^2 + 802*eps*x^2 - 132*eps*Nf*x^2 + 60*eps*x^3)*
     Zeta[3])/(3*(-1 + x)*x) - (186*eps^4*(28 - 127*x + 46*x^2)*Zeta[5])/
    (5*(-1 + x)*x)) + G[0, x]^5*
  ((-162 - 729*eps - 243*eps*Nf - 130*x - 1405*eps*x - 71*eps*Nf*x + 
     146*x^2 + 1055*eps*x^2 + 157*eps*Nf*x^2)/(60*eps*(-1 + x)*x) - 
   (7*eps^2*(-162 - 729*eps - 243*eps*Nf - 130*x - 1405*eps*x - 71*eps*Nf*x + 
      146*x^2 + 1055*eps*x^2 + 157*eps*Nf*x^2)*Zeta[3])/(60*(-1 + x)*x) + 
   G[1, x]*(-1/120*(570 + 40*Nf + 443*x - 120*Nf*x - 225*x^2 + 80*Nf*x^2)/
       ((-1 + x)*x) + (7*eps^3*(570 + 40*Nf + 443*x - 120*Nf*x - 225*x^2 + 
        80*Nf*x^2)*Zeta[3])/(120*(-1 + x)*x)) - 
   (31*eps^4*(-81 - 65*x + 73*x^2)*Zeta[5])/(50*(-1 + x)*x)) + 
 Pi^5*(((I/1399680)*(-7157808 - 20591496*eps - 17183988*eps^2 - 
      37998153*eps^3 + 53136810*eps^4 + 164022813*eps^5 - 1808568*eps*Nf - 
      4279068*eps^2*Nf - 23660316*eps^3*Nf + 24696612*eps^4*Nf + 
      81157650*eps^5*Nf + 20304*eps^2*Nf^2 - 177264*eps^3*Nf^2 + 
      2637360*eps^4*Nf^2 + 9473776*eps^5*Nf^2 + 6726240*x + 30996432*eps*x + 
      34397136*eps^2*x + 44987076*eps^3*x - 106273620*eps^4*x - 
      328045626*eps^5*x - 5809968*eps*Nf*x + 9403776*eps^2*Nf*x + 
      45347472*eps^3*Nf*x - 49393224*eps^4*Nf*x - 162315300*eps^5*Nf*x - 
      118368*eps^2*Nf^2*x - 176832*eps^3*Nf^2*x - 5274720*eps^4*Nf^2*x - 
      18947552*eps^5*Nf^2*x + 2360016*x^2 - 16309512*eps*x^2 - 
      23861628*eps^2*x^2 - 11596203*eps^3*x^2 + 53136810*eps^4*x^2 + 
      164022813*eps^5*x^2 + 11980872*eps*Nf*x^2 - 7438068*eps^2*Nf*x^2 - 
      29527956*eps^3*Nf*x^2 + 24696612*eps^4*Nf*x^2 + 81157650*eps^5*Nf*x^2 + 
      98064*eps^2*Nf^2*x^2 + 354096*eps^3*Nf^2*x^2 + 2637360*eps^4*Nf^2*x^2 + 
      9473776*eps^5*Nf^2*x^2 - 1928448*x^3 + 5717952*eps*x^3 + 
      6648480*eps^2*x^3 + 4607280*eps^3*x^3 - 4362336*eps*Nf*x^3 + 
      2313360*eps^2*Nf*x^3 + 7840800*eps^3*Nf*x^3))/(eps*(-1 + x)^2*x) - 
   (((37*I)/57600)*eps^4*(-962 - 40*Nf + 15*x - 40*Nf*x + 476*x^2)*G[0, x]^5)/
    ((-1 + x)*x) + (((37*I)/34560)*eps^3*(18*eps + 120*x + 243*eps*x - 
      44*eps*Nf*x - 132*x^2 - 384*eps*x^2 + 46*eps*Nf*x^2)*G[1, x]^4)/x^2 + 
   (((37*I)/14400)*eps^4*(-14 + 31*x)*G[1, x]^5)/x + 
   G[0, x]^4*((((37*I)/11520)*eps^3*(-208 - 499*eps - 140*eps*Nf + 10*x + 
        292*eps*x - 17*eps*Nf*x + 128*x^2 + 159*eps*x^2 + 122*eps*Nf*x^2))/
      ((-1 + x)*x) - (((37*I)/5760)*eps^4*(94 - 25*x + 28*x^2)*G[1, x])/
      ((-1 + x)*x)) - (((37*I)/2880)*eps^3*(72*eps - 96*x - 822*eps*x + 
      24*eps*Nf*x - 240*x^2 + 331*eps*x^2 - 352*eps*Nf*x^2 + 192*x^3 - 
      59*eps*x^3 + 184*eps*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[1, x]^3*(((-1/51840*I)*eps^2*(-1998*eps^2 + 105984*x - 15984*eps*x - 
        96681*eps^2*x + 6216*eps*Nf*x + 23236*eps^2*Nf*x - 137160*x^2 + 
        27972*eps*x^2 + 111222*eps^2*x^2 - 12432*eps*Nf*x^2 - 
        41144*eps^2*Nf*x^2 + 31896*x^3 - 11988*eps*x^3 - 12543*eps^2*x^3 + 
        6216*eps*Nf*x^3 + 17908*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     (((37*I)/1440)*eps^4*(22 - 77*x + 56*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   G[0, x]^3*(((I/34560)*eps^2*(163392 + 33744*eps - 26862*eps^2 + 7680*Nf + 
        26640*eps*Nf + 106856*eps^2*Nf + 8880*eps^2*Nf^2 + 81432*x - 
        49284*eps*x - 177711*eps^2*x + 7680*Nf*x - 23532*eps*Nf*x - 
        171162*eps^2*Nf*x - 14208*eps^2*Nf^2*x - 80592*x^2 - 23088*eps*x^2 - 
        86876*eps^2*x^2 - 8880*eps*Nf*x^2 + 14504*eps^2*Nf*x^2))/
      ((-1 + x)*x) - (((37*I)/8640)*eps^3*(-168 - 177*eps + 24*eps*Nf + 
        114*x + 923*eps*x - 21*eps*Nf*x + 36*x^2 - 439*eps*x^2 + 
        54*eps*Nf*x^2)*G[1, x])/((-1 + x)*x) + 
     (((37*I)/2880)*eps^4*(12 - 21*x + 16*x^2)*G[1, x]^2)/((-1 + x)*x) + 
     (((37*I)/2880)*eps^4*(-226 - 8*Nf + 115*x - 8*Nf*x + 128*x^2)*
       G[0, 1, x])/((-1 + x)*x)) + 
   ((I/8640)*eps^2*(-7992*eps^2 - 5328*eps^2*Nf - 79056*x + 63936*eps*x + 
      250416*eps^2*x - 11520*Nf*x + 23088*eps*Nf*x + 200540*eps^2*Nf*x + 
      4144*eps^2*Nf^2*x + 44028*x^2 - 72594*eps*x^2 - 385170*eps^2*x^2 - 
      11520*Nf*x^2 - 10878*eps*Nf*x^2 - 208717*eps^2*Nf*x^2 - 
      7400*eps^2*Nf^2*x^2 + 12168*x^3 + 45288*eps*x^3 + 314463*eps^2*x^3 - 
      7548*eps*Nf*x^3 + 95090*eps^2*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)*x^2) + 
   ((I/8640)*eps^2*(3996*eps - 11988*eps^2 + 9324*eps^2*Nf + 88416*x + 
      33966*eps*x + 176046*eps^2*x + 14208*eps*Nf*x + 67858*eps^2*Nf*x + 
      1776*eps^2*Nf^2*x - 9900*x^2 - 62604*eps*x^2 - 463314*eps^2*x^2 + 
      1998*eps*Nf*x^2 - 146409*eps^2*Nf*x^2 - 2664*eps^2*Nf^2*x^2 - 
      14472*x^3 + 45288*eps*x^3 + 314463*eps^2*x^3 - 7548*eps*Nf*x^3 + 
      95090*eps^2*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (((37*I)/1440)*eps^3*(-168 - 888*eps - 544*eps*Nf + 642*x + 1576*eps*x + 
      1451*eps*Nf*x - 666*x^2 - 744*eps*x^2 - 1277*eps*Nf*x^2 + 192*x^3 + 
      92*eps*x^3 + 370*eps*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (((37*I)/1440)*eps^3*(-72*eps + 48*x + 218*eps*x + 240*eps*Nf*x - 
      306*x^2 - 649*eps*x^2 - 549*eps*Nf*x^2 + 36*x^3 + 36*eps*x^3 + 
      104*eps*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) - 
   (((37*I)/1440)*eps^3*(18*eps + 48*x + 827*eps*x + 24*eps*Nf*x + 138*x^2 + 
      418*eps*x^2 + 173*eps*Nf*x^2 + 120*x^3 + 20*eps*x^3 + 162*eps*Nf*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (((37*I)/240)*eps^4*(-78 - 55*x + 26*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)*x) + (((37*I)/240)*eps^4*(24 - 789*x + 340*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (((37*I)/240)*eps^4*(-62 - 324*x + 129*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)*x) + (((37*I)/240)*eps^4*(168 + 116*x + 471*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   (((37*I)/240)*eps^4*(-4 + 53*x + 178*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)*x) + (((37*I)/240)*eps^4*(64 + 127*x + 24*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/25920)*eps^2*(-1761624 - 2601336*eps - 1726056*eps^2 - 34560*Nf - 
      246432*eps*Nf - 430152*eps^2*Nf + 23056*eps^2*Nf^2 + 1965312*x + 
      4066008*eps*x + 4892787*eps^2*x - 763800*eps*Nf*x + 
      1422360*eps^2*Nf*x - 63296*eps^2*Nf^2*x + 219312*x^2 - 
      2365944*eps*x^2 - 4971960*eps^2*x^2 + 34560*Nf*x^2 + 
      1598364*eps*Nf*x^2 - 1577358*eps^2*Nf*x^2 + 40240*eps^2*Nf^2*x^2 - 
      423000*x^3 + 877080*eps*x^3 + 1805229*eps^2*x^3 - 588132*eps*Nf*x^3 + 
      585150*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, 1, x]*(((I/103680)*eps*(-490176*eps^3 - 69120*x - 1168128*eps*x + 
        879120*eps^2*x + 4862466*eps^3*x - 44352*eps*Nf*x + 
        76368*eps^2*Nf*x + 1542752*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 
        53280*eps^3*Nf^2*x - 79056*x^2 + 471672*eps*x^2 + 27972*eps^2*x^2 + 
        508491*eps^3*x^2 - 301752*eps*Nf*x^2 + 124764*eps^2*Nf*x^2 - 
        197876*eps^3*Nf*x^2 + 31968*eps^2*Nf^2*x^2 + 126096*eps^3*Nf^2*x^2 - 
        138240*x^3 + 23040*eps*x^3 + 103680*eps*Nf*x^3))/((-1 + x)*x^2) - 
     (((37*I)/240)*eps^4*(-28 + 8*Nf - 74*x + 8*Nf*x + 5*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) - (((37*I)/240)*eps^4*(-48 + 85*x + 91*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x) + ((I/120)*eps^4*(-661 - 148*Nf + 918*x - 148*Nf*x + 
        121*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]^2*(((I/51840)*eps*(-45360*eps + 31968*eps^2 + 157842*eps^3 + 
        31968*eps^3*Nf + 8640*x + 75456*eps*x - 27972*eps^2*x - 
        590409*eps^3*x - 50040*eps*Nf*x + 47508*eps^2*Nf*x + 
        163540*eps^3*Nf*x + 15768*x^2 + 267408*eps*x^2 - 79920*eps^2*x^2 + 
        379953*eps^3*x^2 + 60300*eps*Nf*x^2 - 73926*eps^2*Nf*x^2 - 
        285048*eps^3*Nf*x^2 - 39528*x^3 - 363384*eps*x^3 + 75924*eps^2*x^3 + 
        52614*eps^3*x^3 - 9900*eps*Nf*x^3 + 26418*eps^2*Nf*x^3 + 
        89540*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
     (((37*I)/2880)*eps^3*(90*eps + 96*x + 25*eps*x + 80*eps*Nf*x - 66*x^2 - 
        594*eps*x^2 - 193*eps*Nf*x^2 + 12*x^3 + 662*eps*x^3 + 112*eps*Nf*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) + (((37*I)/480)*eps^4*(-48 - 56*x + 75*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + 
     (((37*I)/480)*eps^4*(-16 + 10*x + 53*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/240)*eps^4*(1237 - 3249*x + 1096*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^2*(((I/207360)*eps*(438912 + 1899936*eps + 351648*eps^2 - 
        117882*eps^3 + 219168*eps*Nf + 241536*eps^2*Nf - 808672*eps^3*Nf + 
        53280*eps^2*Nf^2 + 113664*eps^3*Nf^2 + 419472*x - 1487160*eps*x - 
        2265732*eps^2*x - 8362629*eps^3*x + 688536*eps*Nf*x - 
        900876*eps^2*Nf*x - 985532*eps^3*Nf*x - 138528*eps^2*Nf^2*x - 
        445776*eps^3*Nf^2*x - 1391472*x^2 - 612360*eps*x^2 + 
        1610388*eps^2*x^2 + 8270055*eps^3*x^2 - 1444104*eps*Nf*x^2 + 
        553668*eps^2*Nf*x^2 + 1436044*eps^3*Nf*x^2 + 85248*eps^2*Nf^2*x^2 + 
        332112*eps^3*Nf^2*x^2 + 533088*x^3 + 208224*eps*x^3 + 
        303696*eps^2*x^3 + 210456*eps^3*x^3 + 536400*eps*Nf*x^3 + 
        105672*eps^2*Nf*x^3 + 358160*eps^3*Nf*x^3))/((-1 + x)^2*x) - 
     (((37*I)/5760)*eps^3*(72*eps + 96*x - 230*eps*x + 144*eps*Nf*x - 
        162*x^2 - 1071*eps*x^2 - 195*eps*Nf*x^2 + 12*x^3 + 878*eps*x^3 + 
        8*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)*x^2) - 
     (((37*I)/2880)*eps^4*(110 - 165*x + 48*x^2)*G[1, x]^3)/((-1 + x)*x) - 
     (((37*I)/2880)*eps^3*(192 + 507*eps + 208*eps*Nf - 228*x - 855*eps*x - 
        344*eps*Nf*x - 96*x^2 + 435*eps*x^2 + 126*eps*Nf*x^2 + 132*x^3 - 
        93*eps*x^3 + 10*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/17280*I)*eps^2*(7992*eps^2 + 5328*eps^2*Nf + 68256*x - 
          23976*eps*x - 307026*eps^2*x + 14208*eps*Nf*x + 39220*eps^2*Nf*x + 
          5328*eps^2*Nf^2*x + 26892*x^2 - 40626*eps*x^2 - 100455*eps^2*x^2 - 
          22422*eps*Nf*x^2 - 187553*eps^2*Nf*x^2 - 7992*eps^2*Nf^2*x^2 + 
          82728*x^3 + 1332*eps*x^3 + 17205*eps^2*x^3 - 1776*eps*Nf*x^3 + 
          74296*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
       (((37*I)/120)*eps^4*(6 - 17*x + 13*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
     (((37*I)/480)*eps^4*(-8 - 8*Nf - 31*x - 8*Nf*x + 4*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) - (((37*I)/240)*eps^4*(-68 - 6*x + 61*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x) - ((I/240)*eps^4*(-337 + 148*Nf - 3902*x + 148*Nf*x + 
        1433*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]*(((-1/19440*I)*(4860*eps + 127980*eps^2 + 44955*eps^4 + 
        17820*eps^2*Nf - 11988*eps^4*Nf - 93420*x - 3240*eps*x - 
        349704*eps^2*x + 413586*eps^3*x + 1582416*eps^4*x + 2592*eps*Nf*x + 
        69660*eps^2*Nf*x + 93462*eps^3*Nf*x + 445924*eps^4*Nf*x + 
        2160*eps^2*Nf^2*x - 90396*x^2 - 78570*eps*x^2 - 237276*eps^2*x^2 - 
        413586*eps^3*x^2 - 1627371*eps^4*x^2 - 17982*eps*Nf*x^2 - 
        274185*eps^2*Nf*x^2 - 93462*eps^3*Nf*x^2 - 433936*eps^4*Nf*x^2 - 
        3240*eps^2*Nf^2*x^2 - 39312*x^3 + 72900*eps*x^3 + 375570*eps^2*x^3 + 
        16740*eps*Nf*x^3 + 191250*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((I/8640)*eps^2*(3996*eps + 15984*eps^2 + 9324*eps^2*Nf - 45504*x + 
        23310*eps*x + 16428*eps^2*x + 14208*eps*Nf*x + 73186*eps^2*Nf*x + 
        1776*eps^2*Nf^2*x + 124596*x^2 - 89244*eps*x^2 - 418914*eps^2*x^2 - 
        13098*eps*Nf*x^2 - 195989*eps^2*Nf*x^2 - 2664*eps^2*Nf^2*x^2 - 
        30960*x^3 + 58608*eps*x^3 + 317904*eps^2*x^3 + 117216*eps^2*Nf*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) + (((37*I)/480)*eps^4*(20 + 79*x + 3*x^2)*
       G[0, 1, x]^2)/((-1 + x)*x) + (((37*I)/1440)*eps^3*
       (72*eps + 48*x - 14*eps*x - 240*eps*Nf*x - 150*x^2 - 719*eps*x^2 + 
        eps*Nf*x^2 + 132*x^3 + 810*eps*x^3 + 170*eps*Nf*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) + (((37*I)/1440)*eps^3*(54*eps + 72*x + 239*eps*x + 
        64*eps*Nf*x + 42*x^2 + 40*eps*x^2 - 141*eps*Nf*x^2 + 36*x^3 + 
        266*eps*x^3 + 186*eps*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     (((37*I)/240)*eps^4*(150 - 97*x + 90*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - (((37*I)/240)*eps^4*(94 - 5*x + 62*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     (((37*I)/240)*eps^4*(-18 + 124*x + 19*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) - ((I/1440)*eps^3*(-4518*eps + 49328*x + 21253*eps*x + 
        3096*eps*Nf*x + 47760*x^2 + 28641*eps*x^2 + 740*eps*Nf*x^2 + 
        23048*x^3 - 26626*eps*x^3 + 2050*eps*Nf*x^3)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[0, x]*(((-1/103680*I)*(1081152 + 309312*eps + 2849040*eps^2 - 
        2513484*eps^3 - 8951706*eps^4 - 9216*Nf - 46656*eps*Nf - 
        326736*eps^2*Nf - 637584*eps^3*Nf - 2582896*eps^4*Nf - 
        17760*eps^2*Nf^2 - 37888*eps^3*Nf^2 - 3552*eps^4*Nf^2 + 500400*x - 
        742824*eps*x - 2625228*eps^2*x + 3747249*eps^3*x + 13489497*eps^4*x - 
        9216*Nf*x - 182808*eps*Nf*x + 139452*eps^2*Nf*x + 
        1305804*eps^3*Nf*x + 4966436*eps^4*Nf*x + 28416*eps^2*Nf^2*x + 
        110704*eps^3*Nf^2*x + 372960*eps^4*Nf^2*x - 524160*x^2 + 
        311040*eps*x^2 + 867600*eps^2*x^2 + 135360*eps*Nf*x^2 + 
        2400*eps^2*Nf*x^2))/((-1 + x)*x) + 
     (((37*I)/8640)*eps^3*(126*eps + 144*x + 9*eps*x + 152*eps*Nf*x - 
        258*x^2 - 1476*eps*x^2 - 241*eps*Nf*x^2 + 96*x^3 + 1254*eps*x^3 + 
        70*eps*Nf*x^3)*G[1, x]^3)/((-1 + x)*x^2) + 
     (((37*I)/5760)*eps^4*(100 - 137*x + 32*x^2)*G[1, x]^4)/((-1 + x)*x) + 
     ((I/17280)*eps^2*(15984*eps^2 + 10656*eps^2*Nf - 8640*x - 5328*eps*x - 
        171162*eps^2*x - 3552*eps*Nf*x - 81400*eps^2*Nf*x + 
        1184*eps^2*Nf^2*x + 60768*x^2 - 58608*eps*x^2 - 57165*eps^2*x^2 - 
        16872*eps*Nf*x^2 - 58756*eps^2*Nf*x^2 - 592*eps^2*Nf^2*x^2 + 
        40464*x^3 + 26640*eps*x^3 + 6882*eps^2*x^3 + 15096*eps*Nf*x^3 + 
        44252*eps^2*Nf*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
     (((37*I)/480)*eps^4*(-84 + 4*Nf + 11*x + 4*Nf*x + 22*x^2)*G[0, 1, x]^2)/
      ((-1 + x)*x) + G[1, x]^2*(((I/17280)*eps^2*(3996*eps + 43956*eps^2 + 
          9324*eps^2*Nf - 70560*x - 40626*eps*x - 309246*eps^2*x + 
          8880*eps*Nf*x + 36778*eps^2*Nf*x + 1776*eps^2*Nf^2*x + 126108*x^2 - 
          21312*eps*x^2 - 90798*eps^2*x^2 - 14874*eps*Nf*x^2 - 
          173197*eps^2*Nf*x^2 - 2664*eps^2*Nf^2*x^2 + 16992*x^3 + 
          23976*eps*x^3 + 161283*eps^2*x^3 + 2220*eps*Nf*x^3 + 
          104710*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
       (((37*I)/120)*eps^4*(16 - 21*x + 4*x^2)*G[0, 1, x])/((-1 + x)*x)) - 
     (((37*I)/1440)*eps^3*(-264 - 1026*eps - 304*eps*Nf + 504*x + 
        2127*eps*x + 706*eps*Nf*x - 228*x^2 - 1593*eps*x^2 - 538*eps*Nf*x^2 - 
        12*x^3 + 510*eps*x^3 + 136*eps*Nf*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + (((37*I)/720)*eps^3*(36*eps - 48*x - 111*eps*x - 
        88*eps*Nf*x - 108*x^2 - 150*eps*x^2 + 5*eps*Nf*x^2 + 132*x^3 + 
        45*eps*x^3 + 57*eps*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     (((37*I)/240)*eps^4*(-88 - 16*Nf + 39*x - 16*Nf*x + 22*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     (((37*I)/120)*eps^4*(8 - 4*Nf - 39*x - 4*Nf*x + 11*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x) + 
     (((37*I)/240)*eps^4*(-82 - 105*x + 216*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + ((I/720)*eps^3*(-55220 - 22917*eps + 448*Nf - 
        1432*eps*Nf + 23791*x + 51090*eps*x + 6896*eps*Nf*x + 61793*x^2 - 
        41961*eps*x^2 - 448*Nf*x^2 - 9935*eps*Nf*x^2 - 30364*x^3 + 
        13455*eps*x^3 + 4471*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/103680*I)*eps*(-234432*eps^3 - 202176*x - 2174112*eps*x + 
          367632*eps^2*x + 1042290*eps^3*x + 153216*eps*Nf*x + 
          83472*eps^2*Nf*x + 1675360*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 
          53280*eps^3*Nf^2*x - 41040*x^2 + 2564856*eps*x^2 + 
          539460*eps^2*x^2 + 4275387*eps^3*x^2 - 192600*eps*Nf*x^2 + 
          117660*eps^2*Nf*x^2 - 394420*eps^3*Nf*x^2 + 31968*eps^2*Nf^2*x^2 + 
          126096*eps^3*Nf^2*x^2 - 244512*x^3 - 1842336*eps*x^3 + 
          303696*eps^2*x^3 + 210456*eps^3*x^3 - 218160*eps*Nf*x^3 + 
          105672*eps^2*Nf*x^3 + 358160*eps^3*Nf*x^3))/((-1 + x)*x^2) - 
       (((37*I)/1440)*eps^3*(188*eps - 152*eps*Nf - 48*x - 195*eps*x + 
          90*eps*Nf*x + 72*x^2 + 91*eps*x^2 + 66*eps*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)*x) - (((37*I)/120)*eps^4*(-21 - 16*x + 15*x^2)*
         G[0, 0, 1, x])/((-1 + x)*x) - (((37*I)/120)*eps^4*
         (31 - 60*x + 42*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
       ((I/240)*eps^4*(-424 + 295*x + 1298*x^2)*Zeta[3])/((-1 + x)*x))) + 
   ((I/600)*eps^4*(-58202 - 77815*x + 53886*x^2)*Zeta[5])/((-1 + x)*x)) + 
 G[0, 0, 1, 1, x]*(-1/36*(-2160*eps^2 - 864*eps^2*Nf - 576*x - 3600*eps*x - 
      3006*eps^2*x - 768*eps*Nf*x - 11936*eps^2*Nf*x - 192*eps^2*Nf^2*x + 
      216*x^2 + 4572*eps*x^2 + 17049*eps^2*x^2 + 348*eps*Nf*x^2 + 
      16690*eps^2*Nf*x^2 + 96*eps^2*Nf^2*x^2 - 144*x^3 - 1800*eps*x^3 - 
      4617*eps^2*x^3 - 48*eps*Nf*x^3 - 7016*eps^2*Nf*x^3 + 
      144*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) + 
   (7*eps*(-2160*eps^2 - 864*eps^2*Nf - 576*x - 3600*eps*x - 3006*eps^2*x - 
      768*eps*Nf*x - 11936*eps^2*Nf*x - 192*eps^2*Nf^2*x + 216*x^2 + 
      4572*eps*x^2 + 17049*eps^2*x^2 + 348*eps*Nf*x^2 + 16690*eps^2*Nf*x^2 + 
      96*eps^2*Nf^2*x^2 - 144*x^3 - 1800*eps*x^3 - 4617*eps^2*x^3 - 
      48*eps*Nf*x^3 - 7016*eps^2*Nf*x^3 + 144*eps^2*Nf^2*x^3)*Zeta[3])/
    (36*(-1 + x)*x^2) + (49*eps^4*(8 - 3*x + 2*x^2)*Zeta[3]^2)/((-1 + x)*x) - 
   (31*eps^3*(48 + 300*eps + 64*eps*Nf - 18*x - 381*eps*x - 29*eps*Nf*x + 
      12*x^2 + 150*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[0, 0, 0, 1, x]*(-1/36*(-1152 - 7200*eps - 23004*eps^2 - 1536*eps*Nf - 
      26080*eps^2*Nf - 384*eps^2*Nf^2 - 576*x + 4896*eps*x + 24444*eps^2*x - 
      192*eps*Nf*x + 22912*eps^2*Nf*x + 384*eps^2*Nf^2*x + 504*x^2 - 
      3204*eps*x^2 - 15063*eps^2*x^2 + 636*eps*Nf*x^2 - 10718*eps^2*Nf*x^2 + 
      192*eps^2*Nf^2*x^2)/(eps^2*(-1 + x)*x) + 
   (7*eps*(-1152 - 7200*eps - 23004*eps^2 - 1536*eps*Nf - 26080*eps^2*Nf - 
      384*eps^2*Nf^2 - 576*x + 4896*eps*x + 24444*eps^2*x - 192*eps*Nf*x + 
      22912*eps^2*Nf*x + 384*eps^2*Nf^2*x + 504*x^2 - 3204*eps*x^2 - 
      15063*eps^2*x^2 + 636*eps*Nf*x^2 - 10718*eps^2*Nf*x^2 + 
      192*eps^2*Nf^2*x^2)*Zeta[3])/(36*(-1 + x)*x) - 
   (49*eps^4*(-16 - 8*x + 7*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
   (31*eps^3*(-96 - 600*eps - 128*eps*Nf - 48*x + 408*eps*x - 16*eps*Nf*x + 
      42*x^2 - 267*eps*x^2 + 53*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[0, 1, 1, 1, x]*(-1/36*(-432*eps + 3672*eps^2 + 432*eps^2*Nf + 576*x + 
      4968*eps*x + 10602*eps^2*x + 576*eps*Nf*x + 11112*eps^2*Nf*x - 
      792*x^2 - 396*eps*x^2 + 5829*eps^2*x^2 - 732*eps*Nf*x^2 - 
      3314*eps^2*Nf*x^2 + 96*eps^2*Nf^2*x^2)/(eps^2*x^2) + 
   (7*eps*(-432*eps + 3672*eps^2 + 432*eps^2*Nf + 576*x + 4968*eps*x + 
      10602*eps^2*x + 576*eps*Nf*x + 11112*eps^2*Nf*x - 792*x^2 - 
      396*eps*x^2 + 5829*eps^2*x^2 - 732*eps*Nf*x^2 - 3314*eps^2*Nf*x^2 + 
      96*eps^2*Nf^2*x^2)*Zeta[3])/(36*x^2) + (49*eps^4*(-8 + 11*x)*Zeta[3]^2)/
    x - (31*eps^3*(36*eps - 48*x - 414*eps*x - 48*eps*Nf*x + 66*x^2 + 
      33*eps*x^2 + 61*eps*Nf*x^2)*Zeta[5])/(5*x^2)) + 
 G[1, x]^4*(-1/432*(108*eps + 1350*eps^2 + 108*eps^2*Nf - 72*x + 1278*eps*x + 
      3123*eps^2*x + 708*eps*Nf*x + 3304*eps^2*Nf*x - 224*eps^2*Nf^2*x - 
      396*x^2 - 1926*eps*x^2 - 9369*eps^2*x^2 - 678*eps*Nf*x^2 - 
      3941*eps^2*Nf*x^2 + 304*eps^2*Nf^2*x^2)/(eps^2*x^2) + 
   (7*eps*(108*eps + 1350*eps^2 + 108*eps^2*Nf - 72*x + 1278*eps*x + 
      3123*eps^2*x + 708*eps*Nf*x + 3304*eps^2*Nf*x - 224*eps^2*Nf^2*x - 
      396*x^2 - 1926*eps*x^2 - 9369*eps^2*x^2 - 678*eps*Nf*x^2 - 
      3941*eps^2*Nf*x^2 + 304*eps^2*Nf^2*x^2)*Zeta[3])/(432*x^2) + 
   (49*eps^4*(2 + 11*x)*Zeta[3]^2)/(24*x) - 
   (31*eps^3*(-18*eps + 12*x - 213*eps*x - 118*eps*Nf*x + 66*x^2 + 
      321*eps*x^2 + 113*eps*Nf*x^2)*Zeta[5])/(120*x^2)) + 
 G[0, 0, 1, x]*((3456*eps + 25920*eps^2 + 109044*eps^3 - 1152*eps*Nf + 
     672*eps^2*Nf + 60064*eps^3*Nf - 1152*eps^2*Nf^2 - 2880*eps^3*Nf^2 + 
     73692*eps^3*x + 1152*eps*Nf*x + 2784*eps^2*Nf*x - 29536*eps^3*Nf*x + 
     1152*eps^2*Nf^2*x + 2880*eps^3*Nf^2*x + 432*x^2 + 216*eps*x^2 - 
     1404*eps^2*x^2 - 50823*eps^3*x^2 + 648*eps*Nf*x^2 + 1980*eps^2*Nf*x^2 + 
     5820*eps^3*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 1968*eps^3*Nf^2*x^2)/
    (216*eps^3*(-1 + x)*x) - ((-51840 + 24192*eps + 181440*eps^2 + 
      763308*eps^3 + 27648*Nf - 8064*eps*Nf + 4704*eps^2*Nf + 
      420448*eps^3*Nf - 8064*eps^2*Nf^2 - 20160*eps^3*Nf^2 + 38016*x + 
      515844*eps^3*x - 27648*Nf*x + 8064*eps*Nf*x + 19488*eps^2*Nf*x - 
      206752*eps^3*Nf*x + 8064*eps^2*Nf^2*x + 20160*eps^3*Nf^2*x + 
      12960*x^2 + 1512*eps*x^2 - 9828*eps^2*x^2 - 355761*eps^3*x^2 + 
      27648*Nf*x^2 + 4536*eps*Nf*x^2 + 13860*eps^2*Nf*x^2 + 
      40740*eps^3*Nf*x^2 + 2016*eps^2*Nf^2*x^2 + 13776*eps^3*Nf^2*x^2)*
     Zeta[3])/(216*(-1 + x)*x) + 
   (7*eps^3*(-1440 + 336*eps + 768*Nf - 112*eps*Nf + 1056*x - 768*Nf*x + 
      112*eps*Nf*x + 318*x^2 + 21*eps*x^2 + 768*Nf*x^2 + 63*eps*Nf*x^2)*
     Zeta[3]^2)/(6*(-1 + x)*x) + G[0, 1, 1, x]*
    ((2*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 16*Nf*x^2))/((-1 + x)*x) - 
     (14*eps^3*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 16*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) - (31*eps^2*(288*eps + 2160*eps^2 - 96*eps*Nf + 
      56*eps^2*Nf - 96*eps^2*Nf^2 + 96*eps*Nf*x + 232*eps^2*Nf*x + 
      96*eps^2*Nf^2*x + 36*x^2 + 18*eps*x^2 - 117*eps^2*x^2 + 54*eps*Nf*x^2 + 
      165*eps^2*Nf*x^2 + 24*eps^2*Nf^2*x^2)*Zeta[5])/(30*(-1 + x)*x)) + 
 G[1, x]^3*((1728*eps^2 + 5364*eps^3 + 1728*eps^3*Nf + 1296*x + 5400*eps*x + 
     20844*eps^2*x + 72549*eps^3*x + 1224*eps*Nf*x + 2868*eps^2*Nf*x + 
     19084*eps^3*Nf*x - 576*eps^2*Nf^2*x - 4320*eps^3*Nf^2*x - 864*x^2 - 
     3672*eps*x^2 - 14148*eps^2*x^2 - 61983*eps^3*x^2 - 144*eps*Nf*x^2 - 
     672*eps^2*Nf*x^2 - 1420*eps^3*Nf*x^2 + 576*eps^2*Nf^2*x^2 + 
     3936*eps^3*Nf^2*x^2)/(648*eps^3*x^2) - 
   ((-12096*eps^2 - 37548*eps^3 - 12096*eps^3*Nf + 6048*x - 37800*eps*x - 
      133812*eps^2*x - 470295*eps^3*x - 8568*eps*Nf*x - 20076*eps^2*Nf*x - 
      121492*eps^3*Nf*x + 4032*eps^2*Nf^2*x + 30240*eps^3*Nf^2*x + 7128*x^2 + 
      63504*eps*x^2 + 244944*eps^2*x^2 + 941724*eps^3*x^2 + 9576*eps*Nf*x^2 + 
      24780*eps^2*Nf*x^2 + 143528*eps^3*Nf*x^2 - 8064*eps^2*Nf^2*x^2 - 
      57792*eps^3*Nf^2*x^2 - 12960*x^3 - 25704*eps*x^3 - 99036*eps^2*x^3 - 
      433881*eps^3*x^3 - 1008*eps*Nf*x^3 - 4704*eps^2*Nf*x^3 - 
      9940*eps^3*Nf*x^3 + 4032*eps^2*Nf^2*x^3 + 27552*eps^3*Nf^2*x^3)*
     Zeta[3])/(648*(-1 + x)*x^2) - 
   (7*eps^3*(-294 + 525*eps + 119*eps*Nf + 12*x - 882*eps*x - 133*eps*Nf*x + 
      276*x^2 + 357*eps*x^2 + 14*eps*Nf*x^2)*Zeta[3]^2)/(18*(-1 + x)*x) + 
   G[0, 1, 1, x]*((-42 + 25*x)/(6*x) - (7*eps^3*(-42 + 25*x)*Zeta[3])/
      (6*x)) + G[0, 0, 1, x]*(-1/6*(2 - 87*x + 87*x^2)/((-1 + x)*x) + 
     (7*eps^3*(2 - 87*x + 87*x^2)*Zeta[3])/(6*(-1 + x)*x)) - 
   (31*eps^2*(144*eps^2 + 108*x + 450*eps*x + 1737*eps^2*x + 102*eps*Nf*x + 
      239*eps^2*Nf*x - 48*eps^2*Nf^2*x - 72*x^2 - 306*eps*x^2 - 
      1179*eps^2*x^2 - 12*eps*Nf*x^2 - 56*eps^2*Nf*x^2 + 48*eps^2*Nf^2*x^2)*
     Zeta[5])/(90*x^2)) + 
 Zeta[3]*((-2239488 - 9447840*eps - 43914960*eps^2 - 169824924*eps^3 - 
     190137780*eps^4 - 550266696*eps^5 - 1541003940*eps^6 - 1796256*eps*Nf - 
     9747216*eps^2*Nf - 56548368*eps^3*Nf - 111565188*eps^4*Nf - 
     348465726*eps^5*Nf - 1000643679*eps^6*Nf - 246240*eps^2*Nf^2 - 
     1683936*eps^3*Nf^2 - 19459440*eps^4*Nf^2 - 66627624*eps^5*Nf^2 - 
     205706116*eps^6*Nf^2 - 217728*eps^3*Nf^3 - 1088640*eps^4*Nf^3 - 
     3846528*eps^5*Nf^3 - 11749248*eps^6*Nf^3 + 2659392*x + 11337408*eps*x + 
     55147392*eps^2*x + 209234664*eps^3*x + 190137780*eps^4*x + 
     550266696*eps^5*x + 1541003940*eps^6*x + 2426112*eps*Nf*x + 
     13351392*eps^2*Nf*x + 77042016*eps^3*Nf*x + 111565188*eps^4*Nf*x + 
     348465726*eps^5*Nf*x + 1000643679*eps^6*Nf*x + 526176*eps^2*Nf^2*x + 
     3596832*eps^3*Nf^2*x + 19459440*eps^4*Nf^2*x + 66627624*eps^5*Nf^2*x + 
     205706116*eps^6*Nf^2*x + 217728*eps^3*Nf^3*x + 1088640*eps^4*Nf^3*x + 
     3846528*eps^5*Nf^3*x + 11749248*eps^6*Nf^3*x - 209952*x^2 - 
     104976*eps*x^2 + 682344*eps^2*x^2 + 24699978*eps^3*x^2 - 
     314928*eps*Nf*x^2 - 962280*eps^2*Nf*x^2 - 2828520*eps^3*Nf*x^2 - 
     139968*eps^2*Nf^2*x^2 - 956448*eps^3*Nf^2*x^2)/
    (104976*eps^3*(-1 + x)*x) + 
   (eps^2*(332856 + 1115964*eps - 1222020*eps^2 + 809256*eps*Nf - 
      103044*eps^2*Nf + 30752*eps^2*Nf^2 - 622944*x - 1312452*eps*x + 
      2981394*eps^2*x - 1264560*eps*Nf*x + 378510*eps^2*Nf*x - 
      48112*eps^2*Nf^2*x + 382104*x^2 + 347706*eps*x^2 - 1726731*eps^2*x^2 + 
      429528*eps*Nf*x^2 - 321501*eps^2*Nf*x^2 + 10664*eps^2*Nf^2*x^2 - 
      92016*x^3 - 151218*eps*x^3 - 32643*eps^2*x^3 + 25776*eps*Nf*x^3 + 
      46035*eps^2*Nf*x^3 + 6696*eps^2*Nf^2*x^3 - 37800*eps*x^4)*Zeta[5])/
    (270*(-1 + x)^2*x)) + 
 G[1, x]^2*(-1/1296*(19440*eps^4 - 5184*eps^4*Nf + 2592*x + 1296*eps*x + 
      8424*eps^2*x + 72090*eps^3*x + 472122*eps^4*x - 432*eps*Nf*x - 
      10440*eps^2*Nf*x - 41736*eps^3*Nf*x - 47912*eps^4*Nf*x - 
      1728*eps^2*Nf^2*x - 10080*eps^3*Nf^2*x - 47232*eps^4*Nf^2*x + 
      1296*x^2 + 5832*eps*x^2 + 28188*eps^2*x^2 + 76707*eps^3*x^2 + 
      160569*eps^4*x^2 + 1944*eps*Nf*x^2 + 11124*eps^2*Nf*x^2 + 
      54180*eps^3*Nf*x^2 + 157836*eps^4*Nf*x^2 + 864*eps^2*Nf^2*x^2 + 
      5904*eps^3*Nf^2*x^2 + 29952*eps^4*Nf^2*x^2)/(eps^4*x^2) - 
   (7*eps^2*(-6120 - 14340*eps - 1638*eps^2 - 8460*eps*Nf + 2030*eps^2*Nf + 
      336*eps^2*Nf^2 + 5364*x + 17046*eps*x - 3843*eps^2*x + 9162*eps*Nf*x - 
      4193*eps^2*Nf*x - 504*eps^2*Nf^2*x + 252*x^2 - 5118*eps*x^2 + 
      5481*eps^2*x^2 - 690*eps*Nf*x^2 + 2163*eps^2*Nf*x^2 + 
      168*eps^2*Nf^2*x^2 + 216*eps*x^3)*Zeta[3]^2)/(72*(-1 + x)*x) + 
   G[0, 1, 1, 1, x]*(-1/2*(34 + 3*x)/x + (7*eps^3*(34 + 3*x)*Zeta[3])/
      (2*x)) + G[0, 0, 1, 1, x]*((126 + 32*Nf + 183*x - 96*Nf*x - 7*x^2 + 
       64*Nf*x^2)/(2*(-1 + x)*x) - 
     (7*eps^3*(126 + 32*Nf + 183*x - 96*Nf*x - 7*x^2 + 64*Nf*x^2)*Zeta[3])/
      (2*(-1 + x)*x)) + G[0, 0, 0, 1, x]*
    ((46 + 64*Nf + 205*x - 192*Nf*x + 91*x^2 + 128*Nf*x^2)/(2*(-1 + x)*x) - 
     (7*eps^3*(46 + 64*Nf + 205*x - 192*Nf*x + 91*x^2 + 128*Nf*x^2)*Zeta[3])/
      (2*(-1 + x)*x)) + (31*eps*(864 + 432*eps + 2808*eps^2 + 24030*eps^3 - 
      144*eps*Nf - 3480*eps^2*Nf - 13912*eps^3*Nf - 576*eps^2*Nf^2 - 
      3360*eps^3*Nf^2 + 432*x + 1944*eps*x + 9396*eps^2*x + 25569*eps^3*x + 
      648*eps*Nf*x + 3708*eps^2*Nf*x + 18060*eps^3*Nf*x + 288*eps^2*Nf^2*x + 
      1968*eps^3*Nf^2*x)*Zeta[5])/(720*x) + 
   G[0, 1, 1, x]*(-1/6*(-54*eps + 72*x + 336*eps*x + 176*eps*Nf*x - 30*x^2 - 
        102*eps*x^2 - 81*eps*Nf*x^2 + 6*eps*x^3)/(eps*x^2) + 
     (7*eps^2*(-54*eps + 72*x + 336*eps*x + 176*eps*Nf*x - 30*x^2 - 
        102*eps*x^2 - 81*eps*Nf*x^2 + 6*eps*x^3)*Zeta[3])/(6*x^2) - 
     (93*eps^4*(-12 + 5*x)*Zeta[5])/(5*x)) + 
   Zeta[3]*((-136080*eps^4 + 36288*eps^4*Nf - 119232*x - 262656*eps*x - 
       58968*eps^2*x - 504630*eps^3*x - 3168774*eps^4*x - 150768*eps*Nf*x + 
       73080*eps^2*Nf*x + 292152*eps^3*Nf*x + 299096*eps^4*Nf*x + 
       12096*eps^2*Nf^2*x + 70560*eps^3*Nf^2*x + 330624*eps^4*Nf^2*x + 
       101088*x^2 + 290952*eps*x^2 - 138348*eps^2*x^2 - 32319*eps^3*x^2 + 
       2180871*eps^4*x^2 + 156600*eps*Nf*x^2 - 150948*eps^2*Nf*x^2 - 
       671412*eps^3*Nf*x^2 - 1440236*eps^4*Nf*x^2 - 18144*eps^2*Nf^2*x^2 - 
       111888*eps^3*Nf^2*x^2 - 540288*eps^4*Nf^2*x^2 + 9072*x^3 - 
       71712*eps*x^3 + 197316*eps^2*x^3 + 536949*eps^3*x^3 + 
       1123983*eps^4*x^3 - 5616*eps*Nf*x^3 + 77868*eps^2*Nf*x^3 + 
       379260*eps^3*Nf*x^3 + 1104852*eps^4*Nf*x^3 + 6048*eps^2*Nf^2*x^3 + 
       41328*eps^3*Nf^2*x^3 + 209664*eps^4*Nf^2*x^3 + 3888*eps*x^4)/
      (1296*eps*(-1 + x)*x^2) - (93*eps^4*(-78 + 71*x)*Zeta[5])/
      (5*(-1 + x)*x)) + G[0, 0, 1, x]*
    (-1/6*(144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 156*eps*x^2 + 
        64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 31*eps*Nf*x^3 + 6*eps*x^4)/
       (eps*(-1 + x)*x^2) + (7*eps^2*(144*eps + 24*x - 365*eps*x - 
        96*eps*Nf*x + 36*x^2 - 156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 
        554*eps*x^3 + 31*eps*Nf*x^3 + 6*eps*x^4)*Zeta[3])/(6*(-1 + x)*x^2) - 
     (93*eps^4*(-4 - 6*x + 3*x^2)*Zeta[5])/(5*(-1 + x)*x))) + 
 G[0, 1, x]*((14*eps^2*(36*eps - 96*x - 746*eps*x + 240*eps*Nf*x - 48*x^2 + 
      248*eps*x^2 - 424*eps*Nf*x^2 + 18*x^3 - 155*eps*x^3 + 66*eps*Nf*x^3)*
     Zeta[3]^2)/(3*(-1 + x)*x^2) + G[0, 0, 0, 1, x]*
    ((2*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2))/((-1 + x)*x) - 
     (14*eps^3*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 0, 1, 1, x]*
    ((2*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2))/((-1 + x)*x) - 
     (14*eps^3*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + Zeta[3]*
    ((-2*(36*eps - 96*x - 746*eps*x + 240*eps*Nf*x - 48*x^2 + 248*eps*x^2 - 
        424*eps*Nf*x^2 + 18*x^3 - 155*eps*x^3 + 66*eps*Nf*x^3))/
      (3*eps*(-1 + x)*x^2) + (372*eps^4*(-4 + x)*(4 + 3*x)*Zeta[5])/
      (5*(-1 + x)*x)) + G[0, 0, 1, x]*
    (-1/3*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 224*eps*Nf*x + 
        192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)/(eps*(-1 + x)*x) + 
     (7*eps^2*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 
        224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)*Zeta[3])/
      (3*(-1 + x)*x) + (1488*eps^4*(4 - 7*x + 4*x^2)*Zeta[5])/
      (5*(-1 + x)*x))) + 
 G[0, x]^4*(-1/288*(-1296 - 5832*eps - 24300*eps^2 - 1944*eps*Nf - 
      10044*eps^2*Nf - 1176*eps^2*Nf^2 - 576*x - 5184*eps*x - 31830*eps^2*x - 
      384*eps*Nf*x - 6616*eps^2*Nf*x + 312*eps^2*Nf^2*x + 936*x^2 + 
      5508*eps*x^2 + 28065*eps^2*x^2 + 1164*eps*Nf*x^2 + 8330*eps^2*Nf*x^2 + 
      432*eps^2*Nf^2*x^2)/(eps^2*(-1 + x)*x) + 
   (7*eps*(-1296 - 5832*eps - 24300*eps^2 - 1944*eps*Nf - 10044*eps^2*Nf - 
      1176*eps^2*Nf^2 - 576*x - 5184*eps*x - 31830*eps^2*x - 384*eps*Nf*x - 
      6616*eps^2*Nf*x + 312*eps^2*Nf^2*x + 936*x^2 + 5508*eps*x^2 + 
      28065*eps^2*x^2 + 1164*eps*Nf*x^2 + 8330*eps^2*Nf*x^2 + 
      432*eps^2*Nf^2*x^2)*Zeta[3])/(288*(-1 + x)*x) - 
   (49*eps^4*(-18 - 8*x + 13*x^2)*Zeta[3]^2)/(8*(-1 + x)*x) + 
   G[0, 1, x]*((1236 + 16*Nf - 748*x - 16*Nf*x + 129*x^2 + 16*Nf*x^2)/
      (24*(-1 + x)*x) - (7*eps^3*(1236 + 16*Nf - 748*x - 16*Nf*x + 129*x^2 + 
        16*Nf*x^2)*Zeta[3])/(24*(-1 + x)*x)) + 
   G[1, x]^2*((-408 + 16*Nf + 636*x - 48*Nf*x - 69*x^2 + 32*Nf*x^2)/
      (24*(-1 + x)*x) - (7*eps^3*(-408 + 16*Nf + 636*x - 48*Nf*x - 69*x^2 + 
        32*Nf*x^2)*Zeta[3])/(24*(-1 + x)*x)) + 
   (31*eps^3*(-108 - 486*eps - 162*eps*Nf - 48*x - 432*eps*x - 32*eps*Nf*x + 
      78*x^2 + 459*eps*x^2 + 97*eps*Nf*x^2)*Zeta[5])/(40*(-1 + x)*x) + 
   G[1, x]*(-1/24*(-96 - 965*eps + 20*eps*Nf - 218*x - 1252*eps*x - 
        223*eps*Nf*x + 108*x^2 + 1016*eps*x^2 + 16*eps*Nf*x^2)/
       (eps*(-1 + x)*x) + (7*eps^2*(-96 - 965*eps + 20*eps*Nf - 218*x - 
        1252*eps*x - 223*eps*Nf*x + 108*x^2 + 1016*eps*x^2 + 16*eps*Nf*x^2)*
       Zeta[3])/(24*(-1 + x)*x) + (31*eps^4*(-48 - 109*x + 54*x^2)*Zeta[5])/
      (20*(-1 + x)*x))) + 
 Pi^4*((357618240 + 1184619168*eps + 3994091856*eps^2 + 1775800260*eps^3 + 
     4698507060*eps^4 - 2908552536*eps^5 - 8145306540*eps^6 + 
     234531936*eps*Nf + 1557064944*eps^2*Nf + 830422368*eps^3*Nf + 
     2396658132*eps^4*Nf - 1841890266*eps^5*Nf - 5289116589*eps^6*Nf + 
     2330208*eps^2*Nf^2 + 57163104*eps^3*Nf^2 + 269924400*eps^4*Nf^2 - 
     352174584*eps^5*Nf^2 - 1087303756*eps^6*Nf^2 - 1150848*eps^3*Nf^3 - 
     5754240*eps^4*Nf^3 - 20331648*eps^5*Nf^3 - 62103168*eps^6*Nf^3 - 
     312268608*x - 952832160*eps*x - 1854995904*eps^2*x - 
     2521392300*eps^3*x - 6259237740*eps^4*x + 2908552536*eps^5*x + 
     8145306540*eps^6*x - 124890336*eps*Nf*x - 1216678320*eps^2*Nf*x - 
     1357051968*eps^3*Nf*x - 3930824052*eps^4*Nf*x + 1841890266*eps^5*Nf*x + 
     5289116589*eps^6*Nf*x + 18198432*eps^2*Nf^2*x - 114549984*eps^3*Nf^2*x - 
     561057840*eps^4*Nf^2*x + 352174584*eps^5*Nf^2*x + 
     1087303756*eps^6*Nf^2*x + 1150848*eps^3*Nf^3*x + 5754240*eps^4*Nf^3*x + 
     20331648*eps^5*Nf^3*x + 62103168*eps^6*Nf^3*x + 58506624*x^2 + 
     280355904*eps*x^2 + 223633872*eps^2*x^2 + 745592040*eps^3*x^2 + 
     1560730680*eps^4*x^2 - 1632960*eps*Nf*x^2 + 469553760*eps^2*Nf*x^2 + 
     526629600*eps^3*Nf*x^2 + 1534165920*eps^4*Nf*x^2 - 
     10264320*eps^2*Nf^2*x^2 + 57386880*eps^3*Nf^2*x^2 + 
     291133440*eps^4*Nf^2*x^2)/(50388480*eps^2*(-1 + x)*x) - 
   (37*eps^4*(972 + 822*x - 160*Nf*x - 897*x^2 + 80*Nf*x^2)*G[0, x]^6)/
    (345600*(-1 + x)*x) + (eps^2*(3996*eps + 49950*eps^2 + 3996*eps^2*Nf + 
      162216*x + 47286*eps*x + 115551*eps^2*x + 26196*eps*Nf*x + 
      122248*eps^2*Nf*x - 8288*eps^2*Nf^2*x + 15948*x^2 - 71262*eps*x^2 - 
      346653*eps^2*x^2 - 25086*eps*Nf*x^2 - 145817*eps^2*Nf*x^2 + 
      11248*eps^2*Nf^2*x^2)*G[1, x]^4)/(207360*x^2) + 
   (37*eps^3*(-36*eps + 300*x + 513*eps*x - 242*eps*Nf*x - 132*x^2 - 
      456*eps*x^2 + 522*eps*Nf*x^2)*G[1, x]^5)/(172800*x^2) + 
   (37*eps^4*(-26 + 53*x)*G[1, x]^6)/(38400*x) + 
   G[0, x]^5*((-37*eps^3*(-162 - 729*eps - 243*eps*Nf - 130*x - 1405*eps*x - 
        71*eps*Nf*x + 146*x^2 + 1055*eps*x^2 + 157*eps*Nf*x^2))/
      (28800*(-1 + x)*x) + (37*eps^4*(570 + 40*Nf + 443*x - 120*Nf*x - 
        225*x^2 + 80*Nf*x^2)*G[1, x])/(57600*(-1 + x)*x)) - 
   (eps^2*(156 + 12*Nf + 491*x - 36*Nf*x - 377*x^2 + 24*Nf*x^2)*G[0, 1, x]^2)/
    (24*(-1 + x)*x) + G[0, x]^4*
    ((eps^2*(-112752 - 215784*eps - 899100*eps^2 - 28800*Nf - 71928*eps*Nf - 
        371628*eps^2*Nf - 43512*eps^2*Nf^2 - 49872*x - 191808*eps*x - 
        1177710*eps^2*x + 40320*Nf*x - 14208*eps*Nf*x - 244792*eps^2*Nf*x + 
        11544*eps^2*Nf^2*x - 51528*x^2 + 203796*eps*x^2 + 1038405*eps^2*x^2 - 
        34560*Nf*x^2 + 43068*eps*Nf*x^2 + 308210*eps^2*Nf*x^2 + 
        15984*eps^2*Nf^2*x^2))/(138240*(-1 + x)*x) + 
     (37*eps^3*(-96 - 965*eps + 20*eps*Nf - 218*x - 1252*eps*x - 
        223*eps*Nf*x + 108*x^2 + 1016*eps*x^2 + 16*eps*Nf*x^2)*G[1, x])/
      (11520*(-1 + x)*x) - (37*eps^4*(-408 + 16*Nf + 636*x - 48*Nf*x - 
        69*x^2 + 32*Nf*x^2)*G[1, x]^2)/(11520*(-1 + x)*x) - 
     (37*eps^4*(1236 + 16*Nf - 748*x - 16*Nf*x + 129*x^2 + 16*Nf*x^2)*
       G[0, 1, x])/(11520*(-1 + x)*x)) - 
   (37*eps^4*(-20 + 17*x - 8*Nf*x - 4*x^2 + 4*Nf*x^2)*G[0, 0, 1, x]^2)/
    (120*(-1 + x)*x) - (37*eps^4*(170 + 8*Nf + 55*x - 24*Nf*x - 12*x^2 + 
      16*Nf*x^2)*G[0, 1, 1, x]^2)/(480*(-1 + x)*x) + 
   (eps^2*(-543744 - 266400*eps - 851148*eps^2 - 56832*eps*Nf - 
      964960*eps^2*Nf - 14208*eps^2*Nf^2 + 1078848*x + 181152*eps*x + 
      904428*eps^2*x - 138240*Nf*x - 7104*eps*Nf*x + 847744*eps^2*Nf*x + 
      14208*eps^2*Nf^2*x - 434952*x^2 - 118548*eps*x^2 - 557331*eps^2*x^2 + 
      69120*Nf*x^2 + 23532*eps*Nf*x^2 - 396566*eps^2*Nf*x^2 + 
      7104*eps^2*Nf^2*x^2)*G[0, 0, 0, 1, x])/(17280*(-1 + x)*x) + 
   (eps^2*(-79920*eps^2 - 31968*eps^2*Nf + 307008*x - 133200*eps*x - 
      111222*eps^2*x - 28416*eps*Nf*x - 441632*eps^2*Nf*x - 
      7104*eps^2*Nf^2*x + 396792*x^2 + 169164*eps*x^2 + 630813*eps^2*x^2 + 
      12876*eps*Nf*x^2 + 617530*eps^2*Nf*x^2 + 3552*eps^2*Nf^2*x^2 - 
      142128*x^3 - 66600*eps*x^3 - 170829*eps^2*x^3 - 1776*eps*Nf*x^3 - 
      259592*eps^2*Nf*x^3 + 5328*eps^2*Nf^2*x^3)*G[0, 0, 1, 1, x])/
    (17280*(-1 + x)*x^2) + (eps^2*(15984*eps - 135864*eps^2 - 
      15984*eps^2*Nf - 254592*x - 199800*eps*x - 256410*eps^2*x - 
      34560*Nf*x - 21312*eps*Nf*x - 395160*eps^2*Nf*x + 371736*x^2 + 
      198468*eps*x^2 + 176601*eps^2*x^2 + 103680*Nf*x^2 + 48396*eps*Nf*x^2 + 
      533762*eps^2*Nf*x^2 - 3552*eps^2*Nf^2*x^2 + 114696*x^3 - 
      14652*eps*x^3 + 215673*eps^2*x^3 - 69120*Nf*x^3 - 27084*eps*Nf*x^3 - 
      122618*eps^2*Nf*x^3 + 3552*eps^2*Nf^2*x^3)*G[0, 1, 1, 1, x])/
    (17280*(-1 + x)*x^2) + (37*eps^3*(-48 - 774*eps + 1696*eps*Nf - 288*x + 
      1284*eps*x - 3872*eps*Nf*x + 438*x^2 - 1128*eps*x^2 + 2569*eps*Nf*x^2 - 
      102*x^3 + 498*eps*x^3 - 393*eps*Nf*x^3 + 60*eps*x^4)*
     G[0, 0, 0, 0, 1, x])/(1440*(-1 + x)^2*x) + 
   (37*eps^3*(-168 + 315*eps - 1312*eps*Nf + 762*x + 319*eps*x + 
      1263*eps*Nf*x - 276*x^2 + 802*eps*x^2 - 132*eps*Nf*x^2 + 60*eps*x^3)*
     G[0, 0, 0, 1, 1, x])/(1440*(-1 + x)*x) - 
   (37*eps^3*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 224*eps*Nf*x + 
      192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)*G[0, 0, 1, 0, 1, x])/
    (1440*(-1 + x)*x) + (37*eps^3*(-144*eps + 888*x + 6209*eps*x + 
      456*eps*Nf*x - 294*x^2 - 4548*eps*x^2 + 351*eps*Nf*x^2 + 144*x^3 + 
      1804*eps*x^3 + 128*eps*Nf*x^3 + 60*eps*x^4)*G[0, 0, 1, 1, 1, x])/
    (1440*(-1 + x)*x^2) - (37*eps^3*(72*eps - 288*x - 1806*eps*x - 
      248*eps*Nf*x + 96*x^2 + 1205*eps*x^2 - 128*eps*Nf*x^2 - 286*eps*x^3 + 
      48*eps*Nf*x^3)*G[0, 1, 0, 1, 1, x])/(1440*(-1 + x)*x^2) + 
   (37*eps^3*(-36*eps + 48*x + 201*eps*x + 16*eps*Nf*x - 186*x^2 + 
      33*eps*x^2 - 229*eps*Nf*x^2 + 60*eps*x^3)*G[0, 1, 1, 1, 1, x])/
    (1440*x^2) - (37*eps^4*(-372 + 240*Nf + 636*x - 240*Nf*x - 173*x^2 + 
      240*Nf*x^2)*G[0, 0, 0, 0, 0, 1, x])/(480*(-1 + x)*x) - 
   (37*eps^4*(-1058 + 120*Nf + 1195*x + 24*Nf*x - 331*x^2 + 48*Nf*x^2)*
     G[0, 0, 0, 0, 1, 1, x])/(480*(-1 + x)*x) + 
   (37*eps^4*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2)*
     G[0, 0, 0, 1, 0, 1, x])/(240*(-1 + x)*x) + 
   (37*eps^4*(962 + 48*Nf - 3617*x - 144*Nf*x + 1409*x^2 + 96*Nf*x^2)*
     G[0, 0, 0, 1, 1, 1, x])/(480*(-1 + x)*x) + 
   (37*eps^4*(32 + 24*Nf - 534*x - 72*Nf*x + 251*x^2 + 48*Nf*x^2)*
     G[0, 0, 1, 0, 1, 1, x])/(240*(-1 + x)*x) + 
   (37*eps^4*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(240*(-1 + x)*x) - 
   (37*eps^4*(-2086 + 96*Nf + 2031*x - 288*Nf*x - 751*x^2 + 192*Nf*x^2)*
     G[0, 0, 1, 1, 1, 1, x])/(480*(-1 + x)*x) - 
   (37*eps^4*(-260 + 12*Nf + 185*x - 36*Nf*x - 82*x^2 + 24*Nf*x^2)*
     G[0, 1, 0, 1, 1, 1, x])/(240*(-1 + x)*x) - 
   (37*eps^4*(6 + 103*x)*G[0, 1, 1, 1, 1, 1, x])/(480*x) - 
   (eps*(-64258272 - 229646016*eps - 512837568*eps^2 - 198170388*eps^3 - 
      52889184*eps*Nf - 205568688*eps^2*Nf - 112985112*eps^3*Nf - 
      1351680*eps^2*Nf^2 - 12778880*eps^3*Nf^2 + 117451296*x + 
      331761744*eps*x + 740688624*eps^2*x + 465988626*eps^3*x + 
      77344560*eps*Nf*x + 364543656*eps^2*Nf*x + 280195080*eps^3*Nf*x - 
      149568*eps^2*Nf^2*x + 31686112*eps^3*Nf^2*x - 61177680*x^2 - 
      97290072*eps*x^2 - 257308164*eps^2*x^2 - 381393117*eps^3*x^2 - 
      21565512*eps*Nf*x^2 - 219183708*eps^2*Nf*x^2 - 233538708*eps^3*Nf*x^2 + 
      2927712*eps^2*Nf^2*x^2 - 25690928*eps^3*Nf^2*x^2 + 7984656*x^3 - 
      5525496*eps*x^3 + 29457108*eps^2*x^3 + 113574879*eps^3*x^3 - 
      2889864*eps*Nf*x^3 + 60208740*eps^2*Nf*x^3 + 66328740*eps^3*Nf*x^3 - 
      1426464*eps^2*Nf^2*x^3 + 6783696*eps^3*Nf^2*x^3 + 388800*eps*x^4)*
     Zeta[3])/(933120*(-1 + x)^2*x) - 
   (eps^4*(-344144 + 242882*x - 14208*Nf*x - 26813*x^2 + 7104*Nf*x^2)*
     Zeta[3]^2)/(1440*(-1 + x)*x) + 
   G[1, x]^3*(-1/311040*(eps*(51840*eps + 63936*eps^2 + 198468*eps^3 + 
         63936*eps^3*Nf - 73008*x - 575640*eps*x + 771228*eps^2*x + 
         2684313*eps^3*x - 418392*eps*Nf*x + 106116*eps^2*Nf*x + 
         706108*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 159840*eps^3*Nf^2*x + 
         32832*x^2 + 497016*eps*x^2 - 523476*eps^2*x^2 - 2293371*eps^3*x^2 - 
         44928*eps*Nf*x^2 - 24864*eps^2*Nf*x^2 - 52540*eps^3*Nf*x^2 + 
         21312*eps^2*Nf^2*x^2 + 145632*eps^3*Nf^2*x^2 - 4320*eps*x^3))/x^2 + 
     (37*eps^4*(2 - 87*x + 87*x^2)*G[0, 0, 1, x])/(2880*(-1 + x)*x) - 
     (37*eps^4*(-42 + 25*x)*G[0, 1, 1, x])/(2880*x) + 
     (eps^4*(6510 - 7389*x + 916*x^2)*Zeta[3])/(1440*(-1 + x)*x)) + 
   G[0, x]^3*(-1/311040*(eps*(299376 + 3660552*eps + 2697300*eps^2 + 
         9035955*eps^3 - 121176*eps*Nf + 1114884*eps^2*Nf + 
         4723272*eps^3*Nf + 130536*eps^2*Nf^2 + 698856*eps^3*Nf^2 + 
         31968*eps^3*Nf^3 + 349920*x - 128304*eps*x - 2181816*eps^2*x - 
         6315678*eps^3*x + 1474128*eps*Nf*x - 1189032*eps^2*Nf*x - 
         4186624*eps^3*Nf*x - 197136*eps^2*Nf^2*x - 960816*eps^3*Nf^2*x - 
         63936*eps^3*Nf^3*x - 734832*x^2 - 5139288*eps*x^2 - 
         2121876*eps^2*x^2 - 8014977*eps^3*x^2 - 1735560*eps*Nf*x^2 - 
         446220*eps^2*Nf*x^2 - 3166608*eps^3*Nf*x^2 + 34632*eps^2*Nf^2*x^2 + 
         43512*eps^3*Nf^2*x^2 + 31968*eps^3*Nf^3*x^2 + 85536*x^3 + 
         1607040*eps*x^3 + 1606392*eps^2*x^3 + 5294700*eps^3*x^3 + 
         382608*eps*Nf*x^3 + 520368*eps^2*Nf*x^3 + 2629960*eps^3*Nf*x^3 + 
         31968*eps^2*Nf^2*x^3 + 218448*eps^3*Nf^2*x^3 - 4320*eps*x^4))/
       ((-1 + x)^2*x) + (37*eps^3*(-504 - 648*eps - 608*eps*Nf + 798*x + 
        3498*eps*x + 685*eps*Nf*x - 90*x^2 - 1776*eps*x^2 + 35*eps*Nf*x^2 + 
        6*eps*x^3)*G[1, x]^2)/(17280*(-1 + x)*x) + 
     (37*eps^4*(-92 + 97*x + 6*x^2)*G[1, x]^3)/(4320*(-1 + x)*x) - 
     (37*eps^3*(384 + 3294*eps + 160*eps*Nf - 432*x - 5340*eps*x - 
        32*eps*Nf*x + 114*x^2 + 2922*eps*x^2 + 67*eps*Nf*x^2 - 66*x^3 - 
        888*eps*x^3 - 195*eps*Nf*x^3 + 6*eps*x^4)*G[0, 1, x])/
      (8640*(-1 + x)^2*x) + G[1, x]*
      (-1/103680*(eps^2*(-438624 - 207792*eps - 1046286*eps^2 - 51840*Nf - 
           8880*eps*Nf - 134680*eps^2*Nf + 15984*eps^2*Nf^2 - 274248*x - 
           478188*eps*x - 2455209*eps^2*x + 155520*Nf*x - 88356*eps*Nf*x - 
           608798*eps^2*Nf*x - 31968*eps^2*Nf^2*x - 12456*x^2 + 
           382284*eps*x^2 + 1879119*eps^2*x^2 - 103680*Nf*x^2 + 
           42180*eps*Nf*x^2 + 400414*eps^2*Nf*x^2 + 5328*eps^2*Nf^2*x^2))/
         ((-1 + x)*x) + (37*eps^4*(-110 + 24*Nf + 353*x - 72*Nf*x + 91*x^2 + 
          48*Nf*x^2)*G[0, 1, x])/(2880*(-1 + x)*x)) - 
     (37*eps^4*(-584 + 16*Nf + 420*x - 16*Nf*x - 27*x^2 + 16*Nf*x^2)*
       G[0, 0, 1, x])/(1440*(-1 + x)*x) - 
     (37*eps^4*(-104 + 8*Nf + 25*x - 24*Nf*x + 198*x^2 + 16*Nf*x^2)*
       G[0, 1, 1, x])/(1440*(-1 + x)*x) + 
     (eps^4*(-5517 - 9115*x - 592*Nf*x + 1016*x^2 + 296*Nf*x^2)*Zeta[3])/
      (720*(-1 + x)*x)) + G[0, 1, 1, x]*
    (-1/103680*(eps*(570240*eps + 490176*eps^3 + 138240*x - 2592000*eps*x + 
         79920*eps^2*x - 827838*eps^3*x + 266688*eps*Nf*x - 
         51504*eps^2*Nf*x + 679616*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 
         53280*eps^3*Nf^2*x + 269136*x^2 - 4798872*eps*x^2 - 
         27972*eps^2*x^2 + 2218113*eps^3*x^2 - 528264*eps*Nf*x^2 - 
         21756*eps^2*Nf*x^2 - 894956*eps^3*Nf*x^2 + 10656*eps^2*Nf^2*x^2 - 
         19536*eps^3*Nf^2*x^2 - 640656*x^3 + 3403512*eps*x^3 - 
         51948*eps^2*x^3 - 1880451*eps^3*x^3 - 531864*eps*Nf*x^3 + 
         73260*eps^2*Nf*x^3 + 215340*eps^3*Nf*x^3 + 10656*eps^2*Nf^2*x^3 + 
         72816*eps^3*Nf^2*x^3 - 43200*eps*x^4))/((-1 + x)*x^2) + 
     (eps^4*(2388 + 1184*Nf + 1919*x - 3552*Nf*x - 4868*x^2 + 2368*Nf*x^2)*
       Zeta[3])/(240*(-1 + x)*x)) + G[0, 0, 1, x]*
    (-1/103680*(eps*(259200*eps - 1244160*x - 6642432*eps*x - 
         959040*eps^2*x - 4034628*eps^3*x - 1881216*eps*Nf*x - 
         24864*eps^2*Nf*x - 2222368*eps^3*Nf*x + 42624*eps^2*Nf^2*x + 
         106560*eps^3*Nf^2*x + 1874880*x^2 + 14064192*eps*x^2 + 
         959040*eps^2*x^2 + 1308024*eps^3*x^2 + 3138912*eps*Nf*x^2 - 
         78144*eps^2*Nf*x^2 + 3315200*eps^3*Nf*x^2 - 85248*eps^2*Nf^2*x^2 - 
         213120*eps^3*Nf^2*x^2 - 404784*x^3 - 12121272*eps*x^3 + 
         51948*eps^2*x^3 + 4607055*eps^3*x^3 - 1123272*eps*Nf*x^3 + 
         29748*eps^2*Nf*x^3 - 1308172*eps^3*Nf*x^3 + 31968*eps^2*Nf^2*x^3 + 
         33744*eps^3*Nf^2*x^3 - 225936*x^4 + 4448952*eps*x^4 - 
         51948*eps^2*x^4 - 1880451*eps^3*x^4 - 134424*eps*Nf*x^4 + 
         73260*eps^2*Nf*x^4 + 215340*eps^3*Nf*x^4 + 10656*eps^2*Nf^2*x^4 + 
         72816*eps^3*Nf^2*x^4 - 43200*eps*x^5))/((-1 + x)^2*x^2) - 
     (37*eps^4*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 16*Nf*x^2)*
       G[0, 1, 1, x])/(240*(-1 + x)*x) + 
     (eps^4*(15720 + 2368*Nf - 6964*x - 2368*Nf*x - 3069*x^2 + 2368*Nf*x^2)*
       Zeta[3])/(240*(-1 + x)*x)) + 
   G[0, 1, x]*((2160*eps + 8640*eps^2 - 2160*eps^2*Nf + 11496*x - 
       77400*eps*x - 372870*eps^2*x - 864*Nf*x - 960*eps*Nf*x - 
       102280*eps^2*Nf*x + 2880*eps^2*Nf^2*x + 14508*x^2 + 28980*eps*x^2 + 
       114345*eps^2*x^2 - 2016*Nf*x^2 - 10740*eps*Nf*x^2 + 
       61570*eps^2*Nf*x^2 - 5280*eps^2*Nf^2*x^2 - 51708*x^3 - 9000*eps*x^3 - 
       23085*eps^2*x^3 + 576*Nf*x^3 - 240*eps*Nf*x^3 - 35080*eps^2*Nf*x^3 + 
       720*eps^2*Nf^2*x^3)/(4320*(-1 + x)*x^2) + 
     (37*eps^3*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 
        224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)*G[0, 0, 1, x])/
      (1440*(-1 + x)*x) - (37*eps^4*(72 - 66*x - 48*Nf*x + 37*x^2 + 
        24*Nf*x^2)*G[0, 0, 0, 1, x])/(240*(-1 + x)*x) - 
     (37*eps^4*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2)*
       G[0, 0, 1, 1, x])/(240*(-1 + x)*x) + 
     (eps^3*(-1188*eps - 16964*x + 62698*eps*x + 1008*Nf*x + 10000*eps*Nf*x - 
        18702*x^2 - 24634*eps*x^2 + 2352*Nf*x^2 - 3158*eps*Nf*x^2 + 
        60992*x^3 + 4765*eps*x^3 - 672*Nf*x^3 + 2722*eps*Nf*x^3)*Zeta[3])/
      (720*(-1 + x)*x^2)) + G[1, x]^2*
    ((-155520*eps - 3680640*eps^2 - 719280*eps^4 - 155520*eps^2*Nf + 
       191808*eps^4*Nf - 2774304*x + 1144368*eps*x + 10851192*eps^2*x - 
       2667330*eps^3*x - 16749234*eps^4*x + 470016*Nf*x + 413424*eps*Nf*x + 
       3079080*eps^2*Nf*x + 1544232*eps^3*Nf*x + 1580936*eps^4*Nf*x + 
       63936*eps^2*Nf^2*x + 372960*eps^3*Nf^2*x + 1747584*eps^4*Nf^2*x + 
       4105296*x^2 + 246888*eps*x^2 - 4601988*eps^2*x^2 - 170829*eps^3*x^2 + 
       11527461*eps^4*x^2 - 1410048*Nf*x^2 - 178632*eps*Nf*x^2 - 
       2100348*eps^2*Nf*x^2 - 3548892*eps^3*Nf*x^2 - 7612676*eps^4*Nf*x^2 - 
       268704*eps^2*Nf^2*x^2 - 591408*eps^3*Nf^2*x^2 - 
       2855808*eps^4*Nf^2*x^2 + 1024272*x^3 - 1235736*eps*x^3 - 
       2568564*eps^2*x^3 + 2838159*eps^3*x^3 + 5941053*eps^4*x^3 + 
       940032*Nf*x^3 - 234792*eps*Nf*x^3 - 823212*eps^2*Nf*x^3 + 
       2004660*eps^3*Nf*x^3 + 5839932*eps^4*Nf*x^3 + 204768*eps^2*Nf^2*x^3 + 
       218448*eps^3*Nf^2*x^3 + 1108224*eps^4*Nf^2*x^3)/
      (622080*(-1 + x)*x^2) - (eps^2*(-178 + 32*Nf + 207*x - 96*Nf*x + 
        137*x^2 + 64*Nf*x^2)*G[0, 1, x])/(48*(-1 + x)*x) + 
     (37*eps^3*(144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 
        156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 31*eps*Nf*x^3 + 
        6*eps*x^4)*G[0, 0, 1, x])/(2880*(-1 + x)*x^2) + 
     (37*eps^3*(-54*eps + 72*x + 336*eps*x + 176*eps*Nf*x - 30*x^2 - 
        102*eps*x^2 - 81*eps*Nf*x^2 + 6*eps*x^3)*G[0, 1, 1, x])/(2880*x^2) - 
     (37*eps^4*(46 + 64*Nf + 205*x - 192*Nf*x + 91*x^2 + 128*Nf*x^2)*
       G[0, 0, 0, 1, x])/(960*(-1 + x)*x) - 
     (37*eps^4*(126 + 32*Nf + 183*x - 96*Nf*x - 7*x^2 + 64*Nf*x^2)*
       G[0, 0, 1, 1, x])/(960*(-1 + x)*x) + 
     (37*eps^4*(34 + 3*x)*G[0, 1, 1, 1, x])/(960*x) - 
     (eps^3*(-5040*eps - 104116*x - 4798*eps*x + 15232*Nf*x - 
        13464*eps*Nf*x + 147250*x^2 + 68718*eps*x^2 - 45696*Nf*x^2 + 
        26734*eps*Nf*x^2 + 31640*x^3 - 66317*eps*x^3 + 30464*Nf*x^3 - 
        13233*eps*Nf*x^3 + 666*eps*x^4)*Zeta[3])/(2880*(-1 + x)*x^2)) + 
   G[0, x]^2*((272160 - 1338768*eps - 5290920*eps^2 - 6023970*eps^3 - 
       18611370*eps^4 + 449280*Nf - 195696*eps*Nf - 3533976*eps^2*Nf - 
       3148848*eps^3*Nf - 10920402*eps^4*Nf - 127344*eps^2*Nf^2 - 
       465904*eps^3*Nf^2 - 1904760*eps^4*Nf^2 - 21312*eps^3*Nf^3 - 
       106560*eps^4*Nf^3 - 3742560*x - 2174688*eps*x - 12111624*eps^2*x + 
       3844152*eps^3*x + 12093228*eps^4*x - 205056*Nf*x - 707616*eps*Nf*x - 
       1980576*eps^2*Nf*x + 1812408*eps^3*Nf*x + 6590218*eps^4*Nf*x - 
       135888*eps^2*Nf^2*x + 320272*eps^3*Nf^2*x + 1165944*eps^4*Nf^2*x + 
       21312*eps^3*Nf^3*x + 106560*eps^4*Nf^3*x + 1650960*x^2 + 
       797688*eps*x^2 + 5432652*eps^2*x^2 + 946053*eps^3*x^2 + 
       1980351*eps^4*x^2 + 327168*Nf*x^2 + 296136*eps*Nf*x^2 + 
       1170396*eps^2*Nf*x^2 + 668220*eps^3*Nf*x^2 + 1946644*eps^4*Nf*x^2 + 
       131616*eps^2*Nf^2*x^2 + 72816*eps^3*Nf^2*x^2 + 369408*eps^4*Nf^2*x^2)/
      (207360*(-1 + x)*x) - (37*eps^3*(-72*eps - 216*x + 351*eps*x - 
        32*eps*Nf*x + 114*x^2 - 180*eps*x^2 + 39*eps*Nf*x^2 + 120*x^3 - 
        12*eps*x^3 + 12*eps*Nf*x^3)*G[1, x]^3)/(17280*(-1 + x)*x^2) + 
     (37*eps^4*(-66 - 31*x + 87*x^2)*G[1, x]^4)/(23040*(-1 + x)*x) - 
     (eps^2*(983520 + 159840*eps + 1034964*eps^2 - 5760*Nf - 28416*eps*Nf + 
        197728*eps^2*Nf - 23680*eps^2*Nf^2 - 479088*x - 31968*eps*x - 
        321012*eps^2*x - 28800*Nf*x + 49728*eps*Nf*x - 73408*eps^2*Nf*x + 
        23680*eps^2*Nf^2*x - 94968*x^2 + 25308*eps*x^2 + 112665*eps^2*x^2 + 
        11520*Nf*x^2 + 11100*eps*Nf*x^2 + 105746*eps^2*Nf*x^2 + 
        4736*eps^2*Nf^2*x^2)*G[0, 1, x])/(34560*(-1 + x)*x) - 
     (37*eps^4*(-152 + 274*x - 16*Nf*x - 153*x^2 + 8*Nf*x^2)*G[0, 1, x]^2)/
      (960*(-1 + x)*x) + G[1, x]^2*
      (-1/34560*(eps^2*(-23976*eps^2 - 5328*eps^2*Nf - 339984*x - 
           63936*eps*x - 185814*eps^2*x + 23040*Nf*x - 24864*eps*Nf*x - 
           96940*eps^2*Nf*x - 4736*eps^2*Nf^2*x + 557244*x^2 + 
           204462*eps*x^2 + 914973*eps^2*x^2 - 69120*Nf*x^2 + 
           28638*eps*Nf*x^2 + 202797*eps^2*Nf*x^2 + 3552*eps^2*Nf^2*x^2 - 
           22680*x^3 - 106560*eps*x^3 - 510378*eps^2*x^3 + 46080*Nf*x^3 - 
           78144*eps^2*Nf*x^3 + 2072*eps^2*Nf^2*x^3))/((-1 + x)*x^2) - 
       (37*eps^4*(-38 + 39*x + 57*x^2)*G[0, 1, x])/(1920*(-1 + x)*x)) + 
     (37*eps^3*(672 + 3564*eps + 736*eps*Nf - 960*x - 6252*eps*x - 
        1168*eps*Nf*x + 276*x^2 + 3939*eps*x^2 + 564*eps*Nf*x^2 + 12*x^3 - 
        1287*eps*x^3 - 132*eps*Nf*x^3 + 18*eps*x^4)*G[0, 0, 1, x])/
      (2880*(-1 + x)^2*x) + (37*eps^3*(-288 - 1338*eps - 240*eps*Nf + 216*x + 
        2463*eps*x + 326*eps*Nf*x + 54*x^2 - 1098*eps*x^2 - 5*eps*Nf*x^2 + 
        18*eps*x^3)*G[0, 1, 1, x])/(2880*(-1 + x)*x) + 
     (37*eps^4*(-144 + 32*Nf + 164*x - 32*Nf*x - 3*x^2 + 32*Nf*x^2)*
       G[0, 0, 0, 1, x])/(480*(-1 + x)*x) + 
     (37*eps^4*(60 + 16*Nf + 19*x - 16*Nf*x + 115*x^2 + 16*Nf*x^2)*
       G[0, 0, 1, 1, x])/(480*(-1 + x)*x) + 
     (37*eps^4*(-32 - 29*x + 153*x^2)*G[0, 1, 1, 1, x])/(480*(-1 + x)*x) - 
     (eps^3*(-23796 + 136152*eps - 43680*Nf + 8148*eps*Nf + 375668*x - 
        37278*eps*x + 63616*Nf*x + 52286*eps*Nf*x - 507720*x^2 - 
        117819*eps*x^2 - 51744*Nf*x^2 - 79605*eps*Nf*x^2 + 155848*x^3 + 
        18945*eps*x^3 + 31808*Nf*x^3 + 19171*eps*Nf*x^3 + 666*eps*x^4)*
       Zeta[3])/(2880*(-1 + x)^2*x) + 
     G[1, x]*((eps*(259200*eps - 473472*x - 7672608*eps*x - 1310688*eps^2*x - 
          3916746*eps^3*x + 963936*eps*Nf*x - 266400*eps^2*Nf*x - 
          1413696*eps^3*Nf*x - 10656*eps^2*Nf^2*x - 7104*eps^3*Nf^2*x - 
          949104*x^2 - 2306808*eps*x^2 - 2425572*eps^2*x^2 - 
          11219103*eps^3*x^2 - 1959624*eps*Nf*x^2 - 701964*eps^2*Nf*x^2 - 
          3623484*eps^3*Nf*x^2 - 21312*eps^2*Nf^2*x^2 - 211344*eps^3*Nf^2*
           x^2 - 102816*x^3 + 1908288*eps*x^3 + 2525472*eps^2*x^3 + 
          9842148*eps^3*x^3 - 170928*eps*Nf*x^3 + 661560*eps^2*Nf*x^3 + 
          3398080*eps^3*Nf*x^3 + 21312*eps^2*Nf^2*x^3 + 145632*eps^3*Nf^2*
           x^3 - 8640*eps*x^4))/(207360*(-1 + x)*x^2) - 
       (37*eps^3*(-288 - 615*eps - 368*eps*Nf + 396*x + 1855*eps*x + 
          478*eps*Nf*x + 6*x^2 - 707*eps*x^2 - 11*eps*Nf*x^2 + 12*eps*x^3)*
         G[0, 1, x])/(2880*(-1 + x)*x) - 
       (37*eps^4*(118 + 4*Nf - 79*x - 12*Nf*x + 64*x^2 + 8*Nf*x^2)*
         G[0, 0, 1, x])/(240*(-1 + x)*x) - (37*eps^4*(10 + 12*x + x^2)*
         G[0, 1, 1, x])/(480*(-1 + x)*x) - 
       (eps^4*(-3133 + 148*Nf - 7338*x - 444*Nf*x - 574*x^2 + 296*Nf*x^2)*
         Zeta[3])/(240*(-1 + x)*x))) - 
   (eps^3*(-878784 - 3006210*eps - 703920*eps*Nf + 1596900*x + 
      5002268*eps*x + 971130*eps*Nf*x - 870102*x^2 - 2636394*eps*x^2 - 
      209505*eps*Nf*x^2 + 151986*x^3 + 640336*eps*x^3 - 57705*eps*Nf*x^3 + 
      11100*eps*x^4)*Zeta[5])/(7200*(-1 + x)^2*x) + 
   G[1, x]*((-3172608*eps - 1866240*eps^2 - 12480480*eps^3 - 
       1866240*eps^3*Nf + 9397296*x + 25044552*eps*x + 23657508*eps^2*x + 
       110417013*eps^3*x - 53136810*eps^4*x - 164022813*eps^5*x - 
       5153544*eps*Nf*x + 1019628*eps^2*Nf*x + 3427596*eps^3*Nf*x - 
       24696612*eps^4*Nf*x - 81157650*eps^5*Nf*x - 20304*eps^2*Nf^2*x - 
       1377936*eps^3*Nf^2*x - 2637360*eps^4*Nf^2*x - 9473776*eps^5*Nf^2*x - 
       1512432*x^2 + 41661864*eps*x^2 - 29810268*eps^2*x^2 - 
       145129563*eps^3*x^2 + 53136810*eps^4*x^2 + 164022813*eps^5*x^2 + 
       8927496*eps*Nf*x^2 - 847908*eps^2*Nf*x^2 - 756756*eps^3*Nf*x^2 + 
       24696612*eps^4*Nf*x^2 + 81157650*eps^5*Nf*x^2 + 
       409104*eps^2*Nf^2*x^2 + 4034736*eps^3*Nf^2*x^2 + 
       2637360*eps^4*Nf^2*x^2 + 9473776*eps^5*Nf^2*x^2 - 1998432*x^3 - 
       31243968*eps*x^3 + 8019000*eps^2*x^3 + 47193030*eps^3*x^3 + 
       1587600*eps*Nf*x^3 - 171720*eps^2*Nf*x^3 - 804600*eps^3*Nf*x^3 - 
       388800*eps^2*Nf^2*x^3 - 2656800*eps^3*Nf^2*x^3 + 264384*eps*x^4)/
      (1399680*eps*(-1 + x)*x^2) + 
     (eps^2*(63936*eps^2 + 21312*eps^2*Nf - 63072*x + 111888*eps*x + 
        148518*eps^2*x + 39072*eps*Nf*x + 273800*eps^2*Nf*x - 
        1184*eps^2*Nf^2*x + 306432*x^2 - 207792*eps*x^2 - 788433*eps^2*x^2 - 
        41736*eps*Nf*x^2 - 522884*eps^2*Nf*x^2 - 1776*eps^2*Nf^2*x^2 - 
        305496*x^3 + 89244*eps*x^3 + 438783*eps^2*x^3 + 4884*eps*Nf*x^3 + 
        235246*eps^2*Nf*x^3 + 1184*eps^2*Nf^2*x^3)*G[0, 0, 1, x])/
      (17280*(-1 + x)*x^2) + (eps^2*(-7992*eps + 31968*eps^2 + 
        2664*eps^2*Nf + 91296*x + 65268*eps*x + 115662*eps^2*x + 34560*Nf*x + 
        10656*eps*Nf*x + 127428*eps^2*Nf*x - 4736*eps^2*Nf^2*x - 66600*x^2 - 
        29304*eps*x^2 + 49395*eps^2*x^2 - 103680*Nf*x^2 - 15540*eps*Nf*x^2 - 
        130906*eps^2*Nf*x^2 + 3552*eps^2*Nf^2*x^2 + 22824*x^3 - 
        27972*eps*x^3 - 197025*eps^2*x^3 + 69120*Nf*x^3 + 4884*eps*Nf*x^3 + 
        814*eps^2*Nf*x^3 + 1184*eps^2*Nf^2*x^3)*G[0, 1, 1, x])/
      (17280*(-1 + x)*x^2) - (37*eps^3*(480 + 2787*eps - 176*eps*Nf - 300*x - 
        2227*eps*x + 250*eps*Nf*x + 234*x^2 + 1379*eps*x^2 + 263*eps*Nf*x^2 + 
        24*eps*x^3)*G[0, 0, 0, 1, x])/(1440*(-1 + x)*x) - 
     (37*eps^3*(72*eps + 288*x + 1491*eps*x + 136*eps*Nf*x + 18*x^2 - 
        1027*eps*x^2 + 145*eps*Nf*x^2 - 12*x^3 + 683*eps*x^3 + 
        20*eps*Nf*x^3 + 24*eps*x^4)*G[0, 0, 1, 1, x])/(1440*(-1 + x)*x^2) - 
     (37*eps^3*(-90*eps + 120*x + 510*eps*x + 216*eps*Nf*x - 114*x^2 - 
        180*eps*x^2 - 247*eps*Nf*x^2 + 24*eps*x^3)*G[0, 1, 1, 1, x])/
      (1440*x^2) + (37*eps^4*(146 + 120*Nf + 121*x - 360*Nf*x + 71*x^2 + 
        240*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(480*(-1 + x)*x) + 
     (37*eps^4*(-226 + 8*Nf + 161*x - 24*Nf*x + 59*x^2 + 16*Nf*x^2)*
       G[0, 0, 0, 1, 1, x])/(160*(-1 + x)*x) - 
     (37*eps^4*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*
       G[0, 0, 1, 0, 1, x])/(240*(-1 + x)*x) + 
     (37*eps^4*(146 + 96*Nf + 1009*x - 288*Nf*x - 289*x^2 + 192*Nf*x^2)*
       G[0, 0, 1, 1, 1, x])/(480*(-1 + x)*x) + 
     (37*eps^4*(47 + 6*Nf + 47*x - 18*Nf*x - 18*x^2 + 12*Nf*x^2)*
       G[0, 1, 0, 1, 1, x])/(120*(-1 + x)*x) + 
     (37*eps^4*(-122 + 103*x)*G[0, 1, 1, 1, 1, x])/(480*x) + 
     (eps^2*(435240*eps + 158004*eps^2 + 23976*eps^2*Nf - 2440728*x - 
        3278484*eps*x - 2679102*eps^2*x - 51840*Nf*x + 666720*eps*Nf*x + 
        62076*eps^2*Nf*x + 33712*eps^2*Nf^2*x + 1280376*x^2 - 
        5544468*eps*x^2 + 2826999*eps^2*x^2 + 155520*Nf*x^2 - 
        1147944*eps*Nf*x^2 - 485268*eps^2*Nf*x^2 - 77008*eps^2*Nf^2*x^2 + 
        232812*x^3 + 4192002*eps*x^3 - 511695*eps^2*x^3 - 103680*Nf*x^3 - 
        210462*eps*Nf*x^3 + 410427*eps^2*Nf*x^3 + 40632*eps^2*Nf^2*x^3 - 
        34272*eps*x^4)*Zeta[3])/(25920*(-1 + x)*x^2) + 
     G[0, 1, x]*(-1/72*(eps*(-252*eps - 432*x - 171*eps*x - 696*eps*Nf*x + 
           762*x^2 + 5595*eps*x^2 + 985*eps*Nf*x^2 - 12*x^3 - 3345*eps*x^3 + 
           20*eps*Nf*x^3 + 24*eps*x^4))/((-1 + x)*x^2) + 
       (37*eps^4*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*
         G[0, 0, 1, x])/(240*(-1 + x)*x) - 
       (eps^4*(10746 + 888*Nf - 15967*x - 2664*Nf*x + 2019*x^2 + 1776*Nf*x^2)*
         Zeta[3])/(240*(-1 + x)*x)) + (eps^4*(-56603 - 17010*x + 21314*x^2)*
       Zeta[5])/(600*(-1 + x)*x)) + 
   G[0, x]*(-1/2799360*(-27254880 - 123758928*eps - 56133000*eps^2 - 
        280570230*eps^3 + 167502330*eps^4 + 484758756*eps^5 + 
        8811504*eps*Nf - 1008936*eps^2*Nf - 42460848*eps^3*Nf + 
        98283618*eps^4*Nf + 306981711*eps^5*Nf + 1146096*eps^2*Nf^2 + 
        6802416*eps^3*Nf^2 + 17142840*eps^4*Nf^2 + 58695764*eps^5*Nf^2 + 
        191808*eps^3*Nf^3 + 959040*eps^4*Nf^3 + 3388608*eps^5*Nf^3 + 
        69595200*x + 208995552*eps*x + 195780240*eps^2*x + 
        742535100*eps^3*x - 335004660*eps^4*x - 969517512*eps^5*x - 
        17483040*eps*Nf*x + 36128592*eps^2*Nf*x + 232233696*eps^3*Nf*x - 
        196567236*eps^4*Nf*x - 613963422*eps^5*Nf*x - 114912*eps^2*Nf^2*x + 
        1273248*eps^3*Nf^2*x - 34285680*eps^4*Nf^2*x - 117391528*eps^5*Nf^2*
         x - 383616*eps^3*Nf^3*x - 1918080*eps^4*Nf^3*x - 
        6777216*eps^5*Nf^3*x - 55326240*x^2 - 103339152*eps*x^2 - 
        185778360*eps^2*x^2 - 589068450*eps^3*x^2 + 167502330*eps^4*x^2 + 
        484758756*eps^5*x^2 + 6113232*eps*Nf*x^2 - 51377976*eps^2*Nf*x^2 - 
        269682048*eps^3*Nf*x^2 + 98283618*eps^4*Nf*x^2 + 
        306981711*eps^5*Nf*x^2 - 2119824*eps^2*Nf^2*x^2 - 
        15514704*eps^3*Nf^2*x^2 + 17142840*eps^4*Nf^2*x^2 + 
        58695764*eps^5*Nf^2*x^2 + 191808*eps^3*Nf^3*x^2 + 
        959040*eps^4*Nf^3*x^2 + 3388608*eps^5*Nf^3*x^2 + 12985920*x^3 + 
        17635968*eps*x^3 + 46131120*eps^2*x^3 + 127103580*eps^3*x^3 + 
        2558304*eps*Nf*x^3 + 16258320*eps^2*Nf*x^3 + 79909200*eps^3*Nf*x^3 + 
        1088640*eps^2*Nf^2*x^3 + 7439040*eps^3*Nf^2*x^3 + 528768*eps*x^4)/
       (eps*(-1 + x)^2*x) - (37*eps^3*(144 + 909*eps + 156*eps*Nf - 198*x - 
        1035*eps*x + 137*eps*Nf*x)*G[1, x]^4)/(34560*x) - 
     (37*eps^4*(122 + 221*x)*G[1, x]^5)/(57600*x) - 
     (37*eps^3*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 
        224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)*G[0, 1, x]^2)/
      (2880*(-1 + x)*x) + G[1, x]^3*
      (-1/51840*(eps^2*(-3996*eps - 19980*eps^2 - 3996*eps^2*Nf + 197424*x + 
           40626*eps*x + 191364*eps^2*x + 2664*eps*Nf*x - 41958*eps^2*Nf*x - 
           2368*eps^2*Nf^2*x - 213372*x^2 - 21312*eps*x^2 - 73926*eps^2*x^2 + 
           13542*eps*Nf*x^2 + 161431*eps^2*Nf*x^2 + 1776*eps^2*Nf^2*x^2 - 
           16452*x^3 - 15318*eps*x^3 - 97458*eps^2*x^3 - 16206*eps*Nf*x^3 - 
           115477*eps^2*Nf*x^3 + 592*eps^2*Nf^2*x^3))/((-1 + x)*x^2) - 
       (37*eps^4*(2 - 87*x + 87*x^2)*G[0, 1, x])/(2880*(-1 + x)*x)) - 
     (eps^2*(-416736 - 106560*eps - 471528*eps^2 + 17280*Nf - 7104*eps*Nf - 
        290672*eps^2*Nf + 2368*eps^2*Nf^2 + 328464*x + 53280*eps*x + 
        306360*eps^2*x - 51840*Nf*x - 14208*eps*Nf*x + 230288*eps^2*Nf*x - 
        2368*eps^2*Nf^2*x + 7704*x^2 - 35964*eps*x^2 - 167499*eps^2*x^2 + 
        34560*Nf*x^2 + 3108*eps*Nf*x^2 - 125578*eps^2*Nf*x^2 + 
        592*eps^2*Nf^2*x^2)*G[0, 0, 1, x])/(8640*(-1 + x)*x) + 
     (eps^2*(39960*eps^2 + 15984*eps^2*Nf - 202896*x + 101232*eps*x + 
        266400*eps^2*x - 17280*Nf*x + 14208*eps*Nf*x + 188848*eps^2*Nf*x - 
        1184*eps^2*Nf^2*x + 514656*x^2 - 149184*eps*x^2 - 583305*eps^2*x^2 + 
        51840*Nf*x^2 - 15096*eps*Nf*x^2 - 353276*eps^2*Nf*x^2 - 397476*x^3 + 
        68598*eps*x^3 + 292152*eps^2*x^3 - 34560*Nf*x^3 + 9546*eps*Nf*x^3 + 
        174307*eps^2*Nf*x^3 + 296*eps^2*Nf^2*x^3)*G[0, 1, 1, x])/
      (8640*(-1 + x)*x^2) - (37*eps^3*(176 + 736*eps + 416*eps*Nf - 304*x - 
        1348*eps*x - 816*eps*Nf*x + 128*x^2 + 863*eps*x^2 + 466*eps*Nf*x^2 - 
        275*eps*x^3 - 66*eps*Nf*x^3 + 12*eps*x^4)*G[0, 0, 0, 1, x])/
      (480*(-1 + x)^2*x) - (37*eps^3*(-168 - 12*eps - 608*eps*Nf + 240*x + 
        681*eps*x + 586*eps*Nf*x + 84*x^2 + 63*eps*x^2 + 88*eps*Nf*x^2 + 
        36*eps*x^3)*G[0, 0, 1, 1, x])/(1440*(-1 + x)*x) - 
     (37*eps^3*(72*eps - 24*x - 160*eps*x + 80*eps*Nf*x + 480*x^2 + 
        1237*eps*x^2 + 282*eps*Nf*x^2 - 150*x^3 + 98*eps*x^3 - 3*eps*Nf*x^3 + 
        36*eps*x^4)*G[0, 1, 1, 1, x])/(1440*(-1 + x)*x^2) - 
     (37*eps^4*(65 - 40*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/(60*(-1 + x)*x) + 
     (37*eps^4*(-191 + 59*x + 3*x^2)*G[0, 0, 0, 1, 1, x])/(120*(-1 + x)*x) + 
     (37*eps^4*(-20 - 18*x + 21*x^2)*G[0, 0, 1, 0, 1, x])/(120*(-1 + x)*x) + 
     (37*eps^4*(-232 + 129*x + 28*x^2)*G[0, 0, 1, 1, 1, x])/(40*(-1 + x)*x) + 
     (37*eps^4*(-251 + 96*x + 66*x^2)*G[0, 1, 0, 1, 1, x])/(120*(-1 + x)*x) + 
     (37*eps^4*(24 + 74*x + 117*x^2)*G[0, 1, 1, 1, 1, x])/(240*(-1 + x)*x) + 
     (eps^2*(-2463336 - 7985448*eps - 3124764*eps^2 - 51840*Nf + 
        505848*eps*Nf - 375972*eps^2*Nf - 13184*eps^2*Nf^2 + 7405848*x + 
        13062492*eps*x + 9833652*eps^2*x + 207360*Nf*x - 1059900*eps*Nf*x + 
        1959606*eps^2*Nf*x + 165712*eps^2*Nf^2*x - 6507900*x^2 - 
        6044562*eps*x^2 - 8846388*eps^2*x^2 - 259200*Nf*x^2 + 
        416874*eps*Nf*x^2 - 2114493*eps^2*Nf*x^2 - 222200*eps^2*Nf^2*x^2 + 
        1565388*x^3 + 937278*eps*x^3 + 2137500*eps^2*x^3 + 103680*Nf*x^3 + 
        137178*eps*Nf*x^3 + 530859*eps^2*Nf*x^3 + 69672*eps^2*Nf^2*x^3 + 
        34272*eps*x^4)*Zeta[3])/(25920*(-1 + x)^2*x) + 
     G[0, 1, x]*((eps*(259200*eps - 552960*x - 5005152*eps*x - 
          959040*eps^2*x - 4034628*eps^3*x - 314496*eps*Nf*x - 
          24864*eps^2*Nf*x - 2222368*eps^3*Nf*x + 42624*eps^2*Nf^2*x + 
          106560*eps^3*Nf^2*x + 259200*x^2 + 5402592*eps*x^2 + 
          959040*eps^2*x^2 + 1308024*eps^3*x^2 - 220608*eps*Nf*x^2 - 
          78144*eps^2*Nf*x^2 + 3315200*eps^3*Nf*x^2 - 85248*eps^2*Nf^2*x^2 - 
          213120*eps^3*Nf^2*x^2 + 485136*x^3 - 997272*eps*x^3 + 
          51948*eps^2*x^3 + 4607055*eps^3*x^3 + 594648*eps*Nf*x^3 + 
          29748*eps^2*Nf*x^3 - 1308172*eps^3*Nf*x^3 + 31968*eps^2*Nf^2*x^3 + 
          33744*eps^3*Nf^2*x^3 - 191376*x^4 + 331992*eps*x^4 - 
          51948*eps^2*x^4 - 1880451*eps^3*x^4 - 59544*eps*Nf*x^4 + 
          73260*eps^2*Nf*x^4 + 215340*eps^3*Nf*x^4 + 10656*eps^2*Nf^2*x^4 + 
          72816*eps^3*Nf^2*x^4 - 8640*eps*x^5))/(103680*(-1 + x)^2*x^2) + 
       (37*eps^4*(-20 + 52*x - 16*Nf*x - 29*x^2 + 8*Nf*x^2)*G[0, 0, 1, x])/
        (120*(-1 + x)*x) + (37*eps^4*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 
          16*Nf*x^2)*G[0, 1, 1, x])/(240*(-1 + x)*x) - 
       (eps^4*(501 + 148*Nf + 2115*x - 148*Nf*x - 914*x^2 + 148*Nf*x^2)*
         Zeta[3])/(60*(-1 + x)*x)) + G[1, x]^2*
      ((eps*(-155520*eps + 234432*eps^3 - 829440*x - 209664*eps*x - 
          1214784*eps^2*x - 4665996*eps^3*x - 1389600*eps*Nf*x - 
          408480*eps^2*Nf*x - 2174416*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 
          53280*eps^3*Nf^2*x + 1479600*x^2 + 6462072*eps*x^2 + 
          3000996*eps^2*x^2 + 11646009*eps^3*x^2 + 1724904*eps*Nf*x^2 + 
          764124*eps^2*Nf*x^2 + 3925996*eps^3*Nf*x^2 + 10656*eps^2*Nf^2*x^2 - 
          19536*eps^3*Nf^2*x^2 - 2160*x^3 - 3189528*eps*x^3 - 
          1786212*eps^2*x^3 - 7214445*eps^3*x^3 - 60264*eps*Nf*x^3 - 
          355644*eps^2*Nf*x^3 - 1751580*eps^3*Nf*x^3 + 10656*eps^2*Nf^2*x^3 + 
          72816*eps^3*Nf^2*x^3 + 17280*eps*x^4))/(207360*(-1 + x)*x^2) - 
       (37*eps^3*(144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 
          156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 
          31*eps*Nf*x^3 + 6*eps*x^4)*G[0, 1, x])/(2880*(-1 + x)*x^2) + 
       (37*eps^4*(2 + 16*Nf + 61*x - 48*Nf*x + 37*x^2 + 32*Nf*x^2)*
         G[0, 0, 1, x])/(480*(-1 + x)*x) + (37*eps^4*(58 - 90*x + 79*x^2)*
         G[0, 1, 1, x])/(480*(-1 + x)*x) + 
       (eps^4*(6928 + 592*Nf - 14429*x - 1776*Nf*x - 1038*x^2 + 1184*Nf*x^2)*
         Zeta[3])/(480*(-1 + x)*x)) + 
     G[1, x]*(-1/103680*(51840*eps + 207360*eps^2 - 51840*eps^2*Nf + 
          187776*x - 1617408*eps*x - 6348960*eps^2*x - 2513484*eps^3*x - 
          8951706*eps^4*x + 163584*Nf*x + 16704*eps*Nf*x - 
          1888656*eps^2*Nf*x - 637584*eps^3*Nf*x - 2582896*eps^4*Nf*x + 
          143520*eps^2*Nf^2*x - 37888*eps^3*Nf^2*x - 3552*eps^4*Nf^2*x + 
          400176*x^2 + 150120*eps*x^2 - 1194012*eps^2*x^2 + 
          1567431*eps^3*x^2 + 6971355*eps^4*x^2 - 490752*Nf*x^2 - 
          276840*eps*Nf*x^2 + 1009380*eps^2*Nf*x^2 - 30636*eps^3*Nf*x^2 + 
          636252*eps^4*Nf*x^2 - 154176*eps^2*Nf^2*x^2 - 34928*eps^3*Nf^2*
           x^2 - 365856*eps^4*Nf^2*x^2 - 1220976*x^3 - 83592*eps*x^3 + 
          721692*eps^2*x^3 + 946053*eps^3*x^3 + 1980351*eps^4*x^3 + 
          327168*Nf*x^3 - 58104*eps*Nf*x^3 - 821124*eps^2*Nf*x^3 + 
          668220*eps^3*Nf*x^3 + 1946644*eps^4*Nf*x^3 - 29664*eps^2*Nf^2*x^3 + 
          72816*eps^3*Nf^2*x^3 + 369408*eps^4*Nf^2*x^3)/((-1 + x)*x^2) - 
       (eps^2*(63936*eps^2 + 21312*eps^2*Nf - 150912*x + 111888*eps*x + 
          148518*eps^2*x - 40320*Nf*x + 39072*eps*Nf*x + 273800*eps^2*Nf*x - 
          1184*eps^2*Nf^2*x + 98352*x^2 - 207792*eps*x^2 - 788433*eps^2*x^2 + 
          120960*Nf*x^2 - 41736*eps*Nf*x^2 - 522884*eps^2*Nf*x^2 - 
          1776*eps^2*Nf^2*x^2 - 247176*x^3 + 89244*eps*x^3 + 
          438783*eps^2*x^3 - 80640*Nf*x^3 + 4884*eps*Nf*x^3 + 
          235246*eps^2*Nf*x^3 + 1184*eps^2*Nf^2*x^3)*G[0, 1, x])/
        (17280*(-1 + x)*x^2) - (37*eps^4*(74 + 12*Nf + 15*x - 36*Nf*x - 
          39*x^2 + 24*Nf*x^2)*G[0, 1, x]^2)/(480*(-1 + x)*x) + 
       (37*eps^3*(48 + 543*eps - 136*eps*Nf + 24*x - 93*eps*x + 
          182*eps*Nf*x + 60*x^2 + 168*eps*x^2 + 63*eps*Nf*x^2 + 9*eps*x^3)*
         G[0, 0, 1, x])/(720*(-1 + x)*x) + 
       (37*eps^3*(144*eps - 48*x - 412*eps*x - 48*eps*Nf*x + 264*x^2 + 
          490*eps*x^2 + 170*eps*Nf*x^2 - 66*x^3 + 359*eps*x^3 - 
          13*eps*Nf*x^3 + 18*eps*x^4)*G[0, 1, 1, x])/(1440*(-1 + x)*x^2) - 
       (37*eps^4*(-230 + 16*Nf + 237*x - 48*Nf*x - 101*x^2 + 32*Nf*x^2)*
         G[0, 0, 0, 1, x])/(240*(-1 + x)*x) - 
       (37*eps^4*(-228 + 8*Nf + 211*x - 24*Nf*x - x^2 + 16*Nf*x^2)*
         G[0, 0, 1, 1, x])/(240*(-1 + x)*x) - 
       (37*eps^4*(86 - 90*x + 129*x^2)*G[0, 1, 1, 1, x])/(240*(-1 + x)*x) + 
       (eps^3*(2376*eps + 18256*x - 136010*eps*x + 15904*Nf*x - 
          16432*eps*Nf*x + 44234*x^2 + 47858*eps*x^2 - 47712*Nf*x^2 + 
          872*eps*Nf*x^2 - 119816*x^3 - 36395*eps*x^3 + 31808*Nf*x^3 - 
          11347*eps*Nf*x^3 + 666*eps*x^4)*Zeta[3])/(1440*(-1 + x)*x^2)) + 
     (eps^4*(200272 - 266662*x + 89575*x^2)*Zeta[5])/(1200*(-1 + x)*x))) + 
 G[0, x]^3*((-3888 - 17496*eps - 72900*eps^2 - 244215*eps^3 - 5832*eps*Nf - 
     30132*eps^2*Nf - 127656*eps^3*Nf - 3528*eps^2*Nf^2 - 18888*eps^3*Nf^2 - 
     864*eps^3*Nf^3 + 432*x + 216*eps*x - 13932*eps^2*x - 73521*eps^3*x + 
     1224*eps*Nf*x + 2004*eps^2*Nf*x - 14504*eps^3*Nf*x + 1800*eps^2*Nf^2*x + 
     7080*eps^3*Nf^2*x + 864*eps^3*Nf^3*x + 1728*x^2 + 8640*eps*x^2 + 
     43416*eps^2*x^2 + 143100*eps^3*x^2 + 2304*eps*Nf*x^2 + 
     14064*eps^2*Nf*x^2 + 71080*eps^3*Nf*x^2 + 864*eps^2*Nf^2*x^2 + 
     5904*eps^3*Nf^2*x^2)/(648*eps^3*(-1 + x)*x) - 
   ((-62208 - 122472*eps - 510300*eps^2 - 1709505*eps^3 - 40824*eps*Nf - 
      210924*eps^2*Nf - 893592*eps^3*Nf - 24696*eps^2*Nf^2 - 
      132216*eps^3*Nf^2 - 6048*eps^3*Nf^3 + 22464*x + 1512*eps*x - 
      97524*eps^2*x - 514647*eps^3*x - 6912*Nf*x + 8568*eps*Nf*x + 
      14028*eps^2*Nf*x - 101528*eps^3*Nf*x + 12600*eps^2*Nf^2*x + 
      49560*eps^3*Nf^2*x + 6048*eps^3*Nf^3*x + 19872*x^2 + 60480*eps*x^2 + 
      303912*eps^2*x^2 + 1001700*eps^3*x^2 + 3456*Nf*x^2 + 16128*eps*Nf*x^2 + 
      98448*eps^2*Nf*x^2 + 497560*eps^3*Nf*x^2 + 6048*eps^2*Nf^2*x^2 + 
      41328*eps^3*Nf^2*x^2)*Zeta[3])/(648*(-1 + x)*x) + 
   (7*eps^3*(-1350 - 1701*eps - 567*eps*Nf + 582*x + 21*eps*x - 192*Nf*x + 
      119*eps*Nf*x + 384*x^2 + 840*eps*x^2 + 96*Nf*x^2 + 224*eps*Nf*x^2)*
     Zeta[3]^2)/(18*(-1 + x)*x) + 
   G[1, x]^3*(-1/9*(-92 + 97*x + 6*x^2)/((-1 + x)*x) + 
     (7*eps^3*(-92 + 97*x + 6*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((-584 + 16*Nf + 420*x - 16*Nf*x - 27*x^2 + 16*Nf*x^2)/
      (3*(-1 + x)*x) - (7*eps^3*(-584 + 16*Nf + 420*x - 16*Nf*x - 27*x^2 + 
        16*Nf*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 1, 1, x]*((-104 + 8*Nf + 25*x - 24*Nf*x + 198*x^2 + 16*Nf*x^2)/
      (3*(-1 + x)*x) - (7*eps^3*(-104 + 8*Nf + 25*x - 24*Nf*x + 198*x^2 + 
        16*Nf*x^2)*Zeta[3])/(3*(-1 + x)*x)) - 
   (31*eps^2*(-324 - 1458*eps - 6075*eps^2 - 486*eps*Nf - 2511*eps^2*Nf - 
      294*eps^2*Nf^2 + 36*x + 18*eps*x - 1161*eps^2*x + 102*eps*Nf*x + 
      167*eps^2*Nf*x + 150*eps^2*Nf^2*x + 144*x^2 + 720*eps*x^2 + 
      3618*eps^2*x^2 + 192*eps*Nf*x^2 + 1172*eps^2*Nf*x^2 + 
      72*eps^2*Nf^2*x^2)*Zeta[5])/(90*(-1 + x)*x) + 
   G[0, 1, x]*((384 + 3294*eps + 160*eps*Nf - 432*x - 5340*eps*x - 
       32*eps*Nf*x + 114*x^2 + 2922*eps*x^2 + 67*eps*Nf*x^2 - 66*x^3 - 
       888*eps*x^3 - 195*eps*Nf*x^3 + 6*eps*x^4)/(18*eps*(-1 + x)^2*x) - 
     (7*eps^2*(384 + 3294*eps + 160*eps*Nf - 432*x - 5340*eps*x - 
        32*eps*Nf*x + 114*x^2 + 2922*eps*x^2 + 67*eps*Nf*x^2 - 66*x^3 - 
        888*eps*x^3 - 195*eps*Nf*x^3 + 6*eps*x^4)*Zeta[3])/
      (18*(-1 + x)^2*x) + (31*eps^4*(64 - 8*x + 11*x^2)*Zeta[5])/
      (5*(-1 + x)*x)) + G[1, x]^2*
    (-1/36*(-504 - 648*eps - 608*eps*Nf + 798*x + 3498*eps*x + 685*eps*Nf*x - 
        90*x^2 - 1776*eps*x^2 + 35*eps*Nf*x^2 + 6*eps*x^3)/(eps*(-1 + x)*x) + 
     (7*eps^2*(-504 - 648*eps - 608*eps*Nf + 798*x + 3498*eps*x + 
        685*eps*Nf*x - 90*x^2 - 1776*eps*x^2 + 35*eps*Nf*x^2 + 6*eps*x^3)*
       Zeta[3])/(36*(-1 + x)*x) - (31*eps^4*(84 - 133*x + 15*x^2)*Zeta[5])/
      (10*(-1 + x)*x)) + 
   G[1, x]*((-1152 - 5616*eps - 28278*eps^2 - 240*eps*Nf - 3640*eps^2*Nf + 
       432*eps^2*Nf^2 - 1944*x - 12924*eps*x - 66357*eps^2*x - 
       2388*eps*Nf*x - 16454*eps^2*Nf*x - 864*eps^2*Nf^2*x + 1512*x^2 + 
       10332*eps*x^2 + 50787*eps^2*x^2 + 1140*eps*Nf*x^2 + 
       10822*eps^2*Nf*x^2 + 144*eps^2*Nf^2*x^2)/(216*eps^2*(-1 + x)*x) - 
     (7*eps*(-1152 - 5616*eps - 28278*eps^2 - 240*eps*Nf - 3640*eps^2*Nf + 
        432*eps^2*Nf^2 - 1944*x - 12924*eps*x - 66357*eps^2*x - 
        2388*eps*Nf*x - 16454*eps^2*Nf*x - 864*eps^2*Nf^2*x + 1512*x^2 + 
        10332*eps*x^2 + 50787*eps^2*x^2 + 1140*eps*Nf*x^2 + 
        10822*eps^2*Nf*x^2 + 144*eps^2*Nf^2*x^2)*Zeta[3])/(216*(-1 + x)*x) + 
     (49*eps^4*(-16 - 27*x + 21*x^2)*Zeta[3]^2)/(6*(-1 + x)*x) + 
     G[0, 1, x]*(-1/6*(-110 + 24*Nf + 353*x - 72*Nf*x + 91*x^2 + 48*Nf*x^2)/
         ((-1 + x)*x) + (7*eps^3*(-110 + 24*Nf + 353*x - 72*Nf*x + 91*x^2 + 
          48*Nf*x^2)*Zeta[3])/(6*(-1 + x)*x)) - 
     (31*eps^3*(-96 - 468*eps - 20*eps*Nf - 162*x - 1077*eps*x - 
        199*eps*Nf*x + 126*x^2 + 861*eps*x^2 + 95*eps*Nf*x^2)*Zeta[5])/
      (30*(-1 + x)*x))) + 
 G[1, x]*(-1/2916*(11664 + 40824*eps + 148716*eps^2 + 465831*eps^3 + 
      1436130*eps^4 + 4433049*eps^5 + 13608*eps*Nf + 54756*eps^2*Nf + 
      200772*eps^3*Nf + 667476*eps^4*Nf + 2193450*eps^5*Nf + 
      4752*eps^2*Nf^2 + 19728*eps^3*Nf^2 + 71280*eps^4*Nf^2 + 
      256048*eps^5*Nf^2)/(eps^5*x) - 
   (7*eps*(-7776*eps + 27216*eps^2 - 7776*eps^2*Nf - 27216*x - 84888*eps*x - 
      472716*eps^2*x - 362313*eps^3*x - 31320*eps*Nf*x - 190764*eps^2*Nf*x - 
      156156*eps^3*Nf*x - 21168*eps^2*Nf^2*x - 15344*eps^3*Nf^2*x + 
      27216*x^2 + 141912*eps*x^2 + 683424*eps^2*x^2 + 362313*eps^3*x^2 + 
      28728*eps*Nf*x^2 + 320796*eps^2*Nf*x^2 + 156156*eps^3*Nf*x^2 + 
      18864*eps^2*Nf^2*x^2 + 15344*eps^3*Nf^2*x^2 - 1296*x^3 - 
      46008*eps*x^3 - 171180*eps^2*x^3 + 1512*eps*Nf*x^3 - 
      125892*eps^2*Nf*x^3 + 3168*eps^2*Nf^2*x^3)*Zeta[3]^2)/
    (648*(-1 + x)*x^2) - (49*eps^4*(14 - 14*x + x^2)*Zeta[3]^3)/
    ((-1 + x)*x) + G[0, 1, 1, 1, 1, x]*(-((-122 + 103*x)/x) + 
     (7*eps^3*(-122 + 103*x)*Zeta[3])/x) + G[0, 1, 0, 1, 1, x]*
    ((-4*(47 + 6*Nf + 47*x - 18*Nf*x - 18*x^2 + 12*Nf*x^2))/((-1 + x)*x) + 
     (28*eps^3*(47 + 6*Nf + 47*x - 18*Nf*x - 18*x^2 + 12*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 0, 0, 1, 1, x]*
    ((-3*(-226 + 8*Nf + 161*x - 24*Nf*x + 59*x^2 + 16*Nf*x^2))/((-1 + x)*x) + 
     (21*eps^3*(-226 + 8*Nf + 161*x - 24*Nf*x + 59*x^2 + 16*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 0, 1, 0, 1, x]*
    ((2*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2))/((-1 + x)*x) - 
     (14*eps^3*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 0, 1, 1, 1, x]*
    (-((146 + 96*Nf + 1009*x - 288*Nf*x - 289*x^2 + 192*Nf*x^2)/
       ((-1 + x)*x)) + (7*eps^3*(146 + 96*Nf + 1009*x - 288*Nf*x - 289*x^2 + 
        192*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + G[0, 0, 0, 0, 1, x]*
    (-((146 + 120*Nf + 121*x - 360*Nf*x + 71*x^2 + 240*Nf*x^2)/
       ((-1 + x)*x)) + (7*eps^3*(146 + 120*Nf + 121*x - 360*Nf*x + 71*x^2 + 
        240*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, x]*((2*(18 + 24*Nf + 49*x - 72*Nf*x + 47*x^2 + 48*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x) - (14*eps^3*(18 + 24*Nf + 49*x - 72*Nf*x + 47*x^2 + 
        48*Nf*x^2)*Zeta[3]^2)/((-1 + x)*x) + G[0, 0, 1, x]*
      ((-2*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2))/((-1 + x)*x) + 
       (14*eps^3*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*Zeta[3])/
        ((-1 + x)*x))) - ((33696 + 140616*eps + 512244*eps^2 + 
      1604529*eps^3 + 4946670*eps^4 + 46872*eps*Nf + 188604*eps^2*Nf + 
      691548*eps^3*Nf + 2299084*eps^4*Nf + 16368*eps^2*Nf^2 + 
      67952*eps^3*Nf^2 + 245520*eps^4*Nf^2 - 126576*x - 140616*eps*x - 
      512244*eps^2*x - 1604529*eps^3*x - 4946670*eps^4*x - 46872*eps*Nf*x - 
      188604*eps^2*Nf*x - 691548*eps^3*Nf*x - 2299084*eps^4*Nf*x - 
      16368*eps^2*Nf^2*x - 67952*eps^3*Nf^2*x - 245520*eps^4*Nf^2*x + 
      30240*x^2)*Zeta[5])/(540*(-1 + x)*x) + G[0, 1, 1, 1, x]*
    ((-90*eps + 120*x + 510*eps*x + 216*eps*Nf*x - 114*x^2 - 180*eps*x^2 - 
       247*eps*Nf*x^2 + 24*eps*x^3)/(3*eps*x^2) - 
     (7*eps^2*(-90*eps + 120*x + 510*eps*x + 216*eps*Nf*x - 114*x^2 - 
        180*eps*x^2 - 247*eps*Nf*x^2 + 24*eps*x^3)*Zeta[3])/(3*x^2) + 
     (186*eps^4*(-20 + 19*x)*Zeta[5])/(5*x)) + 
   G[0, 0, 1, 1, x]*((72*eps + 288*x + 1491*eps*x + 136*eps*Nf*x + 18*x^2 - 
       1027*eps*x^2 + 145*eps*Nf*x^2 - 12*x^3 + 683*eps*x^3 + 20*eps*Nf*x^3 + 
       24*eps*x^4)/(3*eps*(-1 + x)*x^2) - 
     (7*eps^2*(72*eps + 288*x + 1491*eps*x + 136*eps*Nf*x + 18*x^2 - 
        1027*eps*x^2 + 145*eps*Nf*x^2 - 12*x^3 + 683*eps*x^3 + 
        20*eps*Nf*x^3 + 24*eps*x^4)*Zeta[3])/(3*(-1 + x)*x^2) + 
     (186*eps^4*(-48 - 3*x + 2*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*((480 + 2787*eps - 176*eps*Nf - 300*x - 2227*eps*x + 
       250*eps*Nf*x + 234*x^2 + 1379*eps*x^2 + 263*eps*Nf*x^2 + 24*eps*x^3)/
      (3*eps*(-1 + x)*x) - (7*eps^2*(480 + 2787*eps - 176*eps*Nf - 300*x - 
        2227*eps*x + 250*eps*Nf*x + 234*x^2 + 1379*eps*x^2 + 263*eps*Nf*x^2 + 
        24*eps*x^3)*Zeta[3])/(3*(-1 + x)*x) - 
     (186*eps^4*(80 - 50*x + 39*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/36*(216*eps - 864*eps^2 - 72*eps^2*Nf - 288*x - 
        1548*eps*x - 3990*eps^2*x - 288*eps*Nf*x - 3516*eps^2*Nf*x + 
        128*eps^2*Nf^2*x + 72*x^2 - 756*eps*x^2 - 5325*eps^2*x^2 + 
        132*eps*Nf*x^2 + 22*eps^2*Nf*x^2 + 32*eps^2*Nf^2*x^2)/(eps^2*x^2) + 
     (7*eps*(216*eps - 864*eps^2 - 72*eps^2*Nf - 288*x - 1548*eps*x - 
        3990*eps^2*x - 288*eps*Nf*x - 3516*eps^2*Nf*x + 128*eps^2*Nf^2*x + 
        72*x^2 - 756*eps*x^2 - 5325*eps^2*x^2 + 132*eps*Nf*x^2 + 
        22*eps^2*Nf*x^2 + 32*eps^2*Nf^2*x^2)*Zeta[3])/(36*x^2) - 
     (49*eps^4*(-4 + x)*Zeta[3]^2)/x + 
     (31*eps^3*(18*eps - 24*x - 129*eps*x - 24*eps*Nf*x + 6*x^2 - 
        63*eps*x^2 + 11*eps*Nf*x^2)*Zeta[5])/(5*x^2)) + 
   G[0, 0, 1, x]*(-1/36*(1728*eps^2 + 576*eps^2*Nf + 864*x + 3024*eps*x + 
        4014*eps^2*x + 1056*eps*Nf*x + 7400*eps^2*Nf*x - 32*eps^2*Nf^2*x - 
        864*x^2 - 5616*eps*x^2 - 21309*eps^2*x^2 - 1128*eps*Nf*x^2 - 
        14132*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 72*x^3 + 2412*eps*x^3 + 
        11859*eps^2*x^3 + 132*eps*Nf*x^3 + 6358*eps^2*Nf*x^3 + 
        32*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) + 
     (7*eps*(1728*eps^2 + 576*eps^2*Nf + 864*x + 3024*eps*x + 4014*eps^2*x + 
        1056*eps*Nf*x + 7400*eps^2*Nf*x - 32*eps^2*Nf^2*x - 864*x^2 - 
        5616*eps*x^2 - 21309*eps^2*x^2 - 1128*eps*Nf*x^2 - 
        14132*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 72*x^3 + 2412*eps*x^3 + 
        11859*eps^2*x^3 + 132*eps*Nf*x^3 + 6358*eps^2*Nf*x^3 + 
        32*eps^2*Nf^2*x^3)*Zeta[3])/(36*(-1 + x)*x^2) - 
     (49*eps^4*(12 - 12*x + x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     (31*eps^3*(72 + 252*eps + 88*eps*Nf - 72*x - 468*eps*x - 94*eps*Nf*x + 
        6*x^2 + 201*eps*x^2 + 11*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   Zeta[3]*((-34992*eps + 122472*eps^2 - 34992*eps^2*Nf - 163296*x - 
       524880*eps*x - 2647728*eps^2*x - 3260817*eps^3*x - 10052910*eps^4*x - 
       31031343*eps^5*x - 188568*eps*Nf*x - 1050084*eps^2*Nf*x - 
       1405404*eps^3*Nf*x - 4672332*eps^4*Nf*x - 15354150*eps^5*Nf*x - 
       111888*eps^2*Nf^2*x - 138096*eps^3*Nf^2*x - 498960*eps^4*Nf^2*x - 
       1792336*eps^5*Nf^2*x + 163296*x^2 + 781488*eps*x^2 + 
       3595914*eps^2*x^2 + 3260817*eps^3*x^2 + 10052910*eps^4*x^2 + 
       31031343*eps^5*x^2 + 176904*eps*Nf*x^2 + 1635228*eps^2*Nf*x^2 + 
       1405404*eps^3*Nf*x^2 + 4672332*eps^4*Nf*x^2 + 15354150*eps^5*Nf*x^2 + 
       101520*eps^2*Nf^2*x^2 + 138096*eps^3*Nf^2*x^2 + 
       498960*eps^4*Nf^2*x^2 + 1792336*eps^5*Nf^2*x^2 - 5832*x^3 - 
       207036*eps*x^3 - 770310*eps^2*x^3 + 6804*eps*Nf*x^3 - 
       566514*eps^2*Nf*x^3 + 14256*eps^2*Nf^2*x^3)/(2916*eps^2*(-1 + x)*
       x^2) - (eps^3*(-1116*eps - 2184*x - 7626*eps*x - 2976*eps*Nf*x + 
        8204*x^2 + 15810*eps*x^2 + 2604*eps*Nf*x^2 - 2146*x^3 - 
        6603*eps*x^3 + 217*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)*x^2))) + 
 G[0, x]^2*(-1/432*(-2592 - 11664*eps - 48600*eps^2 - 162810*eps^3 - 
      503010*eps^4 - 3888*eps*Nf - 20088*eps^2*Nf - 85104*eps^3*Nf - 
      295146*eps^4*Nf - 2352*eps^2*Nf^2 - 12592*eps^3*Nf^2 - 
      51480*eps^4*Nf^2 - 576*eps^3*Nf^3 - 2880*eps^4*Nf^3 + 1728*x + 
      7776*eps*x + 29808*eps^2*x + 103896*eps^3*x + 326844*eps^4*x + 
      2592*eps*Nf*x + 12672*eps^2*Nf*x + 48984*eps^3*Nf*x + 
      178114*eps^4*Nf*x + 1776*eps^2*Nf^2*x + 8656*eps^3*Nf^2*x + 
      31512*eps^4*Nf^2*x + 576*eps^3*Nf^3*x + 2880*eps^4*Nf^3*x + 432*x^2 + 
      1944*eps*x^2 + 9396*eps^2*x^2 + 25569*eps^3*x^2 + 53523*eps^4*x^2 + 
      648*eps*Nf*x^2 + 3708*eps^2*Nf*x^2 + 18060*eps^3*Nf*x^2 + 
      52612*eps^4*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 1968*eps^3*Nf^2*x^2 + 
      9984*eps^4*Nf^2*x^2)/(eps^4*(-1 + x)*x) - 
   (7*eps^2*(5400 + 22356*eps + 28350*eps^2 + 3276*eps*Nf + 11718*eps^2*Nf + 
      1372*eps^2*Nf^2 - 12312*x - 72468*eps*x - 45738*eps^2*x - 
      10524*eps*Nf*x - 19110*eps^2*Nf*x - 2408*eps^2*Nf^2*x + 7668*x^2 + 
      65718*eps*x^2 + 11907*eps^2*x^2 + 9234*eps*Nf*x^2 + 5229*eps^2*Nf*x^2 + 
      868*eps^2*Nf^2*x^2 - 756*x^3 - 15606*eps*x^3 + 5481*eps^2*x^3 - 
      1986*eps*Nf*x^3 + 2163*eps^2*Nf*x^3 + 168*eps^2*Nf^2*x^3 + 216*eps*x^4)*
     Zeta[3]^2)/(72*(-1 + x)^2*x) + 
   G[1, x]^4*(-1/48*(-66 - 31*x + 87*x^2)/((-1 + x)*x) + 
     (7*eps^3*(-66 - 31*x + 87*x^2)*Zeta[3])/(48*(-1 + x)*x)) + 
   G[0, 1, 1, 1, x]*(-((-32 - 29*x + 153*x^2)/((-1 + x)*x)) + 
     (7*eps^3*(-32 - 29*x + 153*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, x]^2*((-152 + 274*x - 16*Nf*x - 153*x^2 + 8*Nf*x^2)/
      (2*(-1 + x)*x) - (7*eps^3*(-152 + 274*x - 16*Nf*x - 153*x^2 + 8*Nf*x^2)*
       Zeta[3])/(2*(-1 + x)*x)) + G[0, 0, 1, 1, x]*
    (-((60 + 16*Nf + 19*x - 16*Nf*x + 115*x^2 + 16*Nf*x^2)/((-1 + x)*x)) + 
     (7*eps^3*(60 + 16*Nf + 19*x - 16*Nf*x + 115*x^2 + 16*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 0, 0, 1, x]*
    (-((-144 + 32*Nf + 164*x - 32*Nf*x - 3*x^2 + 32*Nf*x^2)/((-1 + x)*x)) + 
     (7*eps^3*(-144 + 32*Nf + 164*x - 32*Nf*x - 3*x^2 + 32*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + (31*eps*(-2592 - 11664*eps - 48600*eps^2 - 
      162810*eps^3 - 3888*eps*Nf - 20088*eps^2*Nf - 85104*eps^3*Nf - 
      2352*eps^2*Nf^2 - 12592*eps^3*Nf^2 - 576*eps^3*Nf^3 + 1728*x + 
      7776*eps*x + 29808*eps^2*x + 103896*eps^3*x + 2592*eps*Nf*x + 
      12672*eps^2*Nf*x + 48984*eps^3*Nf*x + 1776*eps^2*Nf^2*x + 
      8656*eps^3*Nf^2*x + 576*eps^3*Nf^3*x + 432*x^2 + 1944*eps*x^2 + 
      9396*eps^2*x^2 + 25569*eps^3*x^2 + 648*eps*Nf*x^2 + 3708*eps^2*Nf*x^2 + 
      18060*eps^3*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 1968*eps^3*Nf^2*x^2)*Zeta[5])/
    (720*(-1 + x)*x) + G[0, 0, 1, x]*
    (-1/6*(672 + 3564*eps + 736*eps*Nf - 960*x - 6252*eps*x - 1168*eps*Nf*x + 
        276*x^2 + 3939*eps*x^2 + 564*eps*Nf*x^2 + 12*x^3 - 1287*eps*x^3 - 
        132*eps*Nf*x^3 + 18*eps*x^4)/(eps*(-1 + x)^2*x) + 
     (7*eps^2*(672 + 3564*eps + 736*eps*Nf - 960*x - 6252*eps*x - 
        1168*eps*Nf*x + 276*x^2 + 3939*eps*x^2 + 564*eps*Nf*x^2 + 12*x^3 - 
        1287*eps*x^3 - 132*eps*Nf*x^3 + 18*eps*x^4)*Zeta[3])/
      (6*(-1 + x)^2*x) + (186*eps^4*(-56 + 24*x + x^2)*Zeta[5])/
      (5*(-1 + x)*x)) + G[0, 1, 1, x]*
    (-1/6*(-288 - 1338*eps - 240*eps*Nf + 216*x + 2463*eps*x + 326*eps*Nf*x + 
        54*x^2 - 1098*eps*x^2 - 5*eps*Nf*x^2 + 18*eps*x^3)/(eps*(-1 + x)*x) + 
     (7*eps^2*(-288 - 1338*eps - 240*eps*Nf + 216*x + 2463*eps*x + 
        326*eps*Nf*x + 54*x^2 - 1098*eps*x^2 - 5*eps*Nf*x^2 + 18*eps*x^3)*
       Zeta[3])/(6*(-1 + x)*x) + (279*eps^4*(-16 + 12*x + 3*x^2)*Zeta[5])/
      (5*(-1 + x)*x)) + 
   Zeta[3]*((41472 + 174960*eps + 340200*eps^2 + 1139670*eps^3 + 
       3521070*eps^4 + 33264*eps*Nf + 140616*eps^2*Nf + 595728*eps^3*Nf + 
       2066022*eps^4*Nf + 16464*eps^2*Nf^2 + 88144*eps^3*Nf^2 + 
       360360*eps^4*Nf^2 + 4032*eps^3*Nf^3 + 20160*eps^4*Nf^3 - 88992*x - 
       502848*eps*x - 548856*eps^2*x - 1866942*eps^3*x - 5808978*eps^4*x - 
       85824*eps*Nf*x - 229320*eps^2*Nf*x - 938616*eps^3*Nf*x - 
       3312820*eps^4*Nf*x - 28896*eps^2*Nf^2*x - 148736*eps^3*Nf^2*x - 
       580944*eps^4*Nf^2*x - 8064*eps^3*Nf^3*x - 40320*eps^4*Nf^3*x + 
       50544*x^2 + 414720*eps*x^2 + 142884*eps^2*x^2 + 548289*eps^3*x^2 + 
       1913247*eps^4*x^2 + 62208*eps*Nf*x^2 + 62748*eps^2*Nf*x^2 + 
       216468*eps^3*Nf*x^2 + 878514*eps^4*Nf*x^2 + 10416*eps^2*Nf^2*x^2 + 
       46816*eps^3*Nf^2*x^2 + 150696*eps^4*Nf^2*x^2 + 4032*eps^3*Nf^3*x^2 + 
       20160*eps^4*Nf^3*x^2 - 3024*x^3 - 86832*eps*x^3 + 65772*eps^2*x^3 + 
       178983*eps^3*x^3 + 374661*eps^4*x^3 - 9648*eps*Nf*x^3 + 
       25956*eps^2*Nf*x^3 + 126420*eps^3*Nf*x^3 + 368284*eps^4*Nf*x^3 + 
       2016*eps^2*Nf^2*x^3 + 13776*eps^3*Nf^2*x^3 + 69888*eps^4*Nf^2*x^3 + 
       1296*eps*x^4)/(432*eps*(-1 + x)^2*x) + 
     (186*eps^4*(27 - 41*x + 7*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[1, x]^3*((-72*eps - 216*x + 351*eps*x - 32*eps*Nf*x + 114*x^2 - 
       180*eps*x^2 + 39*eps*Nf*x^2 + 120*x^3 - 12*eps*x^3 + 12*eps*Nf*x^3)/
      (36*eps*(-1 + x)*x^2) - (7*eps^2*(-72*eps - 216*x + 351*eps*x - 
        32*eps*Nf*x + 114*x^2 - 180*eps*x^2 + 39*eps*Nf*x^2 + 120*x^3 - 
        12*eps*x^3 + 12*eps*Nf*x^3)*Zeta[3])/(36*(-1 + x)*x^2) - 
     (31*eps^4*(-36 + 19*x + 20*x^2)*Zeta[5])/(10*(-1 + x)*x)) + 
   G[1, x]^2*((-648*eps^2 - 144*eps^2*Nf - 432*x - 1728*eps*x - 
       5022*eps^2*x - 672*eps*Nf*x - 2620*eps^2*Nf*x - 128*eps^2*Nf^2*x + 
       972*x^2 + 5526*eps*x^2 + 24729*eps^2*x^2 + 774*eps*Nf*x^2 + 
       5481*eps^2*Nf*x^2 + 96*eps^2*Nf^2*x^2 - 360*x^3 - 2880*eps*x^3 - 
       13794*eps^2*x^3 - 2112*eps^2*Nf*x^3 + 56*eps^2*Nf^2*x^3)/
      (72*eps^2*(-1 + x)*x^2) - (7*eps*(-648*eps^2 - 144*eps^2*Nf - 432*x - 
        1728*eps*x - 5022*eps^2*x - 672*eps*Nf*x - 2620*eps^2*Nf*x - 
        128*eps^2*Nf^2*x + 972*x^2 + 5526*eps*x^2 + 24729*eps^2*x^2 + 
        774*eps*Nf*x^2 + 5481*eps^2*Nf*x^2 + 96*eps^2*Nf^2*x^2 - 360*x^3 - 
        2880*eps*x^3 - 13794*eps^2*x^3 - 2112*eps^2*Nf*x^3 + 
        56*eps^2*Nf^2*x^3)*Zeta[3])/(72*(-1 + x)*x^2) - 
     (49*eps^4*(12 - 27*x + 10*x^2)*Zeta[3]^2)/(4*(-1 + x)*x) + 
     G[0, 1, x]*((-38 + 39*x + 57*x^2)/(4*(-1 + x)*x) - 
       (7*eps^3*(-38 + 39*x + 57*x^2)*Zeta[3])/(4*(-1 + x)*x)) + 
     (31*eps^3*(72 + 288*eps + 112*eps*Nf - 162*x - 921*eps*x - 
        129*eps*Nf*x + 60*x^2 + 480*eps*x^2)*Zeta[5])/(20*(-1 + x)*x)) + 
   G[0, 1, x]*((4320*eps + 27972*eps^2 - 768*eps*Nf + 5344*eps^2*Nf - 
       640*eps^2*Nf^2 + 576*x - 864*eps*x - 8676*eps^2*x + 1344*eps*Nf*x - 
       1984*eps^2*Nf*x + 640*eps^2*Nf^2*x + 216*x^2 + 684*eps*x^2 + 
       3045*eps^2*x^2 + 300*eps*Nf*x^2 + 2858*eps^2*Nf*x^2 + 
       128*eps^2*Nf^2*x^2)/(72*eps^2*(-1 + x)*x) - 
     (7*eps*(4320*eps + 27972*eps^2 - 768*eps*Nf + 5344*eps^2*Nf - 
        640*eps^2*Nf^2 + 576*x - 864*eps*x - 8676*eps^2*x + 1344*eps*Nf*x - 
        1984*eps^2*Nf*x + 640*eps^2*Nf^2*x + 216*x^2 + 684*eps*x^2 + 
        3045*eps^2*x^2 + 300*eps*Nf*x^2 + 2858*eps^2*Nf*x^2 + 
        128*eps^2*Nf^2*x^2)*Zeta[3])/(72*(-1 + x)*x) + 
     (49*eps^4*(8 + 3*x)*Zeta[3]^2)/(2*(-1 + x)) - 
     (31*eps^3*(360*eps - 64*eps*Nf + 48*x - 72*eps*x + 112*eps*Nf*x + 
        18*x^2 + 57*eps*x^2 + 25*eps*Nf*x^2)*Zeta[5])/(10*(-1 + x)*x)) + 
   G[1, x]*(-1/432*(-3456 - 9504*eps - 35424*eps^2 - 105858*eps^3 - 
        2592*eps*Nf - 7200*eps^2*Nf - 38208*eps^3*Nf - 288*eps^2*Nf^2 - 
        192*eps^3*Nf^2 - 432*x - 10584*eps*x - 65556*eps^2*x - 
        303219*eps^3*x - 1512*eps*Nf*x - 18972*eps^2*Nf*x - 
        97932*eps^3*Nf*x - 576*eps^2*Nf^2*x - 5712*eps^3*Nf^2*x + 2592*x^2 + 
        13824*eps*x^2 + 68256*eps^2*x^2 + 266004*eps^3*x^2 + 
        2736*eps*Nf*x^2 + 17880*eps^2*Nf*x^2 + 91840*eps^3*Nf*x^2 + 
        576*eps^2*Nf^2*x^2 + 3936*eps^3*Nf^2*x^2)/(eps^3*(-1 + x)*x) + 
     ((-31968 - 66528*eps - 247968*eps^2 - 741006*eps^3 + 3456*Nf - 
        18144*eps*Nf - 50400*eps^2*Nf - 267456*eps^3*Nf - 2016*eps^2*Nf^2 - 
        1344*eps^3*Nf^2 + 2160*x - 74088*eps*x - 458892*eps^2*x - 
        2122533*eps^3*x - 10368*Nf*x - 10584*eps*Nf*x - 132804*eps^2*Nf*x - 
        685524*eps^3*Nf*x - 4032*eps^2*Nf^2*x - 39984*eps^3*Nf^2*x + 
        42336*x^2 + 96768*eps*x^2 + 477792*eps^2*x^2 + 1862028*eps^3*x^2 + 
        6912*Nf*x^2 + 19152*eps*Nf*x^2 + 125160*eps^2*Nf*x^2 + 
        642880*eps^3*Nf*x^2 + 4032*eps^2*Nf^2*x^2 + 27552*eps^3*Nf^2*x^2)*
       Zeta[3])/(432*(-1 + x)*x) - 
     (7*eps^3*(-552 - 924*eps + 96*Nf - 252*eps*Nf + 102*x - 1029*eps*x - 
        288*Nf*x - 147*eps*Nf*x + 924*x^2 + 1344*eps*x^2 + 192*Nf*x^2 + 
        266*eps*Nf*x^2)*Zeta[3]^2)/(12*(-1 + x)*x) + 
     G[0, 1, 1, x]*((10 + 12*x + x^2)/((-1 + x)*x) - 
       (7*eps^3*(10 + 12*x + x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, x]*((2*(118 + 4*Nf - 79*x - 12*Nf*x + 64*x^2 + 8*Nf*x^2))/
        ((-1 + x)*x) - (14*eps^3*(118 + 4*Nf - 79*x - 12*Nf*x + 64*x^2 + 
          8*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + 
     (31*eps^2*(-288 - 792*eps - 2952*eps^2 - 216*eps*Nf - 600*eps^2*Nf - 
        24*eps^2*Nf^2 - 36*x - 882*eps*x - 5463*eps^2*x - 126*eps*Nf*x - 
        1581*eps^2*Nf*x - 48*eps^2*Nf^2*x + 216*x^2 + 1152*eps*x^2 + 
        5688*eps^2*x^2 + 228*eps*Nf*x^2 + 1490*eps^2*Nf*x^2 + 
        48*eps^2*Nf^2*x^2)*Zeta[5])/(60*(-1 + x)*x) + 
     G[0, 1, x]*((-288 - 615*eps - 368*eps*Nf + 396*x + 1855*eps*x + 
         478*eps*Nf*x + 6*x^2 - 707*eps*x^2 - 11*eps*Nf*x^2 + 12*eps*x^3)/
        (6*eps*(-1 + x)*x) - (7*eps^2*(-288 - 615*eps - 368*eps*Nf + 396*x + 
          1855*eps*x + 478*eps*Nf*x + 6*x^2 - 707*eps*x^2 - 11*eps*Nf*x^2 + 
          12*eps*x^3)*Zeta[3])/(6*(-1 + x)*x) - 
       (93*eps^4*(-48 + 66*x + x^2)*Zeta[5])/(5*(-1 + x)*x)))) + 
 Pi^3*(((-1/11664*I)*(81648 + 250776*eps + 904932*eps^2 + 2306961*eps^3 + 
      1436130*eps^4 + 4433049*eps^5 + 61560*eps*Nf + 264924*eps^2*Nf + 
      1237068*eps^3*Nf + 667476*eps^4*Nf + 2193450*eps^5*Nf + 
      9936*eps^2*Nf^2 + 49968*eps^3*Nf^2 + 71280*eps^4*Nf^2 + 
      256048*eps^5*Nf^2 - 101088*x - 287712*eps*x - 905904*eps^2*x - 
      1273320*eps^3*x - 1436130*eps^4*x - 4433049*eps^5*x - 75168*eps*Nf*x - 
      293112*eps^2*Nf*x - 1171296*eps^3*Nf*x - 667476*eps^4*Nf*x - 
      2193450*eps^5*Nf*x - 7344*eps^2*Nf^2*x - 32256*eps^3*Nf^2*x - 
      71280*eps^4*Nf^2*x - 256048*eps^5*Nf^2*x + 23328*x^2 + 69984*eps*x^2 + 
      221616*eps^2*x^2 + 153576*eps^3*x^2 + 19440*eps*Nf*x^2 + 
      77112*eps^2*Nf*x^2 + 261360*eps^3*Nf*x^2))/(eps^3*(-1 + x)*x) - 
   ((I/480)*eps^2*(-962 - 40*Nf + 15*x - 40*Nf*x + 476*x^2)*G[0, x]^5)/
    ((-1 + x)*x) + ((I/120)*eps^2*(-14 + 31*x)*G[1, x]^5)/x - 
   ((I/2)*eps^2*(-78 - 55*x + 26*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((I/2)*eps^2*(24 - 789*x + 340*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   ((I/2)*eps^2*(-62 - 324*x + 129*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
   ((I/2)*eps^2*(168 + 116*x + 471*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   ((I/2)*eps^2*(-4 + 53*x + 178*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   ((I/2)*eps^2*(64 + 127*x + 24*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   ((I/1296)*(239328 + 237816*eps + 900828*eps^2 + 1794303*eps^3 + 
      1116990*eps^4 + 6912*Nf + 56520*eps*Nf + 268836*eps^2*Nf + 
      962164*eps^3*Nf + 519148*eps^4*Nf + 14736*eps^2*Nf^2 + 
      38864*eps^3*Nf^2 + 55440*eps^4*Nf^2 - 151200*x - 236736*eps*x - 
      668574*eps^2*x - 990360*eps^3*x - 1116990*eps^4*x + 6912*Nf*x - 
      72720*eps*Nf*x - 217392*eps^2*Nf*x - 911008*eps^3*Nf*x - 
      519148*eps^4*Nf*x - 13872*eps^2*Nf^2*x - 25088*eps^3*Nf^2*x - 
      55440*eps^4*Nf^2*x - 7776*x^2 + 32400*eps*x^2 + 19386*eps^2*x^2 + 
      119448*eps^3*x^2 + 18792*eps*Nf*x^2 + 13716*eps^2*Nf*x^2 + 
      203280*eps^3*Nf*x^2)*Zeta[3])/((-1 + x)*x) - 
   (((7*I)/36)*eps^3*(5640 + 3456*eps + 192*Nf + 758*eps*Nf - 2982*x - 
      3027*eps*x + 192*Nf*x - 1061*eps*Nf*x - 468*x^2 + 144*eps*x^2 + 
      312*eps*Nf*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
   G[1, x]^4*(((I/288)*eps*(18*eps + 120*x + 243*eps*x - 44*eps*Nf*x - 
        132*x^2 - 384*eps*x^2 + 46*eps*Nf*x^2))/x^2 + 
     (((7*I)/24)*eps^4*(-10 + 11*x)*Zeta[3])/x) + 
   G[0, 1, x]^2*(((-1/24*I)*eps*(72*eps - 96*x - 822*eps*x + 24*eps*Nf*x - 
        240*x^2 + 331*eps*x^2 - 352*eps*Nf*x^2 + 192*x^3 - 59*eps*x^3 + 
        184*eps*Nf*x^3))/((-1 + x)*x^2) + 
     ((14*I)*eps^4*(-2 - 5*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(((I/12)*eps*(-72*eps + 48*x + 218*eps*x + 240*eps*Nf*x - 
        306*x^2 - 649*eps*x^2 - 549*eps*Nf*x^2 + 36*x^3 + 36*eps*x^3 + 
        104*eps*Nf*x^3))/((-1 + x)*x^2) - 
     (((7*I)/2)*eps^4*(8 - 51*x + 6*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, 1, 1, x]*(((-1/12*I)*eps*(18*eps + 48*x + 827*eps*x + 
        24*eps*Nf*x + 138*x^2 + 418*eps*x^2 + 173*eps*Nf*x^2 + 120*x^3 + 
        20*eps*x^3 + 162*eps*Nf*x^3))/((-1 + x)*x^2) + 
     (((7*I)/2)*eps^4*(8 + 23*x + 20*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*(((I/12)*eps*(-168 - 888*eps - 544*eps*Nf + 642*x + 
        1576*eps*x + 1451*eps*Nf*x - 666*x^2 - 744*eps*x^2 - 
        1277*eps*Nf*x^2 + 192*x^3 + 92*eps*x^3 + 370*eps*Nf*x^3))/
      ((-1 + x)^2*x) - (((7*I)/2)*eps^4*(28 - 79*x + 32*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, x]^4*
    (((I/96)*eps*(-208 - 499*eps - 140*eps*Nf + 10*x + 292*eps*x - 
        17*eps*Nf*x + 128*x^2 + 159*eps*x^2 + 122*eps*Nf*x^2))/((-1 + x)*x) - 
     ((I/48)*eps^2*(94 - 25*x + 28*x^2)*G[1, x])/((-1 + x)*x) - 
     (((7*I)/48)*eps^4*(-104 + 5*x + 64*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]^3*(((-1/432*I)*(-54*eps^2 - 4176*x - 432*eps*x - 2613*eps^2*x + 
        168*eps*Nf*x + 628*eps^2*Nf*x + 5376*x^2 + 756*eps*x^2 + 
        3006*eps^2*x^2 - 336*eps*Nf*x^2 - 1112*eps^2*Nf*x^2 - 1224*x^3 - 
        324*eps*x^3 - 339*eps^2*x^3 + 168*eps*Nf*x^3 + 484*eps^2*Nf*x^3))/
      ((-1 + x)*x^2) - ((I/12)*eps^2*(22 - 77*x + 56*x^2)*G[0, 1, x])/
      ((-1 + x)*x) + (((7*I)/36)*eps^3*(-348 - 36*eps + 14*eps*Nf + 448*x + 
        63*eps*x - 28*eps*Nf*x - 102*x^2 - 27*eps*x^2 + 14*eps*Nf*x^2)*
       Zeta[3])/((-1 + x)*x)) + G[0, 0, 1, x]*
    (((I/72)*(-216*eps^2 - 144*eps^2*Nf + 3600*x + 1728*eps*x + 
        6768*eps^2*x + 384*Nf*x + 624*eps*Nf*x + 5420*eps^2*Nf*x + 
        112*eps^2*Nf^2*x - 1548*x^2 - 1962*eps*x^2 - 10410*eps^2*x^2 + 
        384*Nf*x^2 - 294*eps*Nf*x^2 - 5641*eps^2*Nf*x^2 - 
        200*eps^2*Nf^2*x^2 - 888*x^3 + 1224*eps*x^3 + 8499*eps^2*x^3 - 
        204*eps*Nf*x^3 + 2570*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
     (((7*I)/12)*eps^3*(-600 - 288*eps - 64*Nf - 104*eps*Nf + 258*x + 
        327*eps*x - 64*Nf*x + 49*eps*Nf*x + 148*x^2 - 204*eps*x^2 + 
        34*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, 1, x]*(((I/72)*(108*eps - 324*eps^2 + 252*eps^2*Nf - 2304*x + 
        918*eps*x + 4758*eps^2*x + 384*eps*Nf*x + 1834*eps^2*Nf*x + 
        48*eps^2*Nf^2*x + 732*x^2 - 1692*eps*x^2 - 12522*eps^2*x^2 + 
        54*eps*Nf*x^2 - 3957*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 + 
        1224*eps*x^3 + 8499*eps^2*x^3 - 204*eps*Nf*x^3 + 2570*eps^2*Nf*x^3))/
      ((-1 + x)*x^2) + (((7*I)/12)*eps^3*(-18*eps + 384*x - 153*eps*x - 
        64*eps*Nf*x - 122*x^2 + 282*eps*x^2 - 9*eps*Nf*x^2 - 204*eps*x^3 + 
        34*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, x]^3*(((I/288)*(-4160 + 912*eps - 726*eps^2 - 256*Nf + 720*eps*Nf + 
        2888*eps^2*Nf + 240*eps^2*Nf^2 - 3304*x - 1332*eps*x - 4803*eps^2*x - 
        256*Nf*x - 636*eps*Nf*x - 4626*eps^2*Nf*x - 384*eps^2*Nf^2*x + 
        1936*x^2 - 624*eps*x^2 - 2348*eps^2*x^2 - 240*eps*Nf*x^2 + 
        392*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/24)*eps^2*(12 - 21*x + 16*x^2)*G[1, x]^2)/((-1 + x)*x) + 
     ((I/24)*eps^2*(-226 - 8*Nf + 115*x - 8*Nf*x + 128*x^2)*G[0, 1, x])/
      ((-1 + x)*x) + (((7*I)/72)*eps^3*(1040 - 228*eps + 64*Nf - 180*eps*Nf + 
        826*x + 333*eps*x + 64*Nf*x + 159*eps*Nf*x - 484*x^2 + 156*eps*x^2 + 
        60*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((-1/72*I)*eps*(-168 - 177*eps + 24*eps*Nf + 114*x + 
          923*eps*x - 21*eps*Nf*x + 36*x^2 - 439*eps*x^2 + 54*eps*Nf*x^2))/
        ((-1 + x)*x) + (((7*I)/12)*eps^4*(-28 + 19*x + 6*x^2)*Zeta[3])/
        ((-1 + x)*x))) + ((I/180)*eps^2*(6048 + 60264*eps + 217062*eps^2 + 
      13764*eps*Nf + 60326*eps^2*Nf + 1488*eps^2*Nf^2 - 80568*x - 
      70866*eps*x - 217341*eps^2*x - 17670*eps*Nf*x - 68417*eps^2*Nf*x - 
      744*eps^2*Nf^2*x + 38736*x^2 + 20088*eps*x^2 + 63612*eps^2*x^2 + 
      5580*eps*Nf*x^2 + 22134*eps^2*Nf*x^2)*Zeta[5])/((-1 + x)*x) + 
   G[0, 1, x]*(((-1/864*I)*(13248*eps^3 - 2304*x - 46656*eps*x - 
        23760*eps^2*x - 131418*eps^3*x - 192*eps*Nf*x - 2064*eps^2*Nf*x - 
        41696*eps^3*Nf*x + 576*eps^2*Nf^2*x + 1440*eps^3*Nf^2*x - 3600*x^2 + 
        15240*eps*x^2 - 756*eps^2*x^2 - 13743*eps^3*x^2 - 12792*eps*Nf*x^2 - 
        3372*eps^2*Nf*x^2 + 5348*eps^3*Nf*x^2 - 864*eps^2*Nf^2*x^2 - 
        3408*eps^3*Nf^2*x^2 - 4608*x^3 + 768*eps*x^3 + 3456*eps*Nf*x^3))/
      (eps*(-1 + x)*x^2) - ((I/2)*eps^2*(-28 + 8*Nf - 74*x + 8*Nf*x + 5*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) - ((I/2)*eps^2*(-48 + 85*x + 91*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x) - 
     ((I/72)*eps^2*(3720 + 27216*eps + 13860*eps^2 + 288*Nf + 112*eps*Nf + 
        1204*eps^2*Nf - 336*eps^2*Nf^2 + 1812*x - 8890*eps*x + 441*eps^2*x + 
        288*Nf*x + 7462*eps*Nf*x + 1967*eps^2*Nf*x + 504*eps^2*Nf^2*x + 
        4632*x^2 - 448*eps*x^2 - 2016*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x) - 
     (((31*I)/5)*eps^4*(8 + 11*x + 16*x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[1, x]^2*(((I/432)*(1512*eps + 864*eps^2 + 4266*eps^3 + 864*eps^3*Nf - 
        288*x - 1068*eps*x - 756*eps^2*x - 15957*eps^3*x + 2472*eps*Nf*x + 
        1284*eps^2*Nf*x + 4420*eps^3*Nf*x - 1008*x^2 - 11808*eps*x^2 - 
        2160*eps^2*x^2 + 10269*eps^3*x^2 - 3216*eps*Nf*x^2 - 
        1998*eps^2*Nf*x^2 - 7704*eps^3*Nf*x^2 + 1800*x^3 + 13560*eps*x^3 + 
        2052*eps^2*x^3 + 1422*eps^3*x^3 + 732*eps*Nf*x^3 + 714*eps^2*Nf*x^3 + 
        2420*eps^3*Nf*x^3))/(eps*(-1 + x)*x^2) + 
     ((I/4)*eps^2*(-48 - 56*x + 75*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/4)*eps^2*(-16 + 10*x + 53*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     ((I/72)*eps^2*(1764*eps + 1008*eps^2 - 1812*x - 1246*eps*x - 
        882*eps^2*x + 2884*eps*Nf*x + 1498*eps^2*Nf*x + 1236*x^2 - 
        13776*eps*x^2 - 2520*eps^2*x^2 - 3752*eps*Nf*x^2 - 
        2331*eps^2*Nf*x^2 + 2532*x^3 + 15820*eps*x^3 + 2394*eps^2*x^3 + 
        854*eps*Nf*x^3 + 833*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
     G[0, 1, x]*(((-1/24*I)*eps*(90*eps + 96*x + 25*eps*x + 80*eps*Nf*x - 
          66*x^2 - 594*eps*x^2 - 193*eps*Nf*x^2 + 12*x^3 + 662*eps*x^3 + 
          112*eps*Nf*x^3))/((-1 + x)*x^2) + 
       (((7*I)/4)*eps^4*(16 - 11*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) - 
     (((31*I)/10)*eps^4*(-4 - 11*x + 22*x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[0, x]^2*(((I/1728)*(-6912 - 49824*eps + 9504*eps^2 - 3186*eps^3 + 
        1056*eps*Nf + 6528*eps^2*Nf - 21856*eps^3*Nf + 1440*eps^2*Nf^2 + 
        3072*eps^3*Nf^2 - 30384*x + 8568*eps*x - 61236*eps^2*x - 
        226017*eps^3*x - 42408*eps*Nf*x - 24348*eps^2*Nf*x - 
        26636*eps^3*Nf*x - 3744*eps^2*Nf^2*x - 12048*eps^3*Nf^2*x + 
        53136*x^2 + 42120*eps*x^2 + 43524*eps^2*x^2 + 223515*eps^3*x^2 + 
        57624*eps*Nf*x^2 + 14964*eps^2*Nf*x^2 + 38812*eps^3*Nf*x^2 + 
        2304*eps^2*Nf^2*x^2 + 8976*eps^3*Nf^2*x^2 - 15840*x^3 - 
        1152*eps*x^3 + 8208*eps^2*x^3 + 5688*eps^3*x^3 - 16272*eps*Nf*x^3 + 
        2856*eps^2*Nf*x^3 + 9680*eps^3*Nf*x^3))/(eps*(-1 + x)^2*x) - 
     ((I/24)*eps^2*(110 - 165*x + 48*x^2)*G[1, x]^3)/((-1 + x)*x) + 
     ((I/4)*eps^2*(-8 - 8*Nf - 31*x - 8*Nf*x + 4*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) - ((I/2)*eps^2*(-68 - 6*x + 61*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x) - ((I/144)*eps^2*(-8280 - 29064*eps + 5544*eps^2 - 
        288*Nf + 616*eps*Nf + 3808*eps^2*Nf + 840*eps^2*Nf^2 - 21684*x + 
        4998*eps*x - 35721*eps^2*x - 24738*eps*Nf*x - 14203*eps^2*Nf*x - 
        2184*eps^2*Nf^2*x + 44316*x^2 + 24570*eps*x^2 + 25389*eps^2*x^2 + 
        288*Nf*x^2 + 33614*eps*Nf*x^2 + 8729*eps^2*Nf*x^2 + 
        1344*eps^2*Nf^2*x^2 - 14352*x^3 - 672*eps*x^3 + 4788*eps^2*x^3 - 
        9492*eps*Nf*x^3 + 1666*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]^2*(((-1/48*I)*eps*(72*eps + 96*x - 230*eps*x + 144*eps*Nf*x - 
          162*x^2 - 1071*eps*x^2 - 195*eps*Nf*x^2 + 12*x^3 + 878*eps*x^3 + 
          8*eps*Nf*x^3))/((-1 + x)*x^2) + 
       (((7*I)/8)*eps^4*(16 - 27*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((-1/24*I)*eps*(192 + 507*eps + 208*eps*Nf - 228*x - 
          855*eps*x - 344*eps*Nf*x - 96*x^2 + 435*eps*x^2 + 126*eps*Nf*x^2 + 
          132*x^3 - 93*eps*x^3 + 10*eps*Nf*x^3))/((-1 + x)^2*x) + 
       (((7*I)/2)*eps^4*(-16 + 3*x + 11*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[1, x]*(((-1/144*I)*(216*eps^2 + 144*eps^2*Nf - 1632*x - 648*eps*x - 
          8298*eps^2*x + 384*eps*Nf*x + 1060*eps^2*Nf*x + 144*eps^2*Nf^2*x - 
          1620*x^2 - 1098*eps*x^2 - 2715*eps^2*x^2 - 606*eps*Nf*x^2 - 
          5069*eps^2*Nf*x^2 - 216*eps^2*Nf^2*x^2 - 3240*x^3 + 36*eps*x^3 + 
          465*eps^2*x^3 - 48*eps*Nf*x^3 + 2008*eps^2*Nf*x^3))/
        ((-1 + x)*x^2) + (I*eps^2*(6 - 17*x + 13*x^2)*G[0, 1, x])/
        ((-1 + x)*x) - (((7*I)/24)*eps^3*(272 + 108*eps - 64*eps*Nf + 270*x + 
          183*eps*x + 101*eps*Nf*x + 540*x^2 - 6*eps*x^2 + 8*eps*Nf*x^2)*
         Zeta[3])/((-1 + x)*x)) + (((31*I)/5)*eps^4*(-18 - 58*x + 29*x^2)*
       Zeta[5])/((-1 + x)*x)) + 
   G[1, x]*(((I/324)*(324*eps + 8532*eps^2 - 2430*eps^4 + 1188*eps^2*Nf + 
        648*eps^4*Nf - 2376*x - 3834*eps*x - 37062*eps^2*x - 22356*eps^3*x - 
        85536*eps^4*x - 792*eps*Nf*x + 1830*eps^2*Nf*x - 5052*eps^3*Nf*x - 
        24104*eps^4*Nf*x + 144*eps^2*Nf^2*x + 2052*x^2 - 1620*eps*x^2 - 
        2070*eps^2*x^2 + 22356*eps^3*x^2 + 87966*eps^4*x^2 - 234*eps*Nf*x^2 - 
        15465*eps^2*Nf*x^2 + 5052*eps^3*Nf*x^2 + 23456*eps^4*Nf*x^2 - 
        216*eps^2*Nf^2*x^2 + 432*x^3 + 4860*eps*x^3 + 25038*eps^2*x^3 + 
        1116*eps*Nf*x^3 + 12750*eps^2*Nf*x^3))/(eps^2*(-1 + x)*x^2) + 
     ((I/4)*eps^2*(20 + 79*x + 3*x^2)*G[0, 1, x]^2)/((-1 + x)*x) - 
     ((I/2)*eps^2*(150 - 97*x + 90*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     ((I/2)*eps^2*(94 - 5*x + 62*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     ((I/2)*eps^2*(-18 + 124*x + 19*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
     ((I/108)*eps*(270*eps + 19908*eps^2 + 2772*eps^2*Nf - 6840*x - 
        7965*eps*x - 86478*eps^2*x - 52164*eps^3*x - 1776*eps*Nf*x + 
        4270*eps^2*Nf*x - 11788*eps^3*Nf*x + 336*eps^2*Nf^2*x + 6516*x^2 - 
        2943*eps*x^2 - 4830*eps^2*x^2 + 52164*eps^3*x^2 - 1626*eps*Nf*x^2 - 
        36085*eps^2*Nf*x^2 + 11788*eps^3*Nf*x^2 - 504*eps^2*Nf^2*x^2 + 
        1656*x^3 + 14058*eps*x^3 + 58422*eps^2*x^3 + 5214*eps*Nf*x^3 + 
        29750*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
     (((7*I)/6)*eps^4*(-184 + 187*x + 64*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[0, 1, 1, x]*(((I/12)*eps*(54*eps + 72*x + 239*eps*x + 64*eps*Nf*x + 
          42*x^2 + 40*eps*x^2 - 141*eps*Nf*x^2 + 36*x^3 + 266*eps*x^3 + 
          186*eps*Nf*x^3))/((-1 + x)*x^2) - 
       (((7*I)/2)*eps^4*(12 + 7*x + 6*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, x]*(((I/12)*eps*(72*eps + 48*x - 14*eps*x - 240*eps*Nf*x - 
          150*x^2 - 719*eps*x^2 + eps*Nf*x^2 + 132*x^3 + 810*eps*x^3 + 
          170*eps*Nf*x^3))/((-1 + x)*x^2) - 
       (((7*I)/2)*eps^4*(8 - 25*x + 22*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((-1/72*I)*(108*eps + 432*eps^2 + 252*eps^2*Nf + 2160*x + 
          630*eps*x + 444*eps^2*x + 384*eps*Nf*x + 1978*eps^2*Nf*x + 
          48*eps^2*Nf^2*x - 4716*x^2 - 2412*eps*x^2 - 11322*eps^2*x^2 - 
          354*eps*Nf*x^2 - 5297*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 + 1032*x^3 + 
          1584*eps*x^3 + 8592*eps^2*x^3 + 3168*eps^2*Nf*x^3))/
        ((-1 + x)*x^2) + (((7*I)/12)*eps^3*(18*eps + 360*x + 105*eps*x + 
          64*eps*Nf*x - 786*x^2 - 402*eps*x^2 - 59*eps*Nf*x^2 + 172*x^3 + 
          264*eps*x^3)*Zeta[3])/((-1 + x)*x^2)) - 
     (((31*I)/30)*eps^3*(18*eps - 96*x - 123*eps*x - 20*eps*Nf*x + 78*x^2 - 
        180*eps*x^2 - 37*eps*Nf*x^2 + 24*x^3 + 270*eps*x^3 + 62*eps*Nf*x^3)*
       Zeta[5])/((-1 + x)*x^2)) + 
   G[0, x]*(((I/864)*(6336 + 21888*eps + 138384*eps^2 + 67932*eps^3 + 
        241938*eps^4 + 2304*eps*Nf + 1008*eps^2*Nf + 17232*eps^3*Nf + 
        69808*eps^4*Nf + 480*eps^2*Nf^2 + 1024*eps^3*Nf^2 + 96*eps^4*Nf^2 - 
        17712*x - 40680*eps*x - 151908*eps^2*x - 101277*eps^3*x - 
        364581*eps^4*x - 11400*eps*Nf*x - 15532*eps^2*Nf*x - 
        35292*eps^3*Nf*x - 134228*eps^4*Nf*x - 768*eps^2*Nf^2*x - 
        2992*eps^3*Nf^2*x - 10080*eps^4*Nf^2*x + 5760*x^2 + 10368*eps*x^2 + 
        28920*eps^2*x^2 + 4512*eps*Nf*x^2 + 80*eps^2*Nf*x^2))/
      (eps^2*(-1 + x)*x) + ((I/48)*eps^2*(100 - 137*x + 32*x^2)*G[1, x]^4)/
      ((-1 + x)*x) + ((I/4)*eps^2*(-84 + 4*Nf + 11*x + 4*Nf*x + 22*x^2)*
       G[0, 1, x]^2)/((-1 + x)*x) - 
     ((I/2)*eps^2*(-88 - 16*Nf + 39*x - 16*Nf*x + 22*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - (I*eps^2*(8 - 4*Nf - 39*x - 4*Nf*x + 11*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x) + ((I/2)*eps^2*(-82 - 105*x + 216*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((I/864)*eps*(46080 + 158832*eps + 968688*eps^2 + 475524*eps^3 + 
        13824*eps*Nf + 7056*eps^2*Nf + 120624*eps^3*Nf + 3360*eps^2*Nf^2 + 
        7168*eps^3*Nf^2 - 212832*x - 524376*eps*x - 2032044*eps^2*x - 
        1184463*eps^3*x - 123576*eps*Nf*x - 115780*eps^2*Nf*x - 
        367668*eps^3*Nf*x - 8736*eps^2*Nf^2*x - 28112*eps^3*Nf^2*x + 
        226080*x^2 + 443304*eps*x^2 + 1265796*eps^2*x^2 + 708939*eps^3*x^2 + 
        149544*eps*Nf*x^2 + 109284*eps^2*Nf*x^2 + 247044*eps^3*Nf*x^2 + 
        5376*eps^2*Nf^2*x^2 + 20944*eps^3*Nf^2*x^2 - 59328*x^3 - 
        79056*eps*x^3 - 202440*eps^2*x^3 - 39792*eps*Nf*x^3 - 
        560*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     (((7*I)/6)*eps^4*(124 - 675*x + 272*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[0, 0, 1, x]*(((-1/12*I)*eps*(-264 - 1026*eps - 304*eps*Nf + 504*x + 
          2127*eps*x + 706*eps*Nf*x - 228*x^2 - 1593*eps*x^2 - 
          538*eps*Nf*x^2 - 12*x^3 + 510*eps*x^3 + 136*eps*Nf*x^3))/
        ((-1 + x)^2*x) - ((7*I)*eps^4*(-22 + 20*x + x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 1, 1, x]*
      (((I/6)*eps*(36*eps - 48*x - 111*eps*x - 88*eps*Nf*x - 108*x^2 - 
          150*eps*x^2 + 5*eps*Nf*x^2 + 132*x^3 + 45*eps*x^3 + 57*eps*Nf*x^3))/
        ((-1 + x)*x^2) - ((14*I)*eps^4*(-4 - 9*x + 11*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[1, x]^3*
      (((I/72)*eps*(126*eps + 144*x + 9*eps*x + 152*eps*Nf*x - 258*x^2 - 
          1476*eps*x^2 - 241*eps*Nf*x^2 + 96*x^3 + 1254*eps*x^3 + 
          70*eps*Nf*x^3))/((-1 + x)*x^2) - 
       (((7*I)/12)*eps^4*(24 - 43*x + 16*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((I/144)*(432*eps^2 + 288*eps^2*Nf + 288*x - 144*eps*x - 
          4626*eps^2*x - 96*eps*Nf*x - 2200*eps^2*Nf*x + 32*eps^2*Nf^2*x - 
          3312*x^2 - 1584*eps*x^2 - 1545*eps^2*x^2 - 456*eps*Nf*x^2 - 
          1588*eps^2*Nf*x^2 - 16*eps^2*Nf^2*x^2 - 384*x^3 + 720*eps*x^3 + 
          186*eps^2*x^3 + 408*eps*Nf*x^3 + 1196*eps^2*Nf*x^3))/
        ((-1 + x)*x^2) - (((7*I)/6)*eps^3*(12 - 6*eps - 4*eps*Nf - 138*x - 
          66*eps*x - 19*eps*Nf*x - 16*x^2 + 30*eps*x^2 + 17*eps*Nf*x^2)*
         Zeta[3])/((-1 + x)*x)) + G[1, x]^2*
      (((I/144)*(108*eps + 1188*eps^2 + 252*eps^2*Nf + 2352*x - 1098*eps*x - 
          8358*eps^2*x + 240*eps*Nf*x + 994*eps^2*Nf*x + 48*eps^2*Nf^2*x - 
          4284*x^2 - 576*eps*x^2 - 2454*eps^2*x^2 - 402*eps*Nf*x^2 - 
          4681*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 - 888*x^3 + 648*eps*x^3 + 
          4359*eps^2*x^3 + 60*eps*Nf*x^3 + 2830*eps^2*Nf*x^3))/
        ((-1 + x)*x^2) + (I*eps^2*(16 - 21*x + 4*x^2)*G[0, 1, x])/
        ((-1 + x)*x) - (((7*I)/24)*eps^3*(18*eps + 392*x - 183*eps*x + 
          40*eps*Nf*x - 714*x^2 - 96*eps*x^2 - 67*eps*Nf*x^2 - 148*x^3 + 
          108*eps*x^3 + 10*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2)) - 
     (((31*I)/30)*eps^3*(96 + 348*eps + 12*eps*Nf - 324*x - 699*eps*x - 
        188*eps*Nf*x + 120*x^2 + 216*eps*x^2 + 94*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)*x) + G[1, x]*(((-1/864*I)*(-6336*eps^3 + 2880*x + 
          74400*eps*x + 9936*eps^2*x + 28170*eps^3*x - 7680*eps*Nf*x + 
          2256*eps^2*Nf*x + 45280*eps^3*Nf*x - 576*eps^2*Nf^2*x - 
          1440*eps^3*Nf^2*x + 6192*x^2 - 79224*eps*x^2 + 14580*eps^2*x^2 + 
          115551*eps^3*x^2 + 10440*eps*Nf*x^2 + 3180*eps^2*Nf*x^2 - 
          10660*eps^3*Nf*x^2 + 864*eps^2*Nf^2*x^2 + 3408*eps^3*Nf^2*x^2 + 
          10080*x^3 + 67200*eps*x^3 + 8208*eps^2*x^3 + 5688*eps^3*x^3 + 
          8880*eps*Nf*x^3 + 2856*eps^2*Nf*x^3 + 9680*eps^3*Nf*x^3))/
        (eps*(-1 + x)*x^2) - (I*eps^2*(-21 - 16*x + 15*x^2)*G[0, 0, 1, x])/
        ((-1 + x)*x) - (I*eps^2*(31 - 60*x + 42*x^2)*G[0, 1, 1, x])/
        ((-1 + x)*x) + ((I/72)*eps^2*(4272 + 43400*eps + 5796*eps^2 - 
          4480*eps*Nf + 1316*eps^2*Nf - 336*eps^2*Nf^2 + 5232*x - 
          46214*eps*x + 8505*eps^2*x + 6090*eps*Nf*x + 1855*eps^2*Nf*x + 
          504*eps^2*Nf^2*x + 8976*x^2 + 39200*eps*x^2 + 4788*eps^2*x^2 + 
          5180*eps*Nf*x^2 + 1666*eps^2*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
       G[0, 1, x]*(((-1/12*I)*eps*(188*eps - 152*eps*Nf - 48*x - 195*eps*x + 
            90*eps*Nf*x + 72*x^2 + 91*eps*x^2 + 66*eps*Nf*x^2))/
          ((-1 + x)*x) + ((14*I)*eps^4*(-2 + 3*x)*Zeta[3])/(-1 + x)) + 
       (((62*I)/5)*eps^4*(8 + 7*x + 16*x^2)*Zeta[5])/((-1 + x)*x)))) + 
 G[0, x]*((23328 + 104976*eps + 437400*eps^2 + 1465290*eps^3 + 
     4527090*eps^4 + 13101588*eps^5 + 34992*eps*Nf + 180792*eps^2*Nf + 
     765936*eps^3*Nf + 2656314*eps^4*Nf + 8296803*eps^5*Nf + 
     21168*eps^2*Nf^2 + 113328*eps^3*Nf^2 + 463320*eps^4*Nf^2 + 
     1586372*eps^5*Nf^2 + 5184*eps^3*Nf^3 + 25920*eps^4*Nf^3 + 
     91584*eps^5*Nf^3)/(5832*eps^5*x) + 
   (7*eps*(-32400 - 134136*eps - 676836*eps^2 - 569835*eps^3 - 19656*eps*Nf - 
      110196*eps^2*Nf - 297864*eps^3*Nf + 3672*eps^2*Nf^2 - 
      44072*eps^3*Nf^2 - 2016*eps^3*Nf^3 + 50544*x + 267624*eps*x + 
      1269972*eps^2*x + 569835*eps^3*x + 38232*eps*Nf*x + 435564*eps^2*Nf*x + 
      297864*eps^3*Nf*x - 3096*eps^2*Nf^2*x + 44072*eps^3*Nf^2*x + 
      2016*eps^3*Nf^3*x - 9072*x^2 - 66744*eps*x^2 - 276480*eps^2*x^2 - 
      9288*eps*Nf*x^2 - 169596*eps^2*Nf*x^2 - 288*eps^2*Nf^2*x^2)*Zeta[3]^2)/
    (648*(-1 + x)*x) + (49*eps^4*(18 - 32*x + 7*x^2)*Zeta[3]^3)/
    ((-1 + x)*x) + G[1, x]^5*((122 + 221*x)/(120*x) - 
     (7*eps^3*(122 + 221*x)*Zeta[3])/(120*x)) + 
   G[0, 0, 0, 1, 1, x]*((-4*(-191 + 59*x + 3*x^2))/((-1 + x)*x) + 
     (28*eps^3*(-191 + 59*x + 3*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 0, 0, 1, x]*((8*(65 - 40*x + 7*x^2))/((-1 + x)*x) - 
     (56*eps^3*(65 - 40*x + 7*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 0, 1, x]*((-4*(-20 - 18*x + 21*x^2))/((-1 + x)*x) + 
     (28*eps^3*(-20 - 18*x + 21*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 1, 1, x]*((-12*(-232 + 129*x + 28*x^2))/((-1 + x)*x) + 
     (84*eps^3*(-232 + 129*x + 28*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, 0, 1, 1, x]*((-4*(-251 + 96*x + 66*x^2))/((-1 + x)*x) + 
     (28*eps^3*(-251 + 96*x + 66*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, 1, 1, 1, x]*((-2*(24 + 74*x + 117*x^2))/((-1 + x)*x) + 
     (14*eps^3*(24 + 74*x + 117*x^2)*Zeta[3])/((-1 + x)*x)) - 
   ((80784 - 180792*eps - 753300*eps^2 - 2523555*eps^3 - 7796655*eps^4 - 
      60264*eps*Nf - 311364*eps^2*Nf - 1319112*eps^3*Nf - 4574763*eps^4*Nf - 
      36456*eps^2*Nf^2 - 195176*eps^3*Nf^2 - 797940*eps^4*Nf^2 - 
      8928*eps^3*Nf^3 - 44640*eps^4*Nf^3 - 26784*x + 180792*eps*x + 
      753300*eps^2*x + 2523555*eps^3*x + 7796655*eps^4*x + 60264*eps*Nf*x + 
      311364*eps^2*Nf*x + 1319112*eps^3*Nf*x + 4574763*eps^4*Nf*x + 
      36456*eps^2*Nf^2*x + 195176*eps^3*Nf^2*x + 797940*eps^4*Nf^2*x + 
      8928*eps^3*Nf^3*x + 44640*eps^4*Nf^3*x + 16200*x^2)*Zeta[5])/
    (540*(-1 + x)*x) + G[0, 0, 0, 1, x]*
    ((176 + 736*eps + 416*eps*Nf - 304*x - 1348*eps*x - 816*eps*Nf*x + 
       128*x^2 + 863*eps*x^2 + 466*eps*Nf*x^2 - 275*eps*x^3 - 66*eps*Nf*x^3 + 
       12*eps*x^4)/(eps*(-1 + x)^2*x) - 
     (7*eps^2*(176 + 736*eps + 416*eps*Nf - 304*x - 1348*eps*x - 
        816*eps*Nf*x + 128*x^2 + 863*eps*x^2 + 466*eps*Nf*x^2 - 275*eps*x^3 - 
        66*eps*Nf*x^3 + 12*eps*x^4)*Zeta[3])/((-1 + x)^2*x) - 
     (1488*eps^4*(-11 + 8*x)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[1, x]^4*((144 + 909*eps + 156*eps*Nf - 198*x - 1035*eps*x + 
       137*eps*Nf*x)/(72*eps*x) - (7*eps^2*(144 + 909*eps + 156*eps*Nf - 
        198*x - 1035*eps*x + 137*eps*Nf*x)*Zeta[3])/(72*x) + 
     (93*eps^4*(-8 + 11*x)*Zeta[5])/(20*x)) + 
   G[0, 1, x]^2*((192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 
       224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)/
      (6*eps*(-1 + x)*x) - (7*eps^2*(192 + 984*eps + 272*eps*Nf - 336*x - 
        874*eps*x - 224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2)*
       Zeta[3])/(6*(-1 + x)*x) - (744*eps^4*(4 - 7*x + 4*x^2)*Zeta[5])/
      (5*(-1 + x)*x)) + G[0, 0, 1, 1, x]*
    ((-168 - 12*eps - 608*eps*Nf + 240*x + 681*eps*x + 586*eps*Nf*x + 
       84*x^2 + 63*eps*x^2 + 88*eps*Nf*x^2 + 36*eps*x^3)/(3*eps*(-1 + x)*x) - 
     (7*eps^2*(-168 - 12*eps - 608*eps*Nf + 240*x + 681*eps*x + 
        586*eps*Nf*x + 84*x^2 + 63*eps*x^2 + 88*eps*Nf*x^2 + 36*eps*x^3)*
       Zeta[3])/(3*(-1 + x)*x) - (372*eps^4*(-14 + 20*x + 7*x^2)*Zeta[5])/
      (5*(-1 + x)*x)) + G[0, 1, 1, 1, x]*
    ((72*eps - 24*x - 160*eps*x + 80*eps*Nf*x + 480*x^2 + 1237*eps*x^2 + 
       282*eps*Nf*x^2 - 150*x^3 + 98*eps*x^3 - 3*eps*Nf*x^3 + 36*eps*x^4)/
      (3*eps*(-1 + x)*x^2) - (7*eps^2*(72*eps - 24*x - 160*eps*x + 
        80*eps*Nf*x + 480*x^2 + 1237*eps*x^2 + 282*eps*Nf*x^2 - 150*x^3 + 
        98*eps*x^3 - 3*eps*Nf*x^3 + 36*eps*x^4)*Zeta[3])/(3*(-1 + x)*x^2) + 
     (186*eps^4*(4 - 80*x + 25*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((-288 - 2880*eps - 12744*eps^2 - 192*eps*Nf - 
       7856*eps^2*Nf + 64*eps^2*Nf^2 - 288*x + 1440*eps*x + 8280*eps^2*x - 
       384*eps*Nf*x + 6224*eps^2*Nf*x - 64*eps^2*Nf^2*x + 72*x^2 - 
       972*eps*x^2 - 4527*eps^2*x^2 + 84*eps*Nf*x^2 - 3394*eps^2*Nf*x^2 + 
       16*eps^2*Nf^2*x^2)/(18*eps^2*(-1 + x)*x) - 
     (7*eps*(-288 - 2880*eps - 12744*eps^2 - 192*eps*Nf - 7856*eps^2*Nf + 
        64*eps^2*Nf^2 - 288*x + 1440*eps*x + 8280*eps^2*x - 384*eps*Nf*x + 
        6224*eps^2*Nf*x - 64*eps^2*Nf^2*x + 72*x^2 - 972*eps*x^2 - 
        4527*eps^2*x^2 + 84*eps*Nf*x^2 - 3394*eps^2*Nf*x^2 + 
        16*eps^2*Nf^2*x^2)*Zeta[3])/(18*(-1 + x)*x) + 
     (98*eps^4*(-4 - 4*x + x^2)*Zeta[3]^2)/((-1 + x)*x) - 
     (62*eps^3*(-24 - 240*eps - 16*eps*Nf - 24*x + 120*eps*x - 32*eps*Nf*x + 
        6*x^2 - 81*eps*x^2 + 7*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/18*(1080*eps^2 + 432*eps^2*Nf + 432*x + 2736*eps*x + 
        7200*eps^2*x + 384*eps*Nf*x + 5104*eps^2*Nf*x - 32*eps^2*Nf^2*x - 
        432*x^2 - 4032*eps*x^2 - 15765*eps^2*x^2 - 408*eps*Nf*x^2 - 
        9548*eps^2*Nf*x^2 + 252*x^3 + 1854*eps*x^3 + 7896*eps^2*x^3 + 
        258*eps*Nf*x^3 + 4711*eps^2*Nf*x^3 + 8*eps^2*Nf^2*x^3)/
       (eps^2*(-1 + x)*x^2) + (7*eps*(1080*eps^2 + 432*eps^2*Nf + 432*x + 
        2736*eps*x + 7200*eps^2*x + 384*eps*Nf*x + 5104*eps^2*Nf*x - 
        32*eps^2*Nf^2*x - 432*x^2 - 4032*eps*x^2 - 15765*eps^2*x^2 - 
        408*eps*Nf*x^2 - 9548*eps^2*Nf*x^2 + 252*x^3 + 1854*eps*x^3 + 
        7896*eps^2*x^3 + 258*eps*Nf*x^3 + 4711*eps^2*Nf*x^3 + 
        8*eps^2*Nf^2*x^3)*Zeta[3])/(18*(-1 + x)*x^2) - 
     (49*eps^4*(12 - 12*x + 7*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     (31*eps^3*(72 + 456*eps + 64*eps*Nf - 72*x - 672*eps*x - 68*eps*Nf*x + 
        42*x^2 + 309*eps*x^2 + 43*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[1, x]^3*((108*eps + 540*eps^2 + 108*eps^2*Nf - 432*x - 990*eps*x - 
       4632*eps^2*x - 72*eps*Nf*x + 1242*eps^2*Nf*x + 64*eps^2*Nf^2*x - 
       36*x^2 - 414*eps*x^2 - 2634*eps^2*x^2 - 438*eps*Nf*x^2 - 
       3121*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2)/(108*eps^2*x^2) - 
     (7*eps*(108*eps + 540*eps^2 + 108*eps^2*Nf - 432*x - 990*eps*x - 
        4632*eps^2*x - 72*eps*Nf*x + 1242*eps^2*Nf*x + 64*eps^2*Nf^2*x - 
        36*x^2 - 414*eps*x^2 - 2634*eps^2*x^2 - 438*eps*Nf*x^2 - 
        3121*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2)*Zeta[3])/(108*x^2) - 
     (49*eps^4*(12 + x)*Zeta[3]^2)/(6*x) + 
     G[0, 1, x]*((2 - 87*x + 87*x^2)/(6*(-1 + x)*x) - 
       (7*eps^3*(2 - 87*x + 87*x^2)*Zeta[3])/(6*(-1 + x)*x)) + 
     (31*eps^3*(-18*eps + 72*x + 165*eps*x + 12*eps*Nf*x + 6*x^2 + 
        69*eps*x^2 + 73*eps*Nf*x^2)*Zeta[5])/(30*x^2)) + 
   Zeta[3]*(-1/5832*(-373248 - 1574640*eps - 7622424*eps^2 - 10257030*eps^3 - 
        31689630*eps^4 - 91711116*eps^5 - 299376*eps*Nf - 1624536*eps^2*Nf - 
        5361552*eps^3*Nf - 18594198*eps^4*Nf - 58077621*eps^5*Nf - 
        41040*eps^2*Nf^2 - 793296*eps^3*Nf^2 - 3243240*eps^4*Nf^2 - 
        11104604*eps^5*Nf^2 - 36288*eps^3*Nf^3 - 181440*eps^4*Nf^3 - 
        641088*eps^5*Nf^3 + 536544*x + 2776032*eps*x + 12960648*eps^2*x + 
        10257030*eps^3*x + 31689630*eps^4*x + 91711116*eps^5*x + 
        466560*eps*Nf*x + 4552848*eps^2*Nf*x + 5361552*eps^3*Nf*x + 
        18594198*eps^4*Nf*x + 58077621*eps^5*Nf*x + 46224*eps^2*Nf^2*x + 
        793296*eps^3*Nf^2*x + 3243240*eps^4*Nf^2*x + 11104604*eps^5*Nf^2*x + 
        36288*eps^3*Nf^3*x + 181440*eps^4*Nf^3*x + 641088*eps^5*Nf^3*x - 
        81648*x^2 - 600696*eps*x^2 - 2488320*eps^2*x^2 - 83592*eps*Nf*x^2 - 
        1526364*eps^2*Nf*x^2 - 2592*eps^2*Nf^2*x^2)/(eps^2*(-1 + x)*x) - 
     (eps^3*(-4492 + 13392*eps + 868*eps*Nf - 1612*x - 32550*eps*x - 
        3534*eps*Nf*x + 252*x^2 + 9579*eps*x^2 + 1333*eps*Nf*x^2)*Zeta[5])/
      (5*(-1 + x)*x)) + G[0, 1, x]*
    (-1/216*(3456*eps + 25920*eps^2 + 109044*eps^3 - 1152*eps*Nf + 
        672*eps^2*Nf + 60064*eps^3*Nf - 1152*eps^2*Nf^2 - 2880*eps^3*Nf^2 + 
        73692*eps^3*x + 1152*eps*Nf*x + 2784*eps^2*Nf*x - 29536*eps^3*Nf*x + 
        1152*eps^2*Nf^2*x + 2880*eps^3*Nf^2*x + 432*x^2 + 216*eps*x^2 - 
        1404*eps^2*x^2 - 50823*eps^3*x^2 + 648*eps*Nf*x^2 + 
        1980*eps^2*Nf*x^2 + 5820*eps^3*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 
        1968*eps^3*Nf^2*x^2)/(eps^3*(-1 + x)*x) + 
     ((-81216 + 24192*eps + 181440*eps^2 + 763308*eps^3 + 6912*Nf - 
        8064*eps*Nf + 4704*eps^2*Nf + 420448*eps^3*Nf - 8064*eps^2*Nf^2 - 
        20160*eps^3*Nf^2 + 43200*x + 515844*eps^3*x - 6912*Nf*x + 
        8064*eps*Nf*x + 19488*eps^2*Nf*x - 206752*eps^3*Nf*x + 
        8064*eps^2*Nf^2*x + 20160*eps^3*Nf^2*x - 432*x^2 + 1512*eps*x^2 - 
        9828*eps^2*x^2 - 355761*eps^3*x^2 + 6912*Nf*x^2 + 4536*eps*Nf*x^2 + 
        13860*eps^2*Nf*x^2 + 40740*eps^3*Nf*x^2 + 2016*eps^2*Nf^2*x^2 + 
        13776*eps^3*Nf^2*x^2)*Zeta[3])/(216*(-1 + x)*x) - 
     (7*eps^3*(-2256 + 336*eps + 192*Nf - 112*eps*Nf + 1200*x - 192*Nf*x + 
        112*eps*Nf*x - 54*x^2 + 21*eps*x^2 + 192*Nf*x^2 + 63*eps*Nf*x^2)*
       Zeta[3]^2)/(6*(-1 + x)*x) + G[0, 0, 1, x]*
      ((-4*(-20 + 52*x - 16*Nf*x - 29*x^2 + 8*Nf*x^2))/((-1 + x)*x) + 
       (28*eps^3*(-20 + 52*x - 16*Nf*x - 29*x^2 + 8*Nf*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 1, 1, x]*
      ((-2*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 16*Nf*x^2))/
        ((-1 + x)*x) + (14*eps^3*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 
          16*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + 
     (31*eps^2*(288*eps + 2160*eps^2 - 96*eps*Nf + 56*eps^2*Nf - 
        96*eps^2*Nf^2 + 96*eps*Nf*x + 232*eps^2*Nf*x + 96*eps^2*Nf^2*x + 
        36*x^2 + 18*eps*x^2 - 117*eps^2*x^2 + 54*eps*Nf*x^2 + 
        165*eps^2*Nf*x^2 + 24*eps^2*Nf^2*x^2)*Zeta[5])/(30*(-1 + x)*x)) + 
   G[1, x]^2*(-1/432*(-6336*eps^3 + 6912*eps*x + 32832*eps^2*x + 
        119772*eps^3*x + 1440*eps*Nf*x + 11040*eps^2*Nf*x + 
        58768*eps^3*Nf*x + 576*eps^2*Nf^2*x + 1440*eps^3*Nf^2*x - 2160*x^2 - 
        10584*eps*x^2 - 48276*eps^2*x^2 - 194985*eps^3*x^2 - 
        1512*eps*Nf*x^2 - 9612*eps^2*Nf*x^2 - 47340*eps^3*Nf*x^2 + 
        288*eps^2*Nf^2*x^2 + 1968*eps^3*Nf^2*x^2)/(eps^3*x^2) + 
     ((44352*eps^3 + 76032*x - 48384*eps*x - 229824*eps^2*x - 
        882756*eps^3*x - 6912*Nf*x - 10080*eps*Nf*x - 77280*eps^2*Nf*x - 
        411376*eps^3*Nf*x - 4032*eps^2*Nf^2*x - 10080*eps^3*Nf^2*x - 
        81216*x^2 + 122472*eps*x^2 + 567756*eps^2*x^2 + 2203299*eps^3*x^2 + 
        20736*Nf*x^2 + 20664*eps*Nf*x^2 + 144564*eps^2*Nf*x^2 + 
        742756*eps^3*Nf*x^2 + 2016*eps^2*Nf^2*x^2 - 3696*eps^3*Nf^2*x^2 - 
        17712*x^3 - 74088*eps*x^3 - 337932*eps^2*x^3 - 1364895*eps^3*x^3 - 
        13824*Nf*x^3 - 10584*eps*Nf*x^3 - 67284*eps^2*Nf*x^3 - 
        331380*eps^3*Nf*x^3 + 2016*eps^2*Nf^2*x^3 + 13776*eps^3*Nf^2*x^3)*
       Zeta[3])/(432*(-1 + x)*x^2) + 
     (7*eps^3*(-2112 + 672*eps + 192*Nf + 140*eps*Nf + 2466*x - 1701*eps*x - 
        576*Nf*x - 287*eps*Nf*x + 282*x^2 + 1029*eps*x^2 + 384*Nf*x^2 + 
        147*eps*Nf*x^2)*Zeta[3]^2)/(12*(-1 + x)*x) + 
     G[0, 1, 1, x]*(-((58 - 90*x + 79*x^2)/((-1 + x)*x)) + 
       (7*eps^3*(58 - 90*x + 79*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, x]*(-((2 + 16*Nf + 61*x - 48*Nf*x + 37*x^2 + 32*Nf*x^2)/
         ((-1 + x)*x)) + (7*eps^3*(2 + 16*Nf + 61*x - 48*Nf*x + 37*x^2 + 
          32*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + 
     (31*eps^2*(576*eps + 2736*eps^2 + 120*eps*Nf + 920*eps^2*Nf + 
        48*eps^2*Nf^2 - 180*x - 882*eps*x - 4023*eps^2*x - 126*eps*Nf*x - 
        801*eps^2*Nf*x + 24*eps^2*Nf^2*x)*Zeta[5])/(60*x) + 
     G[0, 1, x]*((144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 
         156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 31*eps*Nf*x^3 + 
         6*eps*x^4)/(6*eps*(-1 + x)*x^2) - 
       (7*eps^2*(144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 
          156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 
          31*eps*Nf*x^3 + 6*eps*x^4)*Zeta[3])/(6*(-1 + x)*x^2) + 
       (93*eps^4*(-4 - 6*x + 3*x^2)*Zeta[5])/(5*(-1 + x)*x))) + 
   G[1, x]*((1728 + 5184*eps + 19440*eps^2 + 67932*eps^3 + 241938*eps^4 + 
       1728*eps*Nf + 5328*eps^2*Nf + 17232*eps^3*Nf + 69808*eps^4*Nf + 
       480*eps^2*Nf^2 + 1024*eps^3*Nf^2 + 96*eps^4*Nf^2 + 432*x + 
       1944*eps*x + 9396*eps^2*x + 25569*eps^3*x + 53523*eps^4*x + 
       648*eps*Nf*x + 3708*eps^2*Nf*x + 18060*eps^3*Nf*x + 52612*eps^4*Nf*x + 
       288*eps^2*Nf^2*x + 1968*eps^3*Nf^2*x + 9984*eps^4*Nf^2*x)/
      (216*eps^4*x) + (7*eps^2*(-864*eps - 3024*x - 2184*eps*x - 
        11340*eps^2*x - 8880*eps*Nf*x - 3108*eps^2*Nf*x - 280*eps^2*Nf^2*x + 
        3996*x^2 + 16458*eps*x^2 + 5859*eps^2*x^2 + 10902*eps*Nf*x^2 + 
        945*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2 + 396*x^3 - 5766*eps*x^3 + 
        5481*eps^2*x^3 - 714*eps*Nf*x^3 + 2163*eps^2*Nf*x^3 + 
        168*eps^2*Nf^2*x^3 + 216*eps*x^4)*Zeta[3]^2)/(36*(-1 + x)*x^2) + 
     G[0, 1, 1, 1, x]*((2*(86 - 90*x + 129*x^2))/((-1 + x)*x) - 
       (14*eps^3*(86 - 90*x + 129*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, 1, x]*((2*(-228 + 8*Nf + 211*x - 24*Nf*x - x^2 + 16*Nf*x^2))/
        ((-1 + x)*x) - (14*eps^3*(-228 + 8*Nf + 211*x - 24*Nf*x - x^2 + 
          16*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]^2*((74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)/
        ((-1 + x)*x) - (7*eps^3*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 
          24*Nf*x^2)*Zeta[3])/((-1 + x)*x)) + G[0, 0, 0, 1, x]*
      ((2*(-230 + 16*Nf + 237*x - 48*Nf*x - 101*x^2 + 32*Nf*x^2))/
        ((-1 + x)*x) - (14*eps^3*(-230 + 16*Nf + 237*x - 48*Nf*x - 101*x^2 + 
          32*Nf*x^2)*Zeta[3])/((-1 + x)*x)) - 
     (31*eps*(1728 + 5184*eps + 19440*eps^2 + 67932*eps^3 + 1728*eps*Nf + 
        5328*eps^2*Nf + 17232*eps^3*Nf + 480*eps^2*Nf^2 + 1024*eps^3*Nf^2 + 
        432*x + 1944*eps*x + 9396*eps^2*x + 25569*eps^3*x + 648*eps*Nf*x + 
        3708*eps^2*Nf*x + 18060*eps^3*Nf*x + 288*eps^2*Nf^2*x + 
        1968*eps^3*Nf^2*x)*Zeta[5])/(360*x) + 
     Zeta[3]*(-1/216*(-5184*eps - 24192*x - 31248*eps*x - 136080*eps^2*x - 
          475524*eps^3*x - 1693566*eps^4*x - 59328*eps*Nf*x - 
          37296*eps^2*Nf*x - 120624*eps^3*Nf*x - 488656*eps^4*Nf*x - 
          3360*eps^2*Nf^2*x - 7168*eps^3*Nf^2*x - 672*eps^4*Nf^2*x + 
          28512*x^2 + 110088*eps*x^2 + 70308*eps^2*x^2 + 296541*eps^3*x^2 + 
          1318905*eps^4*x^2 + 69192*eps*Nf*x^2 + 11340*eps^2*Nf*x^2 - 
          5796*eps^3*Nf*x^2 + 120372*eps^4*Nf*x^2 + 1344*eps^2*Nf^2*x^2 - 
          6608*eps^3*Nf^2*x^2 - 69216*eps^4*Nf^2*x^2 + 3888*x^3 - 
          27792*eps*x^3 + 65772*eps^2*x^3 + 178983*eps^3*x^3 + 
          374661*eps^4*x^3 - 2016*eps*Nf*x^3 + 25956*eps^2*Nf*x^3 + 
          126420*eps^3*Nf*x^3 + 368284*eps^4*Nf*x^3 + 2016*eps^2*Nf^2*x^3 + 
          13776*eps^3*Nf^2*x^3 + 69888*eps^4*Nf^2*x^3 + 1296*eps*x^4)/
         (eps*(-1 + x)*x^2) + (186*eps^4*(-28 + 45*x + 2*x^2)*Zeta[5])/
        (5*(-1 + x)*x)) + G[0, 0, 1, x]*
      ((-2*(48 + 543*eps - 136*eps*Nf + 24*x - 93*eps*x + 182*eps*Nf*x + 
          60*x^2 + 168*eps*x^2 + 63*eps*Nf*x^2 + 9*eps*x^3))/
        (3*eps*(-1 + x)*x) + (14*eps^2*(48 + 543*eps - 136*eps*Nf + 24*x - 
          93*eps*x + 182*eps*Nf*x + 60*x^2 + 168*eps*x^2 + 63*eps*Nf*x^2 + 
          9*eps*x^3)*Zeta[3])/(3*(-1 + x)*x) + 
       (744*eps^4*(4 + 2*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
     G[0, 1, 1, x]*(-1/3*(144*eps - 48*x - 412*eps*x - 48*eps*Nf*x + 
          264*x^2 + 490*eps*x^2 + 170*eps*Nf*x^2 - 66*x^3 + 359*eps*x^3 - 
          13*eps*Nf*x^3 + 18*eps*x^4)/(eps*(-1 + x)*x^2) + 
       (7*eps^2*(144*eps - 48*x - 412*eps*x - 48*eps*Nf*x + 264*x^2 + 
          490*eps*x^2 + 170*eps*Nf*x^2 - 66*x^3 + 359*eps*x^3 - 
          13*eps*Nf*x^3 + 18*eps*x^4)*Zeta[3])/(3*(-1 + x)*x^2) - 
       (186*eps^4*(8 - 44*x + 11*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
     G[0, 1, x]*((1728*eps^2 + 576*eps^2*Nf + 864*x + 3024*eps*x + 
         4014*eps^2*x + 1056*eps*Nf*x + 7400*eps^2*Nf*x - 32*eps^2*Nf^2*x - 
         864*x^2 - 5616*eps*x^2 - 21309*eps^2*x^2 - 1128*eps*Nf*x^2 - 
         14132*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 72*x^3 + 2412*eps*x^3 + 
         11859*eps^2*x^3 + 132*eps*Nf*x^3 + 6358*eps^2*Nf*x^3 + 
         32*eps^2*Nf^2*x^3)/(36*eps^2*(-1 + x)*x^2) - 
       (7*eps*(1728*eps^2 + 576*eps^2*Nf + 864*x + 3024*eps*x + 
          4014*eps^2*x + 1056*eps*Nf*x + 7400*eps^2*Nf*x - 32*eps^2*Nf^2*x - 
          864*x^2 - 5616*eps*x^2 - 21309*eps^2*x^2 - 1128*eps*Nf*x^2 - 
          14132*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 72*x^3 + 2412*eps*x^3 + 
          11859*eps^2*x^3 + 132*eps*Nf*x^3 + 6358*eps^2*Nf*x^3 + 
          32*eps^2*Nf^2*x^3)*Zeta[3])/(36*(-1 + x)*x^2) + 
       (49*eps^4*(12 - 12*x + x^2)*Zeta[3]^2)/((-1 + x)*x) - 
       (31*eps^3*(72 + 252*eps + 88*eps*Nf - 72*x - 468*eps*x - 94*eps*Nf*x + 
          6*x^2 + 201*eps*x^2 + 11*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x)))) + 
 Pi^2*((2659392 + 8188128*eps + 28028592*eps^2 + 78828228*eps^3 + 
     217279908*eps^4 + 78609528*eps^5 + 220143420*eps^6 + 2496096*eps*Nf + 
     10097136*eps^2*Nf + 37944288*eps^3*Nf + 115483212*eps^4*Nf + 
     49780818*eps^5*Nf + 142949097*eps^6*Nf + 614304*eps^2*Nf^2 + 
     3424032*eps^3*Nf^2 + 15205968*eps^4*Nf^2 + 9518232*eps^5*Nf^2 + 
     29386588*eps^6*Nf^2 + 31104*eps^3*Nf^3 + 155520*eps^4*Nf^3 + 
     549504*eps^5*Nf^3 + 1678464*eps^6*Nf^3 - 419904*x - 1889568*eps*x - 
     9132912*eps^2*x - 24853068*eps^3*x - 52024356*eps^4*x - 
     629856*eps*Nf*x - 3604176*eps^2*Nf*x - 17554320*eps^3*Nf*x - 
     51138864*eps^4*Nf*x - 279936*eps^2*Nf^2*x - 1912896*eps^3*Nf^2*x - 
     9704448*eps^4*Nf^2*x)/(419904*eps^4*x) - 
   (eps^2*(972 + 822*x - 160*Nf*x - 897*x^2 + 80*Nf*x^2)*G[0, x]^6)/
    (2880*(-1 + x)*x) + (eps^2*(-26 + 53*x)*G[1, x]^6)/(320*x) - 
   (eps^2*(-20 + 17*x - 8*Nf*x - 4*x^2 + 4*Nf*x^2)*G[0, 0, 1, x]^2)/
    ((-1 + x)*x) - (eps^2*(170 + 8*Nf + 55*x - 24*Nf*x - 12*x^2 + 16*Nf*x^2)*
     G[0, 1, 1, x]^2)/(4*(-1 + x)*x) - 
   (eps^2*(-372 + 240*Nf + 636*x - 240*Nf*x - 173*x^2 + 240*Nf*x^2)*
     G[0, 0, 0, 0, 0, 1, x])/(4*(-1 + x)*x) - 
   (eps^2*(-1058 + 120*Nf + 1195*x + 24*Nf*x - 331*x^2 + 48*Nf*x^2)*
     G[0, 0, 0, 0, 1, 1, x])/(4*(-1 + x)*x) + 
   (eps^2*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2)*G[0, 0, 0, 1, 0, 1, x])/
    (2*(-1 + x)*x) + (eps^2*(962 + 48*Nf - 3617*x - 144*Nf*x + 1409*x^2 + 
      96*Nf*x^2)*G[0, 0, 0, 1, 1, 1, x])/(4*(-1 + x)*x) + 
   (eps^2*(32 + 24*Nf - 534*x - 72*Nf*x + 251*x^2 + 48*Nf*x^2)*
     G[0, 0, 1, 0, 1, 1, x])/(2*(-1 + x)*x) + 
   (eps^2*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 24*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(2*(-1 + x)*x) - 
   (eps^2*(-2086 + 96*Nf + 2031*x - 288*Nf*x - 751*x^2 + 192*Nf*x^2)*
     G[0, 0, 1, 1, 1, 1, x])/(4*(-1 + x)*x) - 
   (eps^2*(-260 + 12*Nf + 185*x - 36*Nf*x - 82*x^2 + 24*Nf*x^2)*
     G[0, 1, 0, 1, 1, 1, x])/(2*(-1 + x)*x) - 
   (eps^2*(6 + 103*x)*G[0, 1, 1, 1, 1, 1, x])/(4*x) - 
   (eps^2*(-537120 - 1828008*eps - 1236438*eps^2 - 511980*eps*Nf - 
      364014*eps^2*Nf - 11480*eps^2*Nf^2 + 1010736*x + 1877526*eps*x + 
      2939517*eps^2*x + 20736*Nf*x + 786450*eps*Nf*x + 903231*eps^2*Nf*x + 
      36568*eps^2*Nf^2*x - 518706*x^2 + 676998*eps*x^2 - 2041011*eps^2*x^2 - 
      31104*Nf*x^2 - 253806*eps*Nf*x^2 - 685881*eps^2*Nf*x^2 - 
      37184*eps^2*Nf^2*x^2 + 45090*x^3 - 740124*eps*x^3 + 337932*eps^2*x^3 + 
      10368*Nf*x^3 - 20664*eps*Nf*x^3 + 146664*eps^2*Nf*x^3 + 
      12096*eps^2*Nf^2*x^3 + 7560*eps*x^4)*Zeta[3]^2)/(648*(-1 + x)^2*x) + 
   G[0, 1, 0, 1, 1, x]*
    (-1/12*(eps*(72*eps - 288*x - 1806*eps*x - 248*eps*Nf*x + 96*x^2 + 
         1205*eps*x^2 - 128*eps*Nf*x^2 - 286*eps*x^3 + 48*eps*Nf*x^3))/
       ((-1 + x)*x^2) + (56*eps^4*(-3 + x)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]^5*((eps*(-36*eps + 300*x + 513*eps*x - 242*eps*Nf*x - 132*x^2 - 
        456*eps*x^2 + 522*eps*Nf*x^2))/(1440*x^2) + 
     (7*eps^4*(-25 + 11*x)*Zeta[3])/(120*x)) + G[0, 1, 1, 1, 1, x]*
    ((eps*(-36*eps + 48*x + 201*eps*x + 16*eps*Nf*x - 186*x^2 + 33*eps*x^2 - 
        229*eps*Nf*x^2 + 60*eps*x^3))/(12*x^2) + 
     (7*eps^4*(-8 + 31*x)*Zeta[3])/(2*x)) + G[0, 0, 1, 0, 1, x]*
    (-1/12*(eps*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 
         224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2))/
       ((-1 + x)*x) + (28*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 0, 0, 1, x]*((eps*(-48 - 774*eps + 1696*eps*Nf - 288*x + 
        1284*eps*x - 3872*eps*Nf*x + 438*x^2 - 1128*eps*x^2 + 
        2569*eps*Nf*x^2 - 102*x^3 + 498*eps*x^3 - 393*eps*Nf*x^3 + 
        60*eps*x^4))/(12*(-1 + x)^2*x) + (7*eps^4*(-8 - 56*x + 17*x^2)*
       Zeta[3])/(2*(-1 + x)*x)) + G[0, 0, 1, 1, 1, x]*
    ((eps*(-144*eps + 888*x + 6209*eps*x + 456*eps*Nf*x - 294*x^2 - 
        4548*eps*x^2 + 351*eps*Nf*x^2 + 144*x^3 + 1804*eps*x^3 + 
        128*eps*Nf*x^3 + 60*eps*x^4))/(12*(-1 + x)*x^2) - 
     (7*eps^4*(148 - 49*x + 24*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
   G[0, 0, 0, 1, 1, x]*((eps*(-168 + 315*eps - 1312*eps*Nf + 762*x + 
        319*eps*x + 1263*eps*Nf*x - 276*x^2 + 802*eps*x^2 - 132*eps*Nf*x^2 + 
        60*eps*x^3))/(12*(-1 + x)*x) + (7*eps^4*(28 - 127*x + 46*x^2)*
       Zeta[3])/(2*(-1 + x)*x)) + 
   G[0, x]^5*(-1/240*(eps*(-162 - 729*eps - 243*eps*Nf - 130*x - 1405*eps*x - 
         71*eps*Nf*x + 146*x^2 + 1055*eps*x^2 + 157*eps*Nf*x^2))/
       ((-1 + x)*x) + (eps^2*(570 + 40*Nf + 443*x - 120*Nf*x - 225*x^2 + 
        80*Nf*x^2)*G[1, x])/(480*(-1 + x)*x) + 
     (7*eps^4*(-81 - 65*x + 73*x^2)*Zeta[3])/(120*(-1 + x)*x)) + 
   G[0, 1, x]^2*((156 + 12*Nf + 491*x - 36*Nf*x - 377*x^2 + 24*Nf*x^2)/
      (6*(-1 + x)*x) - (7*eps^3*(156 + 12*Nf + 491*x - 36*Nf*x - 377*x^2 + 
        24*Nf*x^2)*Zeta[3])/(6*(-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*((-2160*eps^2 - 864*eps^2*Nf - 11520*x - 3600*eps*x - 
       3006*eps^2*x - 768*eps*Nf*x - 11936*eps^2*Nf*x - 192*eps^2*Nf^2*x - 
       12744*x^2 + 4572*eps*x^2 + 17049*eps^2*x^2 + 348*eps*Nf*x^2 + 
       16690*eps^2*Nf*x^2 + 96*eps^2*Nf^2*x^2 + 4416*x^3 - 1800*eps*x^3 - 
       4617*eps^2*x^3 - 48*eps*Nf*x^3 - 7016*eps^2*Nf*x^3 + 
       144*eps^2*Nf^2*x^3)/(144*(-1 + x)*x^2) + 
     (7*eps^3*(960 + 300*eps + 64*eps*Nf + 1062*x - 381*eps*x - 29*eps*Nf*x - 
        368*x^2 + 150*eps*x^2 + 4*eps*Nf*x^2)*Zeta[3])/(12*(-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*((15552 - 7200*eps - 23004*eps^2 - 1536*eps*Nf - 
       26080*eps^2*Nf - 384*eps^2*Nf^2 - 37248*x + 4896*eps*x + 
       24444*eps^2*x + 4608*Nf*x - 192*eps*Nf*x + 22912*eps^2*Nf*x + 
       384*eps^2*Nf^2*x + 15624*x^2 - 3204*eps*x^2 - 15063*eps^2*x^2 - 
       2304*Nf*x^2 + 636*eps*Nf*x^2 - 10718*eps^2*Nf*x^2 + 
       192*eps^2*Nf^2*x^2)/(144*(-1 + x)*x) - 
     (7*eps^3*(1296 - 600*eps - 128*eps*Nf - 3104*x + 408*eps*x + 384*Nf*x - 
        16*eps*Nf*x + 1302*x^2 - 267*eps*x^2 - 192*Nf*x^2 + 53*eps*Nf*x^2)*
       Zeta[3])/(12*(-1 + x)*x)) + 
   G[1, x]^4*((108*eps + 1350*eps^2 + 108*eps^2*Nf - 5568*x + 1278*eps*x + 
       3123*eps^2*x + 708*eps*Nf*x + 3304*eps^2*Nf*x - 224*eps^2*Nf^2*x - 
       1416*x^2 - 1926*eps*x^2 - 9369*eps^2*x^2 - 678*eps*Nf*x^2 - 
       3941*eps^2*Nf*x^2 + 304*eps^2*Nf^2*x^2)/(1728*x^2) + 
     (7*eps^3*(-18*eps + 928*x - 213*eps*x - 118*eps*Nf*x + 236*x^2 + 
        321*eps*x^2 + 113*eps*Nf*x^2)*Zeta[3])/(288*x^2)) + 
   G[0, 1, 1, 1, x]*((432*eps - 3672*eps^2 - 432*eps^2*Nf + 7200*x - 
       5400*eps*x - 6930*eps^2*x + 1152*Nf*x - 576*eps*Nf*x - 
       10680*eps^2*Nf*x - 9336*x^2 + 5364*eps*x^2 + 4773*eps^2*x^2 - 
       3456*Nf*x^2 + 1308*eps*Nf*x^2 + 14426*eps^2*Nf*x^2 - 
       96*eps^2*Nf^2*x^2 - 5592*x^3 - 396*eps*x^3 + 5829*eps^2*x^3 + 
       2304*Nf*x^3 - 732*eps*Nf*x^3 - 3314*eps^2*Nf*x^3 + 96*eps^2*Nf^2*x^3)/
      (144*(-1 + x)*x^2) + (7*eps^3*(-36*eps - 600*x + 450*eps*x - 96*Nf*x + 
        48*eps*Nf*x + 778*x^2 - 447*eps*x^2 + 288*Nf*x^2 - 109*eps*Nf*x^2 + 
        466*x^3 + 33*eps*x^3 - 192*Nf*x^3 + 61*eps*Nf*x^3)*Zeta[3])/
      (12*(-1 + x)*x^2)) + G[0, x]^4*
    ((864 - 5832*eps - 24300*eps^2 + 960*Nf - 1944*eps*Nf - 10044*eps^2*Nf - 
       1176*eps^2*Nf^2 + 376*x - 5184*eps*x - 31830*eps^2*x - 1344*Nf*x - 
       384*eps*Nf*x - 6616*eps^2*Nf*x + 312*eps^2*Nf^2*x + 3808*x^2 + 
       5508*eps*x^2 + 28065*eps^2*x^2 + 1152*Nf*x^2 + 1164*eps*Nf*x^2 + 
       8330*eps^2*Nf*x^2 + 432*eps^2*Nf^2*x^2)/(1152*(-1 + x)*x) - 
     (eps^2*(-408 + 16*Nf + 636*x - 48*Nf*x - 69*x^2 + 32*Nf*x^2)*G[1, x]^2)/
      (96*(-1 + x)*x) - (eps^2*(1236 + 16*Nf - 748*x - 16*Nf*x + 129*x^2 + 
        16*Nf*x^2)*G[0, 1, x])/(96*(-1 + x)*x) - 
     (7*eps^3*(216 - 1458*eps + 240*Nf - 486*eps*Nf + 94*x - 1296*eps*x - 
        336*Nf*x - 96*eps*Nf*x + 952*x^2 + 1377*eps*x^2 + 288*Nf*x^2 + 
        291*eps*Nf*x^2)*Zeta[3])/(288*(-1 + x)*x) + 
     G[1, x]*((eps*(-96 - 965*eps + 20*eps*Nf - 218*x - 1252*eps*x - 
          223*eps*Nf*x + 108*x^2 + 1016*eps*x^2 + 16*eps*Nf*x^2))/
        (96*(-1 + x)*x) - (7*eps^4*(-48 - 109*x + 54*x^2)*Zeta[3])/
        (48*(-1 + x)*x))) + (eps*(-386208 - 1006344*eps - 7291944*eps^2 - 
      20103066*eps^3 + 50832*eps*Nf - 2586888*eps^2*Nf - 9572304*eps^3*Nf - 
      139872*eps^2*Nf^2 - 787648*eps^3*Nf^2 + 912384*x + 3265704*eps*x + 
      17205372*eps^2*x + 47339883*eps^3*x + 356688*eps*Nf*x + 
      6208308*eps^2*Nf*x + 24183348*eps^3*Nf*x + 360096*eps^2*Nf^2*x + 
      2124368*eps^3*Nf^2*x - 559224*x^2 - 2667816*eps*x^2 - 
      12534912*eps^2*x^2 - 34370568*eps^3*x^2 - 597492*eps*Nf*x^2 - 
      4655952*eps^2*Nf*x^2 - 19649784*eps^3*Nf*x^2 - 300576*eps^2*Nf^2*x^2 - 
      1885792*eps^3*Nf^2*x^2 + 33048*x^3 + 408456*eps*x^3 + 
      2621484*eps^2*x^3 + 7133751*eps^3*x^3 + 189972*eps*Nf*x^3 + 
      1034532*eps^2*Nf*x^3 + 5038740*eps^3*Nf*x^3 + 80352*eps^2*Nf^2*x^3 + 
      549072*eps^3*Nf^2*x^3 - 32400*eps*x^4)*Zeta[5])/(6480*(-1 + x)^2*x) + 
   G[1, x]^3*(-1/2592*(-1728*eps + 1728*eps^2 + 5364*eps^3 + 1728*eps^3*Nf + 
        5328*x + 31248*eps*x + 20844*eps^2*x + 72549*eps^3*x + 
        16680*eps*Nf*x + 2868*eps^2*Nf*x + 19084*eps^3*Nf*x - 
        576*eps^2*Nf^2*x - 4320*eps^3*Nf^2*x - 3024*x^2 - 24768*eps*x^2 - 
        14148*eps^2*x^2 - 61983*eps^3*x^2 + 1176*eps*Nf*x^2 - 
        672*eps^2*Nf*x^2 - 1420*eps^3*Nf*x^2 + 576*eps^2*Nf^2*x^2 + 
        3936*eps^3*Nf^2*x^2 + 144*eps*x^3)/(eps*x^2) + 
     (eps^2*(2 - 87*x + 87*x^2)*G[0, 0, 1, x])/(24*(-1 + x)*x) - 
     (eps^2*(-42 + 25*x)*G[0, 1, 1, x])/(24*x) + 
     (eps^2*(1008*eps - 1008*eps^2 - 1848*x - 19236*eps*x - 11151*eps^2*x - 
        9730*eps*Nf*x - 1673*eps^2*Nf*x + 336*eps^2*Nf^2*x + 4206*x^2 + 
        32676*eps*x^2 + 20412*eps^2*x^2 + 9044*eps*Nf*x^2 + 
        2065*eps^2*Nf*x^2 - 672*eps^2*Nf^2*x^2 - 2340*x^3 - 14532*eps*x^3 - 
        8253*eps^2*x^3 + 686*eps*Nf*x^3 - 392*eps^2*Nf*x^3 + 
        336*eps^2*Nf^2*x^3 + 84*eps*x^4)*Zeta[3])/(216*(-1 + x)*x^2) - 
     (31*eps^4*(-28 + 15*x)*Zeta[5])/(30*x)) + 
   G[0, x]^3*(-1/2592*(-1296 - 82944*eps + 72900*eps^2 + 244215*eps^3 + 
        17064*eps*Nf + 30132*eps^2*Nf + 127656*eps^3*Nf + 3528*eps^2*Nf^2 + 
        18888*eps^3*Nf^2 + 864*eps^3*Nf^3 - 21312*x - 35280*eps*x - 
        58968*eps^2*x - 170694*eps^3*x - 64896*eps*Nf*x - 32136*eps^2*Nf*x - 
        113152*eps^3*Nf*x - 5328*eps^2*Nf^2*x - 25968*eps^3*Nf^2*x - 
        1728*eps^3*Nf^3*x + 21600*x^2 + 152496*eps*x^2 - 57348*eps^2*x^2 - 
        216621*eps^3*x^2 + 55440*eps*Nf*x^2 - 12060*eps^2*Nf*x^2 - 
        85584*eps^3*Nf*x^2 + 936*eps^2*Nf^2*x^2 + 1176*eps^3*Nf^2*x^2 + 
        864*eps^3*Nf^3*x^2 + 1008*x^3 - 34272*eps*x^3 + 43416*eps^2*x^3 + 
        143100*eps^3*x^3 - 7608*eps*Nf*x^3 + 14064*eps^2*Nf*x^3 + 
        71080*eps^3*Nf*x^3 + 864*eps^2*Nf^2*x^3 + 5904*eps^3*Nf^2*x^3 + 
        144*eps*x^4)/(eps*(-1 + x)^2*x) + 
     (eps^2*(-92 + 97*x + 6*x^2)*G[1, x]^3)/(36*(-1 + x)*x) - 
     (eps^2*(-584 + 16*Nf + 420*x - 16*Nf*x - 27*x^2 + 16*Nf*x^2)*
       G[0, 0, 1, x])/(12*(-1 + x)*x) - 
     (eps^2*(-104 + 8*Nf + 25*x - 24*Nf*x + 198*x^2 + 16*Nf*x^2)*
       G[0, 1, 1, x])/(12*(-1 + x)*x) + 
     (eps^2*(2160 - 48384*eps + 42525*eps^2 + 9954*eps*Nf + 17577*eps^2*Nf + 
        2058*eps^2*Nf^2 - 16968*x - 20580*eps*x - 34398*eps^2*x + 576*Nf*x - 
        37856*eps*Nf*x - 18746*eps^2*Nf*x - 3108*eps^2*Nf^2*x + 13572*x^2 + 
        88956*eps*x^2 - 33453*eps^2*x^2 - 864*Nf*x^2 + 32340*eps*Nf*x^2 - 
        7035*eps^2*Nf*x^2 + 546*eps^2*Nf^2*x^2 + 1236*x^3 - 19992*eps*x^3 + 
        25326*eps^2*x^3 + 288*Nf*x^3 - 4438*eps*Nf*x^3 + 8204*eps^2*Nf*x^3 + 
        504*eps^2*Nf^2*x^3 + 84*eps*x^4)*Zeta[3])/(216*(-1 + x)^2*x) + 
     G[0, 1, x]*(-1/72*(eps*(384 + 3294*eps + 160*eps*Nf - 432*x - 
           5340*eps*x - 32*eps*Nf*x + 114*x^2 + 2922*eps*x^2 + 
           67*eps*Nf*x^2 - 66*x^3 - 888*eps*x^3 - 195*eps*Nf*x^3 + 
           6*eps*x^4))/((-1 + x)^2*x) - (7*eps^4*(64 - 8*x + 11*x^2)*Zeta[3])/
        (12*(-1 + x)*x)) + G[1, x]^2*
      ((eps*(-504 - 648*eps - 608*eps*Nf + 798*x + 3498*eps*x + 
          685*eps*Nf*x - 90*x^2 - 1776*eps*x^2 + 35*eps*Nf*x^2 + 6*eps*x^3))/
        (144*(-1 + x)*x) + (7*eps^4*(84 - 133*x + 15*x^2)*Zeta[3])/
        (24*(-1 + x)*x)) + G[1, x]*
      (-1/864*(12048 - 5616*eps - 28278*eps^2 + 1728*Nf - 240*eps*Nf - 
          3640*eps^2*Nf + 432*eps^2*Nf^2 + 4800*x - 12924*eps*x - 
          66357*eps^2*x - 5184*Nf*x - 2388*eps*Nf*x - 16454*eps^2*Nf*x - 
          864*eps^2*Nf^2*x + 3792*x^2 + 10332*eps*x^2 + 50787*eps^2*x^2 + 
          3456*Nf*x^2 + 1140*eps*Nf*x^2 + 10822*eps^2*Nf*x^2 + 
          144*eps^2*Nf^2*x^2)/((-1 + x)*x) + 
       (eps^2*(-110 + 24*Nf + 353*x - 72*Nf*x + 91*x^2 + 48*Nf*x^2)*
         G[0, 1, x])/(24*(-1 + x)*x) + 
       (7*eps^3*(1004 - 468*eps + 144*Nf - 20*eps*Nf + 400*x - 1077*eps*x - 
          432*Nf*x - 199*eps*Nf*x + 316*x^2 + 861*eps*x^2 + 288*Nf*x^2 + 
          95*eps*Nf*x^2)*Zeta[3])/(72*(-1 + x)*x)) - 
     (31*eps^4*(-36 - 154*x + 5*x^2)*Zeta[5])/(30*(-1 + x)*x)) + 
   G[0, 0, 1, x]*(-1/864*(-8640*eps + 41472*x + 213696*eps*x - 
        25920*eps^2*x - 109044*eps^3*x + 65280*eps*Nf*x - 672*eps^2*Nf*x - 
        60064*eps^3*Nf*x + 1152*eps^2*Nf^2*x + 2880*eps^3*Nf^2*x - 
        62496*x^2 - 461088*eps*x^2 + 25920*eps^2*x^2 + 35352*eps^3*x^2 - 
        109776*eps*Nf*x^2 - 2112*eps^2*Nf*x^2 + 89600*eps^3*Nf*x^2 - 
        2304*eps^2*Nf^2*x^2 - 5760*eps^3*Nf^2*x^2 + 12528*x^3 + 
        403560*eps*x^3 + 1404*eps^2*x^3 + 124515*eps^3*x^3 + 
        38568*eps*Nf*x^3 + 804*eps^2*Nf*x^3 - 35356*eps^3*Nf*x^3 + 
        864*eps^2*Nf^2*x^3 + 912*eps^3*Nf^2*x^3 + 8496*x^4 - 147816*eps*x^4 - 
        1404*eps^2*x^4 - 50823*eps^3*x^4 + 5928*eps*Nf*x^4 + 
        1980*eps^2*Nf*x^4 + 5820*eps^3*Nf*x^4 + 288*eps^2*Nf^2*x^4 + 
        1968*eps^3*Nf^2*x^4 + 1440*eps*x^5)/(eps*(-1 + x)^2*x^2) - 
     (eps^2*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 16*Nf*x^2)*
       G[0, 1, 1, x])/(2*(-1 + x)*x) + 
     (eps^2*(-5040*eps + 28512*x + 124656*eps*x - 15120*eps^2*x - 2304*Nf*x + 
        38080*eps*Nf*x - 392*eps^2*Nf*x + 672*eps^2*Nf^2*x - 43944*x^2 - 
        268968*eps*x^2 + 15120*eps^2*x^2 + 4608*Nf*x^2 - 64036*eps*Nf*x^2 - 
        1232*eps^2*Nf*x^2 - 1344*eps^2*Nf^2*x^2 + 9648*x^3 + 235410*eps*x^3 + 
        819*eps^2*x^3 - 4608*Nf*x^3 + 22498*eps*Nf*x^3 + 469*eps^2*Nf*x^3 + 
        504*eps^2*Nf^2*x^3 + 5784*x^4 - 86226*eps*x^4 - 819*eps^2*x^4 + 
        2304*Nf*x^4 + 3458*eps*Nf*x^4 + 1155*eps^2*Nf*x^4 + 
        168*eps^2*Nf^2*x^4 + 840*eps*x^5)*Zeta[3])/(72*(-1 + x)^2*x^2) + 
     (31*eps^4*(-144 + 73*x + 28*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/864*(-19008*eps + 13248*eps^3 - 4608*x + 86400*eps*x + 
        2160*eps^2*x - 22374*eps^3*x - 10176*eps*Nf*x - 1392*eps^2*Nf*x + 
        18368*eps^3*Nf*x - 576*eps^2*Nf^2*x - 1440*eps^3*Nf^2*x - 9936*x^2 + 
        159480*eps*x^2 - 756*eps^2*x^2 + 59949*eps^3*x^2 + 17448*eps*Nf*x^2 - 
        588*eps^2*Nf*x^2 - 24188*eps^3*Nf*x^2 + 288*eps^2*Nf^2*x^2 - 
        528*eps^3*Nf^2*x^2 + 22320*x^3 - 112968*eps*x^3 - 1404*eps^2*x^3 - 
        50823*eps^3*x^3 + 19176*eps*Nf*x^3 + 1980*eps^2*Nf*x^3 + 
        5820*eps^3*Nf*x^3 + 288*eps^2*Nf^2*x^3 + 1968*eps^3*Nf^2*x^3 + 
        1440*eps*x^4)/(eps*(-1 + x)*x^2) + 
     (eps^2*(-11088*eps - 2544*x + 50400*eps*x + 1260*eps^2*x + 1152*Nf*x - 
        5936*eps*Nf*x - 812*eps^2*Nf*x - 336*eps^2*Nf^2*x - 8424*x^2 + 
        93030*eps*x^2 - 441*eps^2*x^2 - 3456*Nf*x^2 + 10178*eps*Nf*x^2 - 
        343*eps^2*Nf*x^2 + 168*eps^2*Nf^2*x^2 + 18636*x^3 - 65898*eps*x^3 - 
        819*eps^2*x^3 + 2304*Nf*x^3 + 11186*eps*Nf*x^3 + 1155*eps^2*Nf*x^3 + 
        168*eps^2*Nf^2*x^3 + 840*eps*x^4)*Zeta[3])/(72*(-1 + x)*x^2) + 
     (31*eps^4*(-16 - 33*x + 76*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   Zeta[3]*((-8740224 - 33347376*eps - 36957384*eps^2 - 110013390*eps^3 - 
       253493226*eps^4 - 91711116*eps^5 - 9477648*eps*Nf - 
       12138984*eps^2*Nf - 48331512*eps^3*Nf - 134730414*eps^4*Nf - 
       58077621*eps^5*Nf - 609552*eps^2*Nf^2 - 3482064*eps^3*Nf^2 - 
       17740296*eps^4*Nf^2 - 11104604*eps^5*Nf^2 - 36288*eps^3*Nf^3 - 
       181440*eps^4*Nf^3 - 641088*eps^5*Nf^3 + 16570656*x + 40357440*eps*x + 
       86441904*eps^2*x + 255590316*eps^3*x + 567681534*eps^4*x + 
       183422232*eps^5*x + 15658272*eps*Nf*x + 29083536*eps^2*Nf*x + 
       120558672*eps^3*Nf*x + 329122836*eps^4*Nf*x + 116155242*eps^5*Nf*x + 
       1592352*eps^2*Nf^2*x + 9514656*eps^3*Nf^2*x + 46802448*eps^4*Nf^2*x + 
       22209208*eps^5*Nf^2*x + 72576*eps^3*Nf^3*x + 362880*eps^4*Nf^3*x + 
       1282176*eps^5*Nf^3*x - 8518608*x^2 + 3096792*eps*x^2 - 
       60025860*eps^2*x^2 - 170455509*eps^3*x^2 - 374883390*eps^4*x^2 - 
       91711116*eps^5*x^2 - 6229224*eps*Nf*x^2 - 21309804*eps^2*Nf*x^2 - 
       93178620*eps^3*Nf*x^2 - 254054430*eps^4*Nf*x^2 - 
       58077621*eps^5*Nf*x^2 - 1332720*eps^2*Nf^2*x^2 - 
       8423712*eps^3*Nf^2*x^2 - 40384008*eps^4*Nf^2*x^2 - 
       11104604*eps^5*Nf^2*x^2 - 36288*eps^3*Nf^3*x^2 - 
       181440*eps^4*Nf^3*x^2 - 641088*eps^5*Nf^3*x^2 + 688176*x^3 - 
       10316808*eps*x^3 + 10541340*eps^2*x^3 + 24878583*eps^3*x^3 + 
       60695082*eps^4*x^3 + 48600*eps*Nf*x^3 + 4365252*eps^2*Nf*x^3 + 
       20951460*eps^3*Nf*x^3 + 59662008*eps^4*Nf*x^3 + 
       349920*eps^2*Nf^2*x^3 + 2391120*eps^3*Nf^2*x^3 + 
       11321856*eps^4*Nf^2*x^3 + 116640*eps*x^4)/(69984*eps*(-1 + x)^2*x) + 
     (eps^4*(-32356 + 21268*x + 1533*x^2)*Zeta[5])/(30*(-1 + x)*x)) + 
   G[1, x]^2*((-5184*eps - 122688*eps^2 + 19440*eps^4 - 5184*eps^2*Nf - 
       5184*eps^4*Nf + 12960*x + 35856*eps*x + 257832*eps^2*x + 
       72090*eps^3*x + 472122*eps^4*x + 12816*eps*Nf*x + 74136*eps^2*Nf*x - 
       41736*eps^3*Nf*x - 47912*eps^4*Nf*x - 1728*eps^2*Nf^2*x - 
       10080*eps^3*Nf^2*x - 47232*eps^4*Nf^2*x + 15984*x^2 + 54216*eps*x^2 + 
       148572*eps^2*x^2 + 76707*eps^3*x^2 + 160569*eps^4*x^2 + 
       12168*eps*Nf*x^2 + 52284*eps^2*Nf*x^2 + 54180*eps^3*Nf*x^2 + 
       157836*eps^4*Nf*x^2 - 4896*eps^2*Nf^2*x^2 + 5904*eps^3*Nf^2*x^2 + 
       29952*eps^4*Nf^2*x^2)/(5184*eps^2*x^2) - 
     (eps^2*(46 + 64*Nf + 205*x - 192*Nf*x + 91*x^2 + 128*Nf*x^2)*
       G[0, 0, 0, 1, x])/(8*(-1 + x)*x) - 
     (eps^2*(126 + 32*Nf + 183*x - 96*Nf*x - 7*x^2 + 64*Nf*x^2)*
       G[0, 0, 1, 1, x])/(8*(-1 + x)*x) + (eps^2*(34 + 3*x)*G[0, 1, 1, 1, x])/
      (8*x) - (eps*(12096*eps + 286272*eps^2 + 12096*eps^2*Nf - 63936*x - 
        180288*eps*x - 887880*eps^2*x - 168210*eps^3*x - 81168*eps*Nf*x - 
        185080*eps^2*Nf*x + 97384*eps^3*Nf*x + 4032*eps^2*Nf^2*x + 
        23520*eps^3*Nf^2*x + 23616*x^2 + 64728*eps*x^2 + 254940*eps^2*x^2 - 
        10773*eps^3*x^2 + 59256*eps*Nf*x^2 + 50988*eps^2*Nf*x^2 - 
        223804*eps^3*Nf*x^2 + 7392*eps^2*Nf^2*x^2 - 37296*eps^3*Nf^2*x^2 + 
        37296*x^3 + 88992*eps*x^3 + 346668*eps^2*x^3 + 178983*eps^3*x^3 + 
        21984*eps*Nf*x^3 + 121996*eps^2*Nf*x^3 + 126420*eps^3*Nf*x^3 - 
        11424*eps^2*Nf^2*x^3 + 13776*eps^3*Nf^2*x^3 + 1296*eps*x^4)*Zeta[3])/
      (1728*(-1 + x)*x^2) + (7*eps^4*(-318 + 178*x + 119*x^2)*Zeta[3]^2)/
      (12*(-1 + x)*x) + G[0, 1, 1, x]*
      ((eps*(-54*eps + 72*x + 336*eps*x + 176*eps*Nf*x - 30*x^2 - 
          102*eps*x^2 - 81*eps*Nf*x^2 + 6*eps*x^3))/(24*x^2) + 
       (7*eps^4*(-12 + 5*x)*Zeta[3])/(4*x)) + G[0, 0, 1, x]*
      ((eps*(144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 
          156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 
          31*eps*Nf*x^3 + 6*eps*x^4))/(24*(-1 + x)*x^2) + 
       (7*eps^4*(-4 - 6*x + 3*x^2)*Zeta[3])/(4*(-1 + x)*x)) + 
     G[0, 1, x]*((-178 + 32*Nf + 207*x - 96*Nf*x + 137*x^2 + 64*Nf*x^2)/
        (12*(-1 + x)*x) - (7*eps^3*(-178 + 32*Nf + 207*x - 96*Nf*x + 
          137*x^2 + 64*Nf*x^2)*Zeta[3])/(12*(-1 + x)*x)) - 
     (31*eps^3*(-36*eps + 72*x + 240*eps*x + 92*eps*Nf*x + 102*x^2 + 
        336*eps*x^2 + 71*eps*Nf*x^2)*Zeta[5])/(60*x^2)) + 
   G[0, 1, x]*(-1/216*(432*eps + 1728*eps^2 - 432*eps^2*Nf - 1152*x - 
        15480*eps*x - 74574*eps^2*x - 192*eps*Nf*x - 20456*eps^2*Nf*x + 
        576*eps^2*Nf^2*x - 936*x^2 + 5796*eps*x^2 + 22869*eps^2*x^2 - 
        2148*eps*Nf*x^2 + 12314*eps^2*Nf*x^2 - 1056*eps^2*Nf^2*x^2 - 
        144*x^3 - 1800*eps*x^3 - 4617*eps^2*x^3 - 48*eps*Nf*x^3 - 
        7016*eps^2*Nf*x^3 + 144*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) - 
     (eps^2*(72 - 66*x - 48*Nf*x + 37*x^2 + 24*Nf*x^2)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)*x) - (eps^2*(-116 + 12*Nf - 93*x - 36*Nf*x + 107*x^2 + 
        24*Nf*x^2)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (eps*(4320*eps + 12096*eps^2 - 3024*eps^2*Nf - 11520*x - 135216*eps*x - 
        522018*eps^2*x + 7296*eps*Nf*x - 143192*eps^2*Nf*x + 
        4032*eps^2*Nf^2*x - 8280*x^2 + 49500*eps*x^2 + 160083*eps^2*x^2 - 
        30300*eps*Nf*x^2 + 86198*eps^2*Nf*x^2 - 7392*eps^2*Nf^2*x^2 - 
        360*x^3 - 18180*eps*x^3 - 32319*eps^2*x^3 + 2040*eps*Nf*x^3 - 
        49112*eps^2*Nf*x^3 + 1008*eps^2*Nf^2*x^3)*Zeta[3])/
      (216*(-1 + x)*x^2) - (7*eps^4*(-208 - 139*x + 4*x^2)*Zeta[3]^2)/
      (6*(-1 + x)*x) + G[0, 0, 1, x]*
      ((eps*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 224*eps*Nf*x + 
          192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2))/(12*(-1 + x)*x) - 
       (28*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) - 
     (31*eps^3*(-36*eps + 96*x + 1290*eps*x + 16*eps*Nf*x + 78*x^2 - 
        483*eps*x^2 + 179*eps*Nf*x^2 + 12*x^3 + 150*eps*x^3 + 4*eps*Nf*x^3)*
       Zeta[5])/(30*(-1 + x)*x^2)) + 
   G[1, x]*((-62208*eps^2 - 416016*eps^3 - 62208*eps^3*Nf + 104976*x + 
       231336*eps*x + 1058508*eps^2*x + 4304907*eps^3*x + 1436130*eps^4*x + 
       4433049*eps^5*x + 55080*eps*Nf*x + 156276*eps^2*Nf*x + 
       500436*eps^3*Nf*x + 667476*eps^4*Nf*x + 2193450*eps^5*Nf*x + 
       9936*eps^2*Nf^2*x - 1872*eps^3*Nf^2*x + 71280*eps^4*Nf^2*x + 
       256048*eps^5*Nf^2*x - 11664*x^2 - 64152*eps*x^2 - 267300*eps^2*x^2 - 
       1573101*eps^3*x^2 + 3240*eps*Nf*x^2 + 5724*eps^2*Nf*x^2 + 
       26820*eps^3*Nf*x^2 + 12960*eps^2*Nf^2*x^2 + 88560*eps^3*Nf^2*x^2)/
      (11664*eps^3*x^2) + (eps^2*(146 + 120*Nf + 121*x - 360*Nf*x + 71*x^2 + 
        240*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(4*(-1 + x)*x) + 
     (3*eps^2*(-226 + 8*Nf + 161*x - 24*Nf*x + 59*x^2 + 16*Nf*x^2)*
       G[0, 0, 0, 1, 1, x])/(4*(-1 + x)*x) - 
     (eps^2*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*
       G[0, 0, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (eps^2*(146 + 96*Nf + 1009*x - 288*Nf*x - 289*x^2 + 192*Nf*x^2)*
       G[0, 0, 1, 1, 1, x])/(4*(-1 + x)*x) + 
     (eps^2*(47 + 6*Nf + 47*x - 18*Nf*x - 18*x^2 + 12*Nf*x^2)*
       G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
     (eps^2*(-122 + 103*x)*G[0, 1, 1, 1, 1, x])/(4*x) - 
     ((-3888*eps + 61992*eps^2 + 323568*eps^3 - 3888*eps^2*Nf + 
        48384*eps^3*Nf - 335232*x - 206496*eps*x - 1050192*eps^2*x - 
        3671829*eps^3*x - 1116990*eps^4*x - 10368*Nf*x - 53208*eps*Nf*x - 
        195636*eps^2*Nf*x - 437612*eps^3*Nf*x - 519148*eps^4*Nf*x - 
        16464*eps^2*Nf^2*x + 1456*eps^3*Nf^2*x - 55440*eps^4*Nf^2*x + 
        316656*x^2 + 284904*eps*x^2 + 1315062*eps^2*x^2 + 4571784*eps^3*x^2 + 
        1116990*eps^4*x^2 + 31104*Nf*x^2 + 49392*eps*Nf*x^2 + 
        256200*eps^2*Nf*x^2 + 368368*eps^3*Nf*x^2 + 519148*eps^4*Nf*x^2 + 
        5232*eps^2*Nf^2*x^2 - 70336*eps^3*Nf^2*x^2 + 55440*eps^4*Nf^2*x^2 - 
        15768*x^3 - 72900*eps*x^3 - 293490*eps^2*x^3 - 1223523*eps^3*x^3 - 
        20736*Nf*x^3 + 3276*eps*Nf*x^3 - 58494*eps^2*Nf*x^3 + 
        20860*eps^3*Nf*x^3 + 11664*eps^2*Nf^2*x^3 + 68880*eps^3*Nf^2*x^3)*
       Zeta[3])/(1296*(-1 + x)*x^2) + 
     (7*eps^3*(-108*eps - 8052*x - 2796*eps*x - 288*Nf*x - 736*eps*Nf*x + 
        7410*x^2 + 4281*eps*x^2 + 864*Nf*x^2 + 665*eps*Nf*x^2 - 312*x^3 - 
        1332*eps*x^3 - 576*Nf*x^3 + 56*eps*Nf*x^3)*Zeta[3]^2)/
      (36*(-1 + x)*x^2) + G[0, 1, 1, 1, x]*
      (-1/12*(eps*(-90*eps + 120*x + 510*eps*x + 216*eps*Nf*x - 114*x^2 - 
           180*eps*x^2 - 247*eps*Nf*x^2 + 24*eps*x^3))/x^2 - 
       (7*eps^4*(-20 + 19*x)*Zeta[3])/(2*x)) + G[0, 0, 1, 1, x]*
      (-1/12*(eps*(72*eps + 288*x + 1491*eps*x + 136*eps*Nf*x + 18*x^2 - 
           1027*eps*x^2 + 145*eps*Nf*x^2 - 12*x^3 + 683*eps*x^3 + 
           20*eps*Nf*x^3 + 24*eps*x^4))/((-1 + x)*x^2) - 
       (7*eps^4*(-48 - 3*x + 2*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
     G[0, 0, 0, 1, x]*(-1/12*(eps*(480 + 2787*eps - 176*eps*Nf - 300*x - 
           2227*eps*x + 250*eps*Nf*x + 234*x^2 + 1379*eps*x^2 + 
           263*eps*Nf*x^2 + 24*eps*x^3))/((-1 + x)*x) + 
       (7*eps^4*(80 - 50*x + 39*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
     G[0, 0, 1, x]*((1728*eps^2 + 576*eps^2*Nf + 4032*x + 3024*eps*x + 
         4014*eps^2*x + 1056*eps*Nf*x + 7400*eps^2*Nf*x - 32*eps^2*Nf^2*x - 
         12144*x^2 - 5616*eps*x^2 - 21309*eps^2*x^2 - 1128*eps*Nf*x^2 - 
         14132*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 10344*x^3 + 2412*eps*x^3 + 
         11859*eps^2*x^3 + 132*eps*Nf*x^3 + 6358*eps^2*Nf*x^3 + 
         32*eps^2*Nf^2*x^3)/(144*(-1 + x)*x^2) - 
       (7*eps^3*(336 + 252*eps + 88*eps*Nf - 1012*x - 468*eps*x - 
          94*eps*Nf*x + 862*x^2 + 201*eps*x^2 + 11*eps*Nf*x^2)*Zeta[3])/
        (12*(-1 + x)*x)) + G[0, 1, 1, x]*
      ((-216*eps + 864*eps^2 + 72*eps^2*Nf - 2400*x + 1764*eps*x + 
         3126*eps^2*x - 1152*Nf*x + 288*eps*Nf*x + 3444*eps^2*Nf*x - 
         128*eps^2*Nf^2*x + 1416*x^2 - 792*eps*x^2 + 1335*eps^2*x^2 + 
         3456*Nf*x^2 - 420*eps*Nf*x^2 - 3538*eps^2*Nf*x^2 + 
         96*eps^2*Nf^2*x^2 - 600*x^3 - 756*eps*x^3 - 5325*eps^2*x^3 - 
         2304*Nf*x^3 + 132*eps*Nf*x^3 + 22*eps^2*Nf*x^3 + 32*eps^2*Nf^2*x^3)/
        (144*(-1 + x)*x^2) - (7*eps^3*(-18*eps - 200*x + 147*eps*x - 
          96*Nf*x + 24*eps*Nf*x + 118*x^2 - 66*eps*x^2 + 288*Nf*x^2 - 
          35*eps*Nf*x^2 - 50*x^3 - 63*eps*x^3 - 192*Nf*x^3 + 11*eps*Nf*x^3)*
         Zeta[3])/(12*(-1 + x)*x^2)) - 
     (eps^2*(17856*eps^2 - 26244*x - 54684*eps*x - 279000*eps^2*x - 
        11904*eps*Nf*x - 29140*eps^2*Nf*x - 1488*eps^2*Nf^2*x + 37332*x^2 + 
        73098*eps*x^2 + 337869*eps^2*x^2 + 10974*eps*Nf*x^2 + 
        27497*eps^2*Nf*x^2 - 2232*eps^2*Nf^2*x^2 - 5868*x^3 - 18414*eps*x^3 - 
        76725*eps^2*x^3 + 930*eps*Nf*x^3 + 1643*eps^2*Nf*x^3 + 
        3720*eps^2*Nf^2*x^3)*Zeta[5])/(180*(-1 + x)*x^2) + 
     G[0, 1, x]*((-252*eps - 432*x - 171*eps*x - 696*eps*Nf*x + 762*x^2 + 
         5595*eps*x^2 + 985*eps*Nf*x^2 - 12*x^3 - 3345*eps*x^3 + 
         20*eps*Nf*x^3 + 24*eps*x^4)/(18*eps*(-1 + x)*x^2) + 
       (eps^2*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*
         G[0, 0, 1, x])/(2*(-1 + x)*x) - 
       (eps^2*(-1764*eps - 2862*x - 1197*eps*x + 216*Nf*x - 4872*eps*Nf*x + 
          5775*x^2 + 39165*eps*x^2 - 648*Nf*x^2 + 6895*eps*Nf*x^2 + 339*x^3 - 
          23415*eps*x^3 + 432*Nf*x^3 + 140*eps*Nf*x^3 + 168*eps*x^4)*Zeta[3])/
        (18*(-1 + x)*x^2) + (31*eps^4*(72 - 127*x + 2*x^2)*Zeta[5])/
        (5*(-1 + x)*x))) + G[0, x]^2*
    ((-6048 + 18576*eps + 67824*eps^2 - 162810*eps^3 - 503010*eps^4 - 
       2160*eps*Nf + 72936*eps^2*Nf - 85104*eps^3*Nf - 295146*eps^4*Nf - 
       1008*eps^2*Nf^2 - 12592*eps^3*Nf^2 - 51480*eps^4*Nf^2 - 
       576*eps^3*Nf^3 - 2880*eps^4*Nf^3 + 28800*x + 89856*eps*x + 
       470292*eps^2*x + 103896*eps^3*x + 326844*eps^4*x + 29376*eps*Nf*x + 
       94320*eps^2*Nf*x + 48984*eps^3*Nf*x + 178114*eps^4*Nf*x + 
       8496*eps^2*Nf^2*x + 8656*eps^3*Nf^2*x + 31512*eps^4*Nf^2*x + 
       576*eps^3*Nf^3*x + 2880*eps^4*Nf^3*x - 4464*x^2 - 22248*eps*x^2 - 
       160104*eps^2*x^2 + 25569*eps^3*x^2 + 53523*eps^4*x^2 - 
       8424*eps*Nf*x^2 - 30732*eps^2*Nf*x^2 + 18060*eps^3*Nf*x^2 + 
       52612*eps^4*Nf*x^2 - 3744*eps^2*Nf^2*x^2 + 1968*eps^3*Nf^2*x^2 + 
       9984*eps^4*Nf^2*x^2)/(1728*eps^2*(-1 + x)*x) + 
     (eps^2*(-66 - 31*x + 87*x^2)*G[1, x]^4)/(192*(-1 + x)*x) - 
     (eps^2*(-152 + 274*x - 16*Nf*x - 153*x^2 + 8*Nf*x^2)*G[0, 1, x]^2)/
      (8*(-1 + x)*x) + (eps^2*(-144 + 32*Nf + 164*x - 32*Nf*x - 3*x^2 + 
        32*Nf*x^2)*G[0, 0, 0, 1, x])/(4*(-1 + x)*x) + 
     (eps^2*(60 + 16*Nf + 19*x - 16*Nf*x + 115*x^2 + 16*Nf*x^2)*
       G[0, 0, 1, 1, x])/(4*(-1 + x)*x) + 
     (eps^2*(-32 - 29*x + 153*x^2)*G[0, 1, 1, 1, x])/(4*(-1 + x)*x) - 
     (eps*(65664 - 36720*eps - 474768*eps^2 + 1139670*eps^3 + 21168*eps*Nf - 
        510552*eps^2*Nf + 595728*eps^3*Nf + 7056*eps^2*Nf^2 + 
        88144*eps^3*Nf^2 + 4032*eps^3*Nf^3 - 302688*x - 865728*eps*x - 
        2817276*eps^2*x - 1866942*eps^3*x - 261216*eps*Nf*x - 
        149688*eps^2*Nf*x - 938616*eps^3*Nf*x - 66528*eps^2*Nf^2*x - 
        148736*eps^3*Nf^2*x - 8064*eps^3*Nf^3*x + 274320*x^2 + 
        1158624*eps*x^2 + 4412772*eps^2*x^2 + 548289*eps^3*x^2 + 
        313200*eps*Nf*x^2 + 875364*eps^2*Nf*x^2 + 216468*eps^3*Nf*x^2 + 
        85680*eps^2*Nf^2*x^2 + 46816*eps^3*Nf^2*x^2 + 4032*eps^3*Nf^3*x^2 - 
        37296*x^3 - 256176*eps*x^3 - 1120728*eps^2*x^3 + 178983*eps^3*x^3 - 
        73152*eps*Nf*x^3 - 215124*eps^2*Nf*x^3 + 126420*eps^3*Nf*x^3 - 
        26208*eps^2*Nf^2*x^3 + 13776*eps^3*Nf^2*x^3 + 1296*eps*x^4)*Zeta[3])/
      (1728*(-1 + x)^2*x) - (7*eps^4*(246 - 904*x + 161*x^2)*Zeta[3]^2)/
      (12*(-1 + x)*x) + G[0, 0, 1, x]*
      ((eps*(672 + 3564*eps + 736*eps*Nf - 960*x - 6252*eps*x - 
          1168*eps*Nf*x + 276*x^2 + 3939*eps*x^2 + 564*eps*Nf*x^2 + 12*x^3 - 
          1287*eps*x^3 - 132*eps*Nf*x^3 + 18*eps*x^4))/(24*(-1 + x)^2*x) - 
       (7*eps^4*(-56 + 24*x + x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
     G[0, 1, 1, x]*((eps*(-288 - 1338*eps - 240*eps*Nf + 216*x + 2463*eps*x + 
          326*eps*Nf*x + 54*x^2 - 1098*eps*x^2 - 5*eps*Nf*x^2 + 18*eps*x^3))/
        (24*(-1 + x)*x) - (21*eps^4*(-16 + 12*x + 3*x^2)*Zeta[3])/
        (4*(-1 + x)*x)) + G[1, x]^3*
      (-1/144*(eps*(-72*eps - 216*x + 351*eps*x - 32*eps*Nf*x + 114*x^2 - 
           180*eps*x^2 + 39*eps*Nf*x^2 + 120*x^3 - 12*eps*x^3 + 
           12*eps*Nf*x^3))/((-1 + x)*x^2) + (7*eps^4*(-36 + 19*x + 20*x^2)*
         Zeta[3])/(24*(-1 + x)*x)) + G[1, x]^2*
      (-1/288*(-648*eps^2 - 144*eps^2*Nf + 10368*x - 1728*eps*x - 
          5022*eps^2*x - 768*Nf*x - 672*eps*Nf*x - 2620*eps^2*Nf*x - 
          128*eps^2*Nf^2*x - 16404*x^2 + 5526*eps*x^2 + 24729*eps^2*x^2 + 
          2304*Nf*x^2 + 774*eps*Nf*x^2 + 5481*eps^2*Nf*x^2 + 
          96*eps^2*Nf^2*x^2 - 48*x^3 - 2880*eps*x^3 - 13794*eps^2*x^3 - 
          1536*Nf*x^3 - 2112*eps^2*Nf*x^3 + 56*eps^2*Nf^2*x^3)/
         ((-1 + x)*x^2) - (eps^2*(-38 + 39*x + 57*x^2)*G[0, 1, x])/
        (16*(-1 + x)*x) - (7*eps^3*(-1728 + 288*eps + 128*Nf + 112*eps*Nf + 
          2734*x - 921*eps*x - 384*Nf*x - 129*eps*Nf*x + 8*x^2 + 
          480*eps*x^2 + 256*Nf*x^2)*Zeta[3])/(48*(-1 + x)*x)) + 
     G[0, 1, x]*(-1/288*(-32784 + 4320*eps + 27972*eps^2 + 192*Nf - 
          768*eps*Nf + 5344*eps^2*Nf - 640*eps^2*Nf^2 + 17256*x - 864*eps*x - 
          8676*eps^2*x + 960*Nf*x + 1344*eps*Nf*x - 1984*eps^2*Nf*x + 
          640*eps^2*Nf^2*x + 3648*x^2 + 684*eps*x^2 + 3045*eps^2*x^2 - 
          384*Nf*x^2 + 300*eps*Nf*x^2 + 2858*eps^2*Nf*x^2 + 
          128*eps^2*Nf^2*x^2)/((-1 + x)*x) + 
       (7*eps^3*(-2732 + 360*eps + 16*Nf - 64*eps*Nf + 1438*x - 72*eps*x + 
          80*Nf*x + 112*eps*Nf*x + 304*x^2 + 57*eps*x^2 - 32*Nf*x^2 + 
          25*eps*Nf*x^2)*Zeta[3])/(24*(-1 + x)*x)) + 
     (31*eps^3*(24 - 210*eps - 12*eps*Nf - 188*x - 570*eps*x - 186*eps*Nf*x + 
        34*x^2 + 168*eps*x^2 + 63*eps*Nf*x^2)*Zeta[5])/(20*(-1 + x)*x) + 
     G[1, x]*((-8640*eps + 8064*x + 234528*eps*x - 35424*eps^2*x - 
         105858*eps^3*x - 37920*eps*Nf*x - 7200*eps^2*Nf*x - 
         38208*eps^3*Nf*x - 288*eps^2*Nf^2*x - 192*eps^3*Nf^2*x + 30672*x^2 + 
         53256*eps*x^2 - 65556*eps^2*x^2 - 303219*eps^3*x^2 + 
         61944*eps*Nf*x^2 - 18972*eps^2*Nf*x^2 - 97932*eps^3*Nf*x^2 - 
         576*eps^2*Nf^2*x^2 - 5712*eps^3*Nf^2*x^2 + 9216*x^3 - 
         32736*eps*x^3 + 68256*eps^2*x^3 + 266004*eps^3*x^3 + 
         11808*eps*Nf*x^3 + 17880*eps^2*Nf*x^3 + 91840*eps^3*Nf*x^3 + 
         576*eps^2*Nf^2*x^3 + 3936*eps^3*Nf^2*x^3 + 288*eps*x^4)/
        (1728*eps*(-1 + x)*x^2) - (eps^2*(118 + 4*Nf - 79*x - 12*Nf*x + 
          64*x^2 + 8*Nf*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) - 
       (eps^2*(10 + 12*x + x^2)*G[0, 1, 1, x])/(4*(-1 + x)*x) - 
       (eps^2*(-5040*eps + 4056*x + 136808*eps*x - 20664*eps^2*x + 288*Nf*x - 
          22120*eps*Nf*x - 4200*eps^2*Nf*x - 168*eps^2*Nf^2*x + 18324*x^2 + 
          31066*eps*x^2 - 38241*eps^2*x^2 - 864*Nf*x^2 + 36134*eps*Nf*x^2 - 
          11067*eps^2*Nf*x^2 - 336*eps^2*Nf^2*x^2 + 7392*x^3 - 
          19096*eps*x^3 + 39816*eps^2*x^3 + 576*Nf*x^3 + 6888*eps*Nf*x^3 + 
          10430*eps^2*Nf*x^3 + 336*eps^2*Nf^2*x^3 + 168*eps*x^4)*Zeta[3])/
        (144*(-1 + x)*x^2) + G[0, 1, x]*
        (-1/24*(eps*(-288 - 615*eps - 368*eps*Nf + 396*x + 1855*eps*x + 
             478*eps*Nf*x + 6*x^2 - 707*eps*x^2 - 11*eps*Nf*x^2 + 
             12*eps*x^3))/((-1 + x)*x) + (7*eps^4*(-48 + 66*x + x^2)*Zeta[3])/
          (4*(-1 + x)*x)) - (31*eps^4*(40 + 108*x + 23*x^2)*Zeta[5])/
        (10*(-1 + x)*x))) + 
   G[0, x]*((209952 + 594864*eps + 2847960*eps^2 + 12624822*eps^3 + 
       4527090*eps^4 + 13101588*eps^5 + 128304*eps*Nf + 437400*eps^2*Nf + 
       3125952*eps^3*Nf + 2656314*eps^4*Nf + 8296803*eps^5*Nf + 
       9072*eps^2*Nf^2 + 26352*eps^3*Nf^2 + 463320*eps^4*Nf^2 + 
       1586372*eps^5*Nf^2 + 5184*eps^3*Nf^3 + 25920*eps^4*Nf^3 + 
       91584*eps^5*Nf^3 - 396576*x - 1263600*eps*x - 5631768*eps^2*x - 
       18671310*eps^3*x - 4527090*eps^4*x - 13101588*eps^5*x - 
       356400*eps*Nf*x - 1574424*eps^2*Nf*x - 8036352*eps^3*Nf*x - 
       2656314*eps^4*Nf*x - 8296803*eps^5*Nf*x - 81648*eps^2*Nf^2*x - 
       522288*eps^3*Nf^2*x - 463320*eps^4*Nf^2*x - 1586372*eps^5*Nf^2*x - 
       5184*eps^3*Nf^3*x - 25920*eps^4*Nf^3*x - 91584*eps^5*Nf^3*x + 
       69984*x^2 + 314928*eps*x^2 + 1537704*eps^2*x^2 + 4236786*eps^3*x^2 + 
       94608*eps*Nf*x^2 + 541944*eps^2*Nf*x^2 + 2663640*eps^3*Nf*x^2 + 
       36288*eps^2*Nf^2*x^2 + 247968*eps^3*Nf^2*x^2)/
      (23328*eps^3*(-1 + x)*x) - (eps^2*(122 + 221*x)*G[1, x]^5)/(480*x) - 
     (2*eps^2*(65 - 40*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
     (eps^2*(-191 + 59*x + 3*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
     (eps^2*(-20 - 18*x + 21*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
     (3*eps^2*(-232 + 129*x + 28*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
     (eps^2*(-251 + 96*x + 66*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
     (eps^2*(24 + 74*x + 117*x^2)*G[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     ((235872 + 277992*eps + 1360908*eps^2 + 4909653*eps^3 + 1760535*eps^4 + 
        10368*Nf + 52920*eps*Nf + 190044*eps^2*Nf + 1215648*eps^3*Nf + 
        1033011*eps^4*Nf - 2424*eps^2*Nf^2 + 10248*eps^3*Nf^2 + 
        180180*eps^4*Nf^2 + 2016*eps^3*Nf^3 + 10080*eps^4*Nf^3 - 628992*x - 
        604800*eps*x - 2740068*eps^2*x - 7261065*eps^3*x - 1760535*eps^4*x - 
        31104*Nf*x - 150912*eps*Nf*x - 794904*eps^2*Nf*x - 
        3125248*eps^3*Nf*x - 1033011*eps^4*Nf*x - 26088*eps^2*Nf^2*x - 
        203112*eps^3*Nf^2*x - 180180*eps^4*Nf^2*x - 2016*eps^3*Nf^3*x - 
        10080*eps^4*Nf^3*x + 182088*x^2 + 155844*eps*x^2 + 736236*eps^2*x^2 + 
        1647639*eps^3*x^2 + 20736*Nf*x^2 + 41436*eps*Nf*x^2 + 
        295554*eps^2*Nf*x^2 + 1035860*eps^3*Nf*x^2 + 14256*eps^2*Nf^2*x^2 + 
        96432*eps^3*Nf^2*x^2)*Zeta[3])/(1296*(-1 + x)*x) + 
     (7*eps^3*(2646 + 1971*eps + 144*Nf + 294*eps*Nf - 7602*x - 4704*eps*x - 
        432*Nf*x - 1039*eps*Nf*x + 2340*x^2 + 1314*eps*x^2 + 288*Nf*x^2 + 
        320*eps*Nf*x^2)*Zeta[3]^2)/(18*(-1 + x)*x) + 
     G[0, 0, 0, 1, x]*(-1/4*(eps*(176 + 736*eps + 416*eps*Nf - 304*x - 
           1348*eps*x - 816*eps*Nf*x + 128*x^2 + 863*eps*x^2 + 
           466*eps*Nf*x^2 - 275*eps*x^3 - 66*eps*Nf*x^3 + 12*eps*x^4))/
         ((-1 + x)^2*x) + (28*eps^4*(-11 + 8*x)*Zeta[3])/((-1 + x)*x)) + 
     G[1, x]^4*(-1/288*(eps*(144 + 909*eps + 156*eps*Nf - 198*x - 
           1035*eps*x + 137*eps*Nf*x))/x - (7*eps^4*(-8 + 11*x)*Zeta[3])/
        (16*x)) + G[0, 1, x]^2*
      (-1/24*(eps*(192 + 984*eps + 272*eps*Nf - 336*x - 874*eps*x - 
           224*eps*Nf*x + 192*x^2 + 227*eps*x^2 + 136*eps*Nf*x^2))/
         ((-1 + x)*x) + (14*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, 1, x]*(-1/12*(eps*(-168 - 12*eps - 608*eps*Nf + 240*x + 
           681*eps*x + 586*eps*Nf*x + 84*x^2 + 63*eps*x^2 + 88*eps*Nf*x^2 + 
           36*eps*x^3))/((-1 + x)*x) + (7*eps^4*(-14 + 20*x + 7*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 1, 1, 1, x]*
      (-1/12*(eps*(72*eps - 24*x - 160*eps*x + 80*eps*Nf*x + 480*x^2 + 
           1237*eps*x^2 + 282*eps*Nf*x^2 - 150*x^3 + 98*eps*x^3 - 
           3*eps*Nf*x^3 + 36*eps*x^4))/((-1 + x)*x^2) - 
       (7*eps^4*(4 - 80*x + 25*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
     G[0, 0, 1, x]*(-1/72*(13248 - 2880*eps - 12744*eps^2 - 576*Nf - 
          192*eps*Nf - 7856*eps^2*Nf + 64*eps^2*Nf^2 - 11592*x + 1440*eps*x + 
          8280*eps^2*x + 1728*Nf*x - 384*eps*Nf*x + 6224*eps^2*Nf*x - 
          64*eps^2*Nf^2*x - 96*x^2 - 972*eps*x^2 - 4527*eps^2*x^2 - 
          1152*Nf*x^2 + 84*eps*Nf*x^2 - 3394*eps^2*Nf*x^2 + 
          16*eps^2*Nf^2*x^2)/((-1 + x)*x) + 
       (7*eps^3*(1104 - 240*eps - 48*Nf - 16*eps*Nf - 966*x + 120*eps*x + 
          144*Nf*x - 32*eps*Nf*x - 8*x^2 - 81*eps*x^2 - 96*Nf*x^2 + 
          7*eps*Nf*x^2)*Zeta[3])/(6*(-1 + x)*x)) + 
     G[0, 1, 1, x]*((1080*eps^2 + 432*eps^2*Nf + 7728*x + 2736*eps*x + 
         7200*eps^2*x + 576*Nf*x + 384*eps*Nf*x + 5104*eps^2*Nf*x - 
         32*eps^2*Nf^2*x - 18120*x^2 - 4032*eps*x^2 - 15765*eps^2*x^2 - 
         1728*Nf*x^2 - 408*eps*Nf*x^2 - 9548*eps^2*Nf*x^2 + 13812*x^3 + 
         1854*eps*x^3 + 7896*eps^2*x^3 + 1152*Nf*x^3 + 258*eps*Nf*x^3 + 
         4711*eps^2*Nf*x^3 + 8*eps^2*Nf^2*x^3)/(72*(-1 + x)*x^2) - 
       (7*eps^3*(1288 + 456*eps + 96*Nf + 64*eps*Nf - 3020*x - 672*eps*x - 
          288*Nf*x - 68*eps*Nf*x + 2302*x^2 + 309*eps*x^2 + 192*Nf*x^2 + 
          43*eps*Nf*x^2)*Zeta[3])/(12*(-1 + x)*x)) + 
     G[1, x]^3*(-1/432*(-108*eps - 540*eps^2 - 108*eps^2*Nf - 5616*x + 
          1098*eps*x + 5172*eps^2*x + 72*eps*Nf*x - 1134*eps^2*Nf*x - 
          64*eps^2*Nf^2*x + 6228*x^2 - 576*eps*x^2 - 1998*eps^2*x^2 + 
          366*eps*Nf*x^2 + 4363*eps^2*Nf*x^2 + 48*eps^2*Nf^2*x^2 + 468*x^3 - 
          414*eps*x^3 - 2634*eps^2*x^3 - 438*eps*Nf*x^3 - 3121*eps^2*Nf*x^3 + 
          16*eps^2*Nf^2*x^3)/((-1 + x)*x^2) - 
       (eps^2*(2 - 87*x + 87*x^2)*G[0, 1, x])/(24*(-1 + x)*x) - 
       (7*eps^3*(18*eps + 936*x - 183*eps*x - 12*eps*Nf*x - 1038*x^2 + 
          96*eps*x^2 - 61*eps*Nf*x^2 - 78*x^3 + 69*eps*x^3 + 73*eps*Nf*x^3)*
         Zeta[3])/(72*(-1 + x)*x^2)) - 
     (eps^2*(16704 + 70308*eps + 345960*eps^2 + 13392*eps*Nf + 
        36828*eps^2*Nf - 1736*eps^2*Nf^2 - 47988*x - 166284*eps*x - 
        745488*eps^2*x - 46128*eps*Nf*x - 200012*eps^2*Nf*x - 
        8680*eps^2*Nf^2*x + 8694*x^2 + 45198*eps*x^2 + 220689*eps^2*x^2 + 
        13578*eps*Nf*x^2 + 77779*eps^2*Nf*x^2 + 5208*eps^2*Nf^2*x^2)*Zeta[5])/
      (180*(-1 + x)*x) + G[1, x]^2*((5184*eps + 6336*eps^3 + 27648*x - 
         8448*eps*x - 32832*eps^2*x - 126108*eps^3*x + 43104*eps*Nf*x - 
         11040*eps^2*Nf*x - 58768*eps^3*Nf*x - 576*eps^2*Nf^2*x - 
         1440*eps^3*Nf^2*x - 44496*x^2 - 176328*eps*x^2 + 81108*eps^2*x^2 + 
         314757*eps^3*x^2 - 50904*eps*Nf*x^2 + 20652*eps^2*Nf*x^2 + 
         106108*eps^3*Nf*x^2 + 288*eps^2*Nf^2*x^2 - 528*eps^3*Nf^2*x^2 - 
         4752*x^3 + 82680*eps*x^3 - 48276*eps^2*x^3 - 194985*eps^3*x^3 - 
         1368*eps*Nf*x^3 - 9612*eps^2*Nf*x^3 - 47340*eps^3*Nf*x^3 + 
         288*eps^2*Nf^2*x^3 + 1968*eps^3*Nf^2*x^3 - 576*eps*x^4)/
        (1728*eps*(-1 + x)*x^2) + (eps^2*(2 + 16*Nf + 61*x - 48*Nf*x + 
          37*x^2 + 32*Nf*x^2)*G[0, 0, 1, x])/(4*(-1 + x)*x) + 
       (eps^2*(58 - 90*x + 79*x^2)*G[0, 1, 1, x])/(4*(-1 + x)*x) - 
       (eps^2*(3024*eps + 22464*x - 4928*eps*x - 19152*eps^2*x - 576*Nf*x + 
          25144*eps*Nf*x - 6440*eps^2*Nf*x - 336*eps^2*Nf^2*x - 33984*x^2 - 
          102858*eps*x^2 + 47313*eps^2*x^2 + 1728*Nf*x^2 - 29694*eps*Nf*x^2 + 
          12047*eps^2*Nf*x^2 + 168*eps^2*Nf^2*x^2 - 2988*x^3 + 
          48230*eps*x^3 - 28161*eps^2*x^3 - 1152*Nf*x^3 - 798*eps*Nf*x^3 - 
          5607*eps^2*Nf*x^3 + 168*eps^2*Nf^2*x^3 - 336*eps*x^4)*Zeta[3])/
        (144*(-1 + x)*x^2) + G[0, 1, x]*
        (-1/24*(eps*(144*eps + 24*x - 365*eps*x - 96*eps*Nf*x + 36*x^2 - 
             156*eps*x^2 + 64*eps*Nf*x^2 - 18*x^3 + 554*eps*x^3 + 
             31*eps*Nf*x^3 + 6*eps*x^4))/((-1 + x)*x^2) - 
         (7*eps^4*(-4 - 6*x + 3*x^2)*Zeta[3])/(4*(-1 + x)*x)) + 
       (93*eps^4*(-32 + 54*x + 3*x^2)*Zeta[5])/(10*(-1 + x)*x)) + 
     G[0, 1, x]*((-8640*eps + 18432*x + 159120*eps*x - 25920*eps^2*x - 
         109044*eps^3*x + 13056*eps*Nf*x - 672*eps^2*Nf*x - 
         60064*eps^3*Nf*x + 1152*eps^2*Nf^2*x + 2880*eps^3*Nf^2*x - 
         8640*x^2 - 172368*eps*x^2 + 25920*eps^2*x^2 + 35352*eps^3*x^2 + 
         2208*eps*Nf*x^2 - 2112*eps^2*Nf*x^2 + 89600*eps^3*Nf*x^2 - 
         2304*eps^2*Nf^2*x^2 - 5760*eps^3*Nf^2*x^2 - 17136*x^3 + 
         32760*eps*x^3 + 1404*eps^2*x^3 + 124515*eps^3*x^3 - 
         18696*eps*Nf*x^3 + 804*eps^2*Nf*x^3 - 35356*eps^3*Nf*x^3 + 
         864*eps^2*Nf^2*x^3 + 912*eps^3*Nf^2*x^3 + 7344*x^4 - 10584*eps*x^4 - 
         1404*eps^2*x^4 - 50823*eps^3*x^4 + 3432*eps*Nf*x^4 + 
         1980*eps^2*Nf*x^4 + 5820*eps^3*Nf*x^4 + 288*eps^2*Nf^2*x^4 + 
         1968*eps^3*Nf^2*x^4 + 288*eps*x^5)/(864*eps*(-1 + x)^2*x^2) + 
       (eps^2*(-20 + 52*x - 16*Nf*x - 29*x^2 + 8*Nf*x^2)*G[0, 0, 1, x])/
        ((-1 + x)*x) + (eps^2*(218 + 8*Nf - 30*x - 24*Nf*x - 103*x^2 + 
          16*Nf*x^2)*G[0, 1, 1, x])/(2*(-1 + x)*x) - 
       (eps^2*(-5040*eps + 17520*x + 92820*eps*x - 15120*eps^2*x - 576*Nf*x + 
          7616*eps*Nf*x - 392*eps^2*Nf*x + 672*eps^2*Nf^2*x - 15408*x^2 - 
          100548*eps*x^2 + 15120*eps^2*x^2 + 1152*Nf*x^2 + 1288*eps*Nf*x^2 - 
          1232*eps^2*Nf*x^2 - 1344*eps^2*Nf^2*x^2 - 6108*x^3 + 
          19110*eps*x^3 + 819*eps^2*x^3 - 1152*Nf*x^3 - 10906*eps*Nf*x^3 + 
          469*eps^2*Nf*x^3 + 504*eps^2*Nf^2*x^3 + 3996*x^4 - 6174*eps*x^4 - 
          819*eps^2*x^4 + 576*Nf*x^4 + 2002*eps*Nf*x^4 + 1155*eps^2*Nf*x^4 + 
          168*eps^2*Nf^2*x^4 + 168*eps*x^5)*Zeta[3])/(72*(-1 + x)^2*x^2) - 
       (62*eps^4*(-32 - 17*x + 12*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
     G[1, x]*(-1/864*(-1728*eps - 6912*eps^2 + 1728*eps^2*Nf - 1728*x + 
          42336*eps*x + 168216*eps^2*x - 67932*eps^3*x - 241938*eps^4*x - 
          4416*eps*Nf*x + 51056*eps^2*Nf*x - 17232*eps^3*Nf*x - 
          69808*eps^4*Nf*x - 5856*eps^2*Nf^2*x - 1024*eps^3*Nf^2*x - 
          96*eps^4*Nf^2*x + 12240*x^2 + 2232*eps*x^2 + 62232*eps^2*x^2 + 
          42363*eps^3*x^2 + 188415*eps^4*x^2 + 11640*eps*Nf*x^2 - 
          30028*eps^2*Nf*x^2 - 828*eps^3*Nf*x^2 + 17196*eps^4*Nf*x^2 + 
          5568*eps^2*Nf^2*x^2 - 944*eps^3*Nf^2*x^2 - 9888*eps^4*Nf^2*x^2 + 
          2448*x^3 + 7128*eps*x^3 - 3072*eps^2*x^3 + 25569*eps^3*x^3 + 
          53523*eps^4*x^3 + 3384*eps*Nf*x^3 + 35652*eps^2*Nf*x^3 + 
          18060*eps^3*Nf*x^3 + 52612*eps^4*Nf*x^3 + 1632*eps^2*Nf^2*x^3 + 
          1968*eps^3*Nf^2*x^3 + 9984*eps^4*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) - 
       (eps^2*(74 + 12*Nf + 15*x - 36*Nf*x - 39*x^2 + 24*Nf*x^2)*
         G[0, 1, x]^2)/(4*(-1 + x)*x) - 
       (eps^2*(-230 + 16*Nf + 237*x - 48*Nf*x - 101*x^2 + 32*Nf*x^2)*
         G[0, 0, 0, 1, x])/(2*(-1 + x)*x) - 
       (eps^2*(-228 + 8*Nf + 211*x - 24*Nf*x - x^2 + 16*Nf*x^2)*
         G[0, 0, 1, 1, x])/(2*(-1 + x)*x) - (eps^2*(86 - 90*x + 129*x^2)*
         G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
       (eps*(-17280*eps - 48384*eps^2 + 12096*eps^2*Nf - 24192*x + 
          301392*eps*x + 1177512*eps^2*x - 475524*eps^3*x - 78144*eps*Nf*x + 
          357392*eps^2*Nf*x - 120624*eps^3*Nf*x - 40992*eps^2*Nf^2*x - 
          7168*eps^3*Nf^2*x + 105120*x^2 + 103032*eps*x^2 + 
          435624*eps^2*x^2 + 296541*eps^3*x^2 + 143112*eps*Nf*x^2 - 
          210196*eps^2*Nf*x^2 - 5796*eps^3*Nf*x^2 + 38976*eps^2*Nf^2*x^2 - 
          6608*eps^3*Nf^2*x^2 + 18000*x^3 + 8496*eps*x^3 - 21504*eps^2*x^3 + 
          178983*eps^3*x^3 + 17136*eps*Nf*x^3 + 249564*eps^2*Nf*x^3 + 
          126420*eps^3*Nf*x^3 + 11424*eps^2*Nf^2*x^3 + 13776*eps^3*Nf^2*x^3 + 
          1296*eps*x^4)*Zeta[3])/(864*(-1 + x)*x^2) - 
       (7*eps^4*(-84 + 401*x + 55*x^2)*Zeta[3]^2)/(6*(-1 + x)*x) + 
       G[0, 0, 1, x]*((eps*(48 + 543*eps - 136*eps*Nf + 24*x - 93*eps*x + 
            182*eps*Nf*x + 60*x^2 + 168*eps*x^2 + 63*eps*Nf*x^2 + 9*eps*x^3))/
          (6*(-1 + x)*x) - (14*eps^4*(4 + 2*x + 5*x^2)*Zeta[3])/
          ((-1 + x)*x)) + G[0, 1, 1, x]*
        ((eps*(144*eps - 48*x - 412*eps*x - 48*eps*Nf*x + 264*x^2 + 
            490*eps*x^2 + 170*eps*Nf*x^2 - 66*x^3 + 359*eps*x^3 - 
            13*eps*Nf*x^3 + 18*eps*x^4))/(12*(-1 + x)*x^2) + 
         (7*eps^4*(8 - 44*x + 11*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
       G[0, 1, x]*(-1/144*(1728*eps^2 + 576*eps^2*Nf + 6960*x + 3024*eps*x + 
            4014*eps^2*x + 1344*Nf*x + 1056*eps*Nf*x + 7400*eps^2*Nf*x - 
            32*eps^2*Nf^2*x - 5208*x^2 - 5616*eps*x^2 - 21309*eps^2*x^2 - 
            4032*Nf*x^2 - 1128*eps*Nf*x^2 - 14132*eps^2*Nf*x^2 - 
            48*eps^2*Nf^2*x^2 + 8400*x^3 + 2412*eps*x^3 + 11859*eps^2*x^3 + 
            2688*Nf*x^3 + 132*eps*Nf*x^3 + 6358*eps^2*Nf*x^3 + 
            32*eps^2*Nf^2*x^3)/((-1 + x)*x^2) + 
         (7*eps^3*(580 + 252*eps + 112*Nf + 88*eps*Nf - 434*x - 468*eps*x - 
            336*Nf*x - 94*eps*Nf*x + 700*x^2 + 201*eps*x^2 + 224*Nf*x^2 + 
            11*eps*Nf*x^2)*Zeta[3])/(12*(-1 + x)*x)) + 
       (31*eps^3*(-36*eps + 990*eps*x - 56*eps*Nf*x + 228*x^2 - 21*eps*x^2 + 
          220*eps*Nf*x^2 + 42*x^3 + 108*eps*x^3 + 57*eps*Nf*x^3)*Zeta[5])/
        (30*(-1 + x)*x^2)))) + 
 Pi*(((-1/2916*I)*(11664 + 40824*eps + 148716*eps^2 + 465831*eps^3 + 
      1436130*eps^4 + 4433049*eps^5 + 13608*eps*Nf + 54756*eps^2*Nf + 
      200772*eps^3*Nf + 667476*eps^4*Nf + 2193450*eps^5*Nf + 
      4752*eps^2*Nf^2 + 19728*eps^3*Nf^2 + 71280*eps^4*Nf^2 + 
      256048*eps^5*Nf^2))/(eps^5*x) - 
   (((7*I)/648)*eps*(-27216 - 117288*eps - 509652*eps^2 - 362313*eps^3 - 
      27864*eps*Nf - 168156*eps^2*Nf - 156156*eps^3*Nf - 17712*eps^2*Nf^2 - 
      15344*eps^3*Nf^2 + 37584*x + 57672*eps*x + 43632*eps^2*x + 
      362313*eps^3*x + 39096*eps*Nf*x + 21420*eps^2*Nf*x + 
      156156*eps^3*Nf*x + 20016*eps^2*Nf^2*x + 15344*eps^3*Nf^2*x - 
      7776*x^2 + 44064*eps*x^2 + 305964*eps^2*x^2 - 7344*eps*Nf*x^2 + 
      92520*eps^2*Nf*x^2)*Zeta[3]^2)/((-1 + x)*x) - 
   ((98*I)*eps^4*(7 - 11*x + 3*x^2)*Zeta[3]^3)/((-1 + x)*x) + 
   G[1, x]^5*(((-1/30*I)*(-14 + 31*x))/x + 
     (((7*I)/30)*eps^3*(-14 + 31*x)*Zeta[3])/x) + 
   G[0, 1, 1, 1, 1, x]*(((-2*I)*(64 + 127*x + 24*x^2))/((-1 + x)*x) + 
     ((14*I)*eps^3*(64 + 127*x + 24*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 0, 0, 1, x]*(((2*I)*(-78 - 55*x + 26*x^2))/((-1 + x)*x) - 
     ((14*I)*eps^3*(-78 - 55*x + 26*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 0, 1, x]*(((-2*I)*(-62 - 324*x + 129*x^2))/((-1 + x)*x) + 
     ((14*I)*eps^3*(-62 - 324*x + 129*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, 0, 1, 1, x]*(((-2*I)*(-4 + 53*x + 178*x^2))/((-1 + x)*x) + 
     ((14*I)*eps^3*(-4 + 53*x + 178*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 0, 1, 1, x]*(((-2*I)*(24 - 789*x + 340*x^2))/((-1 + x)*x) + 
     ((14*I)*eps^3*(24 - 789*x + 340*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 1, 1, x]*(((-2*I)*(168 + 116*x + 471*x^2))/((-1 + x)*x) + 
     ((14*I)*eps^3*(168 + 116*x + 471*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^5*(((I/120)*(-962 - 40*Nf + 15*x - 40*Nf*x + 476*x^2))/
      ((-1 + x)*x) - (((7*I)/120)*eps^3*(-962 - 40*Nf + 15*x - 40*Nf*x + 
        476*x^2)*Zeta[3])/((-1 + x)*x)) + 
   ((I/540)*(128304 - 140616*eps - 512244*eps^2 - 1604529*eps^3 - 
      4946670*eps^4 - 46872*eps*Nf - 188604*eps^2*Nf - 691548*eps^3*Nf - 
      2299084*eps^4*Nf - 16368*eps^2*Nf^2 - 67952*eps^3*Nf^2 - 
      245520*eps^4*Nf^2 + 698976*x + 140616*eps*x + 512244*eps^2*x + 
      1604529*eps^3*x + 4946670*eps^4*x + 46872*eps*Nf*x + 
      188604*eps^2*Nf*x + 691548*eps^3*Nf*x + 2299084*eps^4*Nf*x + 
      16368*eps^2*Nf^2*x + 67952*eps^3*Nf^2*x + 245520*eps^4*Nf^2*x - 
      384480*x^2)*Zeta[5])/((-1 + x)*x) + 
   G[1, x]^4*(((-1/72*I)*(18*eps + 120*x + 243*eps*x - 44*eps*Nf*x - 
        132*x^2 - 384*eps*x^2 + 46*eps*Nf*x^2))/(eps*x^2) + 
     (((7*I)/72)*eps^2*(18*eps + 120*x + 243*eps*x - 44*eps*Nf*x - 132*x^2 - 
        384*eps*x^2 + 46*eps*Nf*x^2)*Zeta[3])/x^2 - 
     (((31*I)/10)*eps^4*(-10 + 11*x)*Zeta[5])/x) + 
   G[1, x]^3*(((I/108)*(54*eps^2 + 288*x + 432*eps*x + 2667*eps^2*x - 
        168*eps*Nf*x - 628*eps^2*Nf*x - 72*x^2 - 324*eps*x^2 - 
        339*eps^2*x^2 + 168*eps*Nf*x^2 + 484*eps^2*Nf*x^2))/(eps^2*x^2) - 
     (((7*I)/108)*eps*(54*eps^2 + 288*x + 432*eps*x + 2667*eps^2*x - 
        168*eps*Nf*x - 628*eps^2*Nf*x - 72*x^2 - 324*eps*x^2 - 
        339*eps^2*x^2 + 168*eps*Nf*x^2 + 484*eps^2*Nf*x^2)*Zeta[3])/x^2 - 
     (((49*I)/3)*eps^4*(-4 + x)*Zeta[3]^2)/x + 
     G[0, 1, x]*(((I/3)*(22 - 77*x + 56*x^2))/((-1 + x)*x) - 
       (((7*I)/3)*eps^3*(22 - 77*x + 56*x^2)*Zeta[3])/((-1 + x)*x)) - 
     (((31*I)/15)*eps^3*(24 + 36*eps - 14*eps*Nf - 6*x - 27*eps*x + 
        14*eps*Nf*x)*Zeta[5])/x) + 
   G[0, 1, x]*(((-1/216*I)*(-13248*eps^3 + 3456*eps*x + 23760*eps^2*x + 
        131418*eps^3*x - 576*eps*Nf*x + 2064*eps^2*Nf*x + 41696*eps^3*Nf*x - 
        576*eps^2*Nf^2*x - 1440*eps^3*Nf^2*x + 432*x^2 + 216*eps*x^2 + 
        756*eps^2*x^2 + 13743*eps^3*x^2 + 1224*eps*Nf*x^2 + 
        3372*eps^2*Nf*x^2 - 5348*eps^3*Nf*x^2 + 864*eps^2*Nf^2*x^2 + 
        3408*eps^3*Nf^2*x^2))/(eps^3*(-1 + x)*x^2) + 
     ((I/216)*(-92736*eps^3 + 28512*x + 24192*eps*x + 166320*eps^2*x + 
        919926*eps^3*x + 3456*Nf*x - 4032*eps*Nf*x + 14448*eps^2*Nf*x + 
        291872*eps^3*Nf*x - 4032*eps^2*Nf^2*x - 10080*eps^3*Nf^2*x - 
        432*x^2 + 1512*eps*x^2 + 5292*eps^2*x^2 + 96201*eps^3*x^2 + 
        3456*Nf*x^2 + 8568*eps*Nf*x^2 + 23604*eps^2*Nf*x^2 - 
        37436*eps^3*Nf*x^2 + 6048*eps^2*Nf^2*x^2 + 23856*eps^3*Nf^2*x^2 + 
        23328*x^3)*Zeta[3])/((-1 + x)*x^2) - 
     (((7*I)/6)*eps^3*(792 + 336*eps + 96*Nf - 56*eps*Nf - 54*x + 21*eps*x + 
        96*Nf*x + 119*eps*Nf*x + 648*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[0, 0, 1, x]*(((2*I)*(-28 + 8*Nf - 74*x + 8*Nf*x + 5*x^2))/
        ((-1 + x)*x) - ((14*I)*eps^3*(-28 + 8*Nf - 74*x + 8*Nf*x + 5*x^2)*
         Zeta[3])/((-1 + x)*x)) + G[0, 1, 1, x]*
      (((2*I)*(-48 + 85*x + 91*x^2))/((-1 + x)*x) - 
       ((14*I)*eps^3*(-48 + 85*x + 91*x^2)*Zeta[3])/((-1 + x)*x)) + 
     (((31*I)/30)*eps^2*(288*eps + 1980*eps^2 - 48*eps*Nf + 172*eps^2*Nf - 
        48*eps^2*Nf^2 + 36*x + 18*eps*x + 63*eps^2*x + 102*eps*Nf*x + 
        281*eps^2*Nf*x + 72*eps^2*Nf^2*x)*Zeta[5])/((-1 + x)*x)) + 
   G[0, 1, x]^2*(((I/6)*(72*eps - 96*x - 822*eps*x + 24*eps*Nf*x - 240*x^2 + 
        331*eps*x^2 - 352*eps*Nf*x^2 + 192*x^3 - 59*eps*x^3 + 
        184*eps*Nf*x^3))/(eps*(-1 + x)*x^2) - 
     (((7*I)/6)*eps^2*(72*eps - 96*x - 822*eps*x + 24*eps*Nf*x - 240*x^2 + 
        331*eps*x^2 - 352*eps*Nf*x^2 + 192*x^3 - 59*eps*x^3 + 184*eps*Nf*x^3)*
       Zeta[3])/((-1 + x)*x^2) - (((744*I)/5)*eps^4*(-2 - 5*x + 4*x^2)*
       Zeta[5])/((-1 + x)*x)) + G[0, 0, 1, 1, x]*
    (((-1/3*I)*(-72*eps + 48*x + 218*eps*x + 240*eps*Nf*x - 306*x^2 - 
        649*eps*x^2 - 549*eps*Nf*x^2 + 36*x^3 + 36*eps*x^3 + 104*eps*Nf*x^3))/
      (eps*(-1 + x)*x^2) + (((7*I)/3)*eps^2*(-72*eps + 48*x + 218*eps*x + 
        240*eps*Nf*x - 306*x^2 - 649*eps*x^2 - 549*eps*Nf*x^2 + 36*x^3 + 
        36*eps*x^3 + 104*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
     (((186*I)/5)*eps^4*(8 - 51*x + 6*x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[0, 1, 1, 1, x]*(((I/3)*(18*eps + 48*x + 827*eps*x + 24*eps*Nf*x + 
        138*x^2 + 418*eps*x^2 + 173*eps*Nf*x^2 + 120*x^3 + 20*eps*x^3 + 
        162*eps*Nf*x^3))/(eps*(-1 + x)*x^2) - 
     (((7*I)/3)*eps^2*(18*eps + 48*x + 827*eps*x + 24*eps*Nf*x + 138*x^2 + 
        418*eps*x^2 + 173*eps*Nf*x^2 + 120*x^3 + 20*eps*x^3 + 162*eps*Nf*x^3)*
       Zeta[3])/((-1 + x)*x^2) - (((186*I)/5)*eps^4*(8 + 23*x + 20*x^2)*
       Zeta[5])/((-1 + x)*x)) + G[0, 0, 0, 1, x]*
    (((-1/3*I)*(-168 - 888*eps - 544*eps*Nf + 642*x + 1576*eps*x + 
        1451*eps*Nf*x - 666*x^2 - 744*eps*x^2 - 1277*eps*Nf*x^2 + 192*x^3 + 
        92*eps*x^3 + 370*eps*Nf*x^3))/(eps*(-1 + x)^2*x) + 
     (((7*I)/3)*eps^2*(-168 - 888*eps - 544*eps*Nf + 642*x + 1576*eps*x + 
        1451*eps*Nf*x - 666*x^2 - 744*eps*x^2 - 1277*eps*Nf*x^2 + 192*x^3 + 
        92*eps*x^3 + 370*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     (((186*I)/5)*eps^4*(28 - 79*x + 32*x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[0, x]^4*(((-1/24*I)*(-208 - 499*eps - 140*eps*Nf + 10*x + 292*eps*x - 
        17*eps*Nf*x + 128*x^2 + 159*eps*x^2 + 122*eps*Nf*x^2))/
      (eps*(-1 + x)*x) + (((7*I)/24)*eps^2*(-208 - 499*eps - 140*eps*Nf + 
        10*x + 292*eps*x - 17*eps*Nf*x + 128*x^2 + 159*eps*x^2 + 
        122*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((I/12)*(94 - 25*x + 28*x^2))/((-1 + x)*x) - 
       (((7*I)/12)*eps^3*(94 - 25*x + 28*x^2)*Zeta[3])/((-1 + x)*x)) + 
     (((31*I)/20)*eps^4*(-104 + 5*x + 64*x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[0, 0, 1, x]*(((-1/18*I)*(-216*eps^2 - 144*eps^2*Nf + 432*x + 
        1728*eps*x + 6768*eps^2*x + 624*eps*Nf*x + 5420*eps^2*Nf*x + 
        112*eps^2*Nf^2*x - 36*x^2 - 1962*eps*x^2 - 10410*eps^2*x^2 - 
        294*eps*Nf*x^2 - 5641*eps^2*Nf*x^2 - 200*eps^2*Nf^2*x^2 - 216*x^3 + 
        1224*eps*x^3 + 8499*eps^2*x^3 - 204*eps*Nf*x^3 + 2570*eps^2*Nf*x^3))/
      (eps^2*(-1 + x)*x^2) + (((7*I)/18)*eps*(-216*eps^2 - 144*eps^2*Nf + 
        432*x + 1728*eps*x + 6768*eps^2*x + 624*eps*Nf*x + 5420*eps^2*Nf*x + 
        112*eps^2*Nf^2*x - 36*x^2 - 1962*eps*x^2 - 10410*eps^2*x^2 - 
        294*eps*Nf*x^2 - 5641*eps^2*Nf*x^2 - 200*eps^2*Nf^2*x^2 - 216*x^3 + 
        1224*eps*x^3 + 8499*eps^2*x^3 - 204*eps*Nf*x^3 + 2570*eps^2*Nf*x^3)*
       Zeta[3])/((-1 + x)*x^2) + ((49*I)*eps^4*(3 + 2*x)*(-4 + 3*x)*
       Zeta[3]^2)/((-1 + x)*x) - (((31*I)/5)*eps^3*(-72 - 288*eps - 
        104*eps*Nf + 6*x + 327*eps*x + 49*eps*Nf*x + 36*x^2 - 204*eps*x^2 + 
        34*eps*Nf*x^2)*Zeta[5])/((-1 + x)*x)) + 
   Zeta[3]*(((I/2916)*(-163296 - 670680*eps - 2813940*eps^2 - 3260817*eps^3 - 
        10052910*eps^4 - 31031343*eps^5 - 173016*eps*Nf - 948348*eps^2*Nf - 
        1405404*eps^3*Nf - 4672332*eps^4*Nf - 15354150*eps^5*Nf - 
        96336*eps^2*Nf^2 - 138096*eps^3*Nf^2 - 498960*eps^4*Nf^2 - 
        1792336*eps^5*Nf^2 + 209952*x + 402408*eps*x + 716850*eps^2*x + 
        3260817*eps^3*x + 10052910*eps^4*x + 31031343*eps^5*x + 
        223560*eps*Nf*x + 288036*eps^2*Nf*x + 1405404*eps^3*Nf*x + 
        4672332*eps^4*Nf*x + 15354150*eps^5*Nf*x + 106704*eps^2*Nf^2*x + 
        138096*eps^3*Nf^2*x + 498960*eps^4*Nf^2*x + 1792336*eps^5*Nf^2*x - 
        34992*x^2 + 198288*eps*x^2 + 1376838*eps^2*x^2 - 33048*eps*Nf*x^2 + 
        416340*eps^2*Nf*x^2))/(eps^2*(-1 + x)*x) + 
     (((2*I)/5)*eps^3*(-4158 + 6138*eps + 1240*eps*Nf - 23396*x - 
        1860*eps*x - 2046*eps*Nf*x + 13018*x^2 - 3162*eps*x^2 + 
        527*eps*Nf*x^2)*Zeta[5])/((-1 + x)*x)) + 
   G[0, 1, 1, x]*(((-1/18*I)*(108*eps - 324*eps^2 + 252*eps^2*Nf + 288*x + 
        918*eps*x + 4758*eps^2*x + 384*eps*Nf*x + 1834*eps^2*Nf*x + 
        48*eps^2*Nf^2*x + 180*x^2 - 1692*eps*x^2 - 12522*eps^2*x^2 + 
        54*eps*Nf*x^2 - 3957*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 - 216*x^3 + 
        1224*eps*x^3 + 8499*eps^2*x^3 - 204*eps*Nf*x^3 + 2570*eps^2*Nf*x^3))/
      (eps^2*(-1 + x)*x^2) + (((7*I)/18)*eps*(108*eps - 324*eps^2 + 
        252*eps^2*Nf + 288*x + 918*eps*x + 4758*eps^2*x + 384*eps*Nf*x + 
        1834*eps^2*Nf*x + 48*eps^2*Nf^2*x + 180*x^2 - 1692*eps*x^2 - 
        12522*eps^2*x^2 + 54*eps*Nf*x^2 - 3957*eps^2*Nf*x^2 - 
        72*eps^2*Nf^2*x^2 - 216*x^3 + 1224*eps*x^3 + 8499*eps^2*x^3 - 
        204*eps*Nf*x^3 + 2570*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
     ((49*I)*eps^4*(-8 - 5*x + 6*x^2)*Zeta[3]^2)/((-1 + x)*x) - 
     (((31*I)/5)*eps^3*(-18*eps - 48*x - 153*eps*x - 64*eps*Nf*x - 30*x^2 + 
        282*eps*x^2 - 9*eps*Nf*x^2 + 36*x^3 - 204*eps*x^3 + 34*eps*Nf*x^3)*
       Zeta[5])/((-1 + x)*x^2)) + 
   G[1, x]^2*(((-1/108*I)*(-864*eps^2 - 4266*eps^3 - 864*eps^3*Nf - 
        648*eps*x - 108*eps^2*x + 11691*eps^3*x - 360*eps*Nf*x - 
        1284*eps^2*Nf*x - 5284*eps^3*Nf*x + 216*x^2 + 648*eps*x^2 + 
        2052*eps^2*x^2 + 1422*eps^3*x^2 + 180*eps*Nf*x^2 + 714*eps^2*Nf*x^2 + 
        2420*eps^3*Nf*x^2))/(eps^3*x^2) + 
     ((I/108)*(6048*eps^2 + 29862*eps^3 + 6048*eps^3*Nf - 8856*x + 
        4536*eps*x - 5292*eps^2*x - 111699*eps^3*x + 2520*eps*Nf*x + 
        8988*eps^2*Nf*x + 30940*eps^3*Nf*x + 12960*x^2 - 9072*eps*x^2 - 
        15120*eps^2*x^2 + 71883*eps^3*x^2 - 3780*eps*Nf*x^2 - 
        13986*eps^2*Nf*x^2 - 53928*eps^3*Nf*x^2 + 4104*x^3 + 4536*eps*x^3 + 
        14364*eps^2*x^3 + 9954*eps^3*x^3 + 1260*eps*Nf*x^3 + 
        4998*eps^2*Nf*x^3 + 16940*eps^3*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) - 
     (((7*I)/6)*eps^3*(-492 + 126*eps + 70*eps*Nf + 762*x - 252*eps*x - 
        105*eps*Nf*x + 186*x^2 + 126*eps*x^2 + 35*eps*Nf*x^2)*Zeta[3]^2)/
      ((-1 + x)*x) + G[0, 1, 1, x]*(((-I)*(-16 + 10*x + 53*x^2))/
        ((-1 + x)*x) + ((7*I)*eps^3*(-16 + 10*x + 53*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 0, 1, x]*(((-I)*(-48 - 56*x + 75*x^2))/
        ((-1 + x)*x) + ((7*I)*eps^3*(-48 - 56*x + 75*x^2)*Zeta[3])/
        ((-1 + x)*x)) + (((31*I)/30)*eps^2*(-144*eps^2 - 108*eps*x - 
        18*eps^2*x - 60*eps*Nf*x - 214*eps^2*Nf*x + 36*x^2 + 108*eps*x^2 + 
        342*eps^2*x^2 + 30*eps*Nf*x^2 + 119*eps^2*Nf*x^2)*Zeta[5])/x^2 + 
     G[0, 1, x]*(((I/6)*(90*eps + 96*x + 25*eps*x + 80*eps*Nf*x - 66*x^2 - 
          594*eps*x^2 - 193*eps*Nf*x^2 + 12*x^3 + 662*eps*x^3 + 
          112*eps*Nf*x^3))/(eps*(-1 + x)*x^2) - 
       (((7*I)/6)*eps^2*(90*eps + 96*x + 25*eps*x + 80*eps*Nf*x - 66*x^2 - 
          594*eps*x^2 - 193*eps*Nf*x^2 + 12*x^3 + 662*eps*x^3 + 
          112*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) - 
       (((93*I)/5)*eps^4*(16 - 11*x + 2*x^2)*Zeta[5])/((-1 + x)*x))) + 
   G[0, x]^3*(((-1/72*I)*(576 + 912*eps - 726*eps^2 + 720*eps*Nf + 
        2888*eps^2*Nf + 240*eps^2*Nf^2 - 264*x - 1332*eps*x - 4803*eps^2*x - 
        636*eps*Nf*x - 4626*eps^2*Nf*x - 384*eps^2*Nf^2*x - 336*x^2 - 
        624*eps*x^2 - 2348*eps^2*x^2 - 240*eps*Nf*x^2 + 392*eps^2*Nf*x^2))/
      (eps^2*(-1 + x)*x) + (((7*I)/72)*eps*(576 + 912*eps - 726*eps^2 + 
        720*eps*Nf + 2888*eps^2*Nf + 240*eps^2*Nf^2 - 264*x - 1332*eps*x - 
        4803*eps^2*x - 636*eps*Nf*x - 4626*eps^2*Nf*x - 384*eps^2*Nf^2*x - 
        336*x^2 - 624*eps*x^2 - 2348*eps^2*x^2 - 240*eps*Nf*x^2 + 
        392*eps^2*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
     (((49*I)/6)*eps^4*(-24 + 11*x + 14*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[1, x]^2*(((-1/6*I)*(12 - 21*x + 16*x^2))/((-1 + x)*x) + 
       (((7*I)/6)*eps^3*(12 - 21*x + 16*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((-1/6*I)*(-226 - 8*Nf + 115*x - 8*Nf*x + 128*x^2))/
        ((-1 + x)*x) + (((7*I)/6)*eps^3*(-226 - 8*Nf + 115*x - 8*Nf*x + 
          128*x^2)*Zeta[3])/((-1 + x)*x)) - 
     (((31*I)/10)*eps^3*(-48 - 76*eps - 60*eps*Nf + 22*x + 111*eps*x + 
        53*eps*Nf*x + 28*x^2 + 52*eps*x^2 + 20*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)*x) + G[1, x]*(((I/18)*(-168 - 177*eps + 24*eps*Nf + 114*x + 
          923*eps*x - 21*eps*Nf*x + 36*x^2 - 439*eps*x^2 + 54*eps*Nf*x^2))/
        (eps*(-1 + x)*x) - (((7*I)/18)*eps^2*(-168 - 177*eps + 24*eps*Nf + 
          114*x + 923*eps*x - 21*eps*Nf*x + 36*x^2 - 439*eps*x^2 + 
          54*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x) - 
       (((31*I)/5)*eps^4*(-28 + 19*x + 6*x^2)*Zeta[5])/((-1 + x)*x))) + 
   G[0, x]^2*(((-1/432*I)*(-3456 - 6048*eps - 9504*eps^2 + 3186*eps^3 - 
        3744*eps*Nf - 6528*eps^2*Nf + 21856*eps^3*Nf - 1440*eps^2*Nf^2 - 
        3072*eps^3*Nf^2 + 3888*x + 12312*eps*x + 51732*eps^2*x + 
        229203*eps^3*x + 4968*eps*Nf*x + 17820*eps^2*Nf*x + 
        48492*eps^3*Nf*x + 2304*eps^2*Nf^2*x + 8976*eps^3*Nf^2*x + 864*x^2 + 
        2592*eps*x^2 + 8208*eps^2*x^2 + 5688*eps^3*x^2 + 720*eps*Nf*x^2 + 
        2856*eps^2*Nf*x^2 + 9680*eps^3*Nf*x^2))/(eps^3*(-1 + x)*x) + 
     ((I/432)*(26784 - 42336*eps - 66528*eps^2 + 22302*eps^3 + 3456*Nf - 
        26208*eps*Nf - 45696*eps^2*Nf + 152992*eps^3*Nf - 10080*eps^2*Nf^2 - 
        21504*eps^3*Nf^2 + 125712*x + 86184*eps*x + 362124*eps^2*x + 
        1604421*eps^3*x + 3456*Nf*x + 34776*eps*Nf*x + 124740*eps^2*Nf*x + 
        339444*eps^3*Nf*x + 16128*eps^2*Nf^2*x + 62832*eps^3*Nf^2*x - 
        55296*x^2 + 18144*eps*x^2 + 57456*eps^2*x^2 + 39816*eps^3*x^2 + 
        5040*eps*Nf*x^2 + 19992*eps^2*Nf*x^2 + 67760*eps^3*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x) - (((7*I)/12)*eps^3*(1080 - 588*eps + 96*Nf - 364*eps*Nf + 
        3114*x + 1197*eps*x + 96*Nf*x + 483*eps*Nf*x - 1620*x^2 + 
        252*eps*x^2 + 70*eps*Nf*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[0, 0, 1, x]*(((-I)*(-8 - 8*Nf - 31*x - 8*Nf*x + 4*x^2))/((-1 + x)*x) + 
       ((7*I)*eps^3*(-8 - 8*Nf - 31*x - 8*Nf*x + 4*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[1, x]^3*(((I/6)*(110 - 165*x + 48*x^2))/
        ((-1 + x)*x) - (((7*I)/6)*eps^3*(110 - 165*x + 48*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 1, 1, x]*(((2*I)*(-68 - 6*x + 61*x^2))/
        ((-1 + x)*x) - ((14*I)*eps^3*(-68 - 6*x + 61*x^2)*Zeta[3])/
        ((-1 + x)*x)) + (((31*I)/60)*eps^2*(-288 - 504*eps - 792*eps^2 - 
        312*eps*Nf - 544*eps^2*Nf - 120*eps^2*Nf^2 + 324*x + 1026*eps*x + 
        4311*eps^2*x + 414*eps*Nf*x + 1485*eps^2*Nf*x + 192*eps^2*Nf^2*x + 
        72*x^2 + 216*eps*x^2 + 684*eps^2*x^2 + 60*eps*Nf*x^2 + 
        238*eps^2*Nf*x^2)*Zeta[5])/((-1 + x)*x) + 
     G[1, x]^2*(((I/12)*(72*eps + 96*x - 230*eps*x + 144*eps*Nf*x - 162*x^2 - 
          1071*eps*x^2 - 195*eps*Nf*x^2 + 12*x^3 + 878*eps*x^3 + 
          8*eps*Nf*x^3))/(eps*(-1 + x)*x^2) - 
       (((7*I)/12)*eps^2*(72*eps + 96*x - 230*eps*x + 144*eps*Nf*x - 
          162*x^2 - 1071*eps*x^2 - 195*eps*Nf*x^2 + 12*x^3 + 878*eps*x^3 + 
          8*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) - 
       (((93*I)/10)*eps^4*(16 - 27*x + 2*x^2)*Zeta[5])/((-1 + x)*x)) + 
     G[0, 1, x]*(((I/6)*(192 + 507*eps + 208*eps*Nf - 228*x - 855*eps*x - 
          344*eps*Nf*x - 96*x^2 + 435*eps*x^2 + 126*eps*Nf*x^2 + 132*x^3 - 
          93*eps*x^3 + 10*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((7*I)/6)*eps^2*(192 + 507*eps + 208*eps*Nf - 228*x - 855*eps*x - 
          344*eps*Nf*x - 96*x^2 + 435*eps*x^2 + 126*eps*Nf*x^2 + 132*x^3 - 
          93*eps*x^3 + 10*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
       (((186*I)/5)*eps^4*(-16 + 3*x + 11*x^2)*Zeta[5])/((-1 + x)*x)) + 
     G[1, x]*(((I/36)*(216*eps^2 + 144*eps^2*Nf + 288*x - 648*eps*x - 
          8298*eps^2*x + 384*eps*Nf*x + 1060*eps^2*Nf*x + 144*eps^2*Nf^2*x - 
          324*x^2 - 1098*eps*x^2 - 2715*eps^2*x^2 - 606*eps*Nf*x^2 - 
          5069*eps^2*Nf*x^2 - 216*eps^2*Nf^2*x^2 - 216*x^3 + 36*eps*x^3 + 
          465*eps^2*x^3 - 48*eps*Nf*x^3 + 2008*eps^2*Nf*x^3))/
        (eps^2*(-1 + x)*x^2) - (((7*I)/36)*eps*(216*eps^2 + 144*eps^2*Nf + 
          288*x - 648*eps*x - 8298*eps^2*x + 384*eps*Nf*x + 1060*eps^2*Nf*x + 
          144*eps^2*Nf^2*x - 324*x^2 - 1098*eps*x^2 - 2715*eps^2*x^2 - 
          606*eps*Nf*x^2 - 5069*eps^2*Nf*x^2 - 216*eps^2*Nf^2*x^2 - 216*x^3 + 
          36*eps*x^3 + 465*eps^2*x^3 - 48*eps*Nf*x^3 + 2008*eps^2*Nf*x^3)*
         Zeta[3])/((-1 + x)*x^2) - (((49*I)/2)*eps^4*(-8 + 9*x + 6*x^2)*
         Zeta[3]^2)/((-1 + x)*x) + G[0, 1, x]*(((-4*I)*(6 - 17*x + 13*x^2))/
          ((-1 + x)*x) + ((28*I)*eps^3*(6 - 17*x + 13*x^2)*Zeta[3])/
          ((-1 + x)*x)) + (((31*I)/10)*eps^3*(-48 + 108*eps - 64*eps*Nf + 
          54*x + 183*eps*x + 101*eps*Nf*x + 36*x^2 - 6*eps*x^2 + 
          8*eps*Nf*x^2)*Zeta[5])/((-1 + x)*x))) + 
   G[1, x]*((((-2*I)/81)*(1215*eps^4 - 324*eps^4*Nf + 324*x + 810*eps*x + 
        3078*eps^2*x + 11178*eps^3*x + 43983*eps^4*x + 216*eps*Nf*x + 
        630*eps^2*Nf*x + 2526*eps^3*Nf*x + 11728*eps^4*Nf*x))/(eps^4*x^2) - 
     (((7*I)/9)*eps^2*(-162*eps - 684*x - 303*eps*x - 2394*eps^2*x - 
        144*eps*Nf*x - 490*eps^2*Nf*x + 828*x^2 + 909*eps*x^2 + 
        2394*eps^2*x^2 - 192*eps*Nf*x^2 + 490*eps^2*Nf*x^2 + 216*x^3 + 
        906*eps*x^3 + 870*eps*Nf*x^3)*Zeta[3]^2)/((-1 + x)*x^2) + 
     G[0, 1, x]^2*(((-I)*(20 + 79*x + 3*x^2))/((-1 + x)*x) + 
       ((7*I)*eps^3*(20 + 79*x + 3*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, 1, 1, x]*(((2*I)*(-18 + 124*x + 19*x^2))/((-1 + x)*x) - 
       ((14*I)*eps^3*(-18 + 124*x + 19*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, 1, x]*(((2*I)*(94 - 5*x + 62*x^2))/((-1 + x)*x) - 
       ((14*I)*eps^3*(94 - 5*x + 62*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 0, 1, x]*(((2*I)*(150 - 97*x + 90*x^2))/((-1 + x)*x) - 
       ((14*I)*eps^3*(150 - 97*x + 90*x^2)*Zeta[3])/((-1 + x)*x)) + 
     (((124*I)/45)*eps*(54 + 135*eps + 513*eps^2 + 1863*eps^3 + 36*eps*Nf + 
        105*eps^2*Nf + 421*eps^3*Nf)*Zeta[5])/x + 
     Zeta[3]*(((I/81)*(-1458*eps - 17010*eps^4 + 4536*eps^4*Nf - 8424*x - 
          8397*eps*x - 43092*eps^2*x - 156492*eps^3*x - 598752*eps^4*x - 
          2808*eps*Nf*x - 8820*eps^2*Nf*x - 35364*eps^3*Nf*x - 
          168728*eps^4*Nf*x + 9720*x^2 + 13851*eps*x^2 + 43092*eps^2*x^2 + 
          156492*eps^3*x^2 + 615762*eps^4*x^2 - 216*eps*Nf*x^2 + 
          8820*eps^2*Nf*x^2 + 35364*eps^3*Nf*x^2 + 164192*eps^4*Nf*x^2 + 
          1944*x^3 + 8154*eps*x^3 + 7830*eps*Nf*x^3))/(eps*(-1 + x)*x^2) - 
       (((744*I)/5)*eps^4*(-6 + 8*x + 3*x^2)*Zeta[5])/((-1 + x)*x)) + 
     G[0, 1, 1, x]*(((-1/3*I)*(54*eps + 72*x + 239*eps*x + 64*eps*Nf*x + 
          42*x^2 + 40*eps*x^2 - 141*eps*Nf*x^2 + 36*x^3 + 266*eps*x^3 + 
          186*eps*Nf*x^3))/(eps*(-1 + x)*x^2) + 
       (((7*I)/3)*eps^2*(54*eps + 72*x + 239*eps*x + 64*eps*Nf*x + 42*x^2 + 
          40*eps*x^2 - 141*eps*Nf*x^2 + 36*x^3 + 266*eps*x^3 + 
          186*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
       (((186*I)/5)*eps^4*(12 + 7*x + 6*x^2)*Zeta[5])/((-1 + x)*x)) + 
     G[0, 0, 1, x]*(((-1/3*I)*(72*eps + 48*x - 14*eps*x - 240*eps*Nf*x - 
          150*x^2 - 719*eps*x^2 + eps*Nf*x^2 + 132*x^3 + 810*eps*x^3 + 
          170*eps*Nf*x^3))/(eps*(-1 + x)*x^2) + 
       (((7*I)/3)*eps^2*(72*eps + 48*x - 14*eps*x - 240*eps*Nf*x - 150*x^2 - 
          719*eps*x^2 + eps*Nf*x^2 + 132*x^3 + 810*eps*x^3 + 170*eps*Nf*x^3)*
         Zeta[3])/((-1 + x)*x^2) + (((186*I)/5)*eps^4*(8 - 25*x + 22*x^2)*
         Zeta[5])/((-1 + x)*x)) + G[0, 1, x]*
      (((I/18)*(108*eps + 432*eps^2 + 252*eps^2*Nf + 288*x + 630*eps*x + 
          444*eps^2*x + 384*eps*Nf*x + 1978*eps^2*Nf*x + 48*eps^2*Nf^2*x - 
          252*x^2 - 2412*eps*x^2 - 11322*eps^2*x^2 - 354*eps*Nf*x^2 - 
          5297*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 + 1584*eps*x^3 + 
          8592*eps^2*x^3 + 3168*eps^2*Nf*x^3))/(eps^2*(-1 + x)*x^2) - 
       (((7*I)/18)*eps*(108*eps + 432*eps^2 + 252*eps^2*Nf + 288*x + 
          630*eps*x + 444*eps^2*x + 384*eps*Nf*x + 1978*eps^2*Nf*x + 
          48*eps^2*Nf^2*x - 252*x^2 - 2412*eps*x^2 - 11322*eps^2*x^2 - 
          354*eps*Nf*x^2 - 5297*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 + 
          1584*eps*x^3 + 8592*eps^2*x^3 + 3168*eps^2*Nf*x^3)*Zeta[3])/
        ((-1 + x)*x^2) - ((49*I)*eps^4*(-8 + 7*x)*Zeta[3]^2)/((-1 + x)*x) - 
       (((31*I)/5)*eps^3*(18*eps + 48*x + 105*eps*x + 64*eps*Nf*x - 42*x^2 - 
          402*eps*x^2 - 59*eps*Nf*x^2 + 264*eps*x^3)*Zeta[5])/
        ((-1 + x)*x^2))) + 
   G[0, x]*(((I/216)*(-1728 - 5184*eps - 19440*eps^2 - 67932*eps^3 - 
        241938*eps^4 - 1728*eps*Nf - 5328*eps^2*Nf - 17232*eps^3*Nf - 
        69808*eps^4*Nf - 480*eps^2*Nf^2 - 1024*eps^3*Nf^2 - 96*eps^4*Nf^2 + 
        2160*x + 7128*eps*x + 28836*eps^2*x + 101277*eps^3*x + 
        364581*eps^4*x + 2376*eps*Nf*x + 9036*eps^2*Nf*x + 35292*eps^3*Nf*x + 
        134228*eps^4*Nf*x + 768*eps^2*Nf^2*x + 2992*eps^3*Nf^2*x + 
        10080*eps^4*Nf^2*x))/(eps^4*(-1 + x)*x) + 
     (((7*I)/36)*eps^2*(1296 + 3960*eps + 11340*eps^2 + 624*eps*Nf + 
        3108*eps^2*Nf + 280*eps^2*Nf^2 - 9684*x - 21582*eps*x - 
        28161*eps^2*x - 7002*eps*Nf*x - 8379*eps^2*Nf*x - 728*eps^2*Nf^2*x + 
        11556*x^2 + 18486*eps*x^2 + 16821*eps^2*x^2 + 7746*eps*Nf*x^2 + 
        5271*eps^2*Nf*x^2 + 448*eps^2*Nf^2*x^2 - 3168*x^3 - 1080*eps*x^3 - 
        1368*eps*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
     G[0, 0, 1, 1, x]*(((4*I)*(8 - 4*Nf - 39*x - 4*Nf*x + 11*x^2))/
        ((-1 + x)*x) - ((28*I)*eps^3*(8 - 4*Nf - 39*x - 4*Nf*x + 11*x^2)*
         Zeta[3])/((-1 + x)*x)) + G[0, 0, 0, 1, x]*
      (((2*I)*(-88 - 16*Nf + 39*x - 16*Nf*x + 22*x^2))/((-1 + x)*x) - 
       ((14*I)*eps^3*(-88 - 16*Nf + 39*x - 16*Nf*x + 22*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 1, x]^2*
      (((-I)*(-84 + 4*Nf + 11*x + 4*Nf*x + 22*x^2))/((-1 + x)*x) + 
       ((7*I)*eps^3*(-84 + 4*Nf + 11*x + 4*Nf*x + 22*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[1, x]^4*(((-1/12*I)*(100 - 137*x + 32*x^2))/
        ((-1 + x)*x) + (((7*I)/12)*eps^3*(100 - 137*x + 32*x^2)*Zeta[3])/
        ((-1 + x)*x)) + G[0, 1, 1, 1, x]*(((-2*I)*(-82 - 105*x + 216*x^2))/
        ((-1 + x)*x) + ((14*I)*eps^3*(-82 - 105*x + 216*x^2)*Zeta[3])/
        ((-1 + x)*x)) - (((31*I)/360)*eps*(-1728 - 5184*eps - 19440*eps^2 - 
        67932*eps^3 - 1728*eps*Nf - 5328*eps^2*Nf - 17232*eps^3*Nf - 
        480*eps^2*Nf^2 - 1024*eps^3*Nf^2 + 2160*x + 7128*eps*x + 
        28836*eps^2*x + 101277*eps^3*x + 2376*eps*Nf*x + 9036*eps^2*Nf*x + 
        35292*eps^3*Nf*x + 768*eps^2*Nf^2*x + 2992*eps^3*Nf^2*x)*Zeta[5])/
      ((-1 + x)*x) + G[0, 0, 1, x]*
      (((I/3)*(-264 - 1026*eps - 304*eps*Nf + 504*x + 2127*eps*x + 
          706*eps*Nf*x - 228*x^2 - 1593*eps*x^2 - 538*eps*Nf*x^2 - 12*x^3 + 
          510*eps*x^3 + 136*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((7*I)/3)*eps^2*(-264 - 1026*eps - 304*eps*Nf + 504*x + 2127*eps*x + 
          706*eps*Nf*x - 228*x^2 - 1593*eps*x^2 - 538*eps*Nf*x^2 - 12*x^3 + 
          510*eps*x^3 + 136*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
       (((372*I)/5)*eps^4*(-22 + 20*x + x^2)*Zeta[5])/((-1 + x)*x)) + 
     G[0, 1, 1, x]*((((-2*I)/3)*(36*eps - 48*x - 111*eps*x - 88*eps*Nf*x - 
          108*x^2 - 150*eps*x^2 + 5*eps*Nf*x^2 + 132*x^3 + 45*eps*x^3 + 
          57*eps*Nf*x^3))/(eps*(-1 + x)*x^2) + 
       (((14*I)/3)*eps^2*(36*eps - 48*x - 111*eps*x - 88*eps*Nf*x - 108*x^2 - 
          150*eps*x^2 + 5*eps*Nf*x^2 + 132*x^3 + 45*eps*x^3 + 57*eps*Nf*x^3)*
         Zeta[3])/((-1 + x)*x^2) + (((744*I)/5)*eps^4*(-4 - 9*x + 11*x^2)*
         Zeta[5])/((-1 + x)*x)) + G[1, x]^3*
      (((-1/18*I)*(126*eps + 144*x + 9*eps*x + 152*eps*Nf*x - 258*x^2 - 
          1476*eps*x^2 - 241*eps*Nf*x^2 + 96*x^3 + 1254*eps*x^3 + 
          70*eps*Nf*x^3))/(eps*(-1 + x)*x^2) + 
       (((7*I)/18)*eps^2*(126*eps + 144*x + 9*eps*x + 152*eps*Nf*x - 
          258*x^2 - 1476*eps*x^2 - 241*eps*Nf*x^2 + 96*x^3 + 1254*eps*x^3 + 
          70*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
       (((31*I)/5)*eps^4*(24 - 43*x + 16*x^2)*Zeta[5])/((-1 + x)*x)) + 
     Zeta[3]*(((-1/216*I)*(13824 + 41904*eps + 136080*eps^2 + 475524*eps^3 + 
          1693566*eps^4 + 9792*eps*Nf + 37296*eps^2*Nf + 120624*eps^3*Nf + 
          488656*eps^4*Nf + 3360*eps^2*Nf^2 + 7168*eps^3*Nf^2 + 
          672*eps^4*Nf^2 - 71712*x - 172584*eps*x - 337932*eps^2*x - 
          1184463*eps^3*x - 4245633*eps^4*x - 56376*eps*Nf*x - 
          100548*eps^2*Nf*x - 367668*eps^3*Nf*x - 1428252*eps^4*Nf*x - 
          8736*eps^2*Nf^2*x - 28112*eps^3*Nf^2*x - 71232*eps^4*Nf^2*x + 
          76896*x^2 + 135864*eps*x^2 + 201852*eps^2*x^2 + 708939*eps^3*x^2 + 
          2552067*eps^4*x^2 + 54792*eps*Nf*x^2 + 63252*eps^2*Nf*x^2 + 
          247044*eps^3*Nf*x^2 + 939596*eps^4*Nf*x^2 + 5376*eps^2*Nf^2*x^2 + 
          20944*eps^3*Nf^2*x^2 + 70560*eps^4*Nf^2*x^2 - 19008*x^3 - 
          6480*eps*x^3 - 8208*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((186*I)/5)*eps^4*(4 - 99*x + 44*x^2)*Zeta[5])/((-1 + x)*x)) + 
     G[0, 1, x]*(((-1/36*I)*(432*eps^2 + 288*eps^2*Nf - 144*eps*x - 
          4626*eps^2*x - 96*eps*Nf*x - 2200*eps^2*Nf*x + 32*eps^2*Nf^2*x - 
          576*x^2 - 1584*eps*x^2 - 1545*eps^2*x^2 - 456*eps*Nf*x^2 - 
          1588*eps^2*Nf*x^2 - 16*eps^2*Nf^2*x^2 + 432*x^3 + 720*eps*x^3 + 
          186*eps^2*x^3 + 408*eps*Nf*x^3 + 1196*eps^2*Nf*x^3))/
        (eps^2*(-1 + x)*x^2) + (((7*I)/36)*eps*(432*eps^2 + 288*eps^2*Nf - 
          144*eps*x - 4626*eps^2*x - 96*eps*Nf*x - 2200*eps^2*Nf*x + 
          32*eps^2*Nf^2*x - 576*x^2 - 1584*eps*x^2 - 1545*eps^2*x^2 - 
          456*eps*Nf*x^2 - 1588*eps^2*Nf*x^2 - 16*eps^2*Nf^2*x^2 + 432*x^3 + 
          720*eps*x^3 + 186*eps^2*x^3 + 408*eps*Nf*x^3 + 1196*eps^2*Nf*x^3)*
         Zeta[3])/((-1 + x)*x^2) - ((98*I)*eps^4*(-4 + 3*x)*Zeta[3]^2)/
        (-1 + x) + (((62*I)/5)*eps^3*(-6*eps - 4*eps*Nf - 24*x - 66*eps*x - 
          19*eps*Nf*x + 18*x^2 + 30*eps*x^2 + 17*eps*Nf*x^2)*Zeta[5])/
        ((-1 + x)*x)) + G[1, x]^2*
      (((-1/36*I)*(108*eps + 1188*eps^2 + 252*eps^2*Nf - 1098*eps*x - 
          8358*eps^2*x + 240*eps*Nf*x + 994*eps^2*Nf*x + 48*eps^2*Nf^2*x - 
          36*x^2 - 576*eps*x^2 - 2454*eps^2*x^2 - 402*eps*Nf*x^2 - 
          4681*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 - 144*x^3 + 648*eps*x^3 + 
          4359*eps^2*x^3 + 60*eps*Nf*x^3 + 2830*eps^2*Nf*x^3))/
        (eps^2*(-1 + x)*x^2) + (((7*I)/36)*eps*(108*eps + 1188*eps^2 + 
          252*eps^2*Nf - 1098*eps*x - 8358*eps^2*x + 240*eps*Nf*x + 
          994*eps^2*Nf*x + 48*eps^2*Nf^2*x - 36*x^2 - 576*eps*x^2 - 
          2454*eps^2*x^2 - 402*eps*Nf*x^2 - 4681*eps^2*Nf*x^2 - 
          72*eps^2*Nf^2*x^2 - 144*x^3 + 648*eps*x^3 + 4359*eps^2*x^3 + 
          60*eps*Nf*x^3 + 2830*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) + 
       (((49*I)/2)*eps^4*(1 + 4*x)*Zeta[3]^2)/(-1 + x) + 
       G[0, 1, x]*(((-4*I)*(16 - 21*x + 4*x^2))/((-1 + x)*x) + 
         ((28*I)*eps^3*(16 - 21*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
       (((31*I)/10)*eps^3*(18*eps - 183*eps*x + 40*eps*Nf*x - 6*x^2 - 
          96*eps*x^2 - 67*eps*Nf*x^2 - 24*x^3 + 108*eps*x^3 + 10*eps*Nf*x^3)*
         Zeta[5])/((-1 + x)*x^2)) + 
     G[1, x]*(((I/216)*(-6336*eps^3 - 1728*x + 864*eps*x + 9936*eps^2*x + 
          28170*eps^3*x - 1152*eps*Nf*x + 2256*eps^2*Nf*x + 
          45280*eps^3*Nf*x - 576*eps^2*Nf^2*x - 1440*eps^3*Nf^2*x + 
          2160*x^2 + 2808*eps*x^2 + 14580*eps^2*x^2 + 115551*eps^3*x^2 + 
          1800*eps*Nf*x^2 + 3180*eps^2*Nf*x^2 - 10660*eps^3*Nf*x^2 + 
          864*eps^2*Nf^2*x^2 + 3408*eps^3*Nf^2*x^2 + 864*x^3 + 2592*eps*x^3 + 
          8208*eps^2*x^3 + 5688*eps^3*x^3 + 720*eps*Nf*x^3 + 
          2856*eps^2*Nf*x^3 + 9680*eps^3*Nf*x^3))/(eps^3*(-1 + x)*x^2) - 
       ((I/216)*(-44352*eps^3 + 19008*x + 6048*eps*x + 69552*eps^2*x + 
          197190*eps^3*x - 8064*eps*Nf*x + 15792*eps^2*Nf*x + 
          316960*eps^3*Nf*x - 4032*eps^2*Nf^2*x - 10080*eps^3*Nf^2*x + 
          34560*x^2 + 19656*eps*x^2 + 102060*eps^2*x^2 + 808857*eps^3*x^2 + 
          12600*eps*Nf*x^2 + 22260*eps^2*Nf*x^2 - 74620*eps^3*Nf*x^2 + 
          6048*eps^2*Nf^2*x^2 + 23856*eps^3*Nf^2*x^2 + 43200*x^3 + 
          18144*eps*x^3 + 57456*eps^2*x^3 + 39816*eps^3*x^3 + 
          5040*eps*Nf*x^3 + 19992*eps^2*Nf*x^3 + 67760*eps^3*Nf*x^3)*Zeta[3])/
        ((-1 + x)*x^2) + (((7*I)/6)*eps^3*(696 + 84*eps - 112*eps*Nf + 
          750*x + 273*eps*x + 175*eps*Nf*x + 1116*x^2 + 252*eps*x^2 + 
          70*eps*Nf*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
       G[0, 0, 1, x]*(((4*I)*(-21 - 16*x + 15*x^2))/((-1 + x)*x) - 
         ((28*I)*eps^3*(-21 - 16*x + 15*x^2)*Zeta[3])/((-1 + x)*x)) + 
       G[0, 1, 1, x]*(((4*I)*(31 - 60*x + 42*x^2))/((-1 + x)*x) - 
         ((28*I)*eps^3*(31 - 60*x + 42*x^2)*Zeta[3])/((-1 + x)*x)) - 
       (((31*I)/30)*eps^2*(-144 + 72*eps + 828*eps^2 - 96*eps*Nf + 
          188*eps^2*Nf - 48*eps^2*Nf^2 + 180*x + 234*eps*x + 1215*eps^2*x + 
          150*eps*Nf*x + 265*eps^2*Nf*x + 72*eps^2*Nf^2*x + 72*x^2 + 
          216*eps*x^2 + 684*eps^2*x^2 + 60*eps*Nf*x^2 + 238*eps^2*Nf*x^2)*
         Zeta[5])/((-1 + x)*x) + G[0, 1, x]*
        (((I/3)*(188*eps - 152*eps*Nf - 48*x - 195*eps*x + 90*eps*Nf*x + 
            72*x^2 + 91*eps*x^2 + 66*eps*Nf*x^2))/(eps*(-1 + x)*x) - 
         (((7*I)/3)*eps^2*(188*eps - 152*eps*Nf - 48*x - 195*eps*x + 
            90*eps*Nf*x + 72*x^2 + 91*eps*x^2 + 66*eps*Nf*x^2)*Zeta[3])/
          ((-1 + x)*x) - (((744*I)/5)*eps^4*(-2 + 3*x)*Zeta[5])/(-1 + x)))))


==> anc/Bare_FFs/eMueMu/3L_eMueMu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/10886400*(eps^4*Pi^10*(-1282144 - 578088*Nf + 15294668*x + 856032*Nf*x - 
     14317932*x^2 - 1434120*Nf*x^2 + 3666285*x^3 + 573648*Nf*x^3))/
   ((-1 + x)^2*x) + 
 Pi^9*(((I/907200)*eps^3*(516740 + 1496848*eps + 23916*eps*Nf + 905294*x - 
      524005*eps*x + 1877212*eps*Nf*x - 1163664*x^2 + 532856*eps*x^2 - 
      1937344*eps*Nf*x^2 + 290916*x^3 - 567610*eps*x^3 + 517747*eps*Nf*x^3))/
    ((-1 + x)^2*x) - ((I/453600)*eps^4*(720950 - 6216*Nf + 1601239*x - 
      6216*Nf*x - 1989686*x^2 + 517235*x^3)*G[0, x])/((-1 + x)^2*x) - 
   ((I/226800)*eps^4*(-1024607 + 920052*x - 387935*x^2 + 87077*x^3)*G[1, x])/
    ((-1 + x)^2*x)) + 
 Pi^8*((eps^2*(21046080 + 63185760*eps + 214961982*eps^2 + 3749760*Nf + 
      10636560*eps*Nf + 80936880*eps^2*Nf - 1571520*eps^2*Nf^2 - 
      112435968*x - 51570792*eps*x - 86585583*eps^2*x - 5552640*Nf*x + 
      2188680*eps*Nf*x - 56268568*eps^2*Nf*x + 6663840*eps^2*Nf^2*x + 
      99735648*x^2 + 26236440*eps*x^2 - 9240600*eps^2*x^2 + 9302400*Nf*x^2 - 
      7506960*eps*Nf*x^2 + 8207500*eps^2*Nf*x^2 - 5878080*eps^2*Nf^2*x^2 - 
      25496952*x^3 - 10653300*eps*x^3 + 12271995*eps^2*x^3 - 3720960*Nf*x^3 + 
      1876740*eps*Nf*x^3 - 65174*eps^2*Nf*x^3 + 1469520*eps^2*Nf^2*x^3))/
    (21772800*(-1 + x)^2*x) - (eps^4*(-2233950 - 1212120*Nf + 16124515*x + 
      994560*Nf*x - 15007540*x^2 - 2206680*Nf*x^2 + 3854449*x^3 + 
      882672*Nf*x^3)*G[0, x]^2)/(3628800*(-1 + x)^2*x) - 
   (eps^3*(1902096*eps - 4072680*x - 20595228*eps*x - 5232848*eps*Nf*x - 
      3934836*x^2 - 28445679*eps*x^2 + 2303576*eps*Nf*x^2 + 5971176*x^3 + 
      50168742*eps*x^3 - 1318852*eps*Nf*x^3 - 1492794*x^4 - 
      19018260*eps*x^4 + 1033675*eps*Nf*x^4)*G[1, x])/
    (5443200*(-1 + x)^2*x^2) - 
   (eps^4*(-3142436 - 211344*Nf + 3825014*x + 845376*Nf*x - 2458924*x^2 - 
      1056720*Nf*x^2 + 717295*x^3 + 422688*Nf*x^3)*G[1, x]^2)/
    (1814400*(-1 + x)^2*x) + 
   G[0, x]*(-1/5443200*(eps^3*(7705440 + 35026875*eps - 2747400*eps*Nf - 
         15887880*x - 17323758*eps*x + 9370520*eps*Nf*x + 12035160*x^2 + 
         1336173*eps*x^2 - 4640180*eps*Nf*x^2 - 3008790*x^3 + 
         1699992*eps*x^3 + 428111*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^4*(7095418 - 441336*Nf - 16595233*x + 1765344*Nf*x + 12842396*x^2 - 
        2206680*Nf*x^2 - 3108035*x^3 + 882672*Nf*x^3)*G[1, x])/
      (1814400*(-1 + x)^2*x)) - 
   (eps^4*(7043502 + 55944*Nf - 15831691*x + 149184*Nf*x + 12720196*x^2 - 
      93240*Nf*x^2 - 3282613*x^3 + 37296*Nf*x^3)*G[0, 1, x])/
    (1814400*(-1 + x)^2*x)) + 
 ((-19008 + 14112*eps^2 + 95760*eps^3 + 6048*eps^3*Nf + 39168*x + 
    11088*eps*x + 9072*eps^2*x - 756*eps^3*x + 11520*Nf*x + 6048*eps*Nf*x + 
    24696*eps^2*Nf*x + 106176*eps^3*Nf*x + 2688*eps^2*Nf^2*x + 
    15456*eps^3*Nf^2*x - 29664*x^2 - 3024*eps*x^2 + 45360*eps^2*x^2 + 
    363132*eps^3*x^2 - 11520*Nf*x^2 - 6048*eps*Nf*x^2 - 16632*eps^2*Nf*x^2 - 
    30240*eps^3*Nf*x^2 - 2688*eps^2*Nf^2*x^2 - 15456*eps^3*Nf^2*x^2 + 
    8280*x^3 - 504*eps*x^3 - 11844*eps^2*x^3 - 129843*eps^3*x^3 + 
    4608*Nf*x^3 + 1512*eps*Nf*x^3 + 3108*eps^2*Nf*x^3 + 9632*eps^3*Nf*x^3 + 
    672*eps^2*Nf^2*x^3 + 3920*eps^3*Nf^2*x^3)*Zeta[3]^2)/(36*(-1 + x)^2*x) - 
 (7*eps^3*(-528 + 1032*x + 154*eps*x + 320*Nf*x + 84*eps*Nf*x - 768*x^2 - 
    42*eps*x^2 - 320*Nf*x^2 - 84*eps*Nf*x^2 + 216*x^3 - 7*eps*x^3 + 
    128*Nf*x^3 + 21*eps*Nf*x^3)*Zeta[3]^3)/((-1 + x)^2*x) + 
 G[0, 1, 1, 1, 1, 1, x]*((206*(-2 + x))/x - (1442*eps^3*(-2 + x)*Zeta[3])/
    x) + G[1, x]^6*((-53*(-2 + x))/(40*x) + (371*eps^3*(-2 + x)*Zeta[3])/
    (40*x)) + G[0, x]^6*((-3588 + 200*Nf + 3588*x - 200*Nf*x - 897*x^2 + 
     80*Nf*x^2)/(360*(-1 + x)^2) - 
   (7*eps^3*(-3588 + 200*Nf + 3588*x - 200*Nf*x - 897*x^2 + 80*Nf*x^2)*
     Zeta[3])/(360*(-1 + x)^2)) + G[0, 0, 0, 0, 0, 1, x]*
  ((2*(-2 + x)*(-82 + 120*Nf + 346*x - 120*Nf*x - 173*x^2 + 240*Nf*x^2))/
    ((-1 + x)^2*x) - (14*eps^3*(-2 + x)*(-82 + 120*Nf + 346*x - 120*Nf*x - 
      173*x^2 + 240*Nf*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 Pi^7*(((I/725760)*eps*(989856 + 2477784*eps - 7681704*eps^2 - 
      21037788*eps^3 - 263760*eps*Nf - 2098140*eps^2*Nf - 10540376*eps^3*Nf - 
      49728*eps^2*Nf^2 - 274992*eps^3*Nf^2 + 3125808*x + 860880*eps*x + 
      10178544*eps^2*x + 12439647*eps^3*x + 5534760*eps*Nf*x + 
      3207696*eps^2*Nf*x + 13581674*eps^3*Nf*x + 24864*eps^2*Nf^2*x + 
      129952*eps^3*Nf^2*x - 3620736*x^2 + 79296*eps*x^2 - 5601732*eps^2*x^2 - 
      2289960*eps^3*x^2 - 5527872*eps*Nf*x^2 - 2076144*eps^2*Nf*x^2 - 
      8646058*eps^3*Nf*x^2 + 905184*x^3 - 1171968*eps*x^3 + 
      1006992*eps^2*x^3 - 1258740*eps^3*x^3 + 1468656*eps*Nf*x^3 + 
      553224*eps^2*Nf*x^3 + 2214968*eps^3*Nf*x^3))/((-1 + x)^2*x) - 
   ((I/181440)*eps^4*(599526 + 24864*Nf + 635717*x + 24864*Nf*x - 
      935480*x^2 + 233870*x^3)*G[0, x]^3)/((-1 + x)^2*x) - 
   ((I/181440)*eps^3*(-97902*eps - 259080*x + 372840*eps*x + 14092*eps*Nf*x + 
      517164*x^2 + 258543*eps*x^2 + 5174*eps*Nf*x^2 - 387624*x^3 - 
      1365210*eps*x^3 - 49516*eps*Nf*x^3 + 96906*x^4 + 722172*eps*x^4 + 
      31027*eps*Nf*x^4)*G[1, x]^2)/((-1 + x)^2*x^2) - 
   ((I/90720)*eps^4*(-2 + x)*(37130 - 72706*x + 36353*x^2)*G[1, x]^3)/
    ((-1 + x)^2*x) + G[0, x]^2*
    (((I/362880)*eps^3*(614748 + 1330788*eps - 38702*eps*Nf + 1901058*x + 
        2263815*eps*x + 2294831*eps*Nf*x - 2208432*x^2 - 1529772*eps*x^2 - 
        2126296*eps*Nf*x^2 + 552108*x^3 - 396948*eps*x^3 + 
        559546*eps*Nf*x^3))/((-1 + x)^2*x) - 
     ((I/60480)*eps^4*(-2 + x)*(587585 - 380292*x + 190146*x^2)*G[1, x])/
      ((-1 + x)^2*x)) + ((I/60480)*eps^3*(313244 + 719516*eps + 
      260594*eps*Nf - 355534*x - 771993*eps*x - 142729*eps*Nf*x + 
      198912*x^2 + 162652*eps*x^2 - 62160*eps*Nf*x^2 - 49728*x^3 + 
      58016*eps*x^3 + 37296*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*(((-1/362880*I)*eps^2*(1797816 - 1317312*eps - 8699526*eps^2 - 
        16128*Nf - 108540*eps*Nf - 22576*eps^2*Nf - 15088*eps^2*Nf^2 + 
        5193444*x + 3390270*eps*x + 13924203*eps^2*x - 16128*Nf*x + 
        1222878*eps*Nf*x + 1597737*eps^2*Nf*x + 7544*eps^2*Nf^2*x - 
        6164928*x^2 - 2327016*eps*x^2 - 7329942*eps^2*x^2 - 
        1168608*eps*Nf*x^2 - 1748556*eps^2*Nf*x^2 + 1592640*x^3 + 
        298368*eps*x^3 + 380730*eps^2*x^3 + 292152*eps*Nf*x^3 + 
        533540*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/181440)*eps^3*(-1696332 - 4079772*eps - 1250666*eps*Nf + 1996374*x + 
        6777117*eps*x + 1812165*eps*Nf*x - 1148208*x^2 - 5641500*eps*x^2 - 
        1130888*eps*Nf*x^2 + 287052*x^3 + 1770684*eps*x^3 + 
        254750*eps*Nf*x^3)*G[1, x])/((-1 + x)^2*x) + 
     ((I/60480)*eps^4*(-2 + x)*(210627 - 88804*x + 44402*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x) + ((I/15120)*eps^4*(-2 + x)*(67931 - 32076*x + 
        16038*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/181440*I)*eps^2*(-27972*eps - 736596*eps^2 - 
        102564*eps^2*Nf - 2721096*x - 153168*eps*x + 2203416*eps^2*x - 
        208236*eps*Nf*x - 530644*eps^2*Nf*x + 12432*eps^2*Nf^2*x + 
        2518740*x^2 + 998982*eps*x^2 + 738384*eps^2*x^2 + 489510*eps*Nf*x^2 + 
        1962243*eps^2*Nf*x^2 - 6216*eps^2*Nf^2*x^2 - 1106784*x^3 - 
        1167492*eps*x^3 - 2930922*eps^2*x^3 - 385392*eps*Nf*x^3 - 
        1941570*eps^2*Nf*x^3 + 250992*x^4 + 382284*eps*x^4 + 
        1369074*eps^2*x^4 + 96348*eps*Nf*x^4 + 594146*eps^2*Nf*x^4))/
      ((-1 + x)^2*x^2) + ((I/30240)*eps^4*(107558 + 157565*x - 229992*x^2 + 
        66822*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/30240)*eps^4*(42290 + 24864*Nf + 167567*x + 24864*Nf*x - 188712*x^2 + 
      37854*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/30240)*eps^4*(322010 - 212965*x - 3984*x^2 + 19644*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/15120)*eps^4*(-25922 - 12432*Nf + 259273*x - 
      12432*Nf*x - 209016*x^2 + 42930*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, x]^2*((8*(22 - 21*x + 10*Nf*x + 10*x^2 - 10*Nf*x^2 - 4*x^3 + 
      4*Nf*x^3))/((-1 + x)^2*x) - 
   (56*eps^3*(22 - 21*x + 10*Nf*x + 10*x^2 - 10*Nf*x^2 - 4*x^3 + 4*Nf*x^3)*
     Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, x]^2*
  ((2*(-438 - 8*Nf + 213*x + 32*Nf*x + 24*x^2 - 40*Nf*x^2 - 12*x^3 + 
      16*Nf*x^3))/((-1 + x)^2*x) - 
   (14*eps^3*(-438 - 8*Nf + 213*x + 32*Nf*x + 24*x^2 - 40*Nf*x^2 - 12*x^3 + 
      16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 0, 1, 1, 1, x]*
  ((4*(502 - 12*Nf - 555*x + 48*Nf*x + 292*x^2 - 60*Nf*x^2 - 82*x^3 + 
      24*Nf*x^3))/((-1 + x)^2*x) - 
   (28*eps^3*(502 - 12*Nf - 555*x + 48*Nf*x + 292*x^2 - 60*Nf*x^2 - 82*x^3 + 
      24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 0, 1, 0, 1, x]*
  ((-4*(-160 + 228*x + 60*Nf*x - 148*x^2 - 60*Nf*x^2 + 37*x^3 + 24*Nf*x^3))/
    ((-1 + x)^2*x) + (28*eps^3*(-160 + 228*x + 60*Nf*x - 148*x^2 - 
      60*Nf*x^2 + 37*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, 1, 0, 1, x]*
  ((-4*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 107*x^3 + 
      24*Nf*x^3))/((-1 + x)^2*x) + 
   (28*eps^3*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 107*x^3 + 
      24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 0, 0, 1, 1, x]*
  ((2*(1050 - 120*Nf - 1849*x + 1324*x^2 - 120*Nf*x^2 - 331*x^3 + 48*Nf*x^3))/
    ((-1 + x)^2*x) - (14*eps^3*(1050 - 120*Nf - 1849*x + 1324*x^2 - 
      120*Nf*x^2 - 331*x^3 + 48*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, 0, 1, 1, x]*
  ((-4*(-24 - 24*Nf + 1040*x + 96*Nf*x - 1016*x^2 - 120*Nf*x^2 + 251*x^3 + 
      48*Nf*x^3))/((-1 + x)^2*x) + 
   (28*eps^3*(-24 - 24*Nf + 1040*x + 96*Nf*x - 1016*x^2 - 120*Nf*x^2 + 
      251*x^3 + 48*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 0, 1, 1, 1, x]*
  ((-2*(-326 - 48*Nf + 5799*x + 192*Nf*x - 5636*x^2 - 240*Nf*x^2 + 1409*x^3 + 
      96*Nf*x^3))/((-1 + x)^2*x) + 
   (14*eps^3*(-326 - 48*Nf + 5799*x + 192*Nf*x - 5636*x^2 - 240*Nf*x^2 + 
      1409*x^3 + 96*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, 1, 1, 1, x]*
  ((2*(3066 - 96*Nf - 4225*x + 384*Nf*x + 2716*x^2 - 480*Nf*x^2 - 751*x^3 + 
      192*Nf*x^3))/((-1 + x)^2*x) - 
   (14*eps^3*(3066 - 96*Nf - 4225*x + 384*Nf*x + 2716*x^2 - 480*Nf*x^2 - 
      751*x^3 + 192*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 Pi^6*((5091360 + 17560368*eps + 58251312*eps^2 - 55174770*eps^3 - 
     170643186*eps^4 - 1499904*Nf + 2773008*eps*Nf + 21926520*eps^2*Nf - 
     28065240*eps^3*Nf - 93059736*eps^4*Nf - 810432*eps^2*Nf^2 - 
     2610720*eps^3*Nf^2 - 12233088*eps^4*Nf^2 + 31244592*x - 11199384*eps*x - 
     6897744*eps^2*x + 86692221*eps^3*x + 204188607*eps^4*x + 2221056*Nf*x + 
     2401560*eps*Nf*x - 9295692*eps^2*Nf*x + 55260240*eps^3*Nf*x + 
     159031180*eps^4*Nf*x + 2913120*eps^2*Nf^2*x + 6004656*eps^3*Nf^2*x + 
     26940144*eps^4*Nf^2*x - 32919360*x^2 + 5125680*eps*x^2 - 
     15703632*eps^2*x^2 - 42573384*eps^3*x^2 - 55433511*eps^4*x^2 - 
     3720960*Nf*x^2 - 3788064*eps*Nf*x^2 - 3566136*eps^2*Nf*x^2 - 
     37003848*eps^3*Nf*x^2 - 92091076*eps^4*Nf*x^2 - 2507904*eps^2*Nf^2*x^2 - 
     4699296*eps^3*Nf^2*x^2 - 20935488*eps^4*Nf^2*x^2 + 8455056*x^3 - 
     2665656*eps*x^3 + 6968808*eps^2*x^3 + 11055933*eps^3*x^3 + 
     21888090*eps^4*x^3 + 1488384*Nf*x^3 + 947016*eps*Nf*x^3 + 
     1576596*eps^2*Nf*x^3 + 9808848*eps^3*Nf*x^3 + 26119632*eps^4*Nf*x^3 + 
     626976*eps^2*Nf^2*x^3 + 1305360*eps^3*Nf^2*x^3 + 6228432*eps^4*Nf^2*x^3)/
    (2177280*(-1 + x)^2*x) - (eps^4*(-573426 - 31080*Nf + 609601*x + 
      62160*Nf*x - 322888*x^2 - 93240*Nf*x^2 + 80722*x^3 + 37296*Nf*x^3)*
     G[0, x]^4)/(241920*(-1 + x)^2*x) + 
   (eps^3*(55944*eps - 117228*x - 195666*eps*x + 89242*eps*Nf*x + 
      175842*x^2 + 986394*eps*x^2 - 133863*eps*Nf*x^2 - 58614*x^3 - 
      585600*eps*x^3 + 44621*eps*Nf*x^3)*G[1, x]^3)/(544320*(-1 + x)*x^2) + 
   (6959*eps^4*(-2 + x)*G[1, x]^4)/(90720*x) + 
   G[0, x]^3*(-1/544320*(eps^3*(1678320 + 5139855*eps + 559440*eps*Nf - 
         655392*x + 3424569*eps*x + 1684028*eps*Nf*x - 183768*x^2 - 
         5109882*eps*x^2 - 1739972*eps*Nf*x^2 + 45942*x^3 + 1456494*eps*x^3 + 
         351077*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^4*(-397130 - 13986*Nf + 252577*x + 55944*Nf*x - 54012*x^2 - 
        69930*Nf*x^2 + 13503*x^3 + 27972*Nf*x^3)*G[1, x])/
      (45360*(-1 + x)^2*x)) + 
   (eps^2*(-15984*eps - 63936*eps^2 + 15984*eps^2*Nf - 534528*x + 
      788544*eps*x + 3443886*eps^2*x - 5184*Nf*x + 180264*eps*Nf*x + 
      1098752*eps^2*Nf*x + 14208*eps^2*Nf^2*x + 1393632*x^2 - 
      640692*eps*x^2 - 2752911*eps^2*x^2 - 13824*Nf*x^2 - 97236*eps*Nf*x^2 - 
      1208790*eps^2*Nf*x^2 + 14208*eps^2*Nf^2*x^2 - 1164384*x^3 + 
      255744*eps*x^3 + 1200132*eps^2*x^3 + 8640*Nf*x^3 + 7104*eps*Nf*x^3 + 
      605912*eps^2*Nf*x^3 - 21312*eps^2*Nf^2*x^3 + 300600*x^4 - 
      61272*eps*x^4 - 50949*eps^2*x^4 - 3456*Nf*x^4 - 1776*eps*Nf*x^4 - 
      140600*eps^2*Nf*x^4 + 5328*eps^2*Nf^2*x^4)*G[0, 1, x])/
    (51840*(-1 + x)^2*x^2) - (37*eps^4*(286 - 12*Nf - 1747*x + 48*Nf*x + 
      1568*x^2 - 60*Nf*x^2 - 377*x^3 + 24*Nf*x^3)*G[0, 1, x]^2)/
    (1440*(-1 + x)^2*x) + G[1, x]^2*
    ((eps^2*(111888*eps + 2648016*eps^2 + 111888*eps^2*Nf + 4480104*x + 
        260436*eps*x - 6646734*eps^2*x + 274176*Nf*x + 407388*eps*Nf*x - 
        1351498*eps^2*Nf*x - 263728*eps^2*Nf^2*x - 5970756*x^2 - 
        1469610*eps*x^2 + 4786509*eps^2*x^2 - 1096704*Nf*x^2 - 
        1018470*eps*Nf*x^2 + 1394393*eps^2*Nf*x^2 + 659320*eps^2*Nf^2*x^2 + 
        3996816*x^3 + 1784952*eps*x^3 + 411144*eps^2*x^3 + 1370880*Nf*x^3 + 
        814776*eps*Nf*x^3 + 432764*eps^2*Nf*x^3 - 527456*eps^2*Nf^2*x^3 - 
        1132260*x^4 - 687666*eps*x^4 - 1198935*eps^2*x^4 - 548352*Nf*x^4 - 
        203694*eps*Nf*x^4 - 587547*eps^2*Nf*x^4 + 131864*eps^2*Nf^2*x^4))/
      (725760*(-1 + x)^2*x^2) - (37*eps^4*(-510 - 32*Nf + 659*x + 128*Nf*x - 
        452*x^2 - 160*Nf*x^2 + 137*x^3 + 64*Nf*x^3)*G[0, 1, x])/
      (2880*(-1 + x)^2*x)) + G[0, x]^2*
    ((eps^2*(2652048 + 4475520*eps + 12405582*eps^2 + 786240*Nf + 
        1342656*eps*Nf + 7179480*eps^2*Nf - 10163256*x + 5204064*eps*x + 
        28027593*eps^2*x - 645120*Nf*x + 1746216*eps*Nf*x + 
        5996760*eps^2*Nf*x + 1074464*eps^2*Nf^2*x + 8837232*x^2 - 
        6434832*eps*x^2 - 26382288*eps^2*x^2 + 1431360*Nf*x^2 - 
        2417544*eps*Nf*x^2 - 9459072*eps^2*Nf*x^2 - 1074464*eps^2*Nf^2*x^2 - 
        2275836*x^3 + 1289022*eps*x^3 + 7414110*eps^2*x^3 - 572544*Nf*x^3 + 
        604386*eps*Nf*x^3 + 2543245*eps^2*Nf*x^3 + 268616*eps^2*Nf^2*x^3))/
      (725760*(-1 + x)^2*x) - (eps^3*(279720*eps - 3583764*x - 
        13325832*eps*x - 2214358*eps*Nf*x + 2513898*x^2 + 5811297*eps*x^2 + 
        1168971*eps*Nf*x^2 - 722016*x^3 + 2452836*eps*x^3 - 
        434752*eps*Nf*x^3 + 180504*x^4 - 1878264*eps*x^4 + 257872*eps*Nf*x^4)*
       G[1, x])/(362880*(-1 + x)^2*x^2) - 
     (eps^4*(-761354 - 49728*Nf + 262149*x + 198912*Nf*x + 118528*x^2 - 
        248640*Nf*x^2 - 29632*x^3 + 99456*Nf*x^3)*G[1, x]^2)/
      (120960*(-1 + x)^2*x) - (eps^4*(-624694 + 6216*Nf - 120781*x + 
        37296*Nf*x + 433128*x^2 - 31080*Nf*x^2 - 108282*x^3 + 12432*Nf*x^3)*
       G[0, 1, x])/(60480*(-1 + x)^2*x)) + 
   (eps^3*(-93240*eps + 100784*x + 2259940*eps*x + 294144*eps*Nf*x + 
      290160*x^2 - 4058808*eps*x^2 - 48572*eps*Nf*x^2 - 340552*x^3 + 
      4441438*eps*x^3 - 129580*eps*Nf*x^3 + 85138*x^4 - 1683593*eps*x^4 + 
      54151*eps*Nf*x^4)*G[0, 0, 1, x])/(60480*(-1 + x)^2*x^2) + 
   (eps^3*(205128*eps - 636476*x - 1816188*eps*x - 766162*eps*Nf*x + 
      1255526*x^2 - 1847639*eps*x^2 + 898053*eps*Nf*x^2 - 937288*x^3 + 
      3770110*eps*x^3 - 614428*eps*Nf*x^3 + 234322*x^4 - 1472249*eps*x^4 + 
      197119*eps*Nf*x^4)*G[0, 1, 1, x])/(60480*(-1 + x)^2*x^2) + 
   (eps^4*(460196 - 1770126*x + 186480*Nf*x + 1651916*x^2 - 186480*Nf*x^2 - 
      482909*x^3 + 74592*Nf*x^3)*G[0, 0, 0, 1, x])/(30240*(-1 + x)^2*x) - 
   (eps^4*(1164066 - 319633*x - 374288*x^2 + 149516*x^3)*G[0, 0, 1, 1, x])/
    (30240*(-1 + x)^2*x) - (eps^4*(902330 - 37296*Nf - 1199105*x + 
      149184*Nf*x + 691996*x^2 - 186480*Nf*x^2 - 145027*x^3 + 74592*Nf*x^3)*
     G[0, 1, 1, 1, x])/(30240*(-1 + x)^2*x) + 
   (eps^3*(-1925672 - 4518612*eps + 874944*Nf - 1086120*eps*Nf - 18203380*x + 
      18273522*eps*x - 1295616*Nf*x + 1636920*eps*Nf*x + 18658184*x^2 - 
      20135142*eps*x^2 + 2170560*Nf*x^2 - 590364*eps*Nf*x^2 - 4795922*x^3 + 
      7314369*eps*x^3 - 868224*Nf*x^3 + 45027*eps*Nf*x^3)*Zeta[3])/
    (181440*(-1 + x)^2*x) + 
   G[0, x]*(-1/2177280*(eps*(10898496 + 44086896*eps - 24951024*eps^2 - 
         158139702*eps^3 - 2812320*eps*Nf - 1379952*eps^2*Nf - 
         38178672*eps^3*Nf - 18355680*x - 10361592*eps*x + 91476576*eps^2*x + 
         361736928*eps^3*x + 15439536*eps*Nf*x + 26763708*eps^2*Nf*x + 
         145825940*eps^3*Nf*x + 2088576*eps^2*Nf^2*x + 10571664*eps^3*Nf^2*
          x + 12906432*x^2 - 9100872*eps*x^2 - 61882200*eps^2*x^2 - 
         171611244*eps^3*x^2 - 9678816*eps*Nf*x^2 - 25178628*eps^2*Nf*x^2 - 
         108965060*eps^3*Nf*x^2 - 2088576*eps^2*Nf^2*x^2 - 
         10571664*eps^3*Nf^2*x^2 - 3226608*x^3 + 4573800*eps*x^3 + 
         13566420*eps^2*x^3 + 31685283*eps^3*x^3 + 1470168*eps*Nf*x^3 + 
         6436668*eps^2*Nf*x^3 + 27694352*eps^3*Nf*x^3 + 
         522144*eps^2*Nf^2*x^3 + 3045840*eps^3*Nf^2*x^3))/((-1 + x)^2*x) - 
     (eps^3*(-55944*eps + 503284*x + 597800*eps*x + 131838*eps*Nf*x - 
        325810*x^2 + 2453709*eps*x^2 + 41293*eps*Nf*x^2 + 74168*x^3 - 
        3254046*eps*x^3 - 82348*eps*Nf*x^3 - 18542*x^4 + 1077439*eps*x^4 + 
        8155*eps*Nf*x^4)*G[1, x]^2)/(120960*(-1 + x)^2*x^2) + 
     (eps^4*(-2 + x)*(103507 - 67154*x + 33577*x^2)*G[1, x]^3)/
      (181440*(-1 + x)^2*x) - (eps^3*(-93240*eps + 318344*x + 2398246*eps*x + 
        328332*eps*Nf*x + 131652*x^2 - 1508694*eps*x^2 + 156038*eps*Nf*x^2 - 
        290824*x^3 + 632584*eps*x^3 - 233180*eps*Nf*x^3 + 72706*x^4 - 
        190199*eps*x^4 + 27215*eps*Nf*x^4)*G[0, 1, x])/
      (60480*(-1 + x)^2*x^2) + G[1, x]*
      ((eps^2*(111888*eps + 447552*eps^2 - 111888*eps^2*Nf + 3321816*x - 
          5358672*eps*x - 19236732*eps^2*x - 286272*Nf*x - 1694100*eps*Nf*x - 
          8128672*eps^2*Nf*x - 333008*eps^2*Nf^2*x - 9818556*x^2 + 
          3772638*eps*x^2 + 5282994*eps^2*x^2 + 1145088*Nf*x^2 + 
          1487778*eps*Nf*x^2 + 9109809*eps^2*Nf*x^2 + 484424*eps^2*Nf^2*x^2 + 
          8024592*x^3 - 1087644*eps*x^3 + 1894674*eps^2*x^3 - 
          1431360*Nf*x^3 - 640728*eps*Nf*x^3 - 4954850*eps^2*Nf*x^3 - 
          317920*eps^2*Nf^2*x^3 - 1939620*x^4 + 165522*eps*x^4 - 
          2299896*eps^2*x^4 + 572544*Nf*x^4 + 160182*eps*Nf*x^4 + 
          990551*eps^2*Nf*x^4 + 79480*eps^2*Nf^2*x^4))/
        (362880*(-1 + x)^2*x^2) + (eps^4*(-1244090 - 43512*Nf + 1780665*x + 
          174048*Nf*x - 1130648*x^2 - 217560*Nf*x^2 + 268676*x^3 + 
          87024*Nf*x^3)*G[0, 1, x])/(30240*(-1 + x)^2*x)) - 
     (eps^4*(134082 - 18648*Nf - 13541*x + 74592*Nf*x - 53500*x^2 - 
        93240*Nf*x^2 + 6382*x^3 + 37296*Nf*x^3)*G[0, 0, 1, x])/
      (15120*(-1 + x)^2*x) - (eps^4*(-329672 - 5328*Nf + 690756*x + 
        21312*Nf*x - 513932*x^2 - 26640*Nf*x^2 + 124487*x^3 + 10656*Nf*x^3)*
       G[0, 1, 1, x])/(4320*(-1 + x)^2*x) + 
     (eps^4*(111852 - 5328*Nf + 46094*x + 21312*Nf*x - 86036*x^2 - 
        26640*Nf*x^2 + 17513*x^3 + 10656*Nf*x^3)*Zeta[3])/
      (4320*(-1 + x)^2*x)) + 
   G[1, x]*(-1/2177280*(eps*(2467584*eps - 1790208*eps^2 - 11972016*eps^3 - 
         1790208*eps^3*Nf - 4832352*x - 24229656*eps*x + 23268888*eps^2*x + 
         128642436*eps^3*x - 6913872*eps*Nf*x - 1606116*eps^2*Nf*x - 
         2438408*eps^3*Nf*x - 745920*eps^2*Nf^2*x - 3650544*eps^3*Nf^2*x - 
         6232464*x^2 - 41841864*eps*x^2 - 43634664*eps^2*x^2 - 
         236804283*eps^3*x^2 + 3301704*eps*Nf*x^2 + 3693972*eps^2*Nf*x^2 + 
         7487378*eps^3*Nf*x^2 + 1864800*eps^2*Nf^2*x^2 + 
         9476688*eps^3*Nf^2*x^2 + 8648640*x^3 + 68549688*eps*x^3 + 
         29344788*eps^2*x^3 + 158112846*eps^3*x^3 - 1961568*eps*Nf*x^3 - 
         2159340*eps^2*Nf*x^3 - 1553506*eps^3*Nf*x^3 - 1491840*eps^2*Nf^2*
          x^3 - 8001744*eps^3*Nf^2*x^3 - 2162160*x^4 - 25687368*eps*x^4 - 
         7188804*eps^2*x^4 - 37978983*eps^3*x^4 + 1403640*eps*Nf*x^4 + 
         71484*eps^2*Nf*x^4 - 1705256*eps^3*Nf*x^4 + 372960*eps^2*Nf^2*x^4 + 
         2175600*eps^3*Nf^2*x^4))/((-1 + x)^2*x^2) - 
     (37*eps^3*(252*eps - 612*x - 711*eps*x - 394*eps*Nf*x + 258*x^2 - 
        7512*eps*x^2 - 119*eps*Nf*x^2 + 48*x^3 + 9795*eps*x^3 + 
        184*eps*Nf*x^3 - 12*x^4 - 3357*eps*x^4 + 20*eps*Nf*x^4)*G[0, 1, x])/
      (4320*(-1 + x)^2*x^2) - (eps^4*(-1024976 + 2174604*x - 1550228*x^2 + 
        331613*x^3)*G[0, 0, 1, x])/(30240*(-1 + x)^2*x) + 
     (eps^4*(-36074 - 37296*Nf - 58999*x + 149184*Nf*x + 21092*x^2 - 
        186480*Nf*x^2 + 22699*x^3 + 74592*Nf*x^3)*G[0, 1, 1, x])/
      (30240*(-1 + x)^2*x) - (eps^4*(141028 - 37296*Nf + 890874*x + 
        149184*Nf*x - 905444*x^2 - 186480*Nf*x^2 + 198389*x^3 + 74592*Nf*x^3)*
       Zeta[3])/(30240*(-1 + x)^2*x))) - 
 (2*(720 + 2760*eps + 960*eps*Nf - 1008*x - 2276*eps*x - 652*eps*Nf*x + 
    648*x^2 + 968*eps*x^2 + 172*eps*Nf*x^2 - 162*x^3 - 86*eps*x^3 + 
    17*eps*Nf*x^3)*Zeta[5])/(3*eps*(-1 + x)^2*x) - 
 (1116*eps^4*(-2 + x)*(20 - 18*x + 9*x^2)*Zeta[5]^2)/(5*(-1 + x)^2*x) + 
 G[0, x]^5*((1168 + 6059*eps + 1384*eps*Nf - 1168*x - 6011*eps*x - 
     1384*eps*Nf*x + 292*x^2 + 1818*eps*x^2 + 314*eps*Nf*x^2)/
    (60*eps*(-1 + x)^2) - (7*eps^2*(1168 + 6059*eps + 1384*eps*Nf - 1168*x - 
      6011*eps*x - 1384*eps*Nf*x + 292*x^2 + 1818*eps*x^2 + 314*eps*Nf*x^2)*
     Zeta[3])/(60*(-1 + x)^2) + 
   G[1, x]*(-1/60*(-1126 - 40*Nf - 337*x + 160*Nf*x + 900*x^2 - 200*Nf*x^2 - 
        225*x^3 + 80*Nf*x^3)/((-1 + x)^2*x) + 
     (7*eps^3*(-1126 - 40*Nf - 337*x + 160*Nf*x + 900*x^2 - 200*Nf*x^2 - 
        225*x^3 + 80*Nf*x^3)*Zeta[3])/(60*(-1 + x)^2*x)) - 
   (2263*eps^4*(-2 + x)^2*Zeta[5])/(25*(-1 + x)^2)) + 
 G[0, 1, 1, 1, 1, x]*((2*(-36*eps + 372*x + 1263*eps*x + 458*eps*Nf*x - 
      558*x^2 - 1068*eps*x^2 - 687*eps*Nf*x^2 + 186*x^3 - 99*eps*x^3 + 
      229*eps*Nf*x^3))/(3*eps*(-1 + x)*x^2) - 
   (14*eps^2*(-36*eps + 372*x + 1263*eps*x + 458*eps*Nf*x - 558*x^2 - 
      1068*eps*x^2 - 687*eps*Nf*x^2 + 186*x^3 - 99*eps*x^3 + 229*eps*Nf*x^3)*
     Zeta[3])/(3*(-1 + x)*x^2) - (11532*eps^4*(-2 + x)*Zeta[5])/(5*x)) + 
 G[1, x]^5*(-1/60*(-12*eps + 88*x - 147*eps*x - 348*eps*Nf*x - 44*x^2 - 
      108*eps*x^2 + 174*eps*Nf*x^2)/(eps*x^2) + 
   (7*eps^2*(-12*eps + 88*x - 147*eps*x - 348*eps*Nf*x - 44*x^2 - 
      108*eps*x^2 + 174*eps*Nf*x^2)*Zeta[3])/(60*x^2) - 
   (341*eps^4*(-2 + x)*Zeta[5])/(25*x)) + G[0, 1, 0, 1, 1, x]*
  ((2*(-72*eps + 384*x + 1968*eps*x + 392*eps*Nf*x - 192*x^2 - 2203*eps*x^2 + 
      176*eps*Nf*x^2 + 1216*eps*x^3 - 288*eps*Nf*x^3 - 286*eps*x^4 + 
      48*eps*Nf*x^4))/(3*eps*(-1 + x)^2*x^2) - 
   (14*eps^2*(-72*eps + 384*x + 1968*eps*x + 392*eps*Nf*x - 192*x^2 - 
      2203*eps*x^2 + 176*eps*Nf*x^2 + 1216*eps*x^3 - 288*eps*Nf*x^3 - 
      286*eps*x^4 + 48*eps*Nf*x^4)*Zeta[3])/(3*(-1 + x)^2*x^2) + 
   (11904*eps^4*(-2 + x)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[0, 0, 1, 0, 1, x]*
  ((2*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 840*eps*Nf*x - 
      768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 35*eps*x^3 + 
      136*eps*Nf*x^3))/(3*eps*(-1 + x)^2*x) - 
   (14*eps^2*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
      840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
      35*eps*x^3 + 136*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) - 
   (2976*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[0, 0, 1, 1, 1, x]*((-2*(144*eps - 1764*x - 7271*eps*x - 1574*eps*Nf*x + 
      1458*x^2 + 8843*eps*x^2 + 471*eps*Nf*x^2 - 576*x^3 - 5959*eps*x^3 + 
      40*eps*Nf*x^3 + 144*x^4 + 1600*eps*x^4 + 128*eps*Nf*x^4))/
    (3*eps*(-1 + x)^2*x^2) + (14*eps^2*(144*eps - 1764*x - 7271*eps*x - 
      1574*eps*Nf*x + 1458*x^2 + 8843*eps*x^2 + 471*eps*Nf*x^2 - 576*x^3 - 
      5959*eps*x^3 + 40*eps*Nf*x^3 + 144*x^4 + 1600*eps*x^4 + 128*eps*Nf*x^4)*
     Zeta[3])/(3*(-1 + x)^2*x^2) + (1116*eps^4*(-2 + x)*(49 - 16*x + 8*x^2)*
     Zeta[5])/(5*(-1 + x)^2*x)) + G[0, 0, 0, 0, 1, x]*
  ((2*(120 + 594*eps - 524*eps*Nf + 76*x - 643*eps*x + 1106*eps*Nf*x - 
      136*x^2 + 489*eps*x^2 - 684*eps*Nf*x^2 + 34*x^3 - 200*eps*x^3 + 
      131*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
   (14*eps^2*(120 + 594*eps - 524*eps*Nf + 76*x - 643*eps*x + 1106*eps*Nf*x - 
      136*x^2 + 489*eps*x^2 - 684*eps*Nf*x^2 + 34*x^3 - 200*eps*x^3 + 
      131*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
   (372*eps^4*(-2 + x)*(-30 - 34*x + 17*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[0, 0, 0, 1, 1, x]*((2*(84 + 963*eps - 1106*eps*Nf + 1062*x + 344*eps*x + 
      1753*eps*Nf*x - 1104*x^2 + 889*eps*x^2 - 960*eps*Nf*x^2 + 276*x^3 - 
      1018*eps*x^3 + 132*eps*Nf*x^3))/(3*eps*(-1 + x)^2*x) - 
   (14*eps^2*(84 + 963*eps - 1106*eps*Nf + 1062*x + 344*eps*x + 
      1753*eps*Nf*x - 1104*x^2 + 889*eps*x^2 - 960*eps*Nf*x^2 + 276*x^3 - 
      1018*eps*x^3 + 132*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) - 
   (372*eps^4*(-2 + x)*(-7 - 92*x + 46*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[1, x]^4*(-1/216*(-108*eps - 1350*eps^2 - 108*eps^2*Nf - 792*x - 
      2520*eps*x - 5598*eps^2*x - 1356*eps*Nf*x - 3898*eps^2*Nf*x + 
      608*eps^2*Nf^2*x + 1188*x^2 + 4158*eps*x^2 + 11385*eps^2*x^2 + 
      2034*eps*Nf*x^2 + 7269*eps^2*Nf*x^2 - 912*eps^2*Nf^2*x^2 - 396*x^3 - 
      1530*eps*x^3 - 4707*eps^2*x^3 - 678*eps*Nf*x^3 - 3263*eps^2*Nf*x^3 + 
      304*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) + 
   (7*eps*(-108*eps - 1350*eps^2 - 108*eps^2*Nf - 792*x - 2520*eps*x - 
      5598*eps^2*x - 1356*eps*Nf*x - 3898*eps^2*Nf*x + 608*eps^2*Nf^2*x + 
      1188*x^2 + 4158*eps*x^2 + 11385*eps^2*x^2 + 2034*eps*Nf*x^2 + 
      7269*eps^2*Nf*x^2 - 912*eps^2*Nf^2*x^2 - 396*x^3 - 1530*eps*x^3 - 
      4707*eps^2*x^3 - 678*eps*Nf*x^3 - 3263*eps^2*Nf*x^3 + 
      304*eps^2*Nf^2*x^3)*Zeta[3])/(216*(-1 + x)*x^2) + 
   (539*eps^4*(-2 + x)*Zeta[3]^2)/(12*x) - 
   (31*eps^3*(-18*eps - 132*x - 438*eps*x - 226*eps*Nf*x + 66*x^2 + 
      255*eps*x^2 + 113*eps*Nf*x^2)*Zeta[5])/(60*x^2)) + 
 G[0, 1, 1, x]*((4416*eps^3 + 288*x + 864*eps*x + 3672*eps^2*x + 
     6720*eps^3*x + 432*eps*Nf*x + 1584*eps^2*Nf*x + 12600*eps^3*Nf*x + 
     192*eps^2*Nf^2*x + 800*eps^3*Nf^2*x - 432*x^2 - 792*eps*x^2 + 
     1764*eps^2*x^2 + 30177*eps^3*x^2 - 648*eps*Nf*x^2 - 2028*eps^2*Nf*x^2 - 
     9236*eps^3*Nf*x^2 - 288*eps^2*Nf^2*x^2 - 1360*eps^3*Nf^2*x^2 + 144*x^3 - 
     72*eps*x^3 - 1692*eps^2*x^3 - 18549*eps^3*x^3 + 216*eps*Nf*x^3 + 
     444*eps^2*Nf*x^3 + 1376*eps^3*Nf*x^3 + 96*eps^2*Nf^2*x^3 + 
     560*eps^3*Nf^2*x^3)/(36*eps^3*(-1 + x)*x^2) - 
   ((-30912*eps^3 - 68544*x - 6048*eps*x - 25704*eps^2*x - 16128*eps^3*x - 
      4608*Nf*x - 3024*eps*Nf*x - 11088*eps^2*Nf*x - 88200*eps^3*Nf*x - 
      1344*eps^2*Nf^2*x - 5600*eps^3*Nf^2*x + 119520*x^2 + 11592*eps*x^2 + 
      13356*eps^2*x^2 - 164199*eps^3*x^2 + 18432*Nf*x^2 + 7560*eps*Nf*x^2 + 
      25284*eps^2*Nf*x^2 + 152852*eps^3*Nf*x^2 + 3360*eps^2*Nf^2*x^2 + 
      15120*eps^3*Nf^2*x^2 - 86976*x^3 - 5040*eps*x^3 + 24192*eps^2*x^3 + 
      341082*eps^3*x^3 - 23040*Nf*x^3 - 6048*eps*Nf*x^3 - 
      17304*eps^2*Nf*x^3 - 74284*eps^3*Nf*x^3 - 2688*eps^2*Nf^2*x^3 - 
      13440*eps^3*Nf^2*x^3 + 23472*x^4 - 504*eps*x^4 - 11844*eps^2*x^4 - 
      129843*eps^3*x^4 + 9216*Nf*x^4 + 1512*eps*Nf*x^4 + 3108*eps^2*Nf*x^4 + 
      9632*eps^3*Nf*x^4 + 672*eps^2*Nf^2*x^4 + 3920*eps^3*Nf^2*x^4)*Zeta[3])/
    (36*(-1 + x)^2*x^2) + (7*eps^3*(-1876 - 84*eps - 128*Nf - 42*eps*Nf + 
      3250*x + 161*eps*x + 512*Nf*x + 105*eps*Nf*x - 2360*x^2 - 70*eps*x^2 - 
      640*Nf*x^2 - 84*eps*Nf*x^2 + 638*x^3 - 7*eps*x^3 + 256*Nf*x^3 + 
      21*eps*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) - 
   (31*eps^2*(24 + 72*eps + 306*eps^2 + 36*eps*Nf + 132*eps^2*Nf + 
      16*eps^2*Nf^2 - 36*x - 66*eps*x + 147*eps^2*x - 54*eps*Nf*x - 
      169*eps^2*Nf*x - 24*eps^2*Nf^2*x + 12*x^2 - 6*eps*x^2 - 141*eps^2*x^2 + 
      18*eps*Nf*x^2 + 37*eps^2*Nf*x^2 + 8*eps^2*Nf^2*x^2)*Zeta[5])/
    (5*(-1 + x)*x)) + 
 Pi^5*(((I/103680)*(-1105920 - 3570720*eps - 3451680*eps^2 - 9226296*eps^3 + 
      3270726*eps^4 + 13033953*eps^5 - 350976*eps*Nf - 939888*eps^2*Nf - 
      4683072*eps^3*Nf + 1485624*eps^4*Nf + 6426308*eps^5*Nf - 
      23040*eps^2*Nf^2 - 113088*eps^3*Nf^2 + 156288*eps^4*Nf^2 + 
      816960*eps^5*Nf^2 - 589824*x + 2917152*eps*x + 4597776*eps^2*x + 
      5188896*eps^3*x - 3658338*eps^4*x - 14669316*eps^5*x - 
      2140032*eps*Nf*x + 1453968*eps^2*Nf*x + 6076056*eps^3*Nf*x - 
      1634808*eps^4*Nf*x - 7169120*eps^5*Nf*x + 11520*eps^2*Nf^2*x + 
      45888*eps^3*Nf^2*x - 166944*eps^4*Nf^2*x - 895104*eps^5*Nf^2*x + 
      1142784*x^2 - 2052096*eps*x^2 - 2584656*eps^2*x^2 - 1007280*eps^3*x^2 + 
      387612*eps^4*x^2 + 1635363*eps^5*x^2 + 2386944*eps*Nf*x^2 - 
      961920*eps^2*Nf*x^2 - 3989784*eps^3*Nf*x^2 + 149184*eps^4*Nf*x^2 + 
      742812*eps^5*Nf*x^2 + 10656*eps^4*Nf^2*x^2 + 78144*eps^5*Nf^2*x^2 - 
      285696*x^3 + 1132800*eps*x^3 + 466560*eps^2*x^3 - 583200*eps^3*x^3 - 
      646272*eps*Nf*x^3 + 256320*eps^2*Nf*x^3 + 1026240*eps^3*Nf*x^3))/
    (eps*(-1 + x)^2*x) - (((37*I)/28800)*eps^4*(-10 + 40*Nf + 1909*x + 
      40*Nf*x - 1904*x^2 + 476*x^3)*G[0, x]^5)/((-1 + x)^2*x) + 
   (((37*I)/8640)*eps^3*(-9*eps - 132*x - 117*eps*x + 46*eps*Nf*x + 198*x^2 + 
      216*eps*x^2 - 69*eps*Nf*x^2 - 66*x^3 - 126*eps*x^3 + 23*eps*Nf*x^3)*
     G[1, x]^4)/((-1 + x)*x^2) + (((1147*I)/7200)*eps^4*(-2 + x)*G[1, x]^5)/
    x + G[0, x]^4*((((37*I)/5760)*eps^3*(-116 - 473*eps - 238*eps*Nf + 
        570*x + 912*eps*x + 607*eps*Nf*x - 512*x^2 - 492*eps*x^2 - 
        456*eps*Nf*x^2 + 128*x^3 + 31*eps*x^3 + 122*eps*Nf*x^3))/
      ((-1 + x)^2*x) - (((37*I)/2880)*eps^4*(-2 + x)*(125 - 56*x + 28*x^2)*
       G[1, x])/((-1 + x)^2*x)) - 
   (((37*I)/1440)*eps^3*(-72*eps - 96*x + 552*eps*x - 248*eps*Nf*x + 
      816*x^2 + 31*eps*x^2 + 1016*eps*Nf*x^2 - 768*x^3 + 74*eps*x^3 - 
      808*eps*Nf*x^3 + 192*x^4 - 251*eps*x^4 + 184*eps*Nf*x^4)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[1, x]^3*
    (((-1/25920*I)*eps^2*(1998*eps^2 - 65232*x + 7992*eps*x + 73704*eps^2*x - 
        12432*eps*Nf*x - 33596*eps^2*Nf*x + 160200*x^2 - 25308*eps*x^2 - 
        200355*eps^2*x^2 + 31080*eps*Nf*x^2 + 68228*eps^2*Nf*x^2 - 
        127584*x^3 + 26640*eps*x^3 + 183816*eps^2*x^3 - 24864*eps*Nf*x^3 - 
        46324*eps^2*Nf*x^3 + 31896*x^4 - 9324*eps*x^4 - 59163*eps^2*x^4 + 
        6216*eps*Nf*x^4 + 11692*eps^2*Nf*x^4))/((-1 + x)^2*x^2) - 
     (((37*I)/720)*eps^4*(-2 + x)*(57 - 112*x + 56*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) + G[0, x]^3*
    (((-1/17280*I)*eps^2*(167280 - 110112*eps - 518370*eps^2 + 7680*Nf - 
        29304*eps*Nf - 82288*eps^2*Nf - 10656*eps^2*Nf^2 + 238728*x + 
        118548*eps*x + 434121*eps^2*x + 7680*Nf*x + 50172*eps*Nf*x + 
        45362*eps^2*Nf*x + 5328*eps^2*Nf^2*x - 322368*x^2 - 56832*eps*x^2 - 
        232360*eps^2*x^2 - 35520*eps*Nf*x^2 - 22792*eps^2*Nf*x^2 + 
        80592*x^3 + 10656*eps*x^3 + 38924*eps^2*x^3 + 8880*eps*Nf*x^3 + 
        15688*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
     (((37*I)/4320)*eps^3*(-36 - 507*eps - 174*eps*Nf + 162*x - 607*eps*x + 
        183*eps*Nf*x - 144*x^2 + 1264*eps*x^2 - 120*eps*Nf*x^2 + 36*x^3 - 
        475*eps*x^3 + 54*eps*Nf*x^3)*G[1, x])/((-1 + x)^2*x) + 
     (((37*I)/1440)*eps^4*(-2 + x)*(23 - 32*x + 16*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x) + (((37*I)/1440)*eps^4*(-290 + 8*Nf + 657*x + 8*Nf*x - 
        512*x^2 + 128*x^3)*G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/4320)*eps^2*(7992*eps^2 + 5328*eps^2*Nf + 21384*x - 39960*eps*x - 
      194472*eps^2*x + 11520*Nf*x + 5772*eps*Nf*x - 153772*eps^2*Nf*x + 
      6512*eps^2*Nf^2*x + 55260*x^2 + 55278*eps*x^2 + 388278*eps^2*x^2 + 
      11520*Nf*x^2 - 33078*eps*Nf*x^2 + 155215*eps^2*Nf*x^2 - 
      3256*eps^2*Nf^2*x^2 - 65952*x^3 - 98568*eps*x^3 - 626040*eps^2*x^3 + 
      30192*eps*Nf*x^3 - 127724*eps^2*Nf*x^3 + 12168*x^4 + 53280*eps*x^4 + 
      317127*eps^2*x^4 - 7548*eps*Nf*x^4 + 44030*eps^2*Nf*x^4)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((I/4320)*eps^2*(-3996*eps + 11988*eps^2 - 
      9324*eps^2*Nf - 150984*x - 15984*eps*x - 126096*eps^2*x - 
      2220*eps*Nf*x - 28564*eps^2*Nf*x + 1776*eps^2*Nf^2*x + 78084*x^2 + 
      75258*eps*x^2 + 640470*eps^2*x^2 - 29082*eps*Nf*x^2 + 
      100825*eps^2*Nf*x^2 - 888*eps^2*Nf^2*x^2 + 23328*x^3 - 119880*eps*x^3 - 
      832722*eps^2*x^3 + 30192*eps*Nf*x^3 - 124172*eps^2*Nf*x^3 - 14472*x^4 + 
      53280*eps*x^4 + 317127*eps^2*x^4 - 7548*eps*Nf*x^4 + 
      44030*eps^2*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (((37*I)/720)*eps^3*(-156 - 600*eps - 778*eps*Nf + 846*x + 746*eps*x + 
      1713*eps*Nf*x - 768*x^2 - 380*eps*x^2 - 1312*eps*Nf*x^2 + 192*x^3 - 
      100*eps*x^3 + 370*eps*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (((37*I)/720)*eps^3*(72*eps + 372*x + 520*eps*x + 130*eps*Nf*x - 42*x^2 - 
      23*eps*x^2 + 363*eps*Nf*x^2 - 144*x^3 - 324*eps*x^3 - 392*eps*Nf*x^3 + 
      36*x^4 + 104*eps*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((37*I)/720)*eps^3*(-18*eps - 852*x - 1898*eps*x - 922*eps*Nf*x + 
      906*x^2 + 861*eps*x^2 + 929*eps*Nf*x^2 - 480*x^3 + 178*eps*x^3 - 
      528*eps*Nf*x^3 + 120*x^4 - 100*eps*x^4 + 162*eps*Nf*x^4)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((37*I)/120)*eps^4*(-2 + x)*(-81 - 52*x + 26*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + (((37*I)/120)*eps^4*(134 + 1347*x - 1396*x^2 + 340*x^3)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (((37*I)/120)*eps^4*(232 + 436*x - 540*x^2 + 129*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + (((37*I)/120)*eps^4*(-2236 + 2678*x - 1668*x^2 + 
      471*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (((37*I)/120)*eps^4*(-726 + 949*x - 628*x^2 + 178*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (((37*I)/120)*eps^4*(-2 + x)*(239 - 48*x + 24*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/4320)*eps^2*(-543744 - 982852*eps - 777636*eps^2 - 
      11520*Nf - 95264*eps*Nf - 184816*eps^2*Nf - 11456*eps^2*Nf^2 - 
      223008*x + 869484*eps*x + 1731405*eps^2*x - 11520*Nf*x - 
      657920*eps*Nf*x + 451528*eps^2*Nf*x + 5728*eps^2*Nf^2*x + 529440*x^2 - 
      710416*eps*x^2 - 1572594*eps^2*x^2 + 726384*eps*Nf*x^2 - 
      381644*eps^2*Nf*x^2 - 141000*x^3 + 383680*eps*x^3 + 453207*eps^2*x^3 - 
      196044*eps*Nf*x^3 + 118790*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, 1, x]*(((-1/17280*I)*eps*(-163392*eps^3 - 283104*x - 616608*eps*x + 
        402264*eps^2*x + 1953600*eps^3*x - 230736*eps*Nf*x + 
        101232*eps^2*Nf*x + 753912*eps^3*Nf*x + 7104*eps^2*Nf^2*x + 
        29600*eps^3*Nf^2*x + 325872*x^2 + 692088*eps*x^2 - 193140*eps^2*x^2 - 
        436341*eps^3*x^2 + 126888*eps*Nf*x^2 - 42180*eps^2*Nf*x^2 - 
        368668*eps^3*Nf*x^2 - 3552*eps^2*Nf^2*x^2 - 8880*eps^3*Nf^2*x^2 - 
        184320*x^3 - 150720*eps*x^3 + 90576*eps^2*x^3 + 381396*eps^3*x^3 + 
        57600*eps*Nf*x^3 + 99012*eps^3*Nf*x^3 + 46080*x^4 - 53760*eps*x^4 - 
        34560*eps*Nf*x^4))/((-1 + x)^2*x^2) - 
     (((37*I)/120)*eps^4*(160 - 8*Nf - 36*x - 8*Nf*x - 32*x^2 + 5*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (((37*I)/120)*eps^4*(-402 + 523*x - 340*x^2 + 91*x^3)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) + ((I/60)*eps^4*(-998 + 148*Nf + 1427*x + 148*Nf*x - 
        928*x^2 + 121*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^2*(((I/25920)*eps*(45360*eps - 31968*eps^2 - 157842*eps^3 - 
        31968*eps^3*Nf + 109296*x - 188856*eps*x + 43956*eps^2*x + 
        654678*eps^3*x - 15480*eps*Nf*x - 47508*eps^2*Nf*x - 
        155548*eps^3*Nf*x - 212760*x^2 - 76824*eps*x^2 + 31968*eps^2*x^2 - 
        960039*eps^3*x^2 + 19980*eps*Nf*x^2 + 106782*eps^2*Nf*x^2 + 
        403522*eps^3*Nf*x^2 + 158112*x^3 + 594936*eps*x^3 - 79920*eps^2*x^3 + 
        508158*eps^3*x^3 + 5040*eps*Nf*x^3 - 79032*eps^2*Nf*x^3 - 
        295112*eps^3*Nf*x^3 - 39528*x^4 - 323856*eps*x^4 + 35964*eps^2*x^4 - 
        44955*eps^3*x^4 - 9900*eps*Nf*x^4 + 19758*eps^2*Nf*x^4 + 
        79106*eps^3*Nf*x^4))/((-1 + x)^2*x^2) - 
     (((37*I)/1440)*eps^3*(-90*eps - 108*x + 56*eps*x - 126*eps*Nf*x + 
        102*x^2 + 715*eps*x^2 + 367*eps*Nf*x^2 - 48*x^3 - 1472*eps*x^3 - 
        352*eps*Nf*x^3 + 12*x^4 + 650*eps*x^4 + 112*eps*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + (((37*I)/240)*eps^4*(-44 + 250*x - 252*x^2 + 75*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + (((37*I)/240)*eps^4*(-2 + x)*
       (100 - 106*x + 53*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/30)*eps^4*(132 + 697*x - 874*x^2 + 274*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, x]^2*
    (((I/103680)*eps*(462240 + 803520*eps - 2597400*eps^2 - 8119872*eps^3 - 
        168336*eps*Nf - 893328*eps^2*Nf - 4418392*eps^3*Nf - 
        63936*eps^2*Nf^2 - 277056*eps^3*Nf^2 + 1901232*x + 2403864*eps*x + 
        1178820*eps^2*x - 1769229*eps^3*x + 2264328*eps*Nf*x + 
        582972*eps^2*Nf*x + 2494540*eps^3*Nf*x + 31968*eps^2*Nf^2*x + 
        90576*eps^3*Nf^2*x - 2132352*x^2 - 1524960*eps*x^2 - 
        455544*eps^2*x^2 + 1414584*eps^3*x^2 - 2041920*eps*Nf*x^2 - 
        220224*eps^2*Nf*x^2 - 1053908*eps^3*Nf*x^2 + 533088*x^3 - 
        324864*eps*x^3 + 143856*eps^2*x^3 - 179820*eps^3*x^3 + 
        536400*eps*Nf*x^3 + 79032*eps^2*Nf*x^3 + 316424*eps^3*Nf*x^3))/
      ((-1 + x)^2*x) - (((37*I)/2880)*eps^3*(-72*eps + 84*x + 716*eps*x + 
        70*eps*Nf*x + 6*x^2 + 763*eps*x^2 - 3*eps*Nf*x^2 - 48*x^3 - 
        1976*eps*x^3 - 32*eps*Nf*x^3 + 12*x^4 + 866*eps*x^4 + 8*eps*Nf*x^4)*
       G[1, x]^2)/((-1 + x)^2*x^2) - (((37*I)/1440)*eps^4*(-2 + x)*
       (41 - 96*x + 48*x^2)*G[1, x]^3)/((-1 + x)^2*x) - 
     (((37*I)/1440)*eps^3*(-216 - 105*eps - 136*eps*Nf + 636*x + 702*eps*x + 
        324*eps*Nf*x - 528*x^2 - 156*eps*x^2 - 136*eps*Nf*x^2 + 132*x^3 - 
        225*eps*x^3 + 10*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/8640*I)*eps^2*(-7992*eps^2 - 5328*eps^2*Nf - 521208*x + 
          119880*eps*x + 606726*eps^2*x + 23532*eps*Nf*x + 80956*eps^2*Nf*x + 
          5328*eps^2*Nf^2*x + 591516*x^2 - 64602*eps*x^2 - 349317*eps^2*x^2 - 
          18870*eps*Nf*x^2 + 42587*eps^2*Nf*x^2 - 2664*eps^2*Nf^2*x^2 - 
          330912*x^3 - 10656*eps*x^3 + 103008*eps^2*x^3 + 7104*eps*Nf*x^3 - 
          76960*eps^2*Nf*x^3 + 82728*x^4 + 9324*eps*x^4 + 15873*eps^2*x^4 - 
          1776*eps*Nf*x^4 + 17464*eps^2*Nf*x^4))/((-1 + x)^2*x^2) + 
       (((37*I)/60)*eps^4*(-27 + 61*x - 49*x^2 + 13*x^3)*G[0, 1, x])/
        ((-1 + x)^2*x)) + (((37*I)/240)*eps^4*(62 + 8*Nf - 3*x + 8*Nf*x - 
        28*x^2 + 4*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (((37*I)/120)*eps^4*(-78 + 262*x - 232*x^2 + 61*x^3)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) - ((I/120)*eps^4*(1858 - 148*Nf + 5691*x - 148*Nf*x - 
        6176*x^2 + 1433*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/12960*I)*(-6480*eps - 170640*eps^2 - 83916*eps^4 - 
        23760*eps^2*Nf + 19980*eps^4*Nf + 729216*x - 46224*eps*x + 
        451368*eps^2*x - 463536*eps^3*x - 2099898*eps^4*x - 48240*eps*Nf*x - 
        131880*eps^2*Nf*x - 91464*eps^3*Nf*x - 596440*eps^4*Nf*x + 
        2880*eps^2*Nf^2*x - 618336*x^2 + 247536*eps*x^2 + 259668*eps^2*x^2 + 
        695304*eps^3*x^2 + 3265065*eps^4*x^2 + 113400*eps*Nf*x^2 + 
        468000*eps^2*Nf*x^2 + 137196*eps^3*Nf*x^2 + 878676*eps^4*Nf*x^2 - 
        1440*eps^2*Nf^2*x^2 + 239040*x^3 - 275832*eps*x^3 - 
        708516*eps^2*x^3 - 231768*eps^3*x^3 - 1081251*eps^4*x^3 - 
        89280*eps*Nf*x^3 - 454260*eps^2*Nf*x^3 - 45732*eps^3*Nf*x^3 - 
        302216*eps^4*Nf*x^3 - 52416*x^4 + 88560*eps*x^4 + 317160*eps^2*x^4 + 
        22320*eps*Nf*x^4 + 137640*eps^2*Nf*x^4))/((-1 + x)^2*x^2) - 
     ((I/4320)*eps^2*(-3996*eps - 15984*eps^2 - 9324*eps^2*Nf - 51624*x - 
        5328*eps*x + 56832*eps^2*x - 2220*eps*Nf*x - 33892*eps^2*Nf*x + 
        1776*eps^2*Nf^2*x - 72108*x^2 + 112554*eps*x^2 + 475968*eps^2*x^2 + 
        1110*eps*Nf*x^2 + 164909*eps^2*Nf*x^2 - 888*eps^2*Nf^2*x^2 + 
        106560*x^3 - 157176*eps*x^3 - 710844*eps^2*x^3 - 
        182928*eps^2*Nf*x^3 - 30960*x^4 + 58608*eps*x^4 + 285936*eps^2*x^4 + 
        58608*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (((37*I)/80)*eps^4*(-74 + 47*x - 8*x^2 + x^3)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) + (((37*I)/720)*eps^3*(-72*eps - 324*x - 652*eps*x - 
        130*eps*Nf*x + 690*x^2 + 1877*eps*x^2 + 733*eps*Nf*x^2 - 528*x^3 - 
        1950*eps*x^3 - 704*eps*Nf*x^3 + 132*x^4 + 678*eps*x^4 + 
        170*eps*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (((37*I)/720)*eps^3*(-54*eps - 372*x - 608*eps*x - 470*eps*Nf*x + 
        330*x^2 + 561*eps*x^2 + 799*eps*Nf*x^2 - 144*x^3 - 578*eps*x^3 - 
        624*eps*Nf*x^3 + 36*x^4 + 230*eps*x^4 + 186*eps*Nf*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((37*I)/120)*eps^4*(-430 + 521*x - 324*x^2 + 90*x^3)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) - (((37*I)/120)*eps^4*(-378 + 365*x - 200*x^2 + 62*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (((37*I)/120)*eps^4*(-2 + x)*(144 - 38*x + 19*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) - ((I/360)*eps^3*(2259*eps - 148896*x - 6293*eps*x - 
        7048*eps*Nf*x + 129112*x^2 - 29632*eps*x^2 + 4516*eps*Nf*x^2 - 
        51808*x^3 + 39056*eps*x^3 - 1436*eps*Nf*x^3 + 11524*x^4 - 
        12965*eps*x^4 + 1025*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]*(((-1/51840*I)*(-1149408 - 674784*eps - 4207896*eps^2 - 
        153846*eps^3 + 2049615*eps^4 + 9216*Nf - 82512*eps*Nf - 
        132192*eps^2*Nf - 565656*eps^3*Nf - 719428*eps^4*Nf - 
        21312*eps^2*Nf^2 - 92352*eps^3*Nf^2 - 348096*eps^4*Nf^2 - 1362960*x + 
        1576152*eps*x + 6298308*eps^2*x - 2210787*eps^3*x - 
        12753567*eps^4*x + 9216*Nf*x + 582696*eps*Nf*x + 768012*eps^2*Nf*x - 
        186924*eps^3*Nf*x - 2947124*eps^4*Nf*x + 10656*eps^2*Nf^2*x + 
        30192*eps^3*Nf^2*x + 56832*eps^4*Nf^2*x + 1979136*x^2 - 
        1056672*eps*x^2 - 3294072*eps^2*x^2 + 863136*eps^3*x^2 + 
        4179150*eps^4*x^2 - 541440*eps*Nf*x^2 - 792240*eps^2*Nf*x^2 + 
        157620*eps^3*Nf*x^2 + 1106744*eps^4*Nf*x^2 - 5328*eps^4*Nf^2*x^2 - 
        524160*x^3 + 138240*eps*x^3 + 176400*eps^2*x^3 + 135360*eps*Nf*x^3 + 
        247200*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     (((37*I)/4320)*eps^3*(-126*eps - 156*x + 162*eps*x - 54*eps*Nf*x + 
        462*x^2 + 1767*eps*x^2 + 235*eps*Nf*x^2 - 384*x^3 - 2892*eps*x^3 - 
        232*eps*Nf*x^3 + 96*x^4 + 1158*eps*x^4 + 70*eps*Nf*x^4)*G[1, x]^3)/
      ((-1 + x)^2*x^2) + (((37*I)/2880)*eps^4*(-2 + x)*(27 - 64*x + 32*x^2)*
       G[1, x]^4)/((-1 + x)^2*x) + 
     ((I/8640)*eps^2*(-15984*eps^2 - 10656*eps^2*Nf - 266112*x + 5328*eps*x + 
        223110*eps^2*x - 19536*eps*Nf*x + 101528*eps^2*Nf*x - 
        1184*eps^2*Nf^2*x + 294912*x^2 + 111888*eps*x^2 + 57165*eps^2*x^2 + 
        70152*eps*Nf*x^2 + 73852*eps^2*Nf*x^2 + 592*eps^2*Nf^2*x^2 - 
        161856*x^3 - 95904*eps*x^3 - 7104*eps^2*x^3 - 60384*eps*Nf*x^3 - 
        113960*eps^2*Nf*x^3 + 40464*x^4 + 10656*eps*x^4 - 62382*eps^2*x^4 + 
        15096*eps*Nf*x^4 + 29156*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (((37*I)/240)*eps^4*(82 - 4*Nf + 23*x - 4*Nf*x - 76*x^2 + 22*x^3)*
       G[0, 1, x]^2)/((-1 + x)^2*x) + G[1, x]^2*
      (((I/8640)*eps^2*(-3996*eps - 43956*eps^2 - 9324*eps^2*Nf - 179064*x + 
          58608*eps*x + 400488*eps^2*x + 3108*eps*Nf*x + 2516*eps^2*Nf*x + 
          1776*eps^2*Nf^2*x + 157500*x^2 + 9990*eps*x^2 - 96570*eps^2*x^2 + 
          7326*eps*Nf*x^2 + 127317*eps^2*Nf*x^2 - 888*eps^2*Nf^2*x^2 - 
          67968*x^3 - 66600*eps*x^3 - 172494*eps^2*x^3 - 8880*eps*Nf*x^3 - 
          145780*eps^2*Nf*x^3 + 16992*x^4 + 29304*eps*x^4 + 
          121323*eps^2*x^4 + 2220*eps*Nf*x^4 + 43882*eps^2*Nf*x^4))/
        ((-1 + x)^2*x^2) + (((37*I)/60)*eps^4*(-2 + x)*(-3 + 2*x)*(-1 + 2*x)*
         G[0, 1, x])/((-1 + x)^2*x)) - 
     (((37*I)/720)*eps^3*(-414*eps - 132*eps*Nf - 48*x + 405*eps*x + 
        358*eps*Nf*x + 48*x^2 - 900*eps*x^2 - 400*eps*Nf*x^2 - 12*x^3 + 
        522*eps*x^3 + 136*eps*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (((37*I)/360)*eps^3*(-36*eps - 216*x - 366*eps*x - 170*eps*Nf*x + 
        636*x^2 + 1053*eps*x^2 + 439*eps*Nf*x^2 - 528*x^3 - 408*eps*x^3 - 
        300*eps*Nf*x^3 + 132*x^4 - 87*eps*x^4 + 57*eps*Nf*x^4)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (((37*I)/120)*eps^4*(10 + 16*Nf + 119*x + 16*Nf*x - 
        124*x^2 + 22*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (((37*I)/60)*eps^4*(6 + 4*Nf + 65*x + 4*Nf*x - 62*x^2 + 11*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (((37*I)/120)*eps^4*(-442 + 1025*x - 828*x^2 + 216*x^3)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/360)*eps^3*(-55874 - 31692*eps + 448*Nf - 5824*eps*Nf - 85791*x + 
        48591*eps*x + 448*Nf*x + 16134*eps*Nf*x + 115744*x^2 - 
        37602*eps*x^2 - 15220*eps*Nf*x^2 - 30364*x^3 + 9939*eps*x^3 + 
        4471*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/51840*I)*eps*(234432*eps^3 + 1464480*x + 3501216*eps*x - 
          1462536*eps^2*x - 3639024*eps^3*x + 1055088*eps*Nf*x - 
          523920*eps^2*Nf*x - 2792168*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 
          88800*eps^3*Nf^2*x - 1710288*x^2 - 6038280*eps*x^2 + 
          675324*eps^2*x^2 - 3590073*eps^3*x^2 - 1555704*eps*Nf*x^2 + 
          456876*eps^2*Nf*x^2 + 2157396*eps^3*Nf*x^2 + 10656*eps^2*Nf^2*x^2 + 
          26640*eps^3*Nf^2*x^2 + 978048*x^3 + 5098752*eps*x^3 - 
          527472*eps^2*x^3 + 1173492*eps^3*x^3 + 976320*eps*Nf*x^3 - 
          268176*eps^2*Nf*x^3 - 1259036*eps^3*Nf*x^3 - 244512*x^4 - 
          1597824*eps*x^4 + 143856*eps^2*x^4 - 179820*eps^3*x^4 - 
          218160*eps*Nf*x^4 + 79032*eps^2*Nf*x^4 + 316424*eps^3*Nf*x^4))/
        ((-1 + x)^2*x^2) - (((37*I)/720)*eps^3*(-192 - 800*eps - 140*eps*Nf + 
          384*x + 1277*eps*x + 382*eps*Nf*x - 288*x^2 - 556*eps*x^2 - 
          312*eps*Nf*x^2 + 72*x^3 + 19*eps*x^3 + 66*eps*Nf*x^3)*G[0, 1, x])/
        ((-1 + x)^2*x) - (((37*I)/60)*eps^4*(26 + 29*x - 48*x^2 + 15*x^3)*
         G[0, 0, 1, x])/((-1 + x)^2*x) - 
       (((37*I)/60)*eps^4*(-104 + 211*x - 162*x^2 + 42*x^3)*G[0, 1, 1, x])/
        ((-1 + x)^2*x) - ((I/120)*eps^4*(-4046 + 5883*x - 4304*x^2 + 
          1298*x^3)*Zeta[3])/((-1 + x)^2*x))) + 
   ((I/100)*eps^4*(19755 + 60583*x - 70923*x^2 + 17962*x^3)*Zeta[5])/
    ((-1 + x)^2*x)) + G[0, 0, 1, 1, x]*
  (-1/18*(2160*eps^2 + 864*eps^2*Nf + 1296*x + 4896*eps*x + 5022*eps^2*x + 
      1032*eps*Nf*x + 11872*eps^2*Nf*x - 384*eps^2*Nf^2*x - 1224*x^2 - 
      9828*eps*x^2 - 28599*eps^2*x^2 - 708*eps*Nf*x^2 - 25822*eps^2*Nf*x^2 + 
      768*eps^2*Nf^2*x^2 + 576*x^3 + 6912*eps*x^3 + 12972*eps^2*x^3 + 
      192*eps*Nf*x^3 + 16376*eps^2*Nf*x^3 - 576*eps^2*Nf^2*x^3 - 144*x^4 - 
      1656*eps*x^4 - 1377*eps^2*x^4 - 48*eps*Nf*x^4 - 3800*eps^2*Nf*x^4 + 
      144*eps^2*Nf^2*x^4)/(eps^2*(-1 + x)^2*x^2) + 
   (7*eps*(2160*eps^2 + 864*eps^2*Nf + 1296*x + 4896*eps*x + 5022*eps^2*x + 
      1032*eps*Nf*x + 11872*eps^2*Nf*x - 384*eps^2*Nf^2*x - 1224*x^2 - 
      9828*eps*x^2 - 28599*eps^2*x^2 - 708*eps*Nf*x^2 - 25822*eps^2*Nf*x^2 + 
      768*eps^2*Nf^2*x^2 + 576*x^3 + 6912*eps*x^3 + 12972*eps^2*x^3 + 
      192*eps*Nf*x^3 + 16376*eps^2*Nf*x^3 - 576*eps^2*Nf^2*x^3 - 144*x^4 - 
      1656*eps*x^4 - 1377*eps^2*x^4 - 48*eps*Nf*x^4 - 3800*eps^2*Nf*x^4 + 
      144*eps^2*Nf^2*x^4)*Zeta[3])/(18*(-1 + x)^2*x^2) + 
   (98*eps^4*(-2 + x)*(9 - 4*x + 2*x^2)*Zeta[3]^2)/((-1 + x)^2*x) - 
   (62*eps^3*(-108 - 408*eps - 86*eps*Nf + 102*x + 819*eps*x + 59*eps*Nf*x - 
      48*x^2 - 576*eps*x^2 - 16*eps*Nf*x^2 + 12*x^3 + 138*eps*x^3 + 
      4*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[0, 0, 0, 1, x]*(-1/18*(1440 + 8064*eps + 25740*eps^2 + 912*eps*Nf + 
      24896*eps^2*Nf - 768*eps^2*Nf^2 + 1296*x - 7776*eps*x - 37818*eps^2*x + 
      2088*eps*Nf*x - 31872*eps^2*Nf*x + 1152*eps^2*Nf^2*x - 2016*x^2 + 
      7704*eps*x^2 + 30900*eps^2*x^2 - 2544*eps*Nf*x^2 + 18452*eps^2*Nf*x^2 - 
      768*eps^2*Nf^2*x^2 + 504*x^3 - 3708*eps*x^3 - 14451*eps^2*x^3 + 
      636*eps*Nf*x^3 - 5018*eps^2*Nf*x^3 + 192*eps^2*Nf^2*x^3)/
     (eps^2*(-1 + x)^2*x) + (7*eps*(1440 + 8064*eps + 25740*eps^2 + 
      912*eps*Nf + 24896*eps^2*Nf - 768*eps^2*Nf^2 + 1296*x - 7776*eps*x - 
      37818*eps^2*x + 2088*eps*Nf*x - 31872*eps^2*Nf*x + 1152*eps^2*Nf^2*x - 
      2016*x^2 + 7704*eps*x^2 + 30900*eps^2*x^2 - 2544*eps*Nf*x^2 + 
      18452*eps^2*Nf*x^2 - 768*eps^2*Nf^2*x^2 + 504*x^3 - 3708*eps*x^3 - 
      14451*eps^2*x^3 + 636*eps*Nf*x^3 - 5018*eps^2*Nf*x^3 + 
      192*eps^2*Nf^2*x^3)*Zeta[3])/(18*(-1 + x)^2*x) - 
   (98*eps^4*(-2 + x)*(-10 - 14*x + 7*x^2)*Zeta[3]^2)/((-1 + x)^2*x) + 
   (62*eps^3*(120 + 672*eps + 76*eps*Nf + 108*x - 648*eps*x + 174*eps*Nf*x - 
      168*x^2 + 642*eps*x^2 - 212*eps*Nf*x^2 + 42*x^3 - 309*eps*x^3 + 
      53*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[0, 1, 1, 1, x]*(-1/18*(432*eps - 3672*eps^2 - 432*eps^2*Nf - 1584*x - 
      7344*eps*x - 15534*eps^2*x - 1464*eps*Nf*x - 13888*eps^2*Nf*x + 
      192*eps^2*Nf^2*x + 2376*x^2 + 4788*eps*x^2 - 5151*eps^2*x^2 + 
      2196*eps*Nf*x^2 + 12006*eps^2*Nf*x^2 - 288*eps^2*Nf^2*x^2 - 792*x^3 + 
      396*eps*x^3 + 11697*eps^2*x^3 - 732*eps*Nf*x^3 - 2582*eps^2*Nf*x^3 + 
      96*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) + 
   (7*eps*(432*eps - 3672*eps^2 - 432*eps^2*Nf - 1584*x - 7344*eps*x - 
      15534*eps^2*x - 1464*eps*Nf*x - 13888*eps^2*Nf*x + 192*eps^2*Nf^2*x + 
      2376*x^2 + 4788*eps*x^2 - 5151*eps^2*x^2 + 2196*eps*Nf*x^2 + 
      12006*eps^2*Nf*x^2 - 288*eps^2*Nf^2*x^2 - 792*x^3 + 396*eps*x^3 + 
      11697*eps^2*x^3 - 732*eps*Nf*x^3 - 2582*eps^2*Nf*x^3 + 
      96*eps^2*Nf^2*x^3)*Zeta[3])/(18*(-1 + x)*x^2) + 
   (1078*eps^4*(-2 + x)*Zeta[3]^2)/x - 
   (62*eps^3*(-36*eps + 132*x + 612*eps*x + 122*eps*Nf*x - 198*x^2 - 
      399*eps*x^2 - 183*eps*Nf*x^2 + 66*x^3 - 33*eps*x^3 + 61*eps*Nf*x^3)*
     Zeta[5])/(5*(-1 + x)*x^2)) + G[0, 0, 1, x]*
  ((-576 - 2880*eps - 14544*eps^2 - 55104*eps^3 - 864*eps*Nf - 
     4320*eps^2*Nf - 32976*eps^3*Nf - 384*eps^2*Nf^2 - 1600*eps^3*Nf^2 + 
     864*x + 2592*eps*x + 7128*eps^2*x - 11664*eps^3*x + 1296*eps*Nf*x + 
     4752*eps^2*Nf*x + 31800*eps^3*Nf*x + 576*eps^2*Nf^2*x + 
     2400*eps^3*Nf^2*x - 576*x^2 - 720*eps*x^2 + 1008*eps^2*x^2 + 
     38418*eps^3*x^2 - 864*eps*Nf*x^2 - 2472*eps^2*Nf*x^2 - 
     13288*eps^3*Nf*x^2 - 384*eps^2*Nf^2*x^2 - 1920*eps^3*Nf^2*x^2 + 
     144*x^3 - 72*eps*x^3 - 1692*eps^2*x^3 - 18549*eps^3*x^3 + 
     216*eps*Nf*x^3 + 444*eps^2*Nf*x^3 + 1376*eps^3*Nf*x^3 + 
     96*eps^2*Nf^2*x^3 + 560*eps^3*Nf^2*x^3)/(36*eps^3*(-1 + x)^2*x) - 
   ((-1152 - 20160*eps - 101808*eps^2 - 385728*eps^3 - 9216*Nf - 
      6048*eps*Nf - 30240*eps^2*Nf - 230832*eps^3*Nf - 2688*eps^2*Nf^2 - 
      11200*eps^3*Nf^2 + 10944*x + 18144*eps*x + 49896*eps^2*x - 
      81648*eps^3*x + 13824*Nf*x + 9072*eps*Nf*x + 33264*eps^2*Nf*x + 
      222600*eps^3*Nf*x + 4032*eps^2*Nf^2*x + 16800*eps^3*Nf^2*x - 
      13824*x^2 - 5040*eps*x^2 + 7056*eps^2*x^2 + 268926*eps^3*x^2 - 
      23040*Nf*x^2 - 6048*eps*Nf*x^2 - 17304*eps^2*Nf*x^2 - 
      93016*eps^3*Nf*x^2 - 2688*eps^2*Nf^2*x^2 - 13440*eps^3*Nf^2*x^2 + 
      4320*x^3 - 504*eps*x^3 - 11844*eps^2*x^3 - 129843*eps^3*x^3 + 
      9216*Nf*x^3 + 1512*eps*Nf*x^3 + 3108*eps^2*Nf*x^3 + 9632*eps^3*Nf*x^3 + 
      672*eps^2*Nf^2*x^3 + 3920*eps^3*Nf^2*x^3)*Zeta[3])/(36*(-1 + x)^2*x) + 
   (7*eps^3*(24 - 280*eps - 256*Nf - 84*eps*Nf + 220*x + 252*eps*x + 
      384*Nf*x + 126*eps*Nf*x - 328*x^2 - 70*eps*x^2 - 640*Nf*x^2 - 
      84*eps*Nf*x^2 + 106*x^3 - 7*eps*x^3 + 256*Nf*x^3 + 21*eps*Nf*x^3)*
     Zeta[3]^2)/((-1 + x)^2*x) + G[0, 1, 1, x]*
    ((4*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 103*x^3 + 
        16*Nf*x^3))/((-1 + x)^2*x) - 
     (28*eps^3*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 
        103*x^3 + 16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) - 
   (31*eps^2*(-48 - 240*eps - 1212*eps^2 - 72*eps*Nf - 360*eps^2*Nf - 
      32*eps^2*Nf^2 + 72*x + 216*eps*x + 594*eps^2*x + 108*eps*Nf*x + 
      396*eps^2*Nf*x + 48*eps^2*Nf^2*x - 48*x^2 - 60*eps*x^2 + 84*eps^2*x^2 - 
      72*eps*Nf*x^2 - 206*eps^2*Nf*x^2 - 32*eps^2*Nf^2*x^2 + 12*x^3 - 
      6*eps*x^3 - 141*eps^2*x^3 + 18*eps*Nf*x^3 + 37*eps^2*Nf*x^3 + 
      8*eps^2*Nf^2*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[1, x]^3*((-1728*eps^2 - 5364*eps^3 - 1728*eps^3*Nf - 1728*x - 4104*eps*x - 
     15552*eps^2*x - 61776*eps^3*x - 288*eps*Nf*x + 204*eps^2*Nf*x - 
     8936*eps^3*Nf*x + 1152*eps^2*Nf^2*x + 6240*eps^3*Nf^2*x + 2592*x^2 + 
     6912*eps*x^2 + 27108*eps^2*x^2 + 104481*eps^3*x^2 + 432*eps*Nf*x^2 + 
     324*eps^2*Nf*x^2 + 14382*eps^3*Nf*x^2 - 1728*eps^2*Nf^2*x^2 - 
     9600*eps^3*Nf^2*x^2 - 864*x^3 - 2808*eps*x^3 - 11340*eps^2*x^3 - 
     45495*eps^3*x^3 - 144*eps*Nf*x^3 - 528*eps^2*Nf*x^3 - 
     5356*eps^3*Nf*x^3 + 576*eps^2*Nf^2*x^3 + 3360*eps^3*Nf^2*x^3)/
    (324*eps^3*(-1 + x)*x^2) - 
   ((12096*eps^2 + 37548*eps^3 + 12096*eps^3*Nf + 25488*x + 28728*eps*x + 
      96768*eps^2*x + 394884*eps^3*x + 2016*eps*Nf*x - 1428*eps^2*Nf*x + 
      50456*eps^3*Nf*x - 8064*eps^2*Nf^2*x - 43680*eps^3*Nf^2*x - 64584*x^2 - 
      77112*eps*x^2 - 298620*eps^2*x^2 - 1163799*eps^3*x^2 - 
      5040*eps*Nf*x^2 - 840*eps^2*Nf*x^2 - 163226*eps^3*Nf*x^2 + 
      20160*eps^2*Nf^2*x^2 + 110880*eps^3*Nf^2*x^2 + 51840*x^3 + 
      68040*eps*x^3 + 269136*eps^2*x^3 + 1049832*eps^3*x^3 + 
      4032*eps*Nf*x^3 + 5964*eps^2*Nf*x^3 + 138166*eps^3*Nf*x^3 - 
      16128*eps^2*Nf^2*x^3 - 90720*eps^3*Nf^2*x^3 - 12960*x^4 - 
      19656*eps*x^4 - 79380*eps^2*x^4 - 318465*eps^3*x^4 - 1008*eps*Nf*x^4 - 
      3696*eps^2*Nf*x^4 - 37492*eps^3*Nf*x^4 + 4032*eps^2*Nf^2*x^4 + 
      23520*eps^3*Nf^2*x^4)*Zeta[3])/(324*(-1 + x)^2*x^2) - 
   (7*eps^3*(-540 - 399*eps - 28*eps*Nf + 1374*x + 1071*eps*x + 70*eps*Nf*x - 
      1104*x^2 - 945*eps*x^2 - 56*eps*Nf*x^2 + 276*x^3 + 273*eps*x^3 + 
      14*eps*Nf*x^3)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
   G[0, 1, 1, x]*((25*(-2 + x))/(3*x) - (175*eps^3*(-2 + x)*Zeta[3])/(3*x)) + 
   G[0, 0, 1, x]*(-1/3*((-2 + x)*(89 - 174*x + 87*x^2))/((-1 + x)^2*x) + 
     (7*eps^3*(-2 + x)*(89 - 174*x + 87*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) - 
   (31*eps^2*(-144*eps^2 - 144*x - 342*eps*x - 1296*eps^2*x - 24*eps*Nf*x + 
      17*eps^2*Nf*x + 96*eps^2*Nf^2*x + 216*x^2 + 576*eps*x^2 + 
      2259*eps^2*x^2 + 36*eps*Nf*x^2 + 27*eps^2*Nf*x^2 - 144*eps^2*Nf^2*x^2 - 
      72*x^3 - 234*eps*x^3 - 945*eps^2*x^3 - 12*eps*Nf*x^3 - 
      44*eps^2*Nf*x^3 + 48*eps^2*Nf^2*x^3)*Zeta[5])/(45*(-1 + x)*x^2)) + 
 Zeta[3]*(-1/36*(2016*eps^2 + 13680*eps^3 + 864*eps^3*Nf + 576*x + 
      1584*eps*x + 1296*eps^2*x - 108*eps^3*x + 864*eps*Nf*x + 
      3528*eps^2*Nf*x + 15168*eps^3*Nf*x + 384*eps^2*Nf^2*x + 
      2208*eps^3*Nf^2*x - 576*x^2 - 432*eps*x^2 + 6480*eps^2*x^2 + 
      51876*eps^3*x^2 - 864*eps*Nf*x^2 - 2376*eps^2*Nf*x^2 - 
      4320*eps^3*Nf*x^2 - 384*eps^2*Nf^2*x^2 - 2208*eps^3*Nf^2*x^2 + 
      144*x^3 - 72*eps*x^3 - 1692*eps^2*x^3 - 18549*eps^3*x^3 + 
      216*eps*Nf*x^3 + 444*eps^2*Nf*x^3 + 1376*eps^3*Nf*x^3 + 
      96*eps^2*Nf^2*x^3 + 560*eps^3*Nf^2*x^3)/(eps^3*(-1 + x)^2*x) + 
   (eps^2*(50400 + 193200*eps + 15624*eps^2 + 67200*eps*Nf - 66096*x - 
      147044*eps*x + 10044*eps^2*x - 38944*eps*Nf*x + 27342*eps^2*Nf*x + 
      2976*eps^2*Nf^2*x + 40896*x^2 + 64412*eps*x^2 + 50220*eps^2*x^2 + 
      5344*eps*Nf*x^2 - 18414*eps^2*Nf*x^2 - 2976*eps^2*Nf^2*x^2 - 
      10224*x^3 - 6578*eps*x^3 - 13113*eps^2*x^3 + 2864*eps*Nf*x^3 + 
      3441*eps^2*Nf*x^3 + 744*eps^2*Nf^2*x^3)*Zeta[5])/(15*(-1 + x)^2*x)) + 
 G[1, x]^2*(-1/216*(-9072*eps^4 + 2160*eps^4*Nf + 864*x + 2160*eps*x + 
      4104*eps^2*x - 14526*eps^3*x - 158886*eps^4*x + 1296*eps*Nf*x + 
      5400*eps^2*Nf*x + 17496*eps^3*Nf*x + 17352*eps^4*Nf*x + 
      576*eps^2*Nf^2*x + 3360*eps^3*Nf^2*x + 15744*eps^4*Nf^2*x - 1296*x^2 - 
      3672*eps*x^2 - 10260*eps^2*x^2 - 2079*eps^3*x^2 + 130716*eps^4*x^2 - 
      1944*eps*Nf*x^2 - 8460*eps^2*Nf*x^2 - 29904*eps^3*Nf*x^2 - 
      52048*eps^4*Nf*x^2 - 864*eps^2*Nf^2*x^2 - 5040*eps^3*Nf^2*x^2 - 
      23184*eps^4*Nf^2*x^2 + 432*x^3 + 1512*eps*x^3 + 5724*eps^2*x^3 + 
      14229*eps^3*x^3 + 28170*eps^4*x^3 + 648*eps*Nf*x^3 + 
      3060*eps^2*Nf*x^3 + 12624*eps^3*Nf*x^3 + 33616*eps^4*Nf*x^3 + 
      288*eps^2*Nf^2*x^3 + 1680*eps^3*Nf^2*x^3 + 8016*eps^4*Nf^2*x^3)/
     (eps^4*(-1 + x)*x^2) - (7*eps^2*(168 + 892*eps - 798*eps^2 + 68*eps*Nf - 
      1050*eps^2*Nf - 112*eps^2*Nf^2 + 252*x - 4354*eps*x + 2793*eps^2*x - 
      378*eps*Nf*x + 2695*eps^2*Nf*x + 280*eps^2*Nf^2*x - 336*x^2 + 
      5888*eps*x^2 - 3108*eps^2*x^2 + 536*eps*Nf*x^2 - 2240*eps^2*Nf*x^2 - 
      224*eps^2*Nf^2*x^2 + 84*x^3 - 1862*eps*x^3 + 1113*eps^2*x^3 - 
      230*eps*Nf*x^3 + 595*eps^2*Nf*x^3 + 56*eps^2*Nf^2*x^3)*Zeta[3]^2)/
    (12*(-1 + x)^2*x) + G[0, 1, 1, 1, x]*((-3*(-2 + x))/x + 
     (21*eps^3*(-2 + x)*Zeta[3])/x) + G[0, 0, 1, 1, x]*
    ((-686 - 32*Nf + 459*x + 128*Nf*x - 68*x^2 - 160*Nf*x^2 - 7*x^3 + 
       64*Nf*x^3)/((-1 + x)^2*x) - 
     (7*eps^3*(-686 - 32*Nf + 459*x + 128*Nf*x - 68*x^2 - 160*Nf*x^2 - 
        7*x^3 + 64*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*((-866 - 64*Nf + 797*x + 256*Nf*x - 364*x^2 - 
       320*Nf*x^2 + 91*x^3 + 128*Nf*x^3)/((-1 + x)^2*x) - 
     (7*eps^3*(-866 - 64*Nf + 797*x + 256*Nf*x - 364*x^2 - 320*Nf*x^2 + 
        91*x^3 + 128*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   (31*eps*(288 + 720*eps + 1368*eps^2 - 4842*eps^3 + 432*eps*Nf + 
      1800*eps^2*Nf + 5832*eps^3*Nf + 192*eps^2*Nf^2 + 1120*eps^3*Nf^2 - 
      432*x - 1224*eps*x - 3420*eps^2*x - 693*eps^3*x - 648*eps*Nf*x - 
      2820*eps^2*Nf*x - 9968*eps^3*Nf*x - 288*eps^2*Nf^2*x - 
      1680*eps^3*Nf^2*x + 144*x^2 + 504*eps*x^2 + 1908*eps^2*x^2 + 
      4743*eps^3*x^2 + 216*eps*Nf*x^2 + 1020*eps^2*Nf*x^2 + 
      4208*eps^3*Nf*x^2 + 96*eps^2*Nf^2*x^2 + 560*eps^3*Nf^2*x^2)*Zeta[5])/
    (120*(-1 + x)*x) + G[0, 1, 1, x]*
    ((-18*eps + 20*x + 139*eps*x + 54*eps*Nf*x - 30*x^2 - 123*eps*x^2 - 
       81*eps*Nf*x^2 + 10*x^3 + 28*eps*x^3 + 27*eps*Nf*x^3)/
      (eps*(-1 + x)*x^2) - (7*eps^2*(-18*eps + 20*x + 139*eps*x + 
        54*eps*Nf*x - 30*x^2 - 123*eps*x^2 - 81*eps*Nf*x^2 + 10*x^3 + 
        28*eps*x^3 + 27*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) - 
     (186*eps^4*(-2 + x)*Zeta[5])/x) + 
   Zeta[3]*((63504*eps^4 - 15120*eps^4*Nf + 8496*eps*x - 28728*eps^2*x + 
       101682*eps^3*x + 1048698*eps^4*x - 3312*eps*Nf*x - 37800*eps^2*Nf*x - 
       122472*eps^3*Nf*x - 106344*eps^4*Nf*x - 4032*eps^2*Nf^2*x - 
       23520*eps^3*Nf^2*x - 110208*eps^4*Nf^2*x + 12096*x^2 - 57960*eps*x^2 + 
       100548*eps^2*x^2 - 87129*eps^3*x^2 - 2027214*eps^4*x^2 + 
       4536*eps*Nf*x^2 + 97020*eps^2*Nf*x^2 + 331800*eps^3*Nf*x^2 + 
       485800*eps^4*Nf*x^2 + 10080*eps^2*Nf^2*x^2 + 58800*eps^3*Nf^2*x^2 + 
       272496*eps^4*Nf^2*x^2 - 12096*x^3 + 87840*eps*x^3 - 111888*eps^2*x^3 - 
       114156*eps^3*x^3 + 717822*eps^4*x^3 + 576*eps*Nf*x^3 - 
       80640*eps^2*Nf*x^3 - 297696*eps^3*Nf*x^3 - 599648*eps^4*Nf*x^3 - 
       8064*eps^2*Nf^2*x^3 - 47040*eps^3*Nf^2*x^3 - 218400*eps^4*Nf^2*x^3 + 
       3024*x^4 - 28224*eps*x^4 + 40068*eps^2*x^4 + 99603*eps^3*x^4 + 
       197190*eps^4*x^4 - 1872*eps*Nf*x^4 + 21420*eps^2*Nf*x^4 + 
       88368*eps^3*Nf*x^4 + 235312*eps^4*Nf*x^4 + 2016*eps^2*Nf^2*x^4 + 
       11760*eps^3*Nf^2*x^4 + 56112*eps^4*Nf^2*x^4)/(216*eps*(-1 + x)^2*
       x^2) + (1302*eps^4*(-2 + x)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(-1/3*(-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 48*x^2 - 
        71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 28*eps*Nf*x^3 - 
        18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4)/(eps*(-1 + x)^2*x^2) + 
     (7*eps^2*(-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 48*x^2 - 
        71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 28*eps*Nf*x^3 - 
        18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4)*Zeta[3])/(3*(-1 + x)^2*x^2) - 
     (186*eps^4*(-2 + x)*(-4 - 6*x + 3*x^2)*Zeta[5])/(5*(-1 + x)^2*x))) + 
 G[0, 1, x]*((28*eps^2*(-36*eps + 216*x + 1214*eps*x - 112*eps*Nf*x - 
      36*x^2 - 945*eps*x^2 + 536*eps*Nf*x^2 - 72*x^3 + 431*eps*x^3 - 
      372*eps*Nf*x^3 + 18*x^4 - 173*eps*x^4 + 66*eps*Nf*x^4)*Zeta[3]^2)/
    (3*(-1 + x)^2*x^2) + G[0, 0, 0, 1, x]*
    ((4*(-160 + 228*x + 60*Nf*x - 148*x^2 - 60*Nf*x^2 + 37*x^3 + 24*Nf*x^3))/
      ((-1 + x)^2*x) - (28*eps^3*(-160 + 228*x + 60*Nf*x - 148*x^2 - 
        60*Nf*x^2 + 37*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*((4*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 
        107*x^3 + 24*Nf*x^3))/((-1 + x)^2*x) - 
     (28*eps^3*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 
        107*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   Zeta[3]*((-4*(-36*eps + 216*x + 1214*eps*x - 112*eps*Nf*x - 36*x^2 - 
        945*eps*x^2 + 536*eps*Nf*x^2 - 72*x^3 + 431*eps*x^3 - 
        372*eps*Nf*x^3 + 18*x^4 - 173*eps*x^4 + 66*eps*Nf*x^4))/
      (3*eps*(-1 + x)^2*x^2) + (2232*eps^4*(-2 + x)*(-6 - 2*x + x^2)*Zeta[5])/
      (5*(-1 + x)^2*x)) + G[0, 0, 1, x]*
    ((-2*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 840*eps*Nf*x - 
        768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 35*eps*x^3 + 
        136*eps*Nf*x^3))/(3*eps*(-1 + x)^2*x) + 
     (14*eps^2*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
        840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
        35*eps*x^3 + 136*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
     (2976*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[5])/(5*(-1 + x)^2*x))) + 
 G[0, x]^4*(-1/144*(3744 + 16032*eps + 63396*eps^2 + 4656*eps*Nf + 
      22248*eps^2*Nf + 1728*eps^2*Nf^2 - 3744*x - 16032*eps*x - 
      57828*eps^2*x - 4656*eps*Nf*x - 22248*eps^2*Nf*x - 1728*eps^2*Nf^2*x + 
      936*x^2 + 4572*eps*x^2 + 19389*eps^2*x^2 + 1164*eps*Nf*x^2 + 
      6110*eps^2*Nf*x^2 + 432*eps^2*Nf^2*x^2)/(eps^2*(-1 + x)^2) + 
   (7*eps*(3744 + 16032*eps + 63396*eps^2 + 4656*eps*Nf + 22248*eps^2*Nf + 
      1728*eps^2*Nf^2 - 3744*x - 16032*eps*x - 57828*eps^2*x - 
      4656*eps*Nf*x - 22248*eps^2*Nf*x - 1728*eps^2*Nf^2*x + 936*x^2 + 
      4572*eps*x^2 + 19389*eps^2*x^2 + 1164*eps*Nf*x^2 + 6110*eps^2*Nf*x^2 + 
      432*eps^2*Nf^2*x^2)*Zeta[3])/(144*(-1 + x)^2) - 
   (637*eps^4*(-2 + x)^2*Zeta[3]^2)/(4*(-1 + x)^2) + 
   G[0, 1, x]*(((-2 + x)*(746 + 8*Nf - 258*x - 8*Nf*x + 129*x^2 + 16*Nf*x^2))/
      (12*(-1 + x)^2*x) - (7*eps^3*(-2 + x)*(746 + 8*Nf - 258*x - 8*Nf*x + 
        129*x^2 + 16*Nf*x^2)*Zeta[3])/(12*(-1 + x)^2*x)) + 
   G[1, x]^2*((-180 - 16*Nf - 186*x + 64*Nf*x + 276*x^2 - 80*Nf*x^2 - 
       69*x^3 + 32*Nf*x^3)/(12*(-1 + x)^2*x) - 
     (7*eps^3*(-180 - 16*Nf - 186*x + 64*Nf*x + 276*x^2 - 80*Nf*x^2 - 
        69*x^3 + 32*Nf*x^3)*Zeta[3])/(12*(-1 + x)^2*x)) + 
   (31*eps^3*(312 + 1336*eps + 388*eps*Nf - 312*x - 1336*eps*x - 
      388*eps*Nf*x + 78*x^2 + 381*eps*x^2 + 97*eps*Nf*x^2)*Zeta[5])/
    (20*(-1 + x)^2) + G[1, x]*
    (-1/12*(196 + 1241*eps + 246*eps*Nf + 334*x + 1152*eps*x + 101*eps*Nf*x - 
        432*x^2 - 2306*eps*x^2 - 176*eps*Nf*x^2 + 108*x^3 + 908*eps*x^3 + 
        16*eps*Nf*x^3)/(eps*(-1 + x)^2*x) + 
     (7*eps^2*(196 + 1241*eps + 246*eps*Nf + 334*x + 1152*eps*x + 
        101*eps*Nf*x - 432*x^2 - 2306*eps*x^2 - 176*eps*Nf*x^2 + 108*x^3 + 
        908*eps*x^3 + 16*eps*Nf*x^3)*Zeta[3])/(12*(-1 + x)^2*x) + 
     (31*eps^4*(-2 + x)*(-49 - 108*x + 54*x^2)*Zeta[5])/(10*(-1 + x)^2*x))) + 
 Pi^4*((-167040 - 606240*eps - 2122596*eps^2 - 1065150*eps^3 - 
     3294270*eps^4 - 109440*eps*Nf - 799440*eps^2*Nf - 541800*eps^3*Nf - 
     1796520*eps^4*Nf - 50400*eps^3*Nf^2 - 236160*eps^4*Nf^2 + 203904*x + 
     621216*eps*x + 1523394*eps^2*x + 1673595*eps^3*x + 3941865*eps^4*x + 
     51360*eps*Nf*x + 795784*eps^2*Nf*x + 1066800*eps^3*Nf*x + 
     3070100*eps^4*Nf*x - 21120*eps^2*Nf^2*x + 115920*eps^3*Nf^2*x + 
     520080*eps^4*Nf^2*x - 120384*x^2 - 339120*eps*x^2 - 441360*eps^2*x^2 - 
     821880*eps^3*x^2 - 1070145*eps^4*x^2 + 3360*eps*Nf*x^2 - 
     314680*eps^2*Nf*x^2 - 714360*eps^3*Nf*x^2 - 1777820*eps^4*Nf*x^2 + 
     21120*eps^2*Nf^2*x^2 - 90720*eps^3*Nf^2*x^2 - 404160*eps^4*Nf^2*x^2 + 
     30096*x^3 + 114120*eps*x^3 + 25830*eps^2*x^3 + 213435*eps^3*x^3 + 
     422550*eps^4*x^3 - 840*eps*Nf*x^3 + 64972*eps^2*Nf*x^3 + 
     189360*eps^3*Nf*x^3 + 504240*eps^4*Nf*x^3 - 5280*eps^2*Nf^2*x^3 + 
     25200*eps^3*Nf^2*x^3 + 120240*eps^4*Nf^2*x^3)/
    (12960*eps^2*(-1 + x)^2*x) - 
   (37*eps^4*(-3588 + 200*Nf + 3588*x - 200*Nf*x - 897*x^2 + 80*Nf*x^2)*
     G[0, x]^6)/(172800*(-1 + x)^2) + 
   (eps^2*(-3996*eps - 49950*eps^2 - 3996*eps^2*Nf + 31896*x - 93240*eps*x - 
      207126*eps^2*x - 50172*eps*Nf*x - 144226*eps^2*Nf*x + 
      22496*eps^2*Nf^2*x - 47844*x^2 + 153846*eps*x^2 + 421245*eps^2*x^2 + 
      75258*eps*Nf*x^2 + 268953*eps^2*Nf*x^2 - 33744*eps^2*Nf^2*x^2 + 
      15948*x^3 - 56610*eps*x^3 - 174159*eps^2*x^3 - 25086*eps*Nf*x^3 - 
      120731*eps^2*Nf*x^3 + 11248*eps^2*Nf^2*x^3)*G[1, x]^4)/
    (103680*(-1 + x)*x^2) + (37*eps^3*(-12*eps + 88*x - 147*eps*x - 
      348*eps*Nf*x - 44*x^2 - 108*eps*x^2 + 174*eps*Nf*x^2)*G[1, x]^5)/
    (28800*x^2) + (1961*eps^4*(-2 + x)*G[1, x]^6)/(19200*x) + 
   G[0, x]^5*((-37*eps^3*(1168 + 6059*eps + 1384*eps*Nf - 1168*x - 
        6011*eps*x - 1384*eps*Nf*x + 292*x^2 + 1818*eps*x^2 + 
        314*eps*Nf*x^2))/(28800*(-1 + x)^2) + 
     (37*eps^4*(-1126 - 40*Nf - 337*x + 160*Nf*x + 900*x^2 - 200*Nf*x^2 - 
        225*x^3 + 80*Nf*x^3)*G[1, x])/(28800*(-1 + x)^2*x)) - 
   (eps^2*(286 - 12*Nf - 1747*x + 48*Nf*x + 1568*x^2 - 60*Nf*x^2 - 377*x^3 + 
      24*Nf*x^3)*G[0, 1, x]^2)/(12*(-1 + x)^2*x) + 
   G[0, x]^4*((eps^2*(531360 + 28800*Nf - 471792*x + 593184*eps*x + 
        2345652*eps^2*x - 57600*Nf*x + 172272*eps*Nf*x + 823176*eps^2*Nf*x + 
        63936*eps^2*Nf^2*x + 206112*x^2 - 593184*eps*x^2 - 
        2139636*eps^2*x^2 + 86400*Nf*x^2 - 172272*eps*Nf*x^2 - 
        823176*eps^2*Nf*x^2 - 63936*eps^2*Nf^2*x^2 - 51528*x^3 + 
        169164*eps*x^3 + 717393*eps^2*x^3 - 34560*Nf*x^3 + 43068*eps*Nf*x^3 + 
        226070*eps^2*Nf*x^3 + 15984*eps^2*Nf^2*x^3))/(69120*(-1 + x)^2*x) + 
     (37*eps^3*(196 + 1241*eps + 246*eps*Nf + 334*x + 1152*eps*x + 
        101*eps*Nf*x - 432*x^2 - 2306*eps*x^2 - 176*eps*Nf*x^2 + 108*x^3 + 
        908*eps*x^3 + 16*eps*Nf*x^3)*G[1, x])/(5760*(-1 + x)^2*x) - 
     (37*eps^4*(-180 - 16*Nf - 186*x + 64*Nf*x + 276*x^2 - 80*Nf*x^2 - 
        69*x^3 + 32*Nf*x^3)*G[1, x]^2)/(5760*(-1 + x)^2*x) - 
     (37*eps^4*(-2 + x)*(746 + 8*Nf - 258*x - 8*Nf*x + 129*x^2 + 16*Nf*x^2)*
       G[0, 1, x])/(5760*(-1 + x)^2*x)) - 
   (37*eps^4*(22 - 21*x + 10*Nf*x + 10*x^2 - 10*Nf*x^2 - 4*x^3 + 4*Nf*x^3)*
     G[0, 0, 1, x]^2)/(60*(-1 + x)^2*x) - 
   (37*eps^4*(-438 - 8*Nf + 213*x + 32*Nf*x + 24*x^2 - 40*Nf*x^2 - 12*x^3 + 
      16*Nf*x^3)*G[0, 1, 1, x]^2)/(240*(-1 + x)^2*x) + 
   (eps^2*(462240 + 298368*eps + 952380*eps^2 + 33744*eps*Nf + 
      921152*eps^2*Nf - 28416*eps^2*Nf^2 - 1608048*x - 287712*eps*x - 
      1399266*eps^2*x + 172800*Nf*x + 77256*eps*Nf*x - 1179264*eps^2*Nf*x + 
      42624*eps^2*Nf^2*x + 1480608*x^2 + 285048*eps*x^2 + 1143300*eps^2*x^2 - 
      172800*Nf*x^2 - 94128*eps*Nf*x^2 + 682724*eps^2*Nf*x^2 - 
      28416*eps^2*Nf^2*x^2 - 434952*x^3 - 137196*eps*x^3 - 534687*eps^2*x^3 + 
      69120*Nf*x^3 + 23532*eps*Nf*x^3 - 185666*eps^2*Nf*x^3 + 
      7104*eps^2*Nf^2*x^3)*G[0, 0, 0, 1, x])/(8640*(-1 + x)^2*x) + 
   (eps^2*(79920*eps^2 + 31968*eps^2*Nf - 1046448*x + 181152*eps*x + 
      185814*eps^2*x + 38184*eps*Nf*x + 439264*eps^2*Nf*x - 
      14208*eps^2*Nf^2*x + 265752*x^2 - 363636*eps*x^2 - 1058163*eps^2*x^2 - 
      26196*eps*Nf*x^2 - 955414*eps^2*Nf*x^2 + 28416*eps^2*Nf^2*x^2 + 
      361152*x^3 + 255744*eps*x^3 + 479964*eps^2*x^3 + 7104*eps*Nf*x^3 + 
      605912*eps^2*Nf*x^3 - 21312*eps^2*Nf^2*x^3 - 142128*x^4 - 
      61272*eps*x^4 - 50949*eps^2*x^4 - 1776*eps*Nf*x^4 - 
      140600*eps^2*Nf*x^4 + 5328*eps^2*Nf^2*x^4)*G[0, 0, 1, 1, x])/
    (8640*(-1 + x)^2*x^2) + (eps^2*(-15984*eps + 135864*eps^2 + 
      15984*eps^2*Nf - 796752*x + 287712*eps*x + 438894*eps^2*x + 
      34560*Nf*x + 54168*eps*Nf*x + 497872*eps^2*Nf*x - 7104*eps^2*Nf^2*x + 
      1012680*x^2 - 448884*eps*x^2 - 384171*eps^2*x^2 - 138240*Nf*x^2 - 
      135420*eps*Nf*x^2 - 958078*eps^2*Nf*x^2 + 17760*eps^2*Nf^2*x^2 - 
      562464*x^3 + 162504*eps*x^3 - 623376*eps^2*x^3 + 172800*Nf*x^3 + 
      108336*eps*Nf*x^3 + 539756*eps^2*Nf*x^3 - 14208*eps^2*Nf^2*x^3 + 
      114696*x^4 + 14652*eps*x^4 + 432789*eps^2*x^4 - 69120*Nf*x^4 - 
      27084*eps*Nf*x^4 - 95534*eps^2*Nf*x^4 + 3552*eps^2*Nf^2*x^4)*
     G[0, 1, 1, 1, x])/(8640*(-1 + x)^2*x^2) - 
   (37*eps^3*(120 + 594*eps - 524*eps*Nf + 76*x - 643*eps*x + 1106*eps*Nf*x - 
      136*x^2 + 489*eps*x^2 - 684*eps*Nf*x^2 + 34*x^3 - 200*eps*x^3 + 
      131*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(240*(-1 + x)^2*x) - 
   (37*eps^3*(84 + 963*eps - 1106*eps*Nf + 1062*x + 344*eps*x + 
      1753*eps*Nf*x - 1104*x^2 + 889*eps*x^2 - 960*eps*Nf*x^2 + 276*x^3 - 
      1018*eps*x^3 + 132*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
    (720*(-1 + x)^2*x) - (37*eps^3*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 
      2234*eps*x + 840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 
      192*x^3 + 35*eps*x^3 + 136*eps*Nf*x^3)*G[0, 0, 1, 0, 1, x])/
    (720*(-1 + x)^2*x) + (37*eps^3*(144*eps - 1764*x - 7271*eps*x - 
      1574*eps*Nf*x + 1458*x^2 + 8843*eps*x^2 + 471*eps*Nf*x^2 - 576*x^3 - 
      5959*eps*x^3 + 40*eps*Nf*x^3 + 144*x^4 + 1600*eps*x^4 + 128*eps*Nf*x^4)*
     G[0, 0, 1, 1, 1, x])/(720*(-1 + x)^2*x^2) - 
   (37*eps^3*(-72*eps + 384*x + 1968*eps*x + 392*eps*Nf*x - 192*x^2 - 
      2203*eps*x^2 + 176*eps*Nf*x^2 + 1216*eps*x^3 - 288*eps*Nf*x^3 - 
      286*eps*x^4 + 48*eps*Nf*x^4)*G[0, 1, 0, 1, 1, x])/
    (720*(-1 + x)^2*x^2) - (37*eps^3*(-36*eps + 372*x + 1263*eps*x + 
      458*eps*Nf*x - 558*x^2 - 1068*eps*x^2 - 687*eps*Nf*x^2 + 186*x^3 - 
      99*eps*x^3 + 229*eps*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(720*(-1 + x)*x^2) - 
   (37*eps^4*(-2 + x)*(-82 + 120*Nf + 346*x - 120*Nf*x - 173*x^2 + 
      240*Nf*x^2)*G[0, 0, 0, 0, 0, 1, x])/(240*(-1 + x)^2*x) - 
   (37*eps^4*(1050 - 120*Nf - 1849*x + 1324*x^2 - 120*Nf*x^2 - 331*x^3 + 
      48*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/(240*(-1 + x)^2*x) + 
   (37*eps^4*(-160 + 228*x + 60*Nf*x - 148*x^2 - 60*Nf*x^2 + 37*x^3 + 
      24*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/(120*(-1 + x)^2*x) + 
   (37*eps^4*(-326 - 48*Nf + 5799*x + 192*Nf*x - 5636*x^2 - 240*Nf*x^2 + 
      1409*x^3 + 96*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/(240*(-1 + x)^2*x) + 
   (37*eps^4*(-24 - 24*Nf + 1040*x + 96*Nf*x - 1016*x^2 - 120*Nf*x^2 + 
      251*x^3 + 48*Nf*x^3)*G[0, 0, 1, 0, 1, 1, x])/(120*(-1 + x)^2*x) + 
   (37*eps^4*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 107*x^3 + 
      24*Nf*x^3)*G[0, 0, 1, 1, 0, 1, x])/(120*(-1 + x)^2*x) - 
   (37*eps^4*(3066 - 96*Nf - 4225*x + 384*Nf*x + 2716*x^2 - 480*Nf*x^2 - 
      751*x^3 + 192*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/(240*(-1 + x)^2*x) - 
   (37*eps^4*(502 - 12*Nf - 555*x + 48*Nf*x + 292*x^2 - 60*Nf*x^2 - 82*x^3 + 
      24*Nf*x^3)*G[0, 1, 0, 1, 1, 1, x])/(120*(-1 + x)^2*x) - 
   (3811*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/(240*x) - 
   (eps*(-6007680 - 24638400*eps - 59656464*eps^2 - 31342680*eps^3 - 
      4101120*eps*Nf - 22384320*eps^2*Nf - 15266304*eps^3*Nf - 
      1411200*eps^3*Nf^2 + 6552576*x + 10841904*eps*x + 42511176*eps^2*x + 
      46872648*eps^3*x - 80544*eps*Nf*x + 21890344*eps^2*Nf*x + 
      28186752*eps^3*Nf*x - 633984*eps^2*Nf^2*x + 3000672*eps^3*Nf^2*x - 
      3548736*x^2 + 3702672*eps*x^2 - 13077360*eps^2*x^2 - 
      28770876*eps^3*x^2 + 1664544*eps*Nf*x^2 - 8547304*eps^2*Nf*x^2 - 
      19522560*eps^3*Nf*x^2 + 633984*eps^2*Nf^2*x^2 - 
      2295072*eps^3*Nf^2*x^2 + 887184*x^3 - 1501128*eps*x^3 + 
      911052*eps^2*x^3 + 8035119*eps^3*x^3 - 321096*eps*Nf*x^3 + 
      1769932*eps^2*Nf*x^3 + 5149344*eps^3*Nf*x^3 - 158496*eps^2*Nf^2*x^3 + 
      643440*eps^3*Nf^2*x^3)*Zeta[3])/(51840*(-1 + x)^2*x) - 
   (eps^4*(309776 - 267468*x + 17760*Nf*x + 112580*x^2 - 17760*Nf*x^2 - 
      26813*x^3 + 7104*Nf*x^3)*Zeta[3]^2)/(720*(-1 + x)^2*x) + 
   G[1, x]^3*(-1/155520*(eps*(-51840*eps - 63936*eps^2 - 198468*eps^3 - 
         63936*eps^3*Nf + 65664*x + 79272*eps*x - 575424*eps^2*x - 
         2285712*eps^3*x - 89856*eps*Nf*x + 7548*eps^2*Nf*x - 
         330632*eps^3*Nf*x + 42624*eps^2*Nf^2*x + 230880*eps^3*Nf^2*x - 
         98496*x^2 - 742176*eps*x^2 + 1002996*eps^2*x^2 + 3865797*eps^3*x^2 + 
         134784*eps*Nf*x^2 + 11988*eps^2*Nf*x^2 + 532134*eps^3*Nf*x^2 - 
         63936*eps^2*Nf^2*x^2 - 355200*eps^3*Nf^2*x^2 + 32832*x^3 + 
         472824*eps*x^3 - 419580*eps^2*x^3 - 1683315*eps^3*x^3 - 
         44928*eps*Nf*x^3 - 19536*eps^2*Nf*x^3 - 198172*eps^3*Nf*x^3 + 
         21312*eps^2*Nf^2*x^3 + 124320*eps^3*Nf^2*x^3))/((-1 + x)*x^2) + 
     (37*eps^4*(-2 + x)*(89 - 174*x + 87*x^2)*G[0, 0, 1, x])/
      (1440*(-1 + x)^2*x) - (185*eps^4*(-2 + x)*G[0, 1, 1, x])/(288*x) + 
     (eps^4*(-2 + x)*(953 - 1832*x + 916*x^2)*Zeta[3])/(720*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(-1/17280*(eps*(86400*eps - 107712*x - 2165760*eps*x - 
         538128*eps^2*x - 2038848*eps^3*x - 294048*eps*Nf*x - 
         159840*eps^2*Nf*x - 1220112*eps^3*Nf*x - 14208*eps^2*Nf^2*x - 
         59200*eps^3*Nf^2*x - 247392*x^2 + 3825504*eps*x^2 + 
         263736*eps^2*x^2 - 431568*eps^3*x^2 + 77232*eps*Nf*x^2 + 
         175824*eps^2*Nf*x^2 + 1176600*eps^3*Nf*x^2 + 21312*eps^2*Nf^2*x^2 + 
         88800*eps^3*Nf^2*x^2 + 301248*x^3 - 4133520*eps*x^3 + 
         37296*eps^2*x^3 + 1421466*eps^3*x^3 + 98592*eps*Nf*x^3 - 
         91464*eps^2*Nf*x^3 - 491656*eps^3*Nf*x^3 - 14208*eps^2*Nf^2*x^3 - 
         71040*eps^3*Nf^2*x^3 - 75312*x^4 + 1558296*eps*x^4 - 
         62604*eps^2*x^4 - 686313*eps^3*x^4 - 44808*eps*Nf*x^4 + 
         16428*eps^2*Nf*x^4 + 50912*eps^3*Nf*x^4 + 3552*eps^2*Nf^2*x^4 + 
         20720*eps^3*Nf^2*x^4))/((-1 + x)^2*x^2) - 
     (37*eps^4*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 
        103*x^3 + 16*Nf*x^3)*G[0, 1, 1, x])/(120*(-1 + x)^2*x) + 
     (eps^4*(-2 + x)*(1730 + 1184*Nf + 7026*x - 1184*Nf*x - 3069*x^2 + 
        2368*Nf*x^2)*Zeta[3])/(120*(-1 + x)^2*x)) + 
   G[0, x]^3*(-1/155520*(eps*(1555200 + 4762800*eps + 518400*eps*Nf - 
         435456*x + 3780216*eps*x + 3644352*eps^2*x + 11689299*eps^3*x + 
         1789632*eps*Nf*x + 1480740*eps^2*Nf*x + 6172636*eps^3*Nf*x + 
         127872*eps^2*Nf^2*x + 602064*eps^3*Nf^2*x - 342144*x^2 - 
         5341896*eps*x^2 - 3196800*eps^2*x^2 - 8004987*eps^3*x^2 - 
         1841472*eps*Nf*x^2 - 1480740*eps^2*Nf*x^2 - 5789020*eps^3*Nf*x^2 - 
         127872*eps^2*Nf^2*x^2 - 602064*eps^3*Nf^2*x^2 + 85536*x^3 + 
         1521504*eps*x^3 + 1062936*eps^2*x^3 + 3292704*eps^3*x^3 + 
         382608*eps*Nf*x^3 + 435120*eps^2*Nf*x^3 + 1901800*eps^3*Nf*x^3 + 
         31968*eps^2*Nf^2*x^3 + 186480*eps^3*Nf^2*x^3))/((-1 + x)^2*x) + 
     (37*eps^3*(-228 - 828*eps - 246*eps*Nf - 246*x - 2808*eps*x + 
        191*eps*Nf*x + 360*x^2 + 4452*eps*x^2 - 92*eps*Nf*x^2 - 90*x^3 - 
        1692*eps*x^3 + 35*eps*Nf*x^3)*G[1, x]^2)/(8640*(-1 + x)^2*x) + 
     (37*eps^4*(-2 + x)*(17 - 12*x + 6*x^2)*G[1, x]^3)/(2160*(-1 + x)^2*x) + 
     (37*eps^3*(-312 - 1626*eps - 292*eps*Nf + 244*x + 1751*eps*x + 
        246*eps*Nf*x - 88*x^2 - 969*eps*x^2 - 180*eps*Nf*x^2 + 22*x^3 + 
        274*eps*x^3 + 65*eps*Nf*x^3)*G[0, 1, x])/(1440*(-1 + x)^2*x) + 
     G[1, x]*(-1/51840*(eps^2*(1475568 + 95904*eps + 656010*eps^2 + 
           51840*Nf + 25752*eps*Nf + 205424*eps^2*Nf + 10656*eps^2*Nf^2 - 
           787608*x + 816516*eps*x + 3365631*eps^2*x - 207360*Nf*x + 
           155844*eps*Nf*x + 638250*eps^2*Nf*x + 15984*eps^2*Nf^2*x + 
           49824*x^2 - 993672*eps*x^2 - 3944052*eps^2*x^2 + 259200*Nf*x^2 - 
           168720*eps*Nf*x^2 - 796684*eps^2*Nf*x^2 - 21312*eps^2*Nf^2*x^2 - 
           12456*x^3 + 326340*eps*x^3 + 1478187*eps^2*x^3 - 103680*Nf*x^3 + 
           42180*eps*Nf*x^3 + 241018*eps^2*Nf*x^3 + 5328*eps^2*Nf^2*x^3))/
         ((-1 + x)^2*x) + (37*eps^4*(-850 - 24*Nf + 789*x + 96*Nf*x - 
          364*x^2 - 120*Nf*x^2 + 91*x^3 + 48*Nf*x^3)*G[0, 1, x])/
        (1440*(-1 + x)^2*x)) - (37*eps^4*(-2 + x)*(-218 + 8*Nf + 54*x - 
        8*Nf*x - 27*x^2 + 16*Nf*x^2)*G[0, 0, 1, x])/(720*(-1 + x)^2*x) - 
     (37*eps^4*(-634 - 8*Nf + 1109*x + 32*Nf*x - 792*x^2 - 40*Nf*x^2 + 
        198*x^3 + 16*Nf*x^3)*G[0, 1, 1, x])/(720*(-1 + x)^2*x) + 
     (eps^4*(6300 - 2134*x + 185*Nf*x - 1016*x^2 - 185*Nf*x^2 + 254*x^3 + 
        74*Nf*x^3)*Zeta[3])/(90*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/17280*(eps*(-190080*eps - 163392*eps^3 + 582624*x + 
         1661472*eps*x - 135864*eps^2*x - 85248*eps^3*x + 699216*eps*Nf*x - 
         58608*eps^2*Nf*x - 466200*eps^3*Nf*x - 7104*eps^2*Nf^2*x - 
         29600*eps^3*Nf^2*x - 1145520*x^2 + 1753272*eps*x^2 + 
         70596*eps^2*x^2 - 867909*eps^3*x^2 - 805320*eps*Nf*x^2 + 
         133644*eps^2*Nf*x^2 + 807932*eps^3*Nf*x^2 + 17760*eps^2*Nf^2*x^2 + 
         79920*eps^3*Nf^2*x^2 + 854208*x^3 - 3511440*eps*x^3 + 
         127872*eps^2*x^3 + 1802862*eps^3*x^3 + 547872*eps*Nf*x^3 - 
         91464*eps^2*Nf*x^3 - 392644*eps^3*Nf*x^3 - 14208*eps^2*Nf^2*x^3 - 
         71040*eps^3*Nf^2*x^3 - 213552*x^4 + 1362456*eps*x^4 - 
         62604*eps^2*x^4 - 686313*eps^3*x^4 - 177288*eps*Nf*x^4 + 
         16428*eps^2*Nf*x^4 + 50912*eps^3*Nf*x^4 + 3552*eps^2*Nf^2*x^4 + 
         20720*eps^3*Nf^2*x^4))/((-1 + x)^2*x^2) + 
     (eps^4*(11746 - 1184*Nf - 27565*x + 4736*Nf*x + 21248*x^2 - 
        5920*Nf*x^2 - 4868*x^3 + 2368*Nf*x^3)*Zeta[3])/(120*(-1 + x)^2*x)) + 
   G[0, 1, x]*((-2160*eps - 8640*eps^2 + 2160*eps^2*Nf + 142152*x + 
       106560*eps*x + 465390*eps^2*x + 864*Nf*x + 24360*eps*Nf*x + 
       148480*eps^2*Nf*x + 1920*eps^2*Nf^2*x - 265236*x^2 - 86580*eps*x^2 - 
       372015*eps^2*x^2 + 2304*Nf*x^2 - 13140*eps*Nf*x^2 - 
       163350*eps^2*Nf*x^2 + 1920*eps^2*Nf^2*x^2 + 200496*x^3 + 
       34560*eps*x^3 + 162180*eps^2*x^3 - 1440*Nf*x^3 + 960*eps*Nf*x^3 + 
       81880*eps^2*Nf*x^3 - 2880*eps^2*Nf^2*x^3 - 51708*x^4 - 8280*eps*x^4 - 
       6885*eps^2*x^4 + 576*Nf*x^4 - 240*eps*Nf*x^4 - 19000*eps^2*Nf*x^4 + 
       720*eps^2*Nf^2*x^4)/(2160*(-1 + x)^2*x^2) + 
     (37*eps^3*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
        840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
        35*eps*x^3 + 136*eps*Nf*x^3)*G[0, 0, 1, x])/(720*(-1 + x)^2*x) - 
     (37*eps^4*(-160 + 228*x + 60*Nf*x - 148*x^2 - 60*Nf*x^2 + 37*x^3 + 
        24*Nf*x^3)*G[0, 0, 0, 1, x])/(120*(-1 + x)^2*x) - 
     (37*eps^4*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 
        107*x^3 + 24*Nf*x^3)*G[0, 0, 1, 1, x])/(120*(-1 + x)^2*x) + 
     (eps^3*(1188*eps - 157852*x - 79402*eps*x - 1008*Nf*x - 32564*eps*Nf*x + 
        308110*x^2 + 66045*eps*x^2 - 2688*Nf*x^2 + 35162*eps*Nf*x^2 - 
        236576*x^3 - 24373*eps*x^3 + 1680*Nf*x^3 - 14884*eps*Nf*x^3 + 
        60992*x^4 + 3259*eps*x^4 - 672*Nf*x^4 + 2722*eps*Nf*x^4)*Zeta[3])/
      (360*(-1 + x)^2*x^2)) + G[1, x]^2*
    ((51840*eps + 1226880*eps^2 + 335664*eps^4 + 51840*eps^2*Nf - 
       79920*eps^4*Nf - 1948896*x + 66960*eps*x - 3181608*eps^2*x + 
       537462*eps^3*x + 5543118*eps^4*x - 156672*Nf*x + 156528*eps*Nf*x - 
       760440*eps^2*Nf*x - 647352*eps^3*Nf*x - 562104*eps^4*Nf*x - 
       136512*eps^2*Nf^2*x - 124320*eps^3*Nf^2*x - 582528*eps^4*Nf^2*x + 
       1883952*x^2 - 535896*eps*x^2 + 2574828*eps^2*x^2 - 460539*eps^3*x^2 - 
       10715274*eps^4*x^2 + 626688*Nf*x^2 - 391320*eps*Nf*x^2 + 
       990660*eps^2*Nf*x^2 + 1753800*eps^3*Nf*x^2 + 2567800*eps^4*Nf*x^2 + 
       341280*eps^2*Nf^2*x^2 + 310800*eps^3*Nf^2*x^2 + 
       1440336*eps^4*Nf^2*x^2 - 1061568*x^3 + 698112*eps*x^3 - 
       206928*eps^2*x^3 - 603396*eps^3*x^3 + 3794202*eps^4*x^3 - 
       783360*Nf*x^3 + 313056*eps*Nf*x^3 - 85920*eps^2*Nf*x^3 - 
       1573536*eps^3*Nf*x^3 - 3169568*eps^4*Nf*x^3 - 273024*eps^2*Nf^2*x^3 - 
       248640*eps^3*Nf^2*x^3 - 1154400*eps^4*Nf^2*x^3 + 341424*x^4 - 
       281016*eps*x^4 - 413172*eps^2*x^4 + 526473*eps^3*x^4 + 
       1042290*eps^4*x^4 + 313344*Nf*x^4 - 78264*eps*Nf*x^4 - 
       196140*eps^2*Nf*x^4 + 467088*eps^3*Nf*x^4 + 1243792*eps^4*Nf*x^4 + 
       68256*eps^2*Nf^2*x^4 + 62160*eps^3*Nf^2*x^4 + 296592*eps^4*Nf^2*x^4)/
      (103680*(-1 + x)^2*x^2) - (eps^2*(-510 - 32*Nf + 659*x + 128*Nf*x - 
        452*x^2 - 160*Nf*x^2 + 137*x^3 + 64*Nf*x^3)*G[0, 1, x])/
      (24*(-1 + x)^2*x) + (37*eps^3*(-144*eps - 48*x + 527*eps*x + 
        36*eps*Nf*x - 48*x^2 - 71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 
        1019*eps*x^3 - 28*eps*Nf*x^3 - 18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4)*
       G[0, 0, 1, x])/(1440*(-1 + x)^2*x^2) - 
     (37*eps^3*(-18*eps + 20*x + 139*eps*x + 54*eps*Nf*x - 30*x^2 - 
        123*eps*x^2 - 81*eps*Nf*x^2 + 10*x^3 + 28*eps*x^3 + 27*eps*Nf*x^3)*
       G[0, 1, 1, x])/(480*(-1 + x)*x^2) - 
     (37*eps^4*(-866 - 64*Nf + 797*x + 256*Nf*x - 364*x^2 - 320*Nf*x^2 + 
        91*x^3 + 128*Nf*x^3)*G[0, 0, 0, 1, x])/(480*(-1 + x)^2*x) - 
     (37*eps^4*(-686 - 32*Nf + 459*x + 128*Nf*x - 68*x^2 - 160*Nf*x^2 - 
        7*x^3 + 64*Nf*x^3)*G[0, 0, 1, 1, x])/(480*(-1 + x)^2*x) + 
     (37*eps^4*(-2 + x)*G[0, 1, 1, 1, x])/(160*x) + 
     (eps^3*(-5040*eps + 183260*x - 26416*eps*x + 15232*Nf*x - 
        22840*eps*Nf*x - 173838*x^2 + 123844*eps*x^2 - 60928*Nf*x^2 + 
        59024*eps*Nf*x^2 + 96992*x^3 - 150308*eps*x^3 + 76160*Nf*x^3 - 
        49380*eps*Nf*x^3 - 31640*x^4 + 52703*eps*x^4 - 30464*Nf*x^4 + 
        13233*eps*Nf*x^4)*Zeta[3])/(1440*(-1 + x)^2*x^2)) + 
   G[0, x]^2*((336960 + 2073600*eps + 5747760*eps^2 - 449280*Nf + 
       622080*eps*Nf + 3326400*eps^2*Nf + 6283296*x + 2518560*eps*x + 
       13415400*eps^2*x + 1402596*eps^3*x + 2124540*eps^4*x + 368640*Nf*x + 
       873504*eps*Nf*x + 3003984*eps^2*Nf*x + 1254744*eps^3*Nf*x + 
       3015648*eps^4*Nf*x + 526464*eps^2*Nf^2*x + 184704*eps^3*Nf^2*x + 
       728160*eps^4*Nf^2*x - 6451776*x^2 - 3088800*eps*x^2 - 
       12567168*eps^2*x^2 - 427572*eps^3*x^2 + 3357972*eps^4*x^2 - 
       817920*Nf*x^2 - 1184544*eps*Nf*x^2 - 4608144*eps^2*Nf*x^2 - 
       1126872*eps^3*Nf*x^2 - 1699632*eps^4*Nf*x^2 - 526464*eps^2*Nf^2*x^2 - 
       184704*eps^3*Nf^2*x^2 - 728160*eps^4*Nf^2*x^2 + 1650960*x^3 + 
       634824*eps*x^3 + 3577428*eps^2*x^3 + 526473*eps^3*x^3 + 
       1042290*eps^4*x^3 + 327168*Nf*x^3 + 296136*eps*Nf*x^3 + 
       1254420*eps^2*Nf*x^3 + 467088*eps^3*Nf*x^3 + 1243792*eps^4*Nf*x^3 + 
       131616*eps^2*Nf^2*x^3 + 62160*eps^3*Nf^2*x^3 + 296592*eps^4*Nf^2*x^3)/
      (103680*(-1 + x)^2*x) - (37*eps^3*(72*eps - 276*x - 1071*eps*x - 
        110*eps*Nf*x + 618*x^2 + 1311*eps*x^2 + 175*eps*Nf*x^2 - 480*x^3 - 
        249*eps*x^3 - 96*eps*Nf*x^3 + 120*x^4 - 132*eps*x^4 + 12*eps*Nf*x^4)*
       G[1, x]^3)/(8640*(-1 + x)^2*x^2) + 
     (37*eps^4*(-2 + x)*(77 - 174*x + 87*x^2)*G[1, x]^4)/
      (11520*(-1 + x)^2*x) - (eps^2*(-628992 - 383616*eps - 1791540*eps^2 + 
        5760*Nf - 87024*eps*Nf - 608576*eps^2*Nf - 18944*eps^2*Nf^2 - 
        65376*x + 372960*eps*x + 1352646*eps^2*x + 34560*Nf*x + 
        87912*eps*Nf*x + 717504*eps^2*Nf*x + 28416*eps^2*Nf^2*x + 
        379872*x^2 - 130536*eps*x^2 - 364524*eps^2*x^2 - 28800*Nf*x^2 - 
        44400*eps*Nf*x^2 - 401228*eps^2*Nf*x^2 - 18944*eps^2*Nf^2*x^2 - 
        94968*x^3 + 17316*eps*x^3 - 3219*eps^2*x^3 + 11520*Nf*x^3 + 
        11100*eps*Nf*x^3 + 94646*eps^2*Nf*x^3 + 4736*eps^2*Nf^2*x^3)*
       G[0, 1, x])/(17280*(-1 + x)^2*x) - 
     (37*eps^4*(368 - 796*x + 20*Nf*x + 612*x^2 - 20*Nf*x^2 - 153*x^3 + 
        8*Nf*x^3)*G[0, 1, x]^2)/(480*(-1 + x)^2*x) + 
     G[1, x]^2*(-1/17280*(eps^2*(23976*eps^2 + 5328*eps^2*Nf - 343800*x + 
           31968*eps*x + 37962*eps^2*x - 23040*Nf*x - 7548*eps*Nf*x - 
           14356*eps^2*Nf*x - 5920*eps^2*Nf^2*x + 81180*x^2 - 
           243090*eps*x^2 - 1019757*eps^2*x^2 + 92160*Nf*x^2 + 
           3774*eps*Nf*x^2 - 64639*eps^2*Nf*x^2 + 11248*eps^2*Nf^2*x^2 + 
           90720*x^3 + 277056*eps*x^3 + 1179486*eps^2*x^3 - 115200*Nf*x^3 + 
           74592*eps^2*Nf*x^3 - 8288*eps^2*Nf^2*x^3 - 22680*x^4 - 
           93240*eps*x^4 - 430458*eps^2*x^4 + 46080*Nf*x^4 - 
           19536*eps^2*Nf*x^4 + 2072*eps^2*Nf^2*x^4))/((-1 + x)^2*x^2) - 
       (37*eps^4*(-2 + x)*(115 - 114*x + 57*x^2)*G[0, 1, x])/
        (960*(-1 + x)^2*x)) - (37*eps^3*(-720 - 3636*eps - 704*eps*Nf + 
        312*x + 3966*eps*x + 448*eps*Nf*x + 48*x^2 - 3348*eps*x^2 - 
        312*eps*Nf*x^2 - 12*x^3 + 1299*eps*x^3 + 132*eps*Nf*x^3)*
       G[0, 0, 1, x])/(1440*(-1 + x)^2*x) - 
     (37*eps^3*(72 - 798*eps + 368*eps*Nf - 252*x + 3105*eps*x - 
        416*eps*Nf*x + 216*x^2 - 3414*eps*x^2 + 124*eps*Nf*x^2 - 54*x^3 + 
        1170*eps*x^3 + 5*eps*Nf*x^3)*G[0, 1, 1, x])/(1440*(-1 + x)^2*x) + 
     (37*eps^4*(-2 + x)*(14 + 16*Nf + 6*x - 16*Nf*x - 3*x^2 + 32*Nf*x^2)*
       G[0, 0, 0, 1, x])/(240*(-1 + x)^2*x) + 
     (37*eps^4*(-618 - 16*Nf + 757*x + 24*Nf*x - 448*x^2 - 40*Nf*x^2 + 
        115*x^3 + 16*Nf*x^3)*G[0, 0, 1, 1, x])/(240*(-1 + x)^2*x) + 
     (37*eps^4*(-442 + 773*x - 576*x^2 + 153*x^3)*G[0, 1, 1, 1, x])/
      (240*(-1 + x)^2*x) - (eps^3*(32760 + 201600*eps - 43680*Nf + 
        60480*eps*Nf + 592228*x + 77916*eps*x + 35840*Nf*x + 49108*eps*Nf*x - 
        608608*x^2 - 122700*eps*x^2 - 79520*Nf*x^2 - 79348*eps*Nf*x^2 + 
        155848*x^3 + 7773*eps*x^3 + 31808*Nf*x^3 + 19171*eps*Nf*x^3)*Zeta[3])/
      (1440*(-1 + x)^2*x) + G[1, x]*
      ((eps*(-259200*eps + 3256416*x + 12133440*eps*x - 983016*eps^2*x - 
          2003328*eps^3*x + 1983888*eps*Nf*x - 413808*eps^2*Nf*x - 
          758056*eps^3*Nf*x - 21312*eps^2*Nf^2*x - 99456*eps^3*Nf^2*x - 
          2039472*x^2 - 4380696*eps*x^2 + 5758236*eps^2*x^2 + 
          18696285*eps^3*x^2 - 777096*eps*Nf*x^2 + 2009988*eps^2*Nf*x^2 + 
          7545780*eps^3*Nf*x^2 + 95904*eps^2*Nf^2*x^2 + 474192*eps^3*Nf^2*
           x^2 + 411264*x^3 - 3218112*eps*x^3 - 5426568*eps^2*x^3 - 
          17577072*eps^3*x^3 + 130752*eps*Nf*x^3 - 1900320*eps^2*Nf*x^3 - 
          7776364*eps^3*Nf*x^3 - 85248*eps^2*Nf^2*x^3 - 436896*eps^3*Nf^2*
           x^3 - 102816*x^4 + 2019744*eps*x^4 + 1822176*eps^2*x^4 + 
          6885108*eps^3*x^4 - 170928*eps*Nf*x^4 + 560328*eps^2*Nf*x^4 + 
          2566024*eps^3*Nf*x^4 + 21312*eps^2*Nf^2*x^4 + 124320*eps^3*Nf^2*
           x^4))/(103680*(-1 + x)^2*x^2) + 
       (37*eps^3*(240 + 177*eps + 152*eps*Nf - 144*x + 1904*eps*x - 
          44*eps*Nf*x + 24*x^2 - 2375*eps*x^2 - 20*eps*Nf*x^2 - 6*x^3 + 
          725*eps*x^3 + 11*eps*Nf*x^3)*G[0, 1, x])/(1440*(-1 + x)^2*x) - 
       (37*eps^4*(-334 - 4*Nf + 423*x + 16*Nf*x - 256*x^2 - 20*Nf*x^2 + 
          64*x^3 + 8*Nf*x^3)*G[0, 0, 1, x])/(120*(-1 + x)^2*x) - 
       (37*eps^4*(-36 + 4*x + 8*x^2 + x^3)*G[0, 1, 1, x])/
        (240*(-1 + x)^2*x) - (eps^4*(23238 - 148*Nf - 13915*x + 592*Nf*x + 
          2296*x^2 - 740*Nf*x^2 - 574*x^3 + 296*Nf*x^3)*Zeta[3])/
        (120*(-1 + x)^2*x))) + 
   (eps^3*(929280 + 3207600*eps + 642600*eps*Nf - 1072584*x - 2810416*eps*x - 
      134880*eps*Nf*x + 607944*x^2 + 1429000*eps*x^2 - 186420*eps*Nf*x^2 - 
      151986*x^3 - 488350*eps*x^3 + 57705*eps*Nf*x^3)*Zeta[5])/
    (3600*(-1 + x)^2*x) + 
   G[0, x]*(-1/103680*(-1612800 - 9092160*eps - 3853440*eps^2 - 
        24423120*eps^3 + 921600*eps*Nf - 213120*eps^2*Nf - 5896320*eps^3*Nf + 
        4654080*x + 8180640*eps*x + 14041728*eps^2*x + 55453176*eps^3*x - 
        2495502*eps^4*x - 9763227*eps^5*x - 1255680*eps*Nf*x + 
        4101168*eps^2*Nf*x + 22353104*eps^3*Nf*x - 1187256*eps^4*Nf*x - 
        4940684*eps^5*Nf*x + 322560*eps^2*Nf^2*x + 1618368*eps^3*Nf^2*x - 
        134976*eps^4*Nf^2*x - 660672*eps^5*Nf^2*x - 3847680*x^2 - 
        3817440*eps*x^2 - 9471168*eps^2*x^2 - 26090136*eps^3*x^2 + 
        2495502*eps^4*x^2 + 9763227*eps^5*x^2 - 34560*eps*Nf*x^2 - 
        3856368*eps^2*Nf*x^2 - 16660304*eps^3*Nf*x^2 + 1187256*eps^4*Nf*x^2 + 
        4940684*eps^5*Nf*x^2 - 322560*eps^2*Nf^2*x^2 - 
        1618368*eps^3*Nf^2*x^2 + 134976*eps^4*Nf^2*x^2 + 
        660672*eps^5*Nf^2*x^2 + 961920*x^3 + 344448*eps*x^3 + 
        2095200*eps^2*x^3 + 4893480*eps^3*x^3 + 189504*eps*Nf*x^3 + 
        994080*eps^2*Nf*x^3 + 4277120*eps^3*Nf*x^3 + 80640*eps^2*Nf^2*x^3 + 
        470400*eps^3*Nf^2*x^3)/(eps*(-1 + x)^2*x) - 
     (37*eps^3*(-396 - 621*eps + 274*eps*Nf + 594*x + 1530*eps*x - 
        411*eps*Nf*x - 198*x^2 - 837*eps*x^2 + 137*eps*Nf*x^2)*G[1, x]^4)/
      (17280*(-1 + x)*x) - (8177*eps^4*(-2 + x)*G[1, x]^5)/(28800*x) - 
     (37*eps^3*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
        840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
        35*eps*x^3 + 136*eps*Nf*x^3)*G[0, 1, x]^2)/(1440*(-1 + x)^2*x) + 
     G[1, x]^3*(-1/25920*(eps^2*(3996*eps + 19980*eps^2 + 3996*eps^2*Nf + 
           97704*x + 21312*eps*x - 24864*eps^2*x + 32412*eps*Nf*x + 
           110408*eps^2*Nf*x - 1184*eps^2*Nf^2*x - 114660*x^2 - 
           68598*eps*x^2 - 39516*eps^2*x^2 - 81030*eps*Nf*x^2 - 
           342731*eps^2*Nf*x^2 + 2960*eps^2*Nf^2*x^2 + 65808*x^3 + 
           57276*eps*x^3 + 67932*eps^2*x^3 + 64824*eps*Nf*x^3 + 
           327598*eps^2*Nf*x^3 - 2368*eps^2*Nf^2*x^3 - 16452*x^4 - 
           13986*eps*x^4 - 23532*eps^2*x^4 - 16206*eps*Nf*x^4 - 
           99271*eps^2*Nf*x^4 + 592*eps^2*Nf^2*x^4))/((-1 + x)^2*x^2) - 
       (37*eps^4*(-2 + x)*(89 - 174*x + 87*x^2)*G[0, 1, x])/
        (1440*(-1 + x)^2*x)) - (eps^2*(145728 + 170496*eps + 685980*eps^2 - 
        17280*Nf + 30192*eps*Nf + 382432*eps^2*Nf - 2368*eps^2*Nf^2 - 
        16128*x - 165168*eps*x - 687978*eps^2*x + 69120*Nf*x - 
        2664*eps*Nf*x - 474192*eps^2*Nf*x + 3552*eps^2*Nf^2*x - 56736*x^2 + 
        103896*eps*x^2 + 376956*eps^2*x^2 - 86400*Nf*x^2 - 12432*eps*Nf*x^2 + 
        270988*eps^2*Nf*x^2 - 2368*eps^2*Nf^2*x^2 + 7704*x^3 - 
        38628*eps*x^3 - 132867*eps^2*x^3 + 34560*Nf*x^3 + 3108*eps*Nf*x^3 - 
        70078*eps^2*Nf*x^3 + 592*eps^2*Nf^2*x^3)*G[0, 0, 1, x])/
      (4320*(-1 + x)^2*x) + (eps^2*(-39960*eps^2 - 15984*eps^2*Nf + 
        1044144*x - 149184*eps*x - 385614*eps^2*x + 17280*Nf*x - 
        36408*eps*Nf*x - 244496*eps^2*Nf*x + 1184*eps^2*Nf^2*x - 
        2202696*x^2 + 314352*eps*x^2 + 934287*eps^2*x^2 - 69120*Nf*x^2 + 
        56388*eps*Nf*x^2 + 554408*eps^2*Nf*x^2 + 592*eps^2*Nf^2*x^2 + 
        1641744*x^3 - 235764*eps*x^3 - 674880*eps^2*x^3 + 86400*Nf*x^3 - 
        38184*eps*Nf*x^3 - 417286*eps^2*Nf*x^3 - 1184*eps^2*Nf^2*x^3 - 
        397476*x^4 + 59274*eps*x^4 + 176934*eps^2*x^4 - 34560*Nf*x^4 + 
        9546*eps*Nf*x^4 + 106153*eps^2*Nf*x^4 + 296*eps^2*Nf^2*x^4)*
       G[0, 1, 1, x])/(4320*(-1 + x)^2*x^2) + 
     (37*eps^3*(-96 - 472*eps - 312*eps*Nf + 48*x + 524*eps*x + 
        436*eps*Nf*x - 630*eps*x^2 - 272*eps*Nf*x^2 + 275*eps*x^3 + 
        66*eps*Nf*x^3)*G[0, 0, 0, 1, x])/(240*(-1 + x)^2*x) - 
     (37*eps^3*(-480 - 1176*eps - 284*eps*Nf + 576*x + 339*eps*x + 
        410*eps*Nf*x - 336*x^2 + 282*eps*x^2 - 280*eps*Nf*x^2 + 84*x^3 - 
        57*eps*x^3 + 88*eps*Nf*x^3)*G[0, 0, 1, 1, x])/(720*(-1 + x)^2*x) + 
     (37*eps^3*(72*eps + 312*x - 124*eps*x + 592*eps*Nf*x + 444*x^2 + 
        2271*eps*x^2 - 104*eps*Nf*x^2 - 600*x^3 - 1030*eps*x^3 - 
        132*eps*Nf*x^3 + 150*x^4 - 212*eps*x^4 + 3*eps*Nf*x^4)*
       G[0, 1, 1, 1, x])/(720*(-1 + x)^2*x^2) - 
     (37*eps^4*(-2 + x)*(39 - 14*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/
      (30*(-1 + x)^2*x) + (37*eps^4*(84 - 32*x - 10*x^2 + x^3)*
       G[0, 0, 0, 1, 1, x])/(20*(-1 + x)^2*x) + 
     (37*eps^4*(-8 + 100*x - 96*x^2 + 21*x^3)*G[0, 0, 1, 0, 1, x])/
      (60*(-1 + x)^2*x) + (37*eps^4*(150 - 27*x - 76*x^2 + 28*x^3)*
       G[0, 0, 1, 1, 1, x])/(20*(-1 + x)^2*x) + 
     (37*eps^4*(118 + 127*x - 222*x^2 + 66*x^3)*G[0, 1, 0, 1, 1, x])/
      (60*(-1 + x)^2*x) + (37*eps^4*(-2 + x)*(332 - 234*x + 117*x^2)*
       G[0, 1, 1, 1, 1, x])/(120*(-1 + x)^2*x) + 
     (eps^2*(-538080 - 2651880*eps - 1145232*eps^2 - 17280*Nf + 
        268800*eps*Nf - 62160*eps^2*Nf + 2459904*x + 2171568*eps*x + 
        3487890*eps^2*x + 69120*Nf*x - 404424*eps*Nf*x + 830170*eps^2*Nf*x + 
        92896*eps^2*Nf^2*x - 2139024*x^2 - 898968*eps*x^2 - 
        2209422*eps^2*x^2 - 86400*Nf*x^2 + 28104*eps*Nf*x^2 - 
        744562*eps^2*Nf*x^2 - 92896*eps^2*Nf^2*x^2 + 521796*x^3 + 
        41190*eps*x^3 + 434166*eps^2*x^3 + 34560*Nf*x^3 + 45726*eps*Nf*x^3 + 
        183787*eps^2*Nf*x^3 + 23224*eps^2*Nf^2*x^3)*Zeta[3])/
      (4320*(-1 + x)^2*x) + G[0, 1, x]*
      ((eps*(86400*eps - 309312*x - 2293920*eps*x - 538128*eps^2*x - 
          2038848*eps^3*x - 325728*eps*Nf*x - 159840*eps^2*Nf*x - 
          1220112*eps^3*Nf*x - 14208*eps^2*Nf^2*x - 59200*eps^3*Nf^2*x - 
          100512*x^2 + 1462464*eps*x^2 + 263736*eps^2*x^2 - 
          431568*eps^3*x^2 - 112368*eps*Nf*x^2 + 175824*eps^2*Nf*x^2 + 
          1176600*eps^3*Nf*x^2 + 21312*eps^2*Nf^2*x^2 + 88800*eps^3*Nf^2*
           x^2 + 255168*x^3 - 604080*eps*x^3 + 37296*eps^2*x^3 + 
          1421466*eps^3*x^3 + 194592*eps*Nf*x^3 - 91464*eps^2*Nf*x^3 - 
          491656*eps^3*Nf*x^3 - 14208*eps^2*Nf^2*x^3 - 71040*eps^3*Nf^2*x^3 - 
          63792*x^4 + 174456*eps*x^4 - 62604*eps^2*x^4 - 686313*eps^3*x^4 - 
          19848*eps*Nf*x^4 + 16428*eps^2*Nf*x^4 + 50912*eps^3*Nf*x^4 + 
          3552*eps^2*Nf^2*x^4 + 20720*eps^3*Nf^2*x^4))/
        (17280*(-1 + x)^2*x^2) + (37*eps^4*(52 - 142*x + 20*Nf*x + 116*x^2 - 
          20*Nf*x^2 - 29*x^3 + 8*Nf*x^3)*G[0, 0, 1, x])/(60*(-1 + x)^2*x) + 
       (37*eps^4*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 
          103*x^3 + 16*Nf*x^3)*G[0, 1, 1, x])/(120*(-1 + x)^2*x) - 
       (eps^4*(-2 + x)*(394 + 37*Nf + 914*x - 37*Nf*x - 457*x^2 + 74*Nf*x^2)*
         Zeta[3])/(15*(-1 + x)^2*x)) + 
     G[1, x]^2*((eps*(51840*eps - 78144*eps^3 - 430560*x - 453696*eps*x + 
          551448*eps^2*x + 1726938*eps^3*x - 97104*eps*Nf*x + 
          131424*eps^2*Nf*x + 617752*eps^3*Nf*x - 7104*eps^2*Nf^2*x - 
          29600*eps^3*Nf^2*x + 212400*x^2 - 2544024*eps*x^2 - 
          1541124*eps^2*x^2 - 4920519*eps^3*x^2 - 100920*eps*Nf*x^2 - 
          373404*eps^2*Nf*x^2 - 1790948*eps^3*Nf*x^2 + 17760*eps^2*Nf^2*x^2 + 
          79920*eps^3*Nf^2*x^2 + 2880*x^3 + 3255216*eps*x^3 + 
          1433232*eps^2*x^3 + 4980348*eps^3*x^3 + 126432*eps*Nf*x^3 + 
          341880*eps^2*Nf*x^3 + 1666924*eps^3*Nf*x^3 - 14208*eps^2*Nf^2*x^3 - 
          71040*eps^3*Nf^2*x^3 - 720*x^4 - 1068216*eps*x^4 - 
          443556*eps^2*x^4 - 1708623*eps^3*x^4 - 20088*eps*Nf*x^4 - 
          99900*eps^2*Nf*x^4 - 493728*eps^3*Nf*x^4 + 3552*eps^2*Nf^2*x^4 + 
          20720*eps^3*Nf^2*x^4))/(34560*(-1 + x)^2*x^2) - 
       (37*eps^3*(-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 48*x^2 - 
          71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 
          28*eps*Nf*x^3 - 18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4)*G[0, 1, x])/
        (1440*(-1 + x)^2*x^2) + (37*eps^4*(-274 - 16*Nf + 285*x + 64*Nf*x - 
          148*x^2 - 80*Nf*x^2 + 37*x^3 + 32*Nf*x^3)*G[0, 0, 1, x])/
        (240*(-1 + x)^2*x) + (37*eps^4*(-2 + x)*(126 - 158*x + 79*x^2)*
         G[0, 1, 1, x])/(240*(-1 + x)^2*x) + 
       (eps^4*(19154 - 592*Nf - 13729*x + 2368*Nf*x + 4152*x^2 - 
          2960*Nf*x^2 - 1038*x^3 + 1184*Nf*x^3)*Zeta[3])/
        (240*(-1 + x)^2*x)) + G[1, x]*
      (-1/51840*(-51840*eps - 207360*eps^2 + 51840*eps^2*Nf + 3860064*x + 
          2418336*eps*x + 8735544*eps^2*x - 153846*eps^3*x + 
          2049615*eps^4*x - 163584*Nf*x + 752688*eps*Nf*x + 
          3644448*eps^2*Nf*x - 565656*eps^3*Nf*x - 719428*eps^4*Nf*x + 
          139968*eps^2*Nf^2*x - 92352*eps^3*Nf^2*x - 348096*eps^4*Nf^2*x - 
          7042032*x^2 - 1602936*eps*x^2 - 2042244*eps^2*x^2 + 
          114885*eps^3*x^2 - 6885774*eps^4*x^2 + 654336*Nf*x^2 - 
          608760*eps*Nf*x^2 - 3919116*eps^2*Nf*x^2 + 1443444*eps^3*Nf*x^2 + 
          1849408*eps^4*Nf*x^2 - 188640*eps^2*Nf^2*x^2 + 246864*eps^3*Nf^2*
           x^2 + 987456*eps^4*Nf^2*x^2 + 5035968*x^3 + 385776*eps*x^3 - 
          1248408*eps^2*x^3 - 487512*eps^3*x^3 + 3793869*eps^4*x^3 - 
          817920*Nf*x^3 + 232416*eps*Nf*x^3 + 2039688*eps^2*Nf*x^3 - 
          1344876*eps^3*Nf*x^3 - 2373772*eps^4*Nf*x^3 + 118656*eps^2*Nf^2*
           x^3 - 216672*eps^3*Nf^2*x^3 - 935952*eps^4*Nf^2*x^3 - 
          1220976*x^4 - 39096*eps*x^4 + 1207908*eps^2*x^4 + 
          526473*eps^3*x^4 + 1042290*eps^4*x^4 + 327168*Nf*x^4 - 
          58104*eps*Nf*x^4 - 382860*eps^2*Nf*x^4 + 467088*eps^3*Nf*x^4 + 
          1243792*eps^4*Nf*x^4 - 29664*eps^2*Nf^2*x^4 + 62160*eps^3*Nf^2*
           x^4 + 296592*eps^4*Nf^2*x^4)/((-1 + x)^2*x^2) - 
       (eps^2*(-63936*eps^2 - 21312*eps^2*Nf + 1145664*x - 79920*eps*x - 
          9990*eps^2*x + 40320*Nf*x - 14208*eps*Nf*x - 221704*eps^2*Nf*x + 
          1184*eps^2*Nf^2*x - 1639296*x^2 + 287712*eps*x^2 + 
          854367*eps^2*x^2 - 161280*Nf*x^2 + 26640*eps*Nf*x^2 + 
          581196*eps^2*Nf*x^2 + 4144*eps^2*Nf^2*x^2 + 1040544*x^3 - 
          285048*eps*x^3 - 922188*eps^2*x^3 + 201600*Nf*x^3 - 
          19536*eps*Nf*x^3 - 456580*eps^2*Nf*x^3 - 4736*eps^2*Nf^2*x^3 - 
          247176*x^4 + 86580*eps*x^4 + 325563*eps^2*x^4 - 80640*Nf*x^4 + 
          4884*eps*Nf*x^4 + 113146*eps^2*Nf*x^4 + 1184*eps^2*Nf^2*x^4)*
         G[0, 1, x])/(8640*(-1 + x)^2*x^2) - 
       (37*eps^4*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 
          39*x^3 + 24*Nf*x^3)*G[0, 1, x]^2)/(240*(-1 + x)^2*x) + 
       (37*eps^3*(-384 - 1047*eps - 224*eps*Nf + 432*x + 834*eps*x + 
          232*eps*Nf*x - 240*x^2 - 381*eps*x^2 - 180*eps*Nf*x^2 + 60*x^3 + 
          99*eps*x^3 + 63*eps*Nf*x^3)*G[0, 0, 1, x])/(360*(-1 + x)^2*x) - 
       (37*eps^3*(144*eps + 168*x - 610*eps*x + 72*eps*Nf*x + 180*x^2 + 
          1308*eps*x^2 + 196*eps*Nf*x^2 - 264*x^3 + 14*eps*x^3 - 
          172*eps*Nf*x^3 + 66*x^4 - 407*eps*x^4 + 13*eps*Nf*x^4)*
         G[0, 1, 1, x])/(720*(-1 + x)^2*x^2) - 
       (37*eps^4*(390 - 16*Nf - 599*x + 64*Nf*x + 404*x^2 - 80*Nf*x^2 - 
          101*x^3 + 32*Nf*x^3)*G[0, 0, 0, 1, x])/(120*(-1 + x)^2*x) - 
       (37*eps^4*(62 - 8*Nf - 71*x + 32*Nf*x + 28*x^2 - 40*Nf*x^2 - x^3 + 
          16*Nf*x^3)*G[0, 0, 1, 1, x])/(120*(-1 + x)^2*x) - 
       (37*eps^4*(-2 + x)*(254 - 258*x + 129*x^2)*G[0, 1, 1, 1, x])/
        (120*(-1 + x)^2*x) - (eps^3*(2376*eps - 369068*x - 189236*eps*x + 
          15904*Nf*x - 80948*eps*Nf*x + 685974*x^2 + 175044*eps*x^2 - 
          63616*Nf*x^2 + 88970*eps*Nf*x^2 - 494048*x^3 - 107732*eps*x^3 + 
          79520*Nf*x^3 - 46276*eps*Nf*x^3 + 119816*x^4 + 31625*eps*x^4 - 
          31808*Nf*x^4 + 11347*eps*Nf*x^4)*Zeta[3])/(720*(-1 + x)^2*x^2)) + 
     (eps^4*(-45104 + 93102*x - 70550*x^2 + 17915*x^3)*Zeta[5])/
      (120*(-1 + x)^2*x)) + 
   G[1, x]*((470016*eps + 276480*eps^2 + 1848960*eps^3 + 276480*eps^3*Nf - 
       1152000*x - 5882400*eps*x - 3486240*eps^2*x - 19346616*eps^3*x + 
       3270726*eps^4*x + 13033953*eps^5*x - 1252608*eps*Nf*x + 
       280272*eps^2*Nf*x + 577088*eps^3*Nf*x + 1485624*eps^4*Nf*x + 
       6426308*eps^5*Nf*x + 115200*eps^2*Nf^2*x + 578112*eps^3*Nf^2*x + 
       156288*eps^4*Nf^2*x + 816960*eps^5*Nf^2*x - 608256*x^2 - 
       5454720*eps*x^2 + 6534864*eps^2*x^2 + 35583912*eps^3*x^2 - 
       6153840*eps^4*x^2 - 24432543*eps^5*x^2 + 468096*eps*Nf*x^2 - 
       634944*eps^2*Nf*x^2 - 1541240*eps^3*Nf*x^2 - 2822064*eps^4*Nf*x^2 - 
       12109804*eps^5*Nf*x^2 - 288000*eps^2*Nf^2*x^2 - 
       1492224*eps^3*Nf^2*x^2 - 301920*eps^4*Nf^2*x^2 - 
       1555776*eps^5*Nf^2*x^2 + 1184256*x^3 + 11288160*eps*x^3 - 
       4435344*eps^2*x^3 - 23951736*eps^3*x^3 + 2883114*eps^4*x^3 + 
       11398590*eps^5*x^3 - 244992*eps*Nf*x^3 + 365712*eps^2*Nf*x^3 + 
       424312*eps^3*Nf*x^3 + 1336440*eps^4*Nf*x^3 + 5683496*eps^5*Nf*x^3 + 
       230400*eps^2*Nf^2*x^3 + 1250112*eps^3*Nf^2*x^3 + 
       145632*eps^4*Nf^2*x^3 + 738816*eps^5*Nf^2*x^3 - 296064*x^4 - 
       4371840*eps*x^4 + 1110240*eps^2*x^4 + 5865480*eps^3*x^4 + 
       235200*eps*Nf*x^4 - 11040*eps^2*Nf*x^4 + 263360*eps^3*Nf*x^4 - 
       57600*eps^2*Nf^2*x^4 - 336000*eps^3*Nf^2*x^4)/
      (103680*eps*(-1 + x)^2*x^2) + 
     (eps^2*(-63936*eps^2 - 21312*eps^2*Nf + 942624*x - 79920*eps*x - 
        9990*eps^2*x - 14208*eps*Nf*x - 221704*eps^2*Nf*x + 
        1184*eps^2*Nf^2*x - 2004336*x^2 + 287712*eps*x^2 + 854367*eps^2*x^2 + 
        26640*eps*Nf*x^2 + 581196*eps^2*Nf*x^2 + 4144*eps^2*Nf^2*x^2 + 
        1429344*x^3 - 285048*eps*x^3 - 922188*eps^2*x^3 - 19536*eps*Nf*x^3 - 
        456580*eps^2*Nf*x^3 - 4736*eps^2*Nf^2*x^3 - 305496*x^4 + 
        86580*eps*x^4 + 325563*eps^2*x^4 + 4884*eps*Nf*x^4 + 
        113146*eps^2*Nf*x^4 + 1184*eps^2*Nf^2*x^4)*G[0, 0, 1, x])/
      (8640*(-1 + x)^2*x^2) + (eps^2*(7992*eps - 31968*eps^2 - 
        2664*eps^2*Nf - 37008*x - 69264*eps*x - 123654*eps^2*x - 34560*Nf*x - 
        9768*eps*Nf*x - 153920*eps^2*Nf*x - 2368*eps^2*Nf^2*x - 45720*x^2 + 
        62604*eps*x^2 - 97569*eps^2*x^2 + 138240*Nf*x^2 + 24420*eps*Nf*x^2 + 
        251378*eps^2*Nf*x^2 + 5920*eps^2*Nf^2*x^2 + 12384*x^3 + 
        29304*eps*x^3 + 499500*eps^2*x^3 - 172800*Nf*x^3 - 19536*eps*Nf*x^3 - 
        90724*eps^2*Nf*x^3 - 4736*eps^2*Nf^2*x^3 + 22824*x^4 - 
        30636*eps*x^4 - 246309*eps^2*x^4 + 69120*Nf*x^4 + 4884*eps*Nf*x^4 - 
        4070*eps^2*Nf*x^4 + 1184*eps^2*Nf^2*x^4)*G[0, 1, 1, x])/
      (8640*(-1 + x)^2*x^2) - (37*eps^3*(-1296 - 4011*eps - 744*eps*Nf + 
        1584*x + 5240*eps*x + 884*eps*Nf*x - 936*x^2 - 3899*eps*x^2 - 
        740*eps*Nf*x^2 + 234*x^3 + 1121*eps*x^3 + 263*eps*Nf*x^3)*
       G[0, 0, 0, 1, x])/(720*(-1 + x)^2*x) - 
     (37*eps^3*(-72*eps - 564*x - 1455*eps*x - 378*eps*Nf*x + 234*x^2 + 
        1664*eps*x^2 - 127*eps*Nf*x^2 + 48*x^3 - 1757*eps*x^3 + 
        184*eps*Nf*x^3 - 12*x^4 + 671*eps*x^4 + 20*eps*Nf*x^4)*
       G[0, 0, 1, 1, x])/(720*(-1 + x)^2*x^2) + 
     (37*eps^3*(-90*eps + 228*x + 1131*eps*x + 494*eps*Nf*x - 342*x^2 - 
        1101*eps*x^2 - 741*eps*Nf*x^2 + 114*x^3 + 114*eps*x^3 + 
        247*eps*Nf*x^3)*G[0, 1, 1, 1, x])/(720*(-1 + x)*x^2) + 
     (37*eps^4*(-818 - 120*Nf + 693*x + 480*Nf*x - 284*x^2 - 600*Nf*x^2 + 
        71*x^3 + 240*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(240*(-1 + x)^2*x) + 
     (37*eps^4*(-82 - 8*Nf + 241*x + 32*Nf*x - 212*x^2 - 40*Nf*x^2 + 59*x^3 + 
        16*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(80*(-1 + x)^2*x) - 
     (37*eps^4*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 39*x^3 + 
        24*Nf*x^3)*G[0, 0, 1, 0, 1, x])/(120*(-1 + x)^2*x) + 
     (37*eps^4*(-1442 - 96*Nf - 3*x + 384*Nf*x + 868*x^2 - 480*Nf*x^2 - 
        289*x^3 + 192*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(240*(-1 + x)^2*x) + 
     (37*eps^4*(-67 - 3*Nf + 11*x + 12*Nf*x + 27*x^2 - 15*Nf*x^2 - 9*x^3 + 
        6*Nf*x^3)*G[0, 1, 0, 1, 1, x])/(30*(-1 + x)^2*x) + 
     (3811*eps^4*(-2 + x)*G[0, 1, 1, 1, 1, x])/(240*x) + 
     (eps^2*(-145080*eps - 52668*eps^2 - 7992*eps^2*Nf + 514992*x + 
        1710372*eps*x + 879624*eps^2*x + 17280*Nf*x + 366232*eps*Nf*x - 
        141760*eps^2*Nf*x - 25312*eps^2*Nf^2*x - 24840*x^2 + 
        1700184*eps*x^2 - 1387743*eps^2*x^2 - 69120*Nf*x^2 - 
        143188*eps*Nf*x^2 + 424508*eps^2*Nf*x^2 + 66832*eps^2*Nf^2*x^2 - 
        258576*x^3 - 3429576*eps*x^3 + 827886*eps^2*x^3 + 86400*Nf*x^3 + 
        77672*eps*Nf*x^3 - 352938*eps^2*Nf*x^3 - 54176*eps^2*Nf^2*x^3 + 
        77604*x^4 + 1321074*eps*x^4 - 175191*eps^2*x^4 - 34560*Nf*x^4 - 
        70154*eps*Nf*x^4 + 75555*eps^2*Nf*x^4 + 13544*eps^2*Nf^2*x^4)*
       Zeta[3])/(4320*(-1 + x)^2*x^2) + G[0, 1, x]*
      (-1/36*(eps*(252*eps - 612*x - 711*eps*x - 394*eps*Nf*x + 258*x^2 - 
           7512*eps*x^2 - 119*eps*Nf*x^2 + 48*x^3 + 9795*eps*x^3 + 
           184*eps*Nf*x^3 - 12*x^4 - 3357*eps*x^4 + 20*eps*Nf*x^4))/
         ((-1 + x)^2*x^2) + (37*eps^4*(-46 - 12*Nf - 97*x + 48*Nf*x + 
          132*x^2 - 60*Nf*x^2 - 39*x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/
        (120*(-1 + x)^2*x) - (eps^4*(3254 - 888*Nf + 5117*x + 3552*Nf*x - 
          7188*x^2 - 4440*Nf*x^2 + 2019*x^3 + 1776*Nf*x^3)*Zeta[3])/
        (120*(-1 + x)^2*x)) + (eps^4*(59195 + 59821*x - 88031*x^2 + 
        21314*x^3)*Zeta[5])/(300*(-1 + x)^2*x))) + 
 G[0, x]^3*((6912 + 24408*eps + 98496*eps^2 + 315927*eps^3 + 9216*eps*Nf + 
     40020*eps^2*Nf + 166828*eps^3*Nf + 3456*eps^2*Nf^2 + 16272*eps^3*Nf^2 - 
     6912*x - 24408*eps*x - 86400*eps^2*x - 216351*eps^3*x - 9216*eps*Nf*x - 
     40020*eps^2*Nf*x - 156460*eps^3*Nf*x - 3456*eps^2*Nf^2*x - 
     16272*eps^3*Nf^2*x + 1728*x^2 + 6912*eps*x^2 + 28728*eps^2*x^2 + 
     88992*eps^3*x^2 + 2304*eps*Nf*x^2 + 11760*eps^2*Nf*x^2 + 
     51400*eps^3*Nf*x^2 + 864*eps^2*Nf^2*x^2 + 5040*eps^3*Nf^2*x^2)/
    (324*eps^3*(-1 + x)^2) - ((79488 + 170856*eps + 689472*eps^2 + 
      2211489*eps^3 + 8640*Nf + 64512*eps*Nf + 280140*eps^2*Nf + 
      1167796*eps^3*Nf + 24192*eps^2*Nf^2 + 113904*eps^3*Nf^2 - 79488*x - 
      170856*eps*x - 604800*eps^2*x - 1514457*eps^3*x - 8640*Nf*x - 
      64512*eps*Nf*x - 280140*eps^2*Nf*x - 1095220*eps^3*Nf*x - 
      24192*eps^2*Nf^2*x - 113904*eps^3*Nf^2*x + 19872*x^2 + 48384*eps*x^2 + 
      201096*eps^2*x^2 + 622944*eps^3*x^2 + 3456*Nf*x^2 + 16128*eps*Nf*x^2 + 
      82320*eps^2*Nf*x^2 + 359800*eps^3*Nf*x^2 + 6048*eps^2*Nf^2*x^2 + 
      35280*eps^3*Nf^2*x^2)*Zeta[3])/(324*(-1 + x)^2) + 
   (7*eps^3*(1536 + 2373*eps + 240*Nf + 896*eps*Nf - 1536*x - 2373*eps*x - 
      240*Nf*x - 896*eps*Nf*x + 384*x^2 + 672*eps*x^2 + 96*Nf*x^2 + 
      224*eps*Nf*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[1, x]^3*((-2*(-2 + x)*(17 - 12*x + 6*x^2))/(9*(-1 + x)^2*x) + 
     (14*eps^3*(-2 + x)*(17 - 12*x + 6*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((2*(-2 + x)*(-218 + 8*Nf + 54*x - 8*Nf*x - 27*x^2 + 
        16*Nf*x^2))/(3*(-1 + x)^2*x) - 
     (14*eps^3*(-2 + x)*(-218 + 8*Nf + 54*x - 8*Nf*x - 27*x^2 + 16*Nf*x^2)*
       Zeta[3])/(3*(-1 + x)^2*x)) + G[0, 1, 1, x]*
    ((2*(-634 - 8*Nf + 1109*x + 32*Nf*x - 792*x^2 - 40*Nf*x^2 + 198*x^3 + 
        16*Nf*x^3))/(3*(-1 + x)^2*x) - 
     (14*eps^3*(-634 - 8*Nf + 1109*x + 32*Nf*x - 792*x^2 - 40*Nf*x^2 + 
        198*x^3 + 16*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) - 
   (31*eps^2*(576 + 2034*eps + 8208*eps^2 + 768*eps*Nf + 3335*eps^2*Nf + 
      288*eps^2*Nf^2 - 576*x - 2034*eps*x - 7200*eps^2*x - 768*eps*Nf*x - 
      3335*eps^2*Nf*x - 288*eps^2*Nf^2*x + 144*x^2 + 576*eps*x^2 + 
      2394*eps^2*x^2 + 192*eps*Nf*x^2 + 980*eps^2*Nf*x^2 + 72*eps^2*Nf^2*x^2)*
     Zeta[5])/(45*(-1 + x)^2) + G[0, 1, x]*
    (-1/3*(-312 - 1626*eps - 292*eps*Nf + 244*x + 1751*eps*x + 246*eps*Nf*x - 
        88*x^2 - 969*eps*x^2 - 180*eps*Nf*x^2 + 22*x^3 + 274*eps*x^3 + 
        65*eps*Nf*x^3)/(eps*(-1 + x)^2*x) + 
     (7*eps^2*(-312 - 1626*eps - 292*eps*Nf + 244*x + 1751*eps*x + 
        246*eps*Nf*x - 88*x^2 - 969*eps*x^2 - 180*eps*Nf*x^2 + 22*x^3 + 
        274*eps*x^3 + 65*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
     (62*eps^4*(-2 + x)*(78 - 22*x + 11*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/18*(-228 - 828*eps - 246*eps*Nf - 246*x - 2808*eps*x + 
        191*eps*Nf*x + 360*x^2 + 4452*eps*x^2 - 92*eps*Nf*x^2 - 90*x^3 - 
        1692*eps*x^3 + 35*eps*Nf*x^3)/(eps*(-1 + x)^2*x) + 
     (7*eps^2*(-228 - 828*eps - 246*eps*Nf - 246*x - 2808*eps*x + 
        191*eps*Nf*x + 360*x^2 + 4452*eps*x^2 - 92*eps*Nf*x^2 - 90*x^3 - 
        1692*eps*x^3 + 35*eps*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x) - 
     (31*eps^4*(-2 + x)*(-19 - 30*x + 15*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]*((144 + 2592*eps + 17730*eps^2 + 696*eps*Nf + 5552*eps^2*Nf + 
       288*eps^2*Nf^2 + 5976*x + 22068*eps*x + 90963*eps^2*x + 
       4212*eps*Nf*x + 17250*eps^2*Nf*x + 432*eps^2*Nf^2*x - 6048*x^2 - 
       26856*eps*x^2 - 106596*eps^2*x^2 - 4560*eps*Nf*x^2 - 
       21532*eps^2*Nf*x^2 - 576*eps^2*Nf^2*x^2 + 1512*x^3 + 8820*eps*x^3 + 
       39951*eps^2*x^3 + 1140*eps*Nf*x^3 + 6514*eps^2*Nf*x^3 + 
       144*eps^2*Nf^2*x^3)/(108*eps^2*(-1 + x)^2*x) - 
     (7*eps*(144 + 2592*eps + 17730*eps^2 + 696*eps*Nf + 5552*eps^2*Nf + 
        288*eps^2*Nf^2 + 5976*x + 22068*eps*x + 90963*eps^2*x + 
        4212*eps*Nf*x + 17250*eps^2*Nf*x + 432*eps^2*Nf^2*x - 6048*x^2 - 
        26856*eps*x^2 - 106596*eps^2*x^2 - 4560*eps*Nf*x^2 - 
        21532*eps^2*Nf*x^2 - 576*eps^2*Nf^2*x^2 + 1512*x^3 + 8820*eps*x^3 + 
        39951*eps^2*x^3 + 1140*eps*Nf*x^3 + 6514*eps^2*Nf*x^3 + 
        144*eps^2*Nf^2*x^3)*Zeta[3])/(108*(-1 + x)^2*x) + 
     (49*eps^4*(-2 + x)*(-1 - 42*x + 21*x^2)*Zeta[3]^2)/(3*(-1 + x)^2*x) + 
     G[0, 1, x]*(-1/3*(-850 - 24*Nf + 789*x + 96*Nf*x - 364*x^2 - 
          120*Nf*x^2 + 91*x^3 + 48*Nf*x^3)/((-1 + x)^2*x) + 
       (7*eps^3*(-850 - 24*Nf + 789*x + 96*Nf*x - 364*x^2 - 120*Nf*x^2 + 
          91*x^3 + 48*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) - 
     (31*eps^3*(12 + 216*eps + 58*eps*Nf + 498*x + 1839*eps*x + 
        351*eps*Nf*x - 504*x^2 - 2238*eps*x^2 - 380*eps*Nf*x^2 + 126*x^3 + 
        735*eps*x^3 + 95*eps*Nf*x^3)*Zeta[5])/(15*(-1 + x)^2*x))) + 
 G[1, x]*(-1/216*(-864 - 4320*eps - 20952*eps^2 - 88398*eps^3 - 
      352269*eps^4 - 1296*eps*Nf - 8064*eps^2*Nf - 40152*eps^3*Nf - 
      173684*eps^4*Nf - 576*eps^2*Nf^2 - 4224*eps^3*Nf^2 - 22080*eps^4*Nf^2 + 
      864*x + 3888*eps*x + 18792*eps^2*x + 77922*eps^3*x + 308070*eps^4*x + 
      1296*eps*Nf*x + 7416*eps^2*Nf*x + 36120*eps^3*Nf*x + 
      153608*eps^4*Nf*x + 576*eps^2*Nf^2*x + 3936*eps^3*Nf^2*x + 
      19968*eps^4*Nf^2*x)/(eps^4*(-1 + x)*x) - 
   (7*eps*(432*eps - 1512*eps^2 + 432*eps^2*Nf + 288*x + 1044*eps*x + 
      11196*eps^2*x + 6111*eps^3*x - 48*eps*Nf*x + 4378*eps^2*Nf*x + 
      2352*eps^3*Nf*x - 448*eps^2*Nf^2*x + 168*eps^3*Nf^2*x - 432*x^2 - 
      7416*eps*x^2 - 35196*eps^2*x^2 - 11592*eps^3*x^2 + 360*eps*Nf*x^2 - 
      15204*eps^2*Nf*x^2 - 4515*eps^3*Nf*x^2 + 928*eps^2*Nf^2*x^2 - 
      336*eps^3*Nf^2*x^2 + 288*x^3 + 8172*eps*x^3 + 28578*eps^2*x^3 + 
      5481*eps^3*x^3 - 336*eps*Nf*x^3 + 14446*eps^2*Nf*x^3 + 
      2163*eps^3*Nf*x^3 - 704*eps^2*Nf^2*x^3 + 168*eps^3*Nf^2*x^3 - 72*x^4 - 
      2484*eps*x^4 - 8034*eps^2*x^4 + 84*eps*Nf*x^4 - 3910*eps^2*Nf*x^4 + 
      176*eps^2*Nf^2*x^4)*Zeta[3]^2)/(18*(-1 + x)^2*x^2) - 
   (98*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[3]^3)/((-1 + x)^2*x) + 
   G[0, 1, 1, 1, 1, x]*((-206*(-2 + x))/x + (1442*eps^3*(-2 + x)*Zeta[3])/
      x) + G[0, 1, 0, 1, 1, x]*
    ((-16*(-67 - 3*Nf + 11*x + 12*Nf*x + 27*x^2 - 15*Nf*x^2 - 9*x^3 + 
        6*Nf*x^3))/((-1 + x)^2*x) + 
     (112*eps^3*(-67 - 3*Nf + 11*x + 12*Nf*x + 27*x^2 - 15*Nf*x^2 - 9*x^3 + 
        6*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 0, 1, 1, x]*
    ((-6*(-82 - 8*Nf + 241*x + 32*Nf*x - 212*x^2 - 40*Nf*x^2 + 59*x^3 + 
        16*Nf*x^3))/((-1 + x)^2*x) + 
     (42*eps^3*(-82 - 8*Nf + 241*x + 32*Nf*x - 212*x^2 - 40*Nf*x^2 + 59*x^3 + 
        16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 1, 0, 1, x]*
    ((4*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 39*x^3 + 
        24*Nf*x^3))/((-1 + x)^2*x) - 
     (28*eps^3*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 39*x^3 + 
        24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 1, 1, 1, x]*
    ((-2*(-1442 - 96*Nf - 3*x + 384*Nf*x + 868*x^2 - 480*Nf*x^2 - 289*x^3 + 
        192*Nf*x^3))/((-1 + x)^2*x) + 
     (14*eps^3*(-1442 - 96*Nf - 3*x + 384*Nf*x + 868*x^2 - 480*Nf*x^2 - 
        289*x^3 + 192*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, 0, 1, x]*((-2*(-818 - 120*Nf + 693*x + 480*Nf*x - 284*x^2 - 
        600*Nf*x^2 + 71*x^3 + 240*Nf*x^3))/((-1 + x)^2*x) + 
     (14*eps^3*(-818 - 120*Nf + 693*x + 480*Nf*x - 284*x^2 - 600*Nf*x^2 + 
        71*x^3 + 240*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*((4*(-298 - 24*Nf + 301*x + 96*Nf*x - 164*x^2 - 120*Nf*x^2 + 
        47*x^3 + 48*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
     (28*eps^3*(-298 - 24*Nf + 301*x + 96*Nf*x - 164*x^2 - 120*Nf*x^2 + 
        47*x^3 + 48*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
     G[0, 0, 1, x]*((-4*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 
          39*x^3 + 24*Nf*x^3))/((-1 + x)^2*x) + 
       (28*eps^3*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 
          39*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x))) + 
   ((-7200 + 4464*eps + 22320*eps^2 + 108252*eps^3 + 456723*eps^4 + 
      6696*eps^2*Nf + 41664*eps^3*Nf + 207452*eps^4*Nf + 2976*eps^3*Nf^2 + 
      21824*eps^4*Nf^2 - 34080*x - 8928*eps*x - 42408*eps^2*x - 
      205344*eps^3*x - 859320*eps^4*x - 13392*eps^2*Nf*x - 79980*eps^3*Nf*x - 
      394072*eps^4*Nf*x - 5952*eps^3*Nf^2*x - 42160*eps^4*Nf^2*x + 
      34080*x^2 + 4464*eps*x^2 + 20088*eps^2*x^2 + 97092*eps^3*x^2 + 
      402597*eps^4*x^2 + 6696*eps^2*Nf*x^2 + 38316*eps^3*Nf*x^2 + 
      186620*eps^4*Nf*x^2 + 2976*eps^3*Nf^2*x^2 + 20336*eps^4*Nf^2*x^2 - 
      6720*x^3)*Zeta[5])/(60*(-1 + x)^2*x) + G[0, 1, 1, 1, x]*
    ((-2*(-90*eps + 228*x + 1131*eps*x + 494*eps*Nf*x - 342*x^2 - 
        1101*eps*x^2 - 741*eps*Nf*x^2 + 114*x^3 + 114*eps*x^3 + 
        247*eps*Nf*x^3))/(3*eps*(-1 + x)*x^2) + 
     (14*eps^2*(-90*eps + 228*x + 1131*eps*x + 494*eps*Nf*x - 342*x^2 - 
        1101*eps*x^2 - 741*eps*Nf*x^2 + 114*x^3 + 114*eps*x^3 + 
        247*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)*x^2) + 
     (7068*eps^4*(-2 + x)*Zeta[5])/(5*x)) + G[0, 0, 1, 1, x]*
    ((2*(-72*eps - 564*x - 1455*eps*x - 378*eps*Nf*x + 234*x^2 + 
        1664*eps*x^2 - 127*eps*Nf*x^2 + 48*x^3 - 1757*eps*x^3 + 
        184*eps*Nf*x^3 - 12*x^4 + 671*eps*x^4 + 20*eps*Nf*x^4))/
      (3*eps*(-1 + x)^2*x^2) - (14*eps^2*(-72*eps - 564*x - 1455*eps*x - 
        378*eps*Nf*x + 234*x^2 + 1664*eps*x^2 - 127*eps*Nf*x^2 + 48*x^3 - 
        1757*eps*x^3 + 184*eps*Nf*x^3 - 12*x^4 + 671*eps*x^4 + 20*eps*Nf*x^4)*
       Zeta[3])/(3*(-1 + x)^2*x^2) + (372*eps^4*(-2 + x)*(-47 - 4*x + 2*x^2)*
       Zeta[5])/(5*(-1 + x)^2*x)) + G[0, 0, 0, 1, x]*
    ((2*(-1296 - 4011*eps - 744*eps*Nf + 1584*x + 5240*eps*x + 884*eps*Nf*x - 
        936*x^2 - 3899*eps*x^2 - 740*eps*Nf*x^2 + 234*x^3 + 1121*eps*x^3 + 
        263*eps*Nf*x^3))/(3*eps*(-1 + x)^2*x) - 
     (14*eps^2*(-1296 - 4011*eps - 744*eps*Nf + 1584*x + 5240*eps*x + 
        884*eps*Nf*x - 936*x^2 - 3899*eps*x^2 - 740*eps*Nf*x^2 + 234*x^3 + 
        1121*eps*x^3 + 263*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) - 
     (1116*eps^4*(-2 + x)*(36 - 26*x + 13*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/18*(-216*eps + 864*eps^2 + 72*eps^2*Nf + 144*x + 
        1656*eps*x + 4206*eps^2*x + 264*eps*Nf*x + 4232*eps^2*Nf*x + 
        64*eps^2*Nf^2*x - 216*x^2 - 36*eps*x^2 + 6843*eps^2*x^2 - 
        396*eps*Nf*x^2 - 2562*eps^2*Nf*x^2 - 96*eps^2*Nf^2*x^2 + 72*x^3 - 
        828*eps*x^3 - 6657*eps^2*x^3 + 132*eps*Nf*x^3 - 110*eps^2*Nf*x^3 + 
        32*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)*x^2) + 
     (7*eps*(-216*eps + 864*eps^2 + 72*eps^2*Nf + 144*x + 1656*eps*x + 
        4206*eps^2*x + 264*eps*Nf*x + 4232*eps^2*Nf*x + 64*eps^2*Nf^2*x - 
        216*x^2 - 36*eps*x^2 + 6843*eps^2*x^2 - 396*eps*Nf*x^2 - 
        2562*eps^2*Nf*x^2 - 96*eps^2*Nf^2*x^2 + 72*x^3 - 828*eps*x^3 - 
        6657*eps^2*x^3 + 132*eps*Nf*x^3 - 110*eps^2*Nf*x^3 + 
        32*eps^2*Nf^2*x^3)*Zeta[3])/(18*(-1 + x)*x^2) - 
     (98*eps^4*(-2 + x)*Zeta[3]^2)/x + 
     (62*eps^3*(-18*eps + 12*x + 138*eps*x + 22*eps*Nf*x - 18*x^2 - 
        3*eps*x^2 - 33*eps*Nf*x^2 + 6*x^3 - 69*eps*x^3 + 11*eps*Nf*x^3)*
       Zeta[5])/(5*(-1 + x)*x^2)) + G[0, 0, 1, x]*
    (-1/18*(-1728*eps^2 - 576*eps^2*Nf - 288*x - 2160*eps*x - 270*eps^2*x - 
        384*eps*Nf*x - 5992*eps^2*Nf*x + 32*eps^2*Nf^2*x + 432*x^2 + 
        7776*eps*x^2 + 23091*eps^2*x^2 + 720*eps*Nf*x^2 + 
        15708*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2 - 288*x^3 - 7704*eps*x^3 - 
        24924*eps^2*x^3 - 528*eps*Nf*x^3 - 12340*eps^2*Nf*x^3 - 
        128*eps^2*Nf^2*x^3 + 72*x^4 + 2340*eps*x^4 + 8799*eps^2*x^4 + 
        132*eps*Nf*x^4 + 3058*eps^2*Nf*x^4 + 32*eps^2*Nf^2*x^4)/
       (eps^2*(-1 + x)^2*x^2) + (7*eps*(-1728*eps^2 - 576*eps^2*Nf - 288*x - 
        2160*eps*x - 270*eps^2*x - 384*eps*Nf*x - 5992*eps^2*Nf*x + 
        32*eps^2*Nf^2*x + 432*x^2 + 7776*eps*x^2 + 23091*eps^2*x^2 + 
        720*eps*Nf*x^2 + 15708*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2 - 288*x^3 - 
        7704*eps*x^3 - 24924*eps^2*x^3 - 528*eps*Nf*x^3 - 
        12340*eps^2*Nf*x^3 - 128*eps^2*Nf^2*x^3 + 72*x^4 + 2340*eps*x^4 + 
        8799*eps^2*x^4 + 132*eps*Nf*x^4 + 3058*eps^2*Nf*x^4 + 
        32*eps^2*Nf^2*x^4)*Zeta[3])/(18*(-1 + x)^2*x^2) - 
     (98*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[3]^2)/((-1 + x)^2*x) + 
     (62*eps^3*(-24 - 180*eps - 32*eps*Nf + 36*x + 648*eps*x + 60*eps*Nf*x - 
        24*x^2 - 642*eps*x^2 - 44*eps*Nf*x^2 + 6*x^3 + 195*eps*x^3 + 
        11*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   Zeta[3]*((5184*eps - 18144*eps^2 + 5184*eps^2*Nf + 3456*x + 15552*eps*x + 
       149472*eps^2*x + 146664*eps^3*x + 618786*eps^4*x + 2465883*eps^5*x - 
       576*eps*Nf*x + 57072*eps^2*Nf*x + 56448*eps^3*Nf*x + 
       281064*eps^4*Nf*x + 1215788*eps^5*Nf*x - 5376*eps^2*Nf^2*x + 
       4032*eps^3*Nf^2*x + 29568*eps^4*Nf^2*x + 154560*eps^5*Nf^2*x - 
       5184*x^2 - 95040*eps*x^2 - 451080*eps^2*x^2 - 278208*eps^3*x^2 - 
       1164240*eps^4*x^2 - 4622373*eps^5*x^2 + 4320*eps*Nf*x^2 - 
       191520*eps^2*Nf*x^2 - 108360*eps^3*Nf*x^2 - 533904*eps^4*Nf*x^2 - 
       2291044*eps^5*Nf*x^2 + 11136*eps^2*Nf^2*x^2 - 8064*eps^3*Nf^2*x^2 - 
       57120*eps^4*Nf^2*x^2 - 294336*eps^5*Nf^2*x^2 + 3456*x^3 + 
       101088*eps*x^3 + 356544*eps^2*x^3 + 131544*eps^3*x^3 + 
       545454*eps^4*x^3 + 2156490*eps^5*x^3 - 4032*eps*Nf*x^3 + 
       177888*eps^2*Nf*x^3 + 51912*eps^3*Nf*x^3 + 252840*eps^4*Nf*x^3 + 
       1075256*eps^5*Nf*x^3 - 8448*eps^2*Nf^2*x^3 + 4032*eps^3*Nf^2*x^3 + 
       27552*eps^4*Nf^2*x^3 + 139776*eps^5*Nf^2*x^3 - 864*x^4 - 
       29808*eps*x^4 - 96408*eps^2*x^4 + 1008*eps*Nf*x^4 - 
       46920*eps^2*Nf*x^4 + 2112*eps^2*Nf^2*x^4)/(216*eps^2*(-1 + x)^2*x^2) - 
     (2*eps^3*(1116*eps - 1356*x + 2046*eps*x - 124*eps*Nf*x - 11056*x^2 - 
        17856*eps*x^2 + 930*eps*Nf*x^2 + 10684*x^3 + 20460*eps*x^3 - 
        868*eps*Nf*x^3 - 2146*x^4 - 6417*eps*x^4 + 217*eps*Nf*x^4)*Zeta[5])/
      (5*(-1 + x)^2*x^2))) + 
 G[0, x]^2*(-1/216*(1728 + 4320*eps + 17280*eps^2 + 37908*eps^3 + 
      57420*eps^4 + 2592*eps*Nf + 9072*eps^2*Nf + 33912*eps^3*Nf + 
      81504*eps^4*Nf + 1152*eps^2*Nf^2 + 4992*eps^3*Nf^2 + 19680*eps^4*Nf^2 - 
      1728*x - 4320*eps*x - 13824*eps^2*x - 11556*eps^3*x + 90756*eps^4*x - 
      2592*eps*Nf*x - 9072*eps^2*Nf*x - 30456*eps^3*Nf*x - 45936*eps^4*Nf*x - 
      1152*eps^2*Nf^2*x - 4992*eps^3*Nf^2*x - 19680*eps^4*Nf^2*x + 432*x^2 + 
      1512*eps*x^2 + 5724*eps^2*x^2 + 14229*eps^3*x^2 + 28170*eps^4*x^2 + 
      648*eps*Nf*x^2 + 3060*eps^2*Nf*x^2 + 12624*eps^3*Nf*x^2 + 
      33616*eps^4*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 1680*eps^3*Nf^2*x^2 + 
      8016*eps^4*Nf^2*x^2)/(eps^4*(-1 + x)^2) - 
   (7*eps^2*(-1008 - 15528*eps + 3360*eps^2 - 2360*eps*Nf + 1764*eps^2*Nf + 
      224*eps^2*Nf^2 + 1008*x + 16680*eps*x - 2688*eps^2*x + 2360*eps*Nf*x - 
      1764*eps^2*Nf*x - 224*eps^2*Nf^2*x - 252*x^2 - 4950*eps*x^2 + 
      1113*eps^2*x^2 - 662*eps*Nf*x^2 + 595*eps^2*Nf*x^2 + 56*eps^2*Nf^2*x^2)*
     Zeta[3]^2)/(12*(-1 + x)^2) + 
   G[1, x]^4*(-1/24*((-2 + x)*(77 - 174*x + 87*x^2))/((-1 + x)^2*x) + 
     (7*eps^3*(-2 + x)*(77 - 174*x + 87*x^2)*Zeta[3])/(24*(-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*((-2*(-2 + x)*(14 + 16*Nf + 6*x - 16*Nf*x - 3*x^2 + 
        32*Nf*x^2))/((-1 + x)^2*x) + 
     (14*eps^3*(-2 + x)*(14 + 16*Nf + 6*x - 16*Nf*x - 3*x^2 + 32*Nf*x^2)*
       Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, 1, x]*
    ((-2*(-442 + 773*x - 576*x^2 + 153*x^3))/((-1 + x)^2*x) + 
     (14*eps^3*(-442 + 773*x - 576*x^2 + 153*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]^2*((368 - 796*x + 20*Nf*x + 612*x^2 - 20*Nf*x^2 - 153*x^3 + 
       8*Nf*x^3)/((-1 + x)^2*x) - (7*eps^3*(368 - 796*x + 20*Nf*x + 612*x^2 - 
        20*Nf*x^2 - 153*x^3 + 8*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*((-2*(-618 - 16*Nf + 757*x + 24*Nf*x - 448*x^2 - 
        40*Nf*x^2 + 115*x^3 + 16*Nf*x^3))/((-1 + x)^2*x) + 
     (14*eps^3*(-618 - 16*Nf + 757*x + 24*Nf*x - 448*x^2 - 40*Nf*x^2 + 
        115*x^3 + 16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   (31*eps*(576 + 1440*eps + 5760*eps^2 + 12636*eps^3 + 864*eps*Nf + 
      3024*eps^2*Nf + 11304*eps^3*Nf + 384*eps^2*Nf^2 + 1664*eps^3*Nf^2 - 
      576*x - 1440*eps*x - 4608*eps^2*x - 3852*eps^3*x - 864*eps*Nf*x - 
      3024*eps^2*Nf*x - 10152*eps^3*Nf*x - 384*eps^2*Nf^2*x - 
      1664*eps^3*Nf^2*x + 144*x^2 + 504*eps*x^2 + 1908*eps^2*x^2 + 
      4743*eps^3*x^2 + 216*eps*Nf*x^2 + 1020*eps^2*Nf*x^2 + 
      4208*eps^3*Nf*x^2 + 96*eps^2*Nf^2*x^2 + 560*eps^3*Nf^2*x^2)*Zeta[5])/
    (120*(-1 + x)^2) + Zeta[3]*((-12096 - 264384*eps + 120960*eps^2 + 
       265356*eps^3 + 401940*eps^4 - 33408*eps*Nf + 63504*eps^2*Nf + 
       237384*eps^3*Nf + 570528*eps^4*Nf + 8064*eps^2*Nf^2 + 
       34944*eps^3*Nf^2 + 137760*eps^4*Nf^2 + 12096*x + 285120*eps*x - 
       96768*eps^2*x - 80892*eps^3*x + 635292*eps^4*x + 33408*eps*Nf*x - 
       63504*eps^2*Nf*x - 213192*eps^3*Nf*x - 321552*eps^4*Nf*x - 
       8064*eps^2*Nf^2*x - 34944*eps^3*Nf^2*x - 137760*eps^4*Nf^2*x - 
       3024*x^2 - 83808*eps*x^2 + 40068*eps^2*x^2 + 99603*eps^3*x^2 + 
       197190*eps^4*x^2 - 9648*eps*Nf*x^2 + 21420*eps^2*Nf*x^2 + 
       88368*eps^3*Nf*x^2 + 235312*eps^4*Nf*x^2 + 2016*eps^2*Nf^2*x^2 + 
       11760*eps^3*Nf^2*x^2 + 56112*eps^4*Nf^2*x^2)/(216*eps*(-1 + x)^2) + 
     (2604*eps^4*(-2 + x)^2*Zeta[5])/(5*(-1 + x)^2)) + 
   G[0, 0, 1, x]*((-720 - 3636*eps - 704*eps*Nf + 312*x + 3966*eps*x + 
       448*eps*Nf*x + 48*x^2 - 3348*eps*x^2 - 312*eps*Nf*x^2 - 12*x^3 + 
       1299*eps*x^3 + 132*eps*Nf*x^3)/(3*eps*(-1 + x)^2*x) - 
     (7*eps^2*(-720 - 3636*eps - 704*eps*Nf + 312*x + 3966*eps*x + 
        448*eps*Nf*x + 48*x^2 - 3348*eps*x^2 - 312*eps*Nf*x^2 - 12*x^3 + 
        1299*eps*x^3 + 132*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
     (372*eps^4*(-2 + x)*(-30 - 2*x + x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*((72 - 798*eps + 368*eps*Nf - 252*x + 3105*eps*x - 
       416*eps*Nf*x + 216*x^2 - 3414*eps*x^2 + 124*eps*Nf*x^2 - 54*x^3 + 
       1170*eps*x^3 + 5*eps*Nf*x^3)/(3*eps*(-1 + x)^2*x) - 
     (7*eps^2*(72 - 798*eps + 368*eps*Nf - 252*x + 3105*eps*x - 
        416*eps*Nf*x + 216*x^2 - 3414*eps*x^2 + 124*eps*Nf*x^2 - 54*x^3 + 
        1170*eps*x^3 + 5*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
     (558*eps^4*(-2 + x)*(2 - 6*x + 3*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]^3*((72*eps - 276*x - 1071*eps*x - 110*eps*Nf*x + 618*x^2 + 
       1311*eps*x^2 + 175*eps*Nf*x^2 - 480*x^3 - 249*eps*x^3 - 
       96*eps*Nf*x^3 + 120*x^4 - 132*eps*x^4 + 12*eps*Nf*x^4)/
      (18*eps*(-1 + x)^2*x^2) - (7*eps^2*(72*eps - 276*x - 1071*eps*x - 
        110*eps*Nf*x + 618*x^2 + 1311*eps*x^2 + 175*eps*Nf*x^2 - 480*x^3 - 
        249*eps*x^3 - 96*eps*Nf*x^3 + 120*x^4 - 132*eps*x^4 + 12*eps*Nf*x^4)*
       Zeta[3])/(18*(-1 + x)^2*x^2) - (31*eps^4*(-2 + x)*(23 - 40*x + 20*x^2)*
       Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]^2*((648*eps^2 + 144*eps^2*Nf + 360*x + 864*eps*x + 1026*eps^2*x - 
       204*eps*Nf*x - 388*eps^2*Nf*x - 160*eps^2*Nf^2*x - 1620*x^2 - 
       6570*eps*x^2 - 27561*eps^2*x^2 + 102*eps*Nf*x^2 - 1747*eps^2*Nf*x^2 + 
       304*eps^2*Nf^2*x^2 + 1440*x^3 + 7488*eps*x^3 + 31878*eps^2*x^3 + 
       2016*eps^2*Nf*x^3 - 224*eps^2*Nf^2*x^3 - 360*x^4 - 2520*eps*x^4 - 
       11634*eps^2*x^4 - 528*eps^2*Nf*x^4 + 56*eps^2*Nf^2*x^4)/
      (36*eps^2*(-1 + x)^2*x^2) - (7*eps*(648*eps^2 + 144*eps^2*Nf + 360*x + 
        864*eps*x + 1026*eps^2*x - 204*eps*Nf*x - 388*eps^2*Nf*x - 
        160*eps^2*Nf^2*x - 1620*x^2 - 6570*eps*x^2 - 27561*eps^2*x^2 + 
        102*eps*Nf*x^2 - 1747*eps^2*Nf*x^2 + 304*eps^2*Nf^2*x^2 + 1440*x^3 + 
        7488*eps*x^3 + 31878*eps^2*x^3 + 2016*eps^2*Nf*x^3 - 
        224*eps^2*Nf^2*x^3 - 360*x^4 - 2520*eps*x^4 - 11634*eps^2*x^4 - 
        528*eps^2*Nf*x^4 + 56*eps^2*Nf^2*x^4)*Zeta[3])/(36*(-1 + x)^2*x^2) - 
     (245*eps^4*(-2 + x)*(1 - 4*x + 2*x^2)*Zeta[3]^2)/(2*(-1 + x)^2*x) + 
     G[0, 1, x]*(((-2 + x)*(115 - 114*x + 57*x^2))/(2*(-1 + x)^2*x) - 
       (7*eps^3*(-2 + x)*(115 - 114*x + 57*x^2)*Zeta[3])/(2*(-1 + x)^2*x)) + 
     (31*eps^3*(-60 - 144*eps + 34*eps*Nf + 270*x + 1095*eps*x - 
        17*eps*Nf*x - 240*x^2 - 1248*eps*x^2 + 60*x^3 + 420*eps*x^3)*Zeta[5])/
      (10*(-1 + x)^2*x)) + G[0, 1, x]*
    ((-2016 - 10368*eps - 48420*eps^2 - 2352*eps*Nf - 16448*eps^2*Nf - 
       512*eps^2*Nf^2 + 1872*x + 10080*eps*x + 36558*eps^2*x + 
       2376*eps*Nf*x + 19392*eps^2*Nf*x + 768*eps^2*Nf^2*x - 864*x^2 - 
       3528*eps*x^2 - 9852*eps^2*x^2 - 1200*eps*Nf*x^2 - 10844*eps^2*Nf*x^2 - 
       512*eps^2*Nf^2*x^2 + 216*x^3 + 468*eps*x^3 - 87*eps^2*x^3 + 
       300*eps*Nf*x^3 + 2558*eps^2*Nf*x^3 + 128*eps^2*Nf^2*x^3)/
      (36*eps^2*(-1 + x)^2*x) - (7*eps*(-2016 - 10368*eps - 48420*eps^2 - 
        2352*eps*Nf - 16448*eps^2*Nf - 512*eps^2*Nf^2 + 1872*x + 
        10080*eps*x + 36558*eps^2*x + 2376*eps*Nf*x + 19392*eps^2*Nf*x + 
        768*eps^2*Nf^2*x - 864*x^2 - 3528*eps*x^2 - 9852*eps^2*x^2 - 
        1200*eps*Nf*x^2 - 10844*eps^2*Nf*x^2 - 512*eps^2*Nf^2*x^2 + 216*x^3 + 
        468*eps*x^3 - 87*eps^2*x^3 + 300*eps*Nf*x^3 + 2558*eps^2*Nf*x^3 + 
        128*eps^2*Nf^2*x^3)*Zeta[3])/(36*(-1 + x)^2*x) + 
     (49*eps^4*(-2 + x)*(14 - 6*x + 3*x^2)*Zeta[3]^2)/((-1 + x)^2*x) - 
     (31*eps^3*(-168 - 864*eps - 196*eps*Nf + 156*x + 840*eps*x + 
        198*eps*Nf*x - 72*x^2 - 294*eps*x^2 - 100*eps*Nf*x^2 + 18*x^3 + 
        39*eps*x^3 + 25*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]*(-1/216*(-2592 - 8640*eps - 26568*eps^2 - 54144*eps^3 - 
        2736*eps*Nf - 11184*eps^2*Nf - 20488*eps^3*Nf - 576*eps^2*Nf^2 - 
        2688*eps^3*Nf^2 + 11664*x + 40392*eps*x + 155628*eps^2*x + 
        505305*eps^3*x + 12312*eps*Nf*x + 54324*eps^2*Nf*x + 
        203940*eps^3*Nf*x + 2592*eps^2*Nf^2*x + 12816*eps^3*Nf^2*x - 
        10368*x^2 - 38016*eps*x^2 - 146664*eps^2*x^2 - 475056*eps^3*x^2 - 
        10944*eps*Nf*x^2 - 51360*eps^2*Nf*x^2 - 210172*eps^3*Nf*x^2 - 
        2304*eps^2*Nf^2*x^2 - 11808*eps^3*Nf^2*x^2 + 2592*x^3 + 
        11232*eps*x^3 + 49248*eps^2*x^3 + 186084*eps^3*x^3 + 
        2736*eps*Nf*x^3 + 15144*eps^2*Nf*x^3 + 69352*eps^3*Nf*x^3 + 
        576*eps^2*Nf^2*x^3 + 3360*eps^3*Nf^2*x^3)/(eps^3*(-1 + x)^2*x) + 
     ((-109728 - 60480*eps - 185976*eps^2 - 379008*eps^3 - 3456*Nf - 
        19152*eps*Nf - 78288*eps^2*Nf - 143416*eps^3*Nf - 4032*eps^2*Nf^2 - 
        18816*eps^3*Nf^2 + 224208*x + 282744*eps*x + 1089396*eps^2*x + 
        3537135*eps^3*x + 13824*Nf*x + 86184*eps*Nf*x + 380268*eps^2*Nf*x + 
        1427580*eps^3*Nf*x + 18144*eps^2*Nf^2*x + 89712*eps^3*Nf^2*x - 
        169344*x^2 - 266112*eps*x^2 - 1026648*eps^2*x^2 - 3325392*eps^3*x^2 - 
        17280*Nf*x^2 - 76608*eps*Nf*x^2 - 359520*eps^2*Nf*x^2 - 
        1471204*eps^3*Nf*x^2 - 16128*eps^2*Nf^2*x^2 - 82656*eps^3*Nf^2*x^2 + 
        42336*x^3 + 78624*eps*x^3 + 344736*eps^2*x^3 + 1302588*eps^3*x^3 + 
        6912*Nf*x^3 + 19152*eps*Nf*x^3 + 106008*eps^2*Nf*x^3 + 
        485464*eps^3*Nf*x^3 + 4032*eps^2*Nf^2*x^3 + 23520*eps^3*Nf^2*x^3)*
       Zeta[3])/(216*(-1 + x)^2*x) - 
     (7*eps^3*(-2796 - 840*eps - 96*Nf - 266*eps*Nf + 5094*x + 3927*eps*x + 
        384*Nf*x + 1197*eps*Nf*x - 3696*x^2 - 3696*eps*x^2 - 480*Nf*x^2 - 
        1064*eps*Nf*x^2 + 924*x^3 + 1092*eps*x^3 + 192*Nf*x^3 + 
        266*eps*Nf*x^3)*Zeta[3]^2)/(6*(-1 + x)^2*x) + 
     G[0, 1, 1, x]*((2*(-36 + 4*x + 8*x^2 + x^3))/((-1 + x)^2*x) - 
       (14*eps^3*(-36 + 4*x + 8*x^2 + x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 1, x]*((4*(-334 - 4*Nf + 423*x + 16*Nf*x - 256*x^2 - 20*Nf*x^2 + 
          64*x^3 + 8*Nf*x^3))/((-1 + x)^2*x) - 
       (28*eps^3*(-334 - 4*Nf + 423*x + 16*Nf*x - 256*x^2 - 20*Nf*x^2 + 
          64*x^3 + 8*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     (31*eps^2*(-216 - 720*eps - 2214*eps^2 - 228*eps*Nf - 932*eps^2*Nf - 
        48*eps^2*Nf^2 + 972*x + 3366*eps*x + 12969*eps^2*x + 1026*eps*Nf*x + 
        4527*eps^2*Nf*x + 216*eps^2*Nf^2*x - 864*x^2 - 3168*eps*x^2 - 
        12222*eps^2*x^2 - 912*eps*Nf*x^2 - 4280*eps^2*Nf*x^2 - 
        192*eps^2*Nf^2*x^2 + 216*x^3 + 936*eps*x^3 + 4104*eps^2*x^3 + 
        228*eps*Nf*x^3 + 1262*eps^2*Nf*x^3 + 48*eps^2*Nf^2*x^3)*Zeta[5])/
      (30*(-1 + x)^2*x) + G[0, 1, x]*
      (-1/3*(240 + 177*eps + 152*eps*Nf - 144*x + 1904*eps*x - 44*eps*Nf*x + 
          24*x^2 - 2375*eps*x^2 - 20*eps*Nf*x^2 - 6*x^3 + 725*eps*x^3 + 
          11*eps*Nf*x^3)/(eps*(-1 + x)^2*x) + 
       (7*eps^2*(240 + 177*eps + 152*eps*Nf - 144*x + 1904*eps*x - 
          44*eps*Nf*x + 24*x^2 - 2375*eps*x^2 - 20*eps*Nf*x^2 - 6*x^3 + 
          725*eps*x^3 + 11*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) - 
       (186*eps^4*(-2 + x)*(20 - 2*x + x^2)*Zeta[5])/(5*(-1 + x)^2*x)))) + 
 Pi^3*(((I/864)*(8064 + 33696*eps + 124704*eps^2 + 354336*eps^3 + 
      88398*eps^4 + 352269*eps^5 + 7488*eps*Nf + 34224*eps^2*Nf + 
      174112*eps^3*Nf + 40152*eps^4*Nf + 173684*eps^5*Nf + 768*eps^2*Nf^2 + 
      5056*eps^3*Nf^2 + 4224*eps^4*Nf^2 + 22080*eps^5*Nf^2 - 17856*x - 
      52416*eps*x - 163872*eps^2*x - 224580*eps^3*x - 98874*eps^4*x - 
      396468*eps^5*x - 15264*eps*Nf*x - 51360*eps^2*Nf*x - 
      221992*eps^3*Nf*x - 44184*eps^4*Nf*x - 193760*eps^5*Nf*x - 
      384*eps^2*Nf^2*x - 2816*eps^3*Nf^2*x - 4512*eps^4*Nf^2*x - 
      24192*eps^5*Nf^2*x + 13824*x^2 + 29952*eps*x^2 + 87120*eps^2*x^2 + 
      38400*eps^3*x^2 + 10476*eps^4*x^2 + 44199*eps^5*x^2 + 
      11520*eps*Nf*x^2 + 32064*eps^2*Nf*x^2 + 134440*eps^3*Nf*x^2 + 
      4032*eps^4*Nf*x^2 + 20076*eps^5*Nf*x^2 + 288*eps^4*Nf^2*x^2 + 
      2112*eps^5*Nf^2*x^2 - 3456*x^3 - 6912*eps*x^3 - 15552*eps^2*x^3 + 
      19440*eps^3*x^3 - 2880*eps*Nf*x^3 - 8544*eps^2*Nf*x^3 - 
      34208*eps^3*Nf*x^3))/(eps^3*(-1 + x)^2*x) - 
   ((I/240)*eps^2*(-10 + 40*Nf + 1909*x + 40*Nf*x - 1904*x^2 + 476*x^3)*
     G[0, x]^5)/((-1 + x)^2*x) + (((31*I)/60)*eps^2*(-2 + x)*G[1, x]^5)/x - 
   (I*eps^2*(-2 + x)*(-81 - 52*x + 26*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + (I*eps^2*(134 + 1347*x - 1396*x^2 + 340*x^3)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^2*(232 + 436*x - 540*x^2 + 129*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + (I*eps^2*(-2236 + 2678*x - 1668*x^2 + 471*x^3)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-726 + 949*x - 628*x^2 + 178*x^3)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x) + (I*eps^2*(-2 + x)*(239 - 48*x + 24*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/432)*(124416 + 139968*eps + 525888*eps^2 + 1240176*eps^3 + 
      309393*eps^4 + 4608*Nf + 28512*eps*Nf + 153288*eps^2*Nf + 
      609392*eps^3*Nf + 140532*eps^4*Nf + 1152*eps^2*Nf^2 + 
      17696*eps^3*Nf^2 + 14784*eps^4*Nf^2 - 69120*x - 180432*eps*x - 
      463572*eps^2*x - 786030*eps^3*x - 346059*eps^4*x + 4608*Nf*x - 
      64368*eps*Nf*x - 175392*eps^2*Nf*x - 776972*eps^3*Nf*x - 
      154644*eps^4*Nf*x - 576*eps^2*Nf^2*x - 9856*eps^3*Nf^2*x - 
      15792*eps^4*Nf^2*x - 6912*x^2 + 68544*eps*x^2 + 40896*eps^2*x^2 + 
      134400*eps^3*x^2 + 36666*eps^4*x^2 + 50112*eps*Nf*x^2 + 
      79440*eps^2*Nf*x^2 + 470540*eps^3*Nf*x^2 + 14112*eps^4*Nf*x^2 + 
      1008*eps^4*Nf^2*x^2 + 5184*x^3 - 6912*eps*x^3 + 48420*eps^2*x^3 + 
      68040*eps^3*x^3 - 12528*eps*Nf*x^3 - 15624*eps^2*Nf*x^3 - 
      119728*eps^3*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
   (((7*I)/6)*eps^3*(-1532 - 1104*eps - 64*Nf - 214*eps*Nf + 526*x + 
      1211*eps*x - 64*Nf*x + 523*eps*Nf*x + 432*x^2 - 224*eps*x^2 - 
      416*eps*Nf*x^2 - 156*x^3 - 72*eps*x^3 + 104*eps*Nf*x^3)*Zeta[3]^2)/
    ((-1 + x)^2*x) + G[1, x]^4*
    (((I/72)*eps*(-9*eps - 132*x - 117*eps*x + 46*eps*Nf*x + 198*x^2 + 
        216*eps*x^2 - 69*eps*Nf*x^2 - 66*x^3 - 126*eps*x^3 + 23*eps*Nf*x^3))/
      ((-1 + x)*x^2) + (((77*I)/12)*eps^4*(-2 + x)*Zeta[3])/x) + 
   G[0, 1, x]^2*(((-1/12*I)*eps*(-72*eps - 96*x + 552*eps*x - 248*eps*Nf*x + 
        816*x^2 + 31*eps*x^2 + 1016*eps*Nf*x^2 - 768*x^3 + 74*eps*x^3 - 
        808*eps*Nf*x^3 + 192*x^4 - 251*eps*x^4 + 184*eps*Nf*x^4))/
      ((-1 + x)^2*x^2) + ((28*I)*eps^4*(-2 + x)*(1 - 8*x + 4*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, 1, 1, x]*
    (((I/6)*eps*(72*eps + 372*x + 520*eps*x + 130*eps*Nf*x - 42*x^2 - 
        23*eps*x^2 + 363*eps*Nf*x^2 - 144*x^3 - 324*eps*x^3 - 
        392*eps*Nf*x^3 + 36*x^4 + 104*eps*Nf*x^4))/((-1 + x)^2*x^2) - 
     ((7*I)*eps^4*(-2 + x)*(-31 - 12*x + 6*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, 1, 1, x]*(((-1/6*I)*eps*(-18*eps - 852*x - 1898*eps*x - 
        922*eps*Nf*x + 906*x^2 + 861*eps*x^2 + 929*eps*Nf*x^2 - 480*x^3 + 
        178*eps*x^3 - 528*eps*Nf*x^3 + 120*x^4 - 100*eps*x^4 + 
        162*eps*Nf*x^4))/((-1 + x)^2*x^2) + 
     ((7*I)*eps^4*(-2 + x)*(71 - 40*x + 20*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*(((I/6)*eps*(-156 - 600*eps - 778*eps*Nf + 846*x + 
        746*eps*x + 1713*eps*Nf*x - 768*x^2 - 380*eps*x^2 - 1312*eps*Nf*x^2 + 
        192*x^3 - 100*eps*x^3 + 370*eps*Nf*x^3))/((-1 + x)^2*x) - 
     ((7*I)*eps^4*(-2 + x)*(13 - 64*x + 32*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^4*(((I/48)*eps*(-116 - 473*eps - 238*eps*Nf + 570*x + 912*eps*x + 
        607*eps*Nf*x - 512*x^2 - 492*eps*x^2 - 456*eps*Nf*x^2 + 128*x^3 + 
        31*eps*x^3 + 122*eps*Nf*x^3))/((-1 + x)^2*x) - 
     ((I/24)*eps^2*(-2 + x)*(125 - 56*x + 28*x^2)*G[1, x])/((-1 + x)^2*x) - 
     (((7*I)/24)*eps^4*(-2 + x)*(29 - 128*x + 64*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[1, x]^3*
    (((-1/216*I)*(54*eps^2 + 2496*x + 216*eps*x + 1992*eps^2*x - 
        336*eps*Nf*x - 908*eps^2*Nf*x - 6144*x^2 - 684*eps*x^2 - 
        5415*eps^2*x^2 + 840*eps*Nf*x^2 + 1844*eps^2*Nf*x^2 + 4896*x^3 + 
        720*eps*x^3 + 4968*eps^2*x^3 - 672*eps*Nf*x^3 - 1252*eps^2*Nf*x^3 - 
        1224*x^4 - 252*eps*x^4 - 1599*eps^2*x^4 + 168*eps*Nf*x^4 + 
        316*eps^2*Nf*x^4))/((-1 + x)^2*x^2) - 
     ((I/6)*eps^2*(-2 + x)*(57 - 112*x + 56*x^2)*G[0, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/18)*eps^3*(208 + 18*eps - 28*eps*Nf - 512*x - 57*eps*x + 
        70*eps*Nf*x + 408*x^2 + 60*eps*x^2 - 56*eps*Nf*x^2 - 102*x^3 - 
        21*eps*x^3 + 14*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(((I/36)*(216*eps^2 + 144*eps^2*Nf - 552*x - 1080*eps*x - 
        5256*eps^2*x - 384*Nf*x + 156*eps*Nf*x - 4156*eps^2*Nf*x + 
        176*eps^2*Nf^2*x - 3852*x^2 + 1494*eps*x^2 + 10494*eps^2*x^2 - 
        384*Nf*x^2 - 894*eps*Nf*x^2 + 4195*eps^2*Nf*x^2 - 88*eps^2*Nf^2*x^2 + 
        4128*x^3 - 2664*eps*x^3 - 16920*eps^2*x^3 + 816*eps*Nf*x^3 - 
        3452*eps^2*Nf*x^3 - 888*x^4 + 1440*eps*x^4 + 8571*eps^2*x^4 - 
        204*eps*Nf*x^4 + 1190*eps^2*Nf*x^4))/((-1 + x)^2*x^2) + 
     (((7*I)/6)*eps^3*(92 + 180*eps + 64*Nf - 26*eps*Nf + 642*x - 249*eps*x + 
        64*Nf*x + 149*eps*Nf*x - 688*x^2 + 444*eps*x^2 - 136*eps*Nf*x^2 + 
        148*x^3 - 240*eps*x^3 + 34*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(((I/36)*(-108*eps + 324*eps^2 - 252*eps^2*Nf + 4872*x - 
        432*eps*x - 3408*eps^2*x - 60*eps*Nf*x - 772*eps^2*Nf*x + 
        48*eps^2*Nf^2*x - 4452*x^2 + 2034*eps*x^2 + 17310*eps^2*x^2 - 
        786*eps*Nf*x^2 + 2725*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 + 1152*x^3 - 
        3240*eps*x^3 - 22506*eps^2*x^3 + 816*eps*Nf*x^3 - 3356*eps^2*Nf*x^3 + 
        1440*eps*x^4 + 8571*eps^2*x^4 - 204*eps*Nf*x^4 + 1190*eps^2*Nf*x^4))/
      ((-1 + x)^2*x^2) + (((7*I)/6)*eps^3*(18*eps - 812*x + 72*eps*x + 
        10*eps*Nf*x + 742*x^2 - 339*eps*x^2 + 131*eps*Nf*x^2 - 192*x^3 + 
        540*eps*x^3 - 136*eps*Nf*x^3 - 240*eps*x^4 + 34*eps*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[0, x]^3*
    (((-1/144*I)*(-7184 - 2976*eps - 14010*eps^2 - 256*Nf - 792*eps*Nf - 
        2224*eps^2*Nf - 288*eps^2*Nf^2 - 4152*x + 3204*eps*x + 
        11733*eps^2*x - 256*Nf*x + 1356*eps*Nf*x + 1226*eps^2*Nf*x + 
        144*eps^2*Nf^2*x + 7744*x^2 - 1536*eps*x^2 - 6280*eps^2*x^2 - 
        960*eps*Nf*x^2 - 616*eps^2*Nf*x^2 - 1936*x^3 + 288*eps*x^3 + 
        1052*eps^2*x^3 + 240*eps*Nf*x^3 + 424*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/12)*eps^2*(-2 + x)*(23 - 32*x + 16*x^2)*G[1, x]^2)/((-1 + x)^2*x) + 
     ((I/12)*eps^2*(-290 + 8*Nf + 657*x + 8*Nf*x - 512*x^2 + 128*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/36)*eps^3*(-1796 - 744*eps - 64*Nf - 198*eps*Nf - 1038*x + 
        801*eps*x - 64*Nf*x + 339*eps*Nf*x + 1936*x^2 - 384*eps*x^2 - 
        240*eps*Nf*x^2 - 484*x^3 + 72*eps*x^3 + 60*eps*Nf*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]*(((-1/36*I)*eps*(-36 - 507*eps - 174*eps*Nf + 
          162*x - 607*eps*x + 183*eps*Nf*x - 144*x^2 + 1264*eps*x^2 - 
          120*eps*Nf*x^2 + 36*x^3 - 475*eps*x^3 + 54*eps*Nf*x^3))/
        ((-1 + x)^2*x) + (((7*I)/2)*eps^4*(-2 + x)*(1 - 4*x + 2*x^2)*Zeta[3])/
        ((-1 + x)^2*x))) + ((I/30)*eps^2*(-1068 - 21204*eps - 77748*eps^2 - 
      4836*eps*Nf - 21266*eps^2*Nf - 496*eps^2*Nf^2 + 50832*x + 33294*eps*x + 
      102765*eps^2*x + 9858*eps*Nf*x + 32333*eps^2*Nf*x + 248*eps^2*Nf^2*x - 
      50748*x^2 - 19344*eps*x^2 - 55986*eps^2*x^2 - 7440*eps*Nf*x^2 - 
      20708*eps^2*Nf*x^2 + 12912*x^3 + 4464*eps*x^3 + 10044*eps^2*x^3 + 
      1860*eps*Nf*x^3 + 5518*eps^2*Nf*x^3)*Zeta[5])/((-1 + x)^2*x) + 
   G[0, 1, x]*(((-1/144*I)*(-4416*eps^3 + 10080*x + 25056*eps*x + 
        10872*eps^2*x + 52800*eps^3*x + 8656*eps*Nf*x + 2736*eps^2*Nf*x + 
        20376*eps^3*Nf*x + 192*eps^2*Nf^2*x + 800*eps^3*Nf^2*x - 11184*x^2 - 
        25160*eps*x^2 - 5220*eps^2*x^2 - 11793*eps^3*x^2 - 4712*eps*Nf*x^2 - 
        1140*eps^2*Nf*x^2 - 9964*eps^3*Nf*x^2 - 96*eps^2*Nf^2*x^2 - 
        240*eps^3*Nf^2*x^2 + 6144*x^3 + 5024*eps*x^3 + 2448*eps^2*x^3 + 
        10308*eps^3*x^3 - 1920*eps*Nf*x^3 + 2676*eps^3*Nf*x^3 - 1536*x^4 + 
        1792*eps*x^4 + 1152*eps*Nf*x^4))/(eps*(-1 + x)^2*x^2) - 
     (I*eps^2*(160 - 8*Nf - 36*x - 8*Nf*x - 32*x^2 + 5*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - (I*eps^2*(-402 + 523*x - 340*x^2 + 91*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/36)*eps^2*(29592 + 43848*eps + 19026*eps^2 + 288*Nf + 15148*eps*Nf + 
        4788*eps^2*Nf + 336*eps^2*Nf^2 - 32460*x - 44030*eps*x - 
        9135*eps^2*x + 288*Nf*x - 8246*eps*Nf*x - 1995*eps^2*Nf*x - 
        168*eps^2*Nf^2*x + 17664*x^2 + 8792*eps*x^2 + 4284*eps^2*x^2 - 
        3360*eps*Nf*x^2 - 4632*x^3 + 3136*eps*x^3 + 2016*eps*Nf*x^3)*Zeta[3])/
      ((-1 + x)^2*x) - (((62*I)/5)*eps^4*(-2 + x)*(51 - 32*x + 16*x^2)*
       Zeta[5])/((-1 + x)^2*x)) + 
   G[1, x]^2*(((I/216)*(-1512*eps - 864*eps^2 - 4266*eps^3 - 864*eps^3*Nf - 
        4608*x + 4848*eps*x + 1188*eps^2*x + 17694*eps^3*x - 288*eps*Nf*x - 
        1284*eps^2*Nf*x - 4204*eps^3*Nf*x + 9504*x^2 + 6420*eps*x^2 + 
        864*eps^2*x^2 - 25947*eps^3*x^2 + 1344*eps*Nf*x^2 + 
        2886*eps^2*Nf*x^2 + 10906*eps^3*Nf*x^2 - 7200*x^3 - 23208*eps*x^3 - 
        2160*eps^2*x^3 + 13734*eps^3*x^3 - 1776*eps*Nf*x^3 - 
        2136*eps^2*Nf*x^3 - 7976*eps^3*Nf*x^3 + 1800*x^4 + 11760*eps*x^4 + 
        972*eps^2*x^4 - 1215*eps^3*x^4 + 732*eps*Nf*x^4 + 534*eps^2*Nf*x^4 + 
        2138*eps^3*Nf*x^4))/(eps*(-1 + x)^2*x^2) + 
     ((I/2)*eps^2*(-44 + 250*x - 252*x^2 + 75*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + ((I/2)*eps^2*(-2 + x)*(100 - 106*x + 53*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/36)*eps^2*(-1764*eps - 1008*eps^2 - 9840*x + 5656*eps*x + 
        1386*eps^2*x - 336*eps*Nf*x - 1498*eps^2*Nf*x + 16344*x^2 + 
        7490*eps*x^2 + 1008*eps^2*x^2 + 1568*eps*Nf*x^2 + 3367*eps^2*Nf*x^2 - 
        10992*x^3 - 27076*eps*x^3 - 2520*eps^2*x^3 - 2072*eps*Nf*x^3 - 
        2492*eps^2*Nf*x^3 + 2532*x^4 + 13720*eps*x^4 + 1134*eps^2*x^4 + 
        854*eps*Nf*x^4 + 623*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     G[0, 1, x]*(((-1/12*I)*eps*(-90*eps - 108*x + 56*eps*x - 126*eps*Nf*x + 
          102*x^2 + 715*eps*x^2 + 367*eps*Nf*x^2 - 48*x^3 - 1472*eps*x^3 - 
          352*eps*Nf*x^3 + 12*x^4 + 650*eps*x^4 + 112*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) + (((7*I)/2)*eps^4*(-2 + x)*(9 - 4*x + 2*x^2)*
         Zeta[3])/((-1 + x)^2*x)) - (((31*I)/5)*eps^4*(-2 + x)*
       (29 - 44*x + 22*x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[0, x]^2*(((I/864)*(-25056 - 65376*eps - 70200*eps^2 - 219456*eps^3 - 
        6288*eps*Nf - 24144*eps^2*Nf - 119416*eps^3*Nf - 1728*eps^2*Nf^2 - 
        7488*eps^3*Nf^2 - 50832*x - 52632*eps*x + 31860*eps^2*x - 
        47817*eps^3*x - 63096*eps*Nf*x + 15756*eps^2*Nf*x + 
        67420*eps^3*Nf*x + 864*eps^2*Nf^2*x + 2448*eps^3*Nf^2*x + 63360*x^2 + 
        41184*eps*x^2 - 12312*eps^2*x^2 + 38232*eps^3*x^2 + 
        61632*eps*Nf*x^2 - 5952*eps^2*Nf*x^2 - 28484*eps^3*Nf*x^2 - 
        15840*x^3 + 14688*eps*x^3 + 3888*eps^2*x^3 - 4860*eps^3*x^3 - 
        16272*eps*Nf*x^3 + 2136*eps^2*Nf*x^3 + 8552*eps^3*Nf*x^3))/
      (eps*(-1 + x)^2*x) - ((I/12)*eps^2*(-2 + x)*(41 - 96*x + 48*x^2)*
       G[1, x]^3)/((-1 + x)^2*x) + 
     ((I/2)*eps^2*(62 + 8*Nf - 3*x + 8*Nf*x - 28*x^2 + 4*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - (I*eps^2*(-78 + 262*x - 232*x^2 + 61*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/72)*eps^2*(-20808 - 38136*eps - 40950*eps^2 - 288*Nf - 3668*eps*Nf - 
        14084*eps^2*Nf - 1008*eps^2*Nf^2 - 45276*x - 30702*eps*x + 
        18585*eps^2*x - 288*Nf*x - 36806*eps*Nf*x + 9191*eps^2*Nf*x + 
        504*eps^2*Nf^2*x + 56544*x^2 + 24024*eps*x^2 - 7182*eps^2*x^2 + 
        35952*eps*Nf*x^2 - 3472*eps^2*Nf*x^2 - 14352*x^3 + 8568*eps*x^3 + 
        2268*eps^2*x^3 - 9492*eps*Nf*x^3 + 1246*eps^2*Nf*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]^2*
      (((-1/24*I)*eps*(-72*eps + 84*x + 716*eps*x + 70*eps*Nf*x + 6*x^2 + 
          763*eps*x^2 - 3*eps*Nf*x^2 - 48*x^3 - 1976*eps*x^3 - 
          32*eps*Nf*x^3 + 12*x^4 + 866*eps*x^4 + 8*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) + (((7*I)/4)*eps^4*(-2 + x)*(-7 - 4*x + 2*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]*
      (((-1/12*I)*eps*(-216 - 105*eps - 136*eps*Nf + 636*x + 702*eps*x + 
          324*eps*Nf*x - 528*x^2 - 156*eps*x^2 - 136*eps*Nf*x^2 + 132*x^3 - 
          225*eps*x^3 + 10*eps*Nf*x^3))/((-1 + x)^2*x) + 
       ((7*I)*eps^4*(-2 + x)*(9 - 22*x + 11*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[1, x]*(((-1/72*I)*(-216*eps^2 - 144*eps^2*Nf + 19464*x + 3240*eps*x + 
          16398*eps^2*x + 636*eps*Nf*x + 2188*eps^2*Nf*x + 144*eps^2*Nf^2*x - 
          22692*x^2 - 1746*eps*x^2 - 9441*eps^2*x^2 - 510*eps*Nf*x^2 + 
          1151*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 + 12960*x^3 - 288*eps*x^3 + 
          2784*eps^2*x^3 + 192*eps*Nf*x^3 - 2080*eps^2*Nf*x^3 - 3240*x^4 + 
          252*eps*x^4 + 429*eps^2*x^4 - 48*eps*Nf*x^4 + 472*eps^2*Nf*x^4))/
        ((-1 + x)^2*x^2) + ((2*I)*eps^2*(-27 + 61*x - 49*x^2 + 13*x^3)*
         G[0, 1, x])/((-1 + x)^2*x) - (((7*I)/12)*eps^3*(-3244 - 540*eps - 
          106*eps*Nf + 3782*x + 291*eps*x + 85*eps*Nf*x - 2160*x^2 + 
          48*eps*x^2 - 32*eps*Nf*x^2 + 540*x^3 - 42*eps*x^3 + 8*eps*Nf*x^3)*
         Zeta[3])/((-1 + x)^2*x)) + (((62*I)/5)*eps^4*(-2 + x)*
       (-18 - 58*x + 29*x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/108)*(-216*eps - 5688*eps^2 + 2268*eps^4 - 792*eps^2*Nf - 
        540*eps^4*Nf - 720*x - 576*eps*x + 20352*eps^2*x + 12528*eps^3*x + 
        56754*eps^4*x - 1608*eps*Nf*x - 3592*eps^2*Nf*x + 2472*eps^3*Nf*x + 
        16120*eps^4*Nf*x + 96*eps^2*Nf^2*x + 1512*x^2 + 6804*eps*x^2 + 
        696*eps^2*x^2 - 18792*eps^3*x^2 - 88245*eps^4*x^2 + 3780*eps*Nf*x^2 + 
        14394*eps^2*Nf*x^2 - 3708*eps^3*Nf*x^2 - 23748*eps^4*Nf*x^2 - 
        48*eps^2*Nf^2*x^2 - 1152*x^3 - 8712*eps*x^3 - 20964*eps^2*x^3 + 
        6264*eps^3*x^3 + 29223*eps^4*x^3 - 2976*eps*Nf*x^3 - 
        14740*eps^2*Nf*x^3 + 1236*eps^3*Nf*x^3 + 8168*eps^4*Nf*x^3 + 
        288*x^4 + 2952*eps*x^4 + 10572*eps^2*x^4 + 744*eps*Nf*x^4 + 
        4588*eps^2*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) + 
     (((3*I)/2)*eps^2*(-74 + 47*x - 8*x^2 + x^3)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) - (I*eps^2*(-430 + 521*x - 324*x^2 + 90*x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (I*eps^2*(-378 + 365*x - 200*x^2 + 62*x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x) - (I*eps^2*(-2 + x)*(144 - 38*x + 19*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     ((I/54)*eps*(-270*eps - 19908*eps^2 - 2772*eps^2*Nf - 5976*x - 
        7938*eps*x + 71232*eps^2*x + 43848*eps^3*x - 13620*eps*Nf*x - 
        12572*eps^2*Nf*x + 8652*eps^3*Nf*x + 336*eps^2*Nf^2*x + 9612*x^2 + 
        30546*eps*x^2 + 2436*eps^2*x^2 - 65772*eps^3*x^2 + 26154*eps*Nf*x^2 + 
        50379*eps^2*Nf*x^2 - 12978*eps^3*Nf*x^2 - 168*eps^2*Nf^2*x^2 - 
        6624*x^3 - 36828*eps*x^3 - 73374*eps^2*x^3 + 21924*eps^3*x^3 - 
        19560*eps*Nf*x^3 - 51590*eps^2*Nf*x^3 + 4326*eps^3*Nf*x^3 + 
        1656*x^4 + 12402*eps*x^4 + 37002*eps^2*x^4 + 5214*eps*Nf*x^4 + 
        16058*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     (((7*I)/3)*eps^4*(-2 + x)*(131 - 128*x + 64*x^2)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[0, 1, 1, x]*
      (((I/6)*eps*(-54*eps - 372*x - 608*eps*x - 470*eps*Nf*x + 330*x^2 + 
          561*eps*x^2 + 799*eps*Nf*x^2 - 144*x^3 - 578*eps*x^3 - 
          624*eps*Nf*x^3 + 36*x^4 + 230*eps*x^4 + 186*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) - ((7*I)*eps^4*(-2 + x)*(31 - 12*x + 6*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 0, 1, x]*
      (((I/6)*eps*(-72*eps - 324*x - 652*eps*x - 130*eps*Nf*x + 690*x^2 + 
          1877*eps*x^2 + 733*eps*Nf*x^2 - 528*x^3 - 1950*eps*x^3 - 
          704*eps*Nf*x^3 + 132*x^4 + 678*eps*x^4 + 170*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) - ((7*I)*eps^4*(-2 + x)*(27 - 44*x + 22*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]*
      (((-1/36*I)*(-108*eps - 432*eps^2 - 252*eps^2*Nf + 1560*x - 144*eps*x + 
          1536*eps^2*x - 60*eps*Nf*x - 916*eps^2*Nf*x + 48*eps^2*Nf^2*x + 
          2484*x^2 + 3042*eps*x^2 + 12864*eps^2*x^2 + 30*eps*Nf*x^2 + 
          4457*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 - 3552*x^3 - 4248*eps*x^3 - 
          19212*eps^2*x^3 - 4944*eps^2*Nf*x^3 + 1032*x^4 + 1584*eps*x^4 + 
          7728*eps^2*x^4 + 1584*eps^2*Nf*x^4))/((-1 + x)^2*x^2) + 
       (((7*I)/6)*eps^3*(-18*eps + 260*x - 24*eps*x - 10*eps*Nf*x + 414*x^2 + 
          507*eps*x^2 + 5*eps*Nf*x^2 - 592*x^3 - 708*eps*x^3 + 172*x^4 + 
          264*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) - 
     (((31*I)/15)*eps^3*(-18*eps - 60*x - 84*eps*x - 134*eps*Nf*x + 126*x^2 + 
        621*eps*x^2 + 315*eps*Nf*x^2 - 96*x^3 - 744*eps*x^3 - 
        248*eps*Nf*x^3 + 24*x^4 + 246*eps*x^4 + 62*eps*Nf*x^4)*Zeta[5])/
      ((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/432)*(-288 - 16704*eps - 124344*eps^2 + 4158*eps^3 - 
        55395*eps^4 + 144*eps*Nf + 6528*eps^2*Nf + 15288*eps^3*Nf + 
        19444*eps^4*Nf + 576*eps^2*Nf^2 + 2496*eps^3*Nf^2 + 9408*eps^4*Nf^2 + 
        23184*x + 52056*eps*x + 223692*eps^2*x + 59751*eps^3*x + 
        344691*eps^4*x + 17976*eps*Nf*x + 23108*eps^2*Nf*x + 
        5052*eps^3*Nf*x + 79652*eps^4*Nf*x - 288*eps^2*Nf^2*x - 
        816*eps^3*Nf^2*x - 1536*eps^4*Nf^2*x - 23040*x^2 - 37152*eps*x^2 - 
        118968*eps^2*x^2 - 23328*eps^3*x^2 - 112950*eps^4*x^2 - 
        18048*eps*Nf*x^2 - 28016*eps^2*Nf*x^2 - 4260*eps^3*Nf*x^2 - 
        29912*eps^4*Nf*x^2 + 144*eps^4*Nf^2*x^2 + 5760*x^3 + 4608*eps*x^3 + 
        5880*eps^2*x^3 + 4512*eps*Nf*x^3 + 8240*eps^2*Nf*x^3))/
      (eps^2*(-1 + x)^2*x) + ((I/24)*eps^2*(-2 + x)*(27 - 64*x + 32*x^2)*
       G[1, x]^4)/((-1 + x)^2*x) + 
     ((I/2)*eps^2*(82 - 4*Nf + 23*x - 4*Nf*x - 76*x^2 + 22*x^3)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) - (I*eps^2*(10 + 16*Nf + 119*x + 16*Nf*x - 124*x^2 + 
        22*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^2*(6 + 4*Nf + 65*x + 4*Nf*x - 62*x^2 + 11*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (I*eps^2*(-442 + 1025*x - 828*x^2 + 216*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + ((I/432)*eps*(-4032 + 103104*eps + 870408*eps^2 - 
        29106*eps^3 - 17136*eps*Nf - 45696*eps^2*Nf - 107016*eps^3*Nf - 
        4032*eps^2*Nf^2 - 17472*eps^3*Nf^2 - 235296*x - 471960*eps*x - 
        1565844*eps^2*x - 418257*eps^3*x - 168744*eps*Nf*x - 
        161756*eps^2*Nf*x - 35364*eps^3*Nf*x + 2016*eps^2*Nf^2*x + 
        5712*eps^3*Nf^2*x + 237312*x^2 + 319680*eps*x^2 + 832776*eps^2*x^2 + 
        163296*eps^3*x^2 + 169536*eps*Nf*x^2 + 196112*eps^2*Nf*x^2 + 
        29820*eps^3*Nf*x^2 - 59328*x^3 - 19728*eps*x^3 - 41160*eps^2*x^3 - 
        39792*eps*Nf*x^3 - 57680*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     (((7*I)/3)*eps^4*(-2 + x)*(-7 - 544*x + 272*x^2)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[0, 0, 1, x]*
      (((-1/6*I)*eps*(-414*eps - 132*eps*Nf - 48*x + 405*eps*x + 
          358*eps*Nf*x + 48*x^2 - 900*eps*x^2 - 400*eps*Nf*x^2 - 12*x^3 + 
          522*eps*x^3 + 136*eps*Nf*x^3))/((-1 + x)^2*x) - 
       ((14*I)*eps^4*(-2 + x)^2*Zeta[3])/(-1 + x)^2) + 
     G[0, 1, 1, x]*(((I/3)*eps*(-36*eps - 216*x - 366*eps*x - 170*eps*Nf*x + 
          636*x^2 + 1053*eps*x^2 + 439*eps*Nf*x^2 - 528*x^3 - 408*eps*x^3 - 
          300*eps*Nf*x^3 + 132*x^4 - 87*eps*x^4 + 57*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) - ((28*I)*eps^4*(-2 + x)*(9 - 22*x + 11*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[1, x]^3*
      (((I/36)*eps*(-126*eps - 156*x + 162*eps*x - 54*eps*Nf*x + 462*x^2 + 
          1767*eps*x^2 + 235*eps*Nf*x^2 - 384*x^3 - 2892*eps*x^3 - 
          232*eps*Nf*x^3 + 96*x^4 + 1158*eps*x^4 + 70*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) - (((7*I)/6)*eps^4*(-2 + x)*(13 - 32*x + 16*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]*
      (((I/72)*(-432*eps^2 - 288*eps^2*Nf + 7584*x + 144*eps*x + 
          6030*eps^2*x - 528*eps*Nf*x + 2744*eps^2*Nf*x - 32*eps^2*Nf^2*x - 
          5328*x^2 + 3024*eps*x^2 + 1545*eps^2*x^2 + 1896*eps*Nf*x^2 + 
          1996*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 + 1536*x^3 - 2592*eps*x^3 - 
          192*eps^2*x^3 - 1632*eps*Nf*x^3 - 3080*eps^2*Nf*x^3 - 384*x^4 + 
          288*eps*x^4 - 1686*eps^2*x^4 + 408*eps*Nf*x^4 + 788*eps^2*Nf*x^4))/
        ((-1 + x)^2*x^2) - (((7*I)/3)*eps^3*(316 + 6*eps - 22*eps*Nf - 
          222*x + 126*eps*x + 79*eps*Nf*x + 64*x^2 - 108*eps*x^2 - 
          68*eps*Nf*x^2 - 16*x^3 + 12*eps*x^3 + 17*eps*Nf*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + G[1, x]^2*
      (((I/72)*(-108*eps - 1188*eps^2 - 252*eps^2*Nf + 7416*x + 1584*eps*x + 
          10824*eps^2*x + 84*eps*Nf*x + 68*eps^2*Nf*x + 48*eps^2*Nf^2*x - 
          7260*x^2 + 270*eps*x^2 - 2610*eps^2*x^2 + 198*eps*Nf*x^2 + 
          3441*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 + 3552*x^3 - 1800*eps*x^3 - 
          4662*eps^2*x^3 - 240*eps*Nf*x^3 - 3940*eps^2*Nf*x^3 - 888*x^4 + 
          792*eps*x^4 + 3279*eps^2*x^4 + 60*eps*Nf*x^4 + 1186*eps^2*Nf*x^4))/
        ((-1 + x)^2*x^2) + ((2*I)*eps^2*(-2 + x)*(-3 + 2*x)*(-1 + 2*x)*
         G[0, 1, x])/((-1 + x)^2*x) - (((7*I)/12)*eps^3*(-18*eps + 1236*x + 
          264*eps*x + 14*eps*Nf*x - 1210*x^2 + 45*eps*x^2 + 33*eps*Nf*x^2 + 
          592*x^3 - 300*eps*x^3 - 40*eps*Nf*x^3 - 148*x^4 + 132*eps*x^4 + 
          10*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) - 
     (((31*I)/15)*eps^3*(-24 - 402*eps - 24*eps*Nf + 492*x + 1089*eps*x + 
        388*eps*Nf*x - 480*x^2 - 756*eps*x^2 - 376*eps*Nf*x^2 + 120*x^3 + 
        96*eps*x^3 + 94*eps*Nf*x^3)*Zeta[5])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/432*I)*(6336*eps^3 - 58464*x - 141792*eps*x - 
          39528*eps^2*x - 98352*eps^3*x - 44496*eps*Nf*x - 14160*eps^2*Nf*x - 
          75464*eps^3*Nf*x - 576*eps^2*Nf^2*x - 2400*eps^3*Nf^2*x + 
          69552*x^2 + 222984*eps*x^2 + 18252*eps^2*x^2 - 97029*eps^3*x^2 + 
          62952*eps*Nf*x^2 + 12348*eps^2*Nf*x^2 + 58308*eps^3*Nf*x^2 + 
          288*eps^2*Nf^2*x^2 + 720*eps^3*Nf^2*x^2 - 40320*x^3 - 
          181536*eps*x^3 - 14256*eps^2*x^3 + 31716*eps^3*x^3 - 
          38976*eps*Nf*x^3 - 7248*eps^2*Nf*x^3 - 34028*eps^3*Nf*x^3 + 
          10080*x^4 + 57120*eps*x^4 + 3888*eps^2*x^4 - 4860*eps^3*x^4 + 
          8880*eps*Nf*x^4 + 2136*eps^2*Nf*x^4 + 8552*eps^3*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) - ((2*I)*eps^2*(26 + 29*x - 48*x^2 + 15*x^3)*
         G[0, 0, 1, x])/((-1 + x)^2*x) - 
       ((2*I)*eps^2*(-104 + 211*x - 162*x^2 + 42*x^3)*G[0, 1, 1, x])/
        ((-1 + x)^2*x) + ((I/36)*eps^2*(-55776 - 82712*eps - 23058*eps^2 - 
          25956*eps*Nf - 8260*eps^2*Nf - 336*eps^2*Nf^2 + 65088*x + 
          130074*eps*x + 10647*eps^2*x + 36722*eps*Nf*x + 7203*eps^2*Nf*x + 
          168*eps^2*Nf^2*x - 36768*x^2 - 105896*eps*x^2 - 8316*eps^2*x^2 - 
          22736*eps*Nf*x^2 - 4228*eps^2*Nf*x^2 + 8976*x^3 + 33320*eps*x^3 + 
          2268*eps^2*x^3 + 5180*eps*Nf*x^3 + 1246*eps^2*Nf*x^3)*Zeta[3])/
        ((-1 + x)^2*x) + G[0, 1, x]*
        (((-1/6*I)*eps*(-192 - 800*eps - 140*eps*Nf + 384*x + 1277*eps*x + 
            382*eps*Nf*x - 288*x^2 - 556*eps*x^2 - 312*eps*Nf*x^2 + 72*x^3 + 
            19*eps*x^3 + 66*eps*Nf*x^3))/((-1 + x)^2*x) + 
         ((28*I)*eps^4*(-2 + x)*(4 - 6*x + 3*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
       (((124*I)/5)*eps^4*(-2 + x)*(47 - 32*x + 16*x^2)*Zeta[5])/
        ((-1 + x)^2*x)))) + 
 G[0, x]*((864 + 3456*eps + 16632*eps^2 + 67446*eps^3 + 263871*eps^4 + 
     1296*eps*Nf + 6768*eps^2*Nf + 32088*eps^3*Nf + 133532*eps^4*Nf + 
     576*eps^2*Nf^2 + 3648*eps^3*Nf^2 + 17856*eps^4*Nf^2)/
    (216*eps^4*(-1 + x)) + (7*eps*(-1152*eps^2 - 2016*x - 12348*eps*x - 
      35868*eps^2*x - 4851*eps^3*x - 2064*eps*Nf*x - 20918*eps^2*Nf*x - 
      1974*eps^3*Nf*x - 64*eps^2*Nf^2*x - 168*eps^3*Nf^2*x + 2016*x^2 + 
      12348*eps*x^2 + 32916*eps^2*x^2 + 4851*eps^3*x^2 + 2064*eps*Nf*x^2 + 
      21686*eps^2*Nf*x^2 + 1974*eps^3*Nf*x^2 + 64*eps^2*Nf^2*x^2 + 
      168*eps^3*Nf^2*x^2 - 504*x^3 - 3204*eps*x^3 - 9564*eps^2*x^3 - 
      516*eps*Nf*x^3 - 5738*eps^2*Nf*x^3 - 16*eps^2*Nf^2*x^3)*Zeta[3]^2)/
    (18*(-1 + x)^2*x) + (686*eps^4*(-2 + x)^2*Zeta[3]^3)/(-1 + x)^2 + 
   G[1, x]^5*((221*(-2 + x))/(60*x) - (1547*eps^3*(-2 + x)*Zeta[3])/(60*x)) + 
   G[0, 0, 0, 0, 1, x]*((16*(-2 + x)*(39 - 14*x + 7*x^2))/((-1 + x)^2*x) - 
     (112*eps^3*(-2 + x)*(39 - 14*x + 7*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, 1, 1, 1, x]*((-4*(-2 + x)*(332 - 234*x + 117*x^2))/
      ((-1 + x)^2*x) + (28*eps^3*(-2 + x)*(332 - 234*x + 117*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, 0, 1, 1, x]*
    ((-24*(84 - 32*x - 10*x^2 + x^3))/((-1 + x)^2*x) + 
     (168*eps^3*(84 - 32*x - 10*x^2 + x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 0, 1, x]*((-8*(-8 + 100*x - 96*x^2 + 21*x^3))/((-1 + x)^2*x) + 
     (56*eps^3*(-8 + 100*x - 96*x^2 + 21*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 1, 1, x]*((-24*(150 - 27*x - 76*x^2 + 28*x^3))/((-1 + x)^2*x) + 
     (168*eps^3*(150 - 27*x - 76*x^2 + 28*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, 0, 1, 1, x]*((-8*(118 + 127*x - 222*x^2 + 66*x^3))/
      ((-1 + x)^2*x) + (56*eps^3*(118 + 127*x - 222*x^2 + 66*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) - ((-38400 + 26400*x - 4464*eps*x - 17856*eps^2*x - 
      85932*eps^3*x - 348471*eps^4*x - 6696*eps^2*Nf*x - 34968*eps^3*Nf*x - 
      165788*eps^4*Nf*x - 2976*eps^3*Nf^2*x - 18848*eps^4*Nf^2*x - 7200*x^2 + 
      4464*eps*x^2 + 17856*eps^2*x^2 + 85932*eps^3*x^2 + 348471*eps^4*x^2 + 
      6696*eps^2*Nf*x^2 + 34968*eps^3*Nf*x^2 + 165788*eps^4*Nf*x^2 + 
      2976*eps^3*Nf^2*x^2 + 18848*eps^4*Nf^2*x^2 + 3600*x^3)*Zeta[5])/
    (60*(-1 + x)^2*x) + G[1, x]^4*
    ((-396 - 621*eps + 274*eps*Nf + 594*x + 1530*eps*x - 411*eps*Nf*x - 
       198*x^2 - 837*eps*x^2 + 137*eps*Nf*x^2)/(36*eps*(-1 + x)*x) - 
     (7*eps^2*(-396 - 621*eps + 274*eps*Nf + 594*x + 1530*eps*x - 
        411*eps*Nf*x - 198*x^2 - 837*eps*x^2 + 137*eps*Nf*x^2)*Zeta[3])/
      (36*(-1 + x)*x) + (1023*eps^4*(-2 + x)*Zeta[5])/(10*x)) + 
   G[0, 0, 0, 1, x]*((-2*(-96 - 472*eps - 312*eps*Nf + 48*x + 524*eps*x + 
        436*eps*Nf*x - 630*eps*x^2 - 272*eps*Nf*x^2 + 275*eps*x^3 + 
        66*eps*Nf*x^3))/(eps*(-1 + x)^2*x) + 
     (14*eps^2*(-96 - 472*eps - 312*eps*Nf + 48*x + 524*eps*x + 
        436*eps*Nf*x - 630*eps*x^2 - 272*eps*Nf*x^2 + 275*eps*x^3 + 
        66*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     (8928*eps^4*(-2 + x)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 1, x]^2*((-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
       840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
       35*eps*x^3 + 136*eps*Nf*x^3)/(3*eps*(-1 + x)^2*x) - 
     (7*eps^2*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
        840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
        35*eps*x^3 + 136*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) - 
     (1488*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*((2*(-480 - 1176*eps - 284*eps*Nf + 576*x + 339*eps*x + 
        410*eps*Nf*x - 336*x^2 + 282*eps*x^2 - 280*eps*Nf*x^2 + 84*x^3 - 
        57*eps*x^3 + 88*eps*Nf*x^3))/(3*eps*(-1 + x)^2*x) - 
     (14*eps^2*(-480 - 1176*eps - 284*eps*Nf + 576*x + 339*eps*x + 
        410*eps*Nf*x - 336*x^2 + 282*eps*x^2 - 280*eps*Nf*x^2 + 84*x^3 - 
        57*eps*x^3 + 88*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) - 
     (744*eps^4*(-2 + x)*(20 - 14*x + 7*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 1, 1, 1, x]*((-2*(72*eps + 312*x - 124*eps*x + 592*eps*Nf*x + 
        444*x^2 + 2271*eps*x^2 - 104*eps*Nf*x^2 - 600*x^3 - 1030*eps*x^3 - 
        132*eps*Nf*x^3 + 150*x^4 - 212*eps*x^4 + 3*eps*Nf*x^4))/
      (3*eps*(-1 + x)^2*x^2) + (14*eps^2*(72*eps + 312*x - 124*eps*x + 
        592*eps*Nf*x + 444*x^2 + 2271*eps*x^2 - 104*eps*Nf*x^2 - 600*x^3 - 
        1030*eps*x^3 - 132*eps*Nf*x^3 + 150*x^4 - 212*eps*x^4 + 3*eps*Nf*x^4)*
       Zeta[3])/(3*(-1 + x)^2*x^2) + 
     (372*eps^4*(-2 + x)*(-26 - 50*x + 25*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]^3*((-108*eps - 540*eps^2 - 108*eps^2*Nf - 72*x - 684*eps*x + 
       132*eps^2*x - 876*eps*Nf*x - 3092*eps^2*Nf*x + 32*eps^2*Nf^2*x + 
       108*x^2 + 1170*eps*x^2 + 1200*eps^2*x^2 + 1314*eps*Nf*x^2 + 
       6171*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 - 36*x^3 - 378*eps*x^3 - 
       636*eps^2*x^3 - 438*eps*Nf*x^3 - 2683*eps^2*Nf*x^3 + 
       16*eps^2*Nf^2*x^3)/(54*eps^2*(-1 + x)*x^2) - 
     (7*eps*(-108*eps - 540*eps^2 - 108*eps^2*Nf - 72*x - 684*eps*x + 
        132*eps^2*x - 876*eps*Nf*x - 3092*eps^2*Nf*x + 32*eps^2*Nf^2*x + 
        108*x^2 + 1170*eps*x^2 + 1200*eps^2*x^2 + 1314*eps*Nf*x^2 + 
        6171*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 - 36*x^3 - 378*eps*x^3 - 
        636*eps^2*x^3 - 438*eps*Nf*x^3 - 2683*eps^2*Nf*x^3 + 
        16*eps^2*Nf^2*x^3)*Zeta[3])/(54*(-1 + x)*x^2) - 
     (49*eps^4*(-2 + x)*Zeta[3]^2)/(3*x) + 
     G[0, 1, x]*(((-2 + x)*(89 - 174*x + 87*x^2))/(3*(-1 + x)^2*x) - 
       (7*eps^3*(-2 + x)*(89 - 174*x + 87*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
     (31*eps^3*(-18*eps - 12*x - 132*eps*x - 146*eps*Nf*x + 6*x^2 + 
        63*eps*x^2 + 73*eps*Nf*x^2)*Zeta[5])/(15*x^2)) + 
   G[0, 0, 1, x]*((864 + 4608*eps + 18540*eps^2 + 816*eps*Nf + 
       10336*eps^2*Nf - 64*eps^2*Nf^2 - 144*x - 4464*eps*x - 18594*eps^2*x - 
       72*eps*Nf*x - 12816*eps^2*Nf*x + 96*eps^2*Nf^2*x - 288*x^2 + 
       2808*eps*x^2 + 10188*eps^2*x^2 - 336*eps*Nf*x^2 + 7324*eps^2*Nf*x^2 - 
       64*eps^2*Nf^2*x^2 + 72*x^3 - 1044*eps*x^3 - 3591*eps^2*x^3 + 
       84*eps*Nf*x^3 - 1894*eps^2*Nf*x^3 + 16*eps^2*Nf^2*x^3)/
      (9*eps^2*(-1 + x)^2*x) - (7*eps*(864 + 4608*eps + 18540*eps^2 + 
        816*eps*Nf + 10336*eps^2*Nf - 64*eps^2*Nf^2 - 144*x - 4464*eps*x - 
        18594*eps^2*x - 72*eps*Nf*x - 12816*eps^2*Nf*x + 96*eps^2*Nf^2*x - 
        288*x^2 + 2808*eps*x^2 + 10188*eps^2*x^2 - 336*eps*Nf*x^2 + 
        7324*eps^2*Nf*x^2 - 64*eps^2*Nf^2*x^2 + 72*x^3 - 1044*eps*x^3 - 
        3591*eps^2*x^3 + 84*eps*Nf*x^3 - 1894*eps^2*Nf*x^3 + 
        16*eps^2*Nf^2*x^3)*Zeta[3])/(9*(-1 + x)^2*x) + 
     (196*eps^4*(-2 + x)*(-6 - 2*x + x^2)*Zeta[3]^2)/((-1 + x)^2*x) - 
     (124*eps^3*(72 + 384*eps + 68*eps*Nf - 12*x - 372*eps*x - 6*eps*Nf*x - 
        24*x^2 + 234*eps*x^2 - 28*eps*Nf*x^2 + 6*x^3 - 87*eps*x^3 + 
        7*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(-1/9*(-1080*eps^2 - 432*eps^2*Nf - 1008*x - 4032*eps*x - 
        10422*eps^2*x - 984*eps*Nf*x - 6608*eps^2*Nf*x + 32*eps^2*Nf^2*x + 
        1512*x^2 + 8496*eps*x^2 + 25251*eps^2*x^2 + 1524*eps*Nf*x^2 + 
        14984*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 - 1008*x^3 - 6372*eps*x^3 - 
        18240*eps^2*x^3 - 1032*eps*Nf*x^3 - 11278*eps^2*Nf*x^3 - 
        32*eps^2*Nf^2*x^3 + 252*x^4 + 1602*eps*x^4 + 4782*eps^2*x^4 + 
        258*eps*Nf*x^4 + 2869*eps^2*Nf*x^4 + 8*eps^2*Nf^2*x^4)/
       (eps^2*(-1 + x)^2*x^2) + (7*eps*(-1080*eps^2 - 432*eps^2*Nf - 1008*x - 
        4032*eps*x - 10422*eps^2*x - 984*eps*Nf*x - 6608*eps^2*Nf*x + 
        32*eps^2*Nf^2*x + 1512*x^2 + 8496*eps*x^2 + 25251*eps^2*x^2 + 
        1524*eps*Nf*x^2 + 14984*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 - 1008*x^3 - 
        6372*eps*x^3 - 18240*eps^2*x^3 - 1032*eps*Nf*x^3 - 
        11278*eps^2*Nf*x^3 - 32*eps^2*Nf^2*x^3 + 252*x^4 + 1602*eps*x^4 + 
        4782*eps^2*x^4 + 258*eps*Nf*x^4 + 2869*eps^2*Nf*x^4 + 
        8*eps^2*Nf^2*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2) - 
     (686*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[3]^2)/((-1 + x)^2*x) + 
     (62*eps^3*(-168 - 672*eps - 164*eps*Nf + 252*x + 1416*eps*x + 
        254*eps*Nf*x - 168*x^2 - 1062*eps*x^2 - 172*eps*Nf*x^2 + 42*x^3 + 
        267*eps*x^3 + 43*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   Zeta[3]*(-1/216*(-13824*eps^2 - 24192*x - 151200*eps*x - 442512*eps^2*x - 
        116424*eps^3*x - 472122*eps^4*x - 1847097*eps^5*x - 24768*eps*Nf*x - 
        255552*eps^2*Nf*x - 47376*eps^3*Nf*x - 224616*eps^4*Nf*x - 
        934724*eps^5*Nf*x - 768*eps^2*Nf^2*x - 4032*eps^3*Nf^2*x - 
        25536*eps^4*Nf^2*x - 124992*eps^5*Nf^2*x + 24192*x^2 + 
        151200*eps*x^2 + 407088*eps^2*x^2 + 116424*eps^3*x^2 + 
        472122*eps^4*x^2 + 1847097*eps^5*x^2 + 24768*eps*Nf*x^2 + 
        264768*eps^2*Nf*x^2 + 47376*eps^3*Nf*x^2 + 224616*eps^4*Nf*x^2 + 
        934724*eps^5*Nf*x^2 + 768*eps^2*Nf^2*x^2 + 4032*eps^3*Nf^2*x^2 + 
        25536*eps^4*Nf^2*x^2 + 124992*eps^5*Nf^2*x^2 - 6048*x^3 - 
        38448*eps*x^3 - 114768*eps^2*x^3 - 6192*eps*Nf*x^3 - 
        68856*eps^2*Nf*x^3 - 192*eps^2*Nf^2*x^3)/(eps^2*(-1 + x)^2*x) - 
     (2*eps^3*(11200 - 2492*x + 31248*eps*x + 5332*eps*Nf*x - 3108*x^2 - 
        31248*eps*x^2 - 5332*eps*Nf*x^2 + 252*x^3 + 8277*eps*x^3 + 
        1333*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[0, 1, x]*(-1/36*(-576 - 2880*eps - 14544*eps^2 - 55104*eps^3 - 
        864*eps*Nf - 4320*eps^2*Nf - 32976*eps^3*Nf - 384*eps^2*Nf^2 - 
        1600*eps^3*Nf^2 + 864*x + 2592*eps*x + 7128*eps^2*x - 11664*eps^3*x + 
        1296*eps*Nf*x + 4752*eps^2*Nf*x + 31800*eps^3*Nf*x + 
        576*eps^2*Nf^2*x + 2400*eps^3*Nf^2*x - 576*x^2 - 720*eps*x^2 + 
        1008*eps^2*x^2 + 38418*eps^3*x^2 - 864*eps*Nf*x^2 - 
        2472*eps^2*Nf*x^2 - 13288*eps^3*Nf*x^2 - 384*eps^2*Nf^2*x^2 - 
        1920*eps^3*Nf^2*x^2 + 144*x^3 - 72*eps*x^3 - 1692*eps^2*x^3 - 
        18549*eps^3*x^3 + 216*eps*Nf*x^3 + 444*eps^2*Nf*x^3 + 
        1376*eps^3*Nf*x^3 + 96*eps^2*Nf^2*x^3 + 560*eps^3*Nf^2*x^3)/
       (eps^3*(-1 + x)^2*x) + ((25920 - 20160*eps - 101808*eps^2 - 
        385728*eps^3 - 2304*Nf - 6048*eps*Nf - 30240*eps^2*Nf - 
        230832*eps^3*Nf - 2688*eps^2*Nf^2 - 11200*eps^3*Nf^2 - 13536*x + 
        18144*eps*x + 49896*eps^2*x - 81648*eps^3*x + 3456*Nf*x + 
        9072*eps*Nf*x + 33264*eps^2*Nf*x + 222600*eps^3*Nf*x + 
        4032*eps^2*Nf^2*x + 16800*eps^3*Nf^2*x + 576*x^2 - 5040*eps*x^2 + 
        7056*eps^2*x^2 + 268926*eps^3*x^2 - 5760*Nf*x^2 - 6048*eps*Nf*x^2 - 
        17304*eps^2*Nf*x^2 - 93016*eps^3*Nf*x^2 - 2688*eps^2*Nf^2*x^2 - 
        13440*eps^3*Nf^2*x^2 - 144*x^3 - 504*eps*x^3 - 11844*eps^2*x^3 - 
        129843*eps^3*x^3 + 2304*Nf*x^3 + 1512*eps*Nf*x^3 + 
        3108*eps^2*Nf*x^3 + 9632*eps^3*Nf*x^3 + 672*eps^2*Nf^2*x^3 + 
        3920*eps^3*Nf^2*x^3)*Zeta[3])/(36*(-1 + x)^2*x) - 
     (7*eps^3*(776 - 280*eps - 64*Nf - 84*eps*Nf - 460*x + 252*eps*x + 
        96*Nf*x + 126*eps*Nf*x + 72*x^2 - 70*eps*x^2 - 160*Nf*x^2 - 
        84*eps*Nf*x^2 - 18*x^3 - 7*eps*x^3 + 64*Nf*x^3 + 21*eps*Nf*x^3)*
       Zeta[3]^2)/((-1 + x)^2*x) + G[0, 0, 1, x]*
      ((-8*(52 - 142*x + 20*Nf*x + 116*x^2 - 20*Nf*x^2 - 29*x^3 + 8*Nf*x^3))/
        ((-1 + x)^2*x) + (56*eps^3*(52 - 142*x + 20*Nf*x + 116*x^2 - 
          20*Nf*x^2 - 29*x^3 + 8*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, 1, x]*((-4*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 
          103*x^3 + 16*Nf*x^3))/((-1 + x)^2*x) + 
       (28*eps^3*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 
          103*x^3 + 16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     (31*eps^2*(-48 - 240*eps - 1212*eps^2 - 72*eps*Nf - 360*eps^2*Nf - 
        32*eps^2*Nf^2 + 72*x + 216*eps*x + 594*eps^2*x + 108*eps*Nf*x + 
        396*eps^2*Nf*x + 48*eps^2*Nf^2*x - 48*x^2 - 60*eps*x^2 + 
        84*eps^2*x^2 - 72*eps*Nf*x^2 - 206*eps^2*Nf*x^2 - 32*eps^2*Nf^2*x^2 + 
        12*x^3 - 6*eps*x^3 - 141*eps^2*x^3 + 18*eps*Nf*x^3 + 
        37*eps^2*Nf*x^3 + 8*eps^2*Nf^2*x^3)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/72*(2112*eps^3 - 1440*x - 4032*eps*x - 14904*eps^2*x - 
        44562*eps^3*x - 1008*eps*Nf*x - 3552*eps^2*Nf*x - 16696*eps^3*Nf*x + 
        192*eps^2*Nf^2*x + 800*eps^3*Nf^2*x + 2160*x^2 + 6840*eps*x^2 + 
        26748*eps^2*x^2 + 88425*eps^3*x^2 + 1512*eps*Nf*x^2 + 
        6540*eps^2*Nf*x^2 + 31708*eps^3*Nf*x^2 - 288*eps^2*Nf^2*x^2 - 
        1360*eps^3*Nf^2*x^2 - 720*x^3 - 2808*eps*x^3 - 11988*eps^2*x^3 - 
        46179*eps^3*x^3 - 504*eps*Nf*x^3 - 2700*eps^2*Nf*x^3 - 
        13344*eps^3*Nf*x^3 + 96*eps^2*Nf^2*x^3 + 560*eps^3*Nf^2*x^3)/
       (eps^3*(-1 + x)*x^2) + ((-14784*eps^3 + 27072*x + 28224*eps*x + 
        104328*eps^2*x + 326718*eps^3*x + 2304*Nf*x + 7056*eps*Nf*x + 
        24864*eps^2*Nf*x + 116872*eps^3*Nf*x - 1344*eps^2*Nf^2*x - 
        5600*eps^3*Nf^2*x - 37152*x^2 - 76104*eps*x^2 - 291564*eps^2*x^2 - 
        930909*eps^3*x^2 - 9216*Nf*x^2 - 17640*eps*Nf*x^2 - 
        70644*eps^2*Nf*x^2 - 338828*eps^3*Nf*x^2 + 3360*eps^2*Nf^2*x^2 + 
        15120*eps^3*Nf^2*x^2 + 23616*x^3 + 67536*eps*x^3 + 271152*eps^2*x^3 + 
        942228*eps^3*x^3 + 11520*Nf*x^3 + 14112*eps*Nf*x^3 + 
        64680*eps^2*Nf*x^3 + 315364*eps^3*Nf*x^3 - 2688*eps^2*Nf^2*x^3 - 
        13440*eps^3*Nf^2*x^3 - 5904*x^4 - 19656*eps*x^4 - 83916*eps^2*x^4 - 
        323253*eps^3*x^4 - 4608*Nf*x^4 - 3528*eps*Nf*x^4 - 
        18900*eps^2*Nf*x^4 - 93408*eps^3*Nf*x^4 + 672*eps^2*Nf^2*x^4 + 
        3920*eps^3*Nf^2*x^4)*Zeta[3])/(72*(-1 + x)^2*x^2) + 
     (7*eps^3*(-612 - 392*eps - 64*Nf - 98*eps*Nf + 682*x + 1057*eps*x + 
        256*Nf*x + 245*eps*Nf*x - 376*x^2 - 938*eps*x^2 - 320*Nf*x^2 - 
        196*eps*Nf*x^2 + 94*x^3 + 273*eps*x^3 + 128*Nf*x^3 + 49*eps*Nf*x^3)*
       Zeta[3]^2)/(2*(-1 + x)^2*x) + G[0, 1, 1, x]*
      ((-2*(-2 + x)*(126 - 158*x + 79*x^2))/((-1 + x)^2*x) + 
       (14*eps^3*(-2 + x)*(126 - 158*x + 79*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 1, x]*((-2*(-274 - 16*Nf + 285*x + 64*Nf*x - 148*x^2 - 
          80*Nf*x^2 + 37*x^3 + 32*Nf*x^3))/((-1 + x)^2*x) + 
       (14*eps^3*(-274 - 16*Nf + 285*x + 64*Nf*x - 148*x^2 - 80*Nf*x^2 + 
          37*x^3 + 32*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     (31*eps^2*(-120 - 336*eps - 1242*eps^2 - 84*eps*Nf - 296*eps^2*Nf + 
        16*eps^2*Nf^2 + 180*x + 570*eps*x + 2229*eps^2*x + 126*eps*Nf*x + 
        545*eps^2*Nf*x - 24*eps^2*Nf^2*x - 60*x^2 - 234*eps*x^2 - 
        999*eps^2*x^2 - 42*eps*Nf*x^2 - 225*eps^2*Nf*x^2 + 8*eps^2*Nf^2*x^2)*
       Zeta[5])/(10*(-1 + x)*x) + G[0, 1, x]*
      ((-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 48*x^2 - 71*eps*x^2 - 
         38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 28*eps*Nf*x^3 - 18*x^4 + 
         566*eps*x^4 + 31*eps*Nf*x^4)/(3*eps*(-1 + x)^2*x^2) - 
       (7*eps^2*(-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 48*x^2 - 
          71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 
          28*eps*Nf*x^3 - 18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4)*Zeta[3])/
        (3*(-1 + x)^2*x^2) + (186*eps^4*(-2 + x)*(-4 - 6*x + 3*x^2)*Zeta[5])/
        (5*(-1 + x)^2*x))) + 
   G[1, x]*((864 + 2592*eps + 7128*eps^2 + 4158*eps^3 - 55395*eps^4 + 
       1296*eps*Nf + 4896*eps^2*Nf + 15288*eps^3*Nf + 19444*eps^4*Nf + 
       576*eps^2*Nf^2 + 2496*eps^3*Nf^2 + 9408*eps^4*Nf^2 - 1296*x - 
       3240*eps*x - 9180*eps^2*x + 1053*eps^3*x + 130707*eps^4*x - 
       1944*eps*Nf*x - 7236*eps^2*Nf*x - 23724*eps^3*Nf*x - 
       30540*eps^4*Nf*x - 864*eps^2*Nf^2*x - 4176*eps^3*Nf^2*x - 
       17280*eps^4*Nf^2*x + 432*x^2 + 1512*eps*x^2 + 5724*eps^2*x^2 + 
       14229*eps^3*x^2 + 28170*eps^4*x^2 + 648*eps*Nf*x^2 + 
       3060*eps^2*Nf*x^2 + 12624*eps^3*Nf*x^2 + 33616*eps^4*Nf*x^2 + 
       288*eps^2*Nf^2*x^2 + 1680*eps^3*Nf^2*x^2 + 8016*eps^4*Nf^2*x^2)/
      (108*eps^4*(-1 + x)*x) + (7*eps^2*(288*eps - 1176*x - 6472*eps*x - 
        1386*eps^2*x + 84*eps*Nf*x - 952*eps^2*Nf*x - 112*eps^2*Nf^2*x + 
        1116*x^2 + 1326*eps*x^2 + 3171*eps^2*x^2 - 1330*eps*Nf*x^2 + 
        2359*eps^2*Nf*x^2 + 280*eps^2*Nf^2*x^2 - 528*x^3 + 4820*eps*x^3 - 
        2898*eps^2*x^3 + 1048*eps*Nf*x^3 - 2002*eps^2*Nf*x^3 - 
        224*eps^2*Nf^2*x^3 + 132*x^4 - 2126*eps*x^4 + 1113*eps^2*x^4 - 
        238*eps*Nf*x^4 + 595*eps^2*Nf*x^4 + 56*eps^2*Nf^2*x^4)*Zeta[3]^2)/
      (6*(-1 + x)^2*x^2) + G[0, 1, 1, 1, x]*
      ((4*(-2 + x)*(254 - 258*x + 129*x^2))/((-1 + x)^2*x) - 
       (28*eps^3*(-2 + x)*(254 - 258*x + 129*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 1, 1, x]*((4*(62 - 8*Nf - 71*x + 32*Nf*x + 28*x^2 - 40*Nf*x^2 - 
          x^3 + 16*Nf*x^3))/((-1 + x)^2*x) - 
       (28*eps^3*(62 - 8*Nf - 71*x + 32*Nf*x + 28*x^2 - 40*Nf*x^2 - x^3 + 
          16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]^2*((2*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 
          39*x^3 + 24*Nf*x^3))/((-1 + x)^2*x) - 
       (14*eps^3*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 
          39*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 0, 1, x]*((4*(390 - 16*Nf - 599*x + 64*Nf*x + 404*x^2 - 
          80*Nf*x^2 - 101*x^3 + 32*Nf*x^3))/((-1 + x)^2*x) - 
       (28*eps^3*(390 - 16*Nf - 599*x + 64*Nf*x + 404*x^2 - 80*Nf*x^2 - 
          101*x^3 + 32*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) - 
     (31*eps*(288 + 864*eps + 2376*eps^2 + 1386*eps^3 + 432*eps*Nf + 
        1632*eps^2*Nf + 5096*eps^3*Nf + 192*eps^2*Nf^2 + 832*eps^3*Nf^2 - 
        432*x - 1080*eps*x - 3060*eps^2*x + 351*eps^3*x - 648*eps*Nf*x - 
        2412*eps^2*Nf*x - 7908*eps^3*Nf*x - 288*eps^2*Nf^2*x - 
        1392*eps^3*Nf^2*x + 144*x^2 + 504*eps*x^2 + 1908*eps^2*x^2 + 
        4743*eps^3*x^2 + 216*eps*Nf*x^2 + 1020*eps^2*Nf*x^2 + 
        4208*eps^3*Nf*x^2 + 96*eps^2*Nf^2*x^2 + 560*eps^3*Nf^2*x^2)*Zeta[5])/
      (60*(-1 + x)*x) + Zeta[3]*
      (-1/108*(5184*eps - 24192*x - 125568*eps*x - 49896*eps^2*x - 
          29106*eps^3*x + 387765*eps^4*x - 3024*eps*Nf*x - 34272*eps^2*Nf*x - 
          107016*eps^3*Nf*x - 136108*eps^4*Nf*x - 4032*eps^2*Nf^2*x - 
          17472*eps^3*Nf^2*x - 65856*eps^4*Nf^2*x + 27648*x^2 + 
          44280*eps*x^2 + 114156*eps^2*x^2 + 21735*eps^3*x^2 - 
          1302714*eps^4*x^2 - 12600*eps*Nf*x^2 + 84924*eps^2*Nf*x^2 + 
          273084*eps^3*Nf*x^2 + 349888*eps^4*Nf*x^2 + 10080*eps^2*Nf^2*x^2 + 
          46704*eps^3*Nf^2*x^2 + 186816*eps^4*Nf^2*x^2 - 15552*x^3 + 
          70128*eps*x^3 - 104328*eps^2*x^3 - 92232*eps^3*x^3 + 
          717759*eps^4*x^3 + 9792*eps*Nf*x^3 - 72072*eps^2*Nf*x^3 - 
          254436*eps^3*Nf*x^3 - 449092*eps^4*Nf*x^3 - 8064*eps^2*Nf^2*x^3 - 
          40992*eps^3*Nf^2*x^3 - 177072*eps^4*Nf^2*x^3 + 3888*x^4 - 
          32976*eps*x^4 + 40068*eps^2*x^4 + 99603*eps^3*x^4 + 
          197190*eps^4*x^4 - 2016*eps*Nf*x^4 + 21420*eps^2*Nf*x^4 + 
          88368*eps^3*Nf*x^4 + 235312*eps^4*Nf*x^4 + 2016*eps^2*Nf^2*x^4 + 
          11760*eps^3*Nf^2*x^4 + 56112*eps^4*Nf^2*x^4)/(eps*(-1 + x)^2*x^2) + 
       (372*eps^4*(-2 + x)*(21 - 4*x + 2*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
     G[0, 0, 1, x]*((-4*(-384 - 1047*eps - 224*eps*Nf + 432*x + 834*eps*x + 
          232*eps*Nf*x - 240*x^2 - 381*eps*x^2 - 180*eps*Nf*x^2 + 60*x^3 + 
          99*eps*x^3 + 63*eps*Nf*x^3))/(3*eps*(-1 + x)^2*x) + 
       (28*eps^2*(-384 - 1047*eps - 224*eps*Nf + 432*x + 834*eps*x + 
          232*eps*Nf*x - 240*x^2 - 381*eps*x^2 - 180*eps*Nf*x^2 + 60*x^3 + 
          99*eps*x^3 + 63*eps*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
       (1488*eps^4*(-2 + x)*(16 - 10*x + 5*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
     G[0, 1, 1, x]*((2*(144*eps + 168*x - 610*eps*x + 72*eps*Nf*x + 180*x^2 + 
          1308*eps*x^2 + 196*eps*Nf*x^2 - 264*x^3 + 14*eps*x^3 - 
          172*eps*Nf*x^3 + 66*x^4 - 407*eps*x^4 + 13*eps*Nf*x^4))/
        (3*eps*(-1 + x)^2*x^2) - (14*eps^2*(144*eps + 168*x - 610*eps*x + 
          72*eps*Nf*x + 180*x^2 + 1308*eps*x^2 + 196*eps*Nf*x^2 - 264*x^3 + 
          14*eps*x^3 - 172*eps*Nf*x^3 + 66*x^4 - 407*eps*x^4 + 13*eps*Nf*x^4)*
         Zeta[3])/(3*(-1 + x)^2*x^2) - (372*eps^4*(-2 + x)*
         (-14 - 22*x + 11*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
     G[0, 1, x]*((-1728*eps^2 - 576*eps^2*Nf - 288*x - 2160*eps*x - 
         270*eps^2*x - 384*eps*Nf*x - 5992*eps^2*Nf*x + 32*eps^2*Nf^2*x + 
         432*x^2 + 7776*eps*x^2 + 23091*eps^2*x^2 + 720*eps*Nf*x^2 + 
         15708*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2 - 288*x^3 - 7704*eps*x^3 - 
         24924*eps^2*x^3 - 528*eps*Nf*x^3 - 12340*eps^2*Nf*x^3 - 
         128*eps^2*Nf^2*x^3 + 72*x^4 + 2340*eps*x^4 + 8799*eps^2*x^4 + 
         132*eps*Nf*x^4 + 3058*eps^2*Nf*x^4 + 32*eps^2*Nf^2*x^4)/
        (18*eps^2*(-1 + x)^2*x^2) - (7*eps*(-1728*eps^2 - 576*eps^2*Nf - 
          288*x - 2160*eps*x - 270*eps^2*x - 384*eps*Nf*x - 5992*eps^2*Nf*x + 
          32*eps^2*Nf^2*x + 432*x^2 + 7776*eps*x^2 + 23091*eps^2*x^2 + 
          720*eps*Nf*x^2 + 15708*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2 - 
          288*x^3 - 7704*eps*x^3 - 24924*eps^2*x^3 - 528*eps*Nf*x^3 - 
          12340*eps^2*Nf*x^3 - 128*eps^2*Nf^2*x^3 + 72*x^4 + 2340*eps*x^4 + 
          8799*eps^2*x^4 + 132*eps*Nf*x^4 + 3058*eps^2*Nf*x^4 + 
          32*eps^2*Nf^2*x^4)*Zeta[3])/(18*(-1 + x)^2*x^2) + 
       (98*eps^4*(-2 + x)*(2 - 2*x + x^2)*Zeta[3]^2)/((-1 + x)^2*x) - 
       (62*eps^3*(-24 - 180*eps - 32*eps*Nf + 36*x + 648*eps*x + 
          60*eps*Nf*x - 24*x^2 - 642*eps*x^2 - 44*eps*Nf*x^2 + 6*x^3 + 
          195*eps*x^3 + 11*eps*Nf*x^3)*Zeta[5])/(5*(-1 + x)^2*x)))) + 
 Pi^2*(-1/648*(2592 + 16848*eps + 65880*eps^2 + 213030*eps^3 + 658854*eps^4 + 
      3888*eps*Nf + 24840*eps^2*Nf + 108360*eps^3*Nf + 359304*eps^4*Nf + 
      1728*eps^2*Nf^2 + 10080*eps^3*Nf^2 + 47232*eps^4*Nf^2 - 3888*x - 
      14904*eps*x - 55836*eps^2*x - 121689*eps^3*x - 129519*eps^4*x - 
      5832*eps*Nf*x - 26604*eps^2*Nf*x - 105000*eps^3*Nf*x - 
      254716*eps^4*Nf*x - 2592*eps^2*Nf^2*x - 13104*eps^3*Nf^2*x - 
      56784*eps^4*Nf^2*x + 1296*x^2 + 4536*eps*x^2 + 17172*eps^2*x^2 + 
      42687*eps^3*x^2 + 84510*eps^4*x^2 + 1944*eps*Nf*x^2 + 
      9180*eps^2*Nf*x^2 + 37872*eps^3*Nf*x^2 + 100848*eps^4*Nf*x^2 + 
      864*eps^2*Nf^2*x^2 + 5040*eps^3*Nf^2*x^2 + 24048*eps^4*Nf^2*x^2)/
     (eps^4*(-1 + x)*x) - (eps^2*(-3588 + 200*Nf + 3588*x - 200*Nf*x - 
      897*x^2 + 80*Nf*x^2)*G[0, x]^6)/(1440*(-1 + x)^2) + 
   (53*eps^2*(-2 + x)*G[1, x]^6)/(160*x) - 
   (2*eps^2*(22 - 21*x + 10*Nf*x + 10*x^2 - 10*Nf*x^2 - 4*x^3 + 4*Nf*x^3)*
     G[0, 0, 1, x]^2)/((-1 + x)^2*x) - 
   (eps^2*(-438 - 8*Nf + 213*x + 32*Nf*x + 24*x^2 - 40*Nf*x^2 - 12*x^3 + 
      16*Nf*x^3)*G[0, 1, 1, x]^2)/(2*(-1 + x)^2*x) - 
   (eps^2*(-2 + x)*(-82 + 120*Nf + 346*x - 120*Nf*x - 173*x^2 + 240*Nf*x^2)*
     G[0, 0, 0, 0, 0, 1, x])/(2*(-1 + x)^2*x) - 
   (eps^2*(1050 - 120*Nf - 1849*x + 1324*x^2 - 120*Nf*x^2 - 331*x^3 + 
      48*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^2*(-160 + 228*x + 60*Nf*x - 148*x^2 - 60*Nf*x^2 + 37*x^3 + 24*Nf*x^3)*
     G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   (eps^2*(-326 - 48*Nf + 5799*x + 192*Nf*x - 5636*x^2 - 240*Nf*x^2 + 
      1409*x^3 + 96*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^2*(-24 - 24*Nf + 1040*x + 96*Nf*x - 1016*x^2 - 120*Nf*x^2 + 251*x^3 + 
      48*Nf*x^3)*G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^2*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 107*x^3 + 
      24*Nf*x^3)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) - 
   (eps^2*(3066 - 96*Nf - 4225*x + 384*Nf*x + 2716*x^2 - 480*Nf*x^2 - 
      751*x^3 + 192*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/(2*(-1 + x)^2*x) - 
   (eps^2*(502 - 12*Nf - 555*x + 48*Nf*x + 292*x^2 - 60*Nf*x^2 - 82*x^3 + 
      24*Nf*x^3)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (103*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/(2*x) - 
   (eps^2*(-34152 - 171948*eps - 86142*eps^2 - 25452*eps*Nf - 
      33810*eps^2*Nf - 2352*eps^2*Nf^2 + 36252*x - 77994*eps*x + 
      167937*eps^2*x + 2880*Nf*x - 12922*eps*Nf*x + 76195*eps^2*Nf*x + 
      6552*eps^2*Nf^2*x - 19176*x^2 + 228480*eps*x^2 - 88032*eps^2*x^2 - 
      2880*Nf*x^2 + 16576*eps*Nf*x^2 - 52864*eps^2*Nf*x^2 - 
      5376*eps^2*Nf^2*x^2 + 5010*x^3 - 85428*eps*x^3 + 20412*eps^2*x^3 + 
      1152*Nf*x^3 - 2296*eps*Nf*x^3 + 13272*eps^2*Nf*x^3 + 
      1344*eps^2*Nf^2*x^3)*Zeta[3]^2)/(36*(-1 + x)^2*x) + 
   G[0, x]^5*(-1/240*(eps*(1168 + 6059*eps + 1384*eps*Nf - 1168*x - 
         6011*eps*x - 1384*eps*Nf*x + 292*x^2 + 1818*eps*x^2 + 
         314*eps*Nf*x^2))/(-1 + x)^2 + 
     (eps^2*(-1126 - 40*Nf - 337*x + 160*Nf*x + 900*x^2 - 200*Nf*x^2 - 
        225*x^3 + 80*Nf*x^3)*G[1, x])/(240*(-1 + x)^2*x) + 
     (511*eps^4*(-2 + x)^2*Zeta[3])/(60*(-1 + x)^2)) + 
   G[1, x]^5*((eps*(-12*eps + 88*x - 147*eps*x - 348*eps*Nf*x - 44*x^2 - 
        108*eps*x^2 + 174*eps*Nf*x^2))/(240*x^2) + 
     (77*eps^4*(-2 + x)*Zeta[3])/(60*x)) + G[0, 1, 1, 1, 1, x]*
    (-1/6*(eps*(-36*eps + 372*x + 1263*eps*x + 458*eps*Nf*x - 558*x^2 - 
         1068*eps*x^2 - 687*eps*Nf*x^2 + 186*x^3 - 99*eps*x^3 + 
         229*eps*Nf*x^3))/((-1 + x)*x^2) + (217*eps^4*(-2 + x)*Zeta[3])/x) + 
   G[0, 1, 0, 1, 1, x]*
    (-1/6*(eps*(-72*eps + 384*x + 1968*eps*x + 392*eps*Nf*x - 192*x^2 - 
         2203*eps*x^2 + 176*eps*Nf*x^2 + 1216*eps*x^3 - 288*eps*Nf*x^3 - 
         286*eps*x^4 + 48*eps*Nf*x^4))/((-1 + x)^2*x^2) - 
     (224*eps^4*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 0, 1, x]*
    (-1/6*(eps*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
         840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
         35*eps*x^3 + 136*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (56*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 1, 1, x]*((eps*(144*eps - 1764*x - 7271*eps*x - 1574*eps*Nf*x + 
        1458*x^2 + 8843*eps*x^2 + 471*eps*Nf*x^2 - 576*x^3 - 5959*eps*x^3 + 
        40*eps*Nf*x^3 + 144*x^4 + 1600*eps*x^4 + 128*eps*Nf*x^4))/
      (6*(-1 + x)^2*x^2) - (21*eps^4*(-2 + x)*(49 - 16*x + 8*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, 0, 0, 1, x]*
    (-1/2*(eps*(120 + 594*eps - 524*eps*Nf + 76*x - 643*eps*x + 
         1106*eps*Nf*x - 136*x^2 + 489*eps*x^2 - 684*eps*Nf*x^2 + 34*x^3 - 
         200*eps*x^3 + 131*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (7*eps^4*(-2 + x)*(-30 - 34*x + 17*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, 1, 1, x]*
    (-1/6*(eps*(84 + 963*eps - 1106*eps*Nf + 1062*x + 344*eps*x + 
         1753*eps*Nf*x - 1104*x^2 + 889*eps*x^2 - 960*eps*Nf*x^2 + 276*x^3 - 
         1018*eps*x^3 + 132*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (7*eps^4*(-2 + x)*(-7 - 92*x + 46*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^4*((-108*eps - 1350*eps^2 - 108*eps^2*Nf - 2832*x - 2520*eps*x - 
       5598*eps^2*x - 1356*eps*Nf*x - 3898*eps^2*Nf*x + 608*eps^2*Nf^2*x + 
       4248*x^2 + 4158*eps*x^2 + 11385*eps^2*x^2 + 2034*eps*Nf*x^2 + 
       7269*eps^2*Nf*x^2 - 912*eps^2*Nf^2*x^2 - 1416*x^3 - 1530*eps*x^3 - 
       4707*eps^2*x^3 - 678*eps*Nf*x^3 - 3263*eps^2*Nf*x^3 + 
       304*eps^2*Nf^2*x^3)/(864*(-1 + x)*x^2) + 
     (7*eps^3*(-18*eps - 472*x - 438*eps*x - 226*eps*Nf*x + 236*x^2 + 
        255*eps*x^2 + 113*eps*Nf*x^2)*Zeta[3])/(144*x^2)) + 
   G[0, 1, x]^2*((286 - 12*Nf - 1747*x + 48*Nf*x + 1568*x^2 - 60*Nf*x^2 - 
       377*x^3 + 24*Nf*x^3)/(3*(-1 + x)^2*x) - 
     (7*eps^3*(286 - 12*Nf - 1747*x + 48*Nf*x + 1568*x^2 - 60*Nf*x^2 - 
        377*x^3 + 24*Nf*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*((2160*eps^2 + 864*eps^2*Nf + 37776*x + 4896*eps*x + 
       5022*eps^2*x + 1032*eps*Nf*x + 11872*eps^2*Nf*x - 384*eps^2*Nf^2*x - 
       11592*x^2 - 9828*eps*x^2 - 28599*eps^2*x^2 - 708*eps*Nf*x^2 - 
       25822*eps^2*Nf*x^2 + 768*eps^2*Nf^2*x^2 - 10752*x^3 + 6912*eps*x^3 + 
       12972*eps^2*x^3 + 192*eps*Nf*x^3 + 16376*eps^2*Nf*x^3 - 
       576*eps^2*Nf^2*x^3 + 4416*x^4 - 1656*eps*x^4 - 1377*eps^2*x^4 - 
       48*eps*Nf*x^4 - 3800*eps^2*Nf*x^4 + 144*eps^2*Nf^2*x^4)/
      (72*(-1 + x)^2*x^2) + (7*eps^3*(-3148 - 408*eps - 86*eps*Nf + 966*x + 
        819*eps*x + 59*eps*Nf*x + 896*x^2 - 576*eps*x^2 - 16*eps*Nf*x^2 - 
        368*x^3 + 138*eps*x^3 + 4*eps*Nf*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
   G[0, 0, 0, 1, x]*((-12192 + 8064*eps + 25740*eps^2 + 912*eps*Nf + 
       24896*eps^2*Nf - 768*eps^2*Nf^2 + 56496*x - 7776*eps*x - 
       37818*eps^2*x - 5760*Nf*x + 2088*eps*Nf*x - 31872*eps^2*Nf*x + 
       1152*eps^2*Nf^2*x - 53856*x^2 + 7704*eps*x^2 + 30900*eps^2*x^2 + 
       5760*Nf*x^2 - 2544*eps*Nf*x^2 + 18452*eps^2*Nf*x^2 - 
       768*eps^2*Nf^2*x^2 + 15624*x^3 - 3708*eps*x^3 - 14451*eps^2*x^3 - 
       2304*Nf*x^3 + 636*eps*Nf*x^3 - 5018*eps^2*Nf*x^3 + 192*eps^2*Nf^2*x^3)/
      (72*(-1 + x)^2*x) - (7*eps^3*(-1016 + 672*eps + 76*eps*Nf + 4708*x - 
        648*eps*x - 480*Nf*x + 174*eps*Nf*x - 4488*x^2 + 642*eps*x^2 + 
        480*Nf*x^2 - 212*eps*Nf*x^2 + 1302*x^3 - 309*eps*x^3 - 192*Nf*x^3 + 
        53*eps*Nf*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
   G[0, 1, 1, 1, x]*((-432*eps + 3672*eps^2 + 432*eps^2*Nf + 30096*x + 
       7776*eps*x + 11862*eps^2*x - 1152*Nf*x + 1464*eps*Nf*x + 
       13456*eps^2*Nf*x - 192*eps^2*Nf^2*x - 42600*x^2 - 12132*eps*x^2 - 
       10383*eps^2*x^2 + 4608*Nf*x^2 - 3660*eps*Nf*x^2 - 25894*eps^2*Nf*x^2 + 
       480*eps^2*Nf^2*x^2 + 25824*x^3 + 4392*eps*x^3 - 16848*eps^2*x^3 - 
       5760*Nf*x^3 + 2928*eps*Nf*x^3 + 14588*eps^2*Nf*x^3 - 
       384*eps^2*Nf^2*x^3 - 5592*x^4 + 396*eps*x^4 + 11697*eps^2*x^4 + 
       2304*Nf*x^4 - 732*eps*Nf*x^4 - 2582*eps^2*Nf*x^4 + 96*eps^2*Nf^2*x^4)/
      (72*(-1 + x)^2*x^2) + (7*eps^3*(36*eps - 2508*x - 648*eps*x + 96*Nf*x - 
        122*eps*Nf*x + 3550*x^2 + 1011*eps*x^2 - 384*Nf*x^2 + 
        305*eps*Nf*x^2 - 2152*x^3 - 366*eps*x^3 + 480*Nf*x^3 - 
        244*eps*Nf*x^3 + 466*x^4 - 33*eps*x^4 - 192*Nf*x^4 + 61*eps*Nf*x^4)*
       Zeta[3])/(6*(-1 + x)^2*x^2)) + 
   G[0, x]^4*((-17712 - 960*Nf + 24088*x + 16032*eps*x + 63396*eps^2*x + 
       1920*Nf*x + 4656*eps*Nf*x + 22248*eps^2*Nf*x + 1728*eps^2*Nf^2*x - 
       15232*x^2 - 16032*eps*x^2 - 57828*eps^2*x^2 - 2880*Nf*x^2 - 
       4656*eps*Nf*x^2 - 22248*eps^2*Nf*x^2 - 1728*eps^2*Nf^2*x^2 + 
       3808*x^3 + 4572*eps*x^3 + 19389*eps^2*x^3 + 1152*Nf*x^3 + 
       1164*eps*Nf*x^3 + 6110*eps^2*Nf*x^3 + 432*eps^2*Nf^2*x^3)/
      (576*(-1 + x)^2*x) - (eps^2*(-180 - 16*Nf - 186*x + 64*Nf*x + 276*x^2 - 
        80*Nf*x^2 - 69*x^3 + 32*Nf*x^3)*G[1, x]^2)/(48*(-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(746 + 8*Nf - 258*x - 8*Nf*x + 129*x^2 + 16*Nf*x^2)*
       G[0, 1, x])/(48*(-1 + x)^2*x) - 
     (7*eps^3*(-4428 - 240*Nf + 6022*x + 4008*eps*x + 480*Nf*x + 
        1164*eps*Nf*x - 3808*x^2 - 4008*eps*x^2 - 720*Nf*x^2 - 
        1164*eps*Nf*x^2 + 952*x^3 + 1143*eps*x^3 + 288*Nf*x^3 + 
        291*eps*Nf*x^3)*Zeta[3])/(144*(-1 + x)^2*x) + 
     G[1, x]*((eps*(196 + 1241*eps + 246*eps*Nf + 334*x + 1152*eps*x + 
          101*eps*Nf*x - 432*x^2 - 2306*eps*x^2 - 176*eps*Nf*x^2 + 108*x^3 + 
          908*eps*x^3 + 16*eps*Nf*x^3))/(48*(-1 + x)^2*x) - 
       (7*eps^4*(-2 + x)*(-49 - 108*x + 54*x^2)*Zeta[3])/
        (24*(-1 + x)^2*x))) + 
   (eps*(16416 - 8496*eps - 680760*eps^2 - 2201310*eps^3 + 17424*eps*Nf - 
      256680*eps^2*Nf - 1119720*eps^3*Nf - 17856*eps^2*Nf^2 - 
      104160*eps^3*Nf^2 + 6480*x + 191544*eps*x + 1257732*eps^2*x + 
      3458763*eps^3*x + 61320*eps*Nf*x + 531588*eps^2*Nf*x + 
      2204720*eps^3*Nf*x + 44640*eps^2*Nf^2*x + 239568*eps^3*Nf^2*x - 
      14688*x^2 - 142800*eps*x^2 - 754416*eps^2*x^2 - 1698552*eps^3*x^2 - 
      70032*eps*Nf*x^2 - 369768*eps^2*Nf*x^2 - 1476344*eps^3*Nf*x^2 - 
      35712*eps^2*Nf^2*x^2 - 187488*eps^3*Nf^2*x^2 + 3672*x^3 + 
      41712*eps*x^3 + 177444*eps^2*x^3 + 441099*eps^3*x^3 + 
      21108*eps*Nf*x^3 + 94860*eps^2*Nf*x^3 + 391344*eps^3*Nf*x^3 + 
      8928*eps^2*Nf^2*x^3 + 52080*eps^3*Nf^2*x^3)*Zeta[5])/
    (360*(-1 + x)^2*x) + G[1, x]^3*
    (-1/1296*(1728*eps - 1728*eps^2 - 5364*eps^3 - 1728*eps^3*Nf - 6048*x - 
        11808*eps*x - 15552*eps^2*x - 61776*eps^3*x + 2352*eps*Nf*x + 
        204*eps^2*Nf*x - 8936*eps^3*Nf*x + 1152*eps^2*Nf^2*x + 
        6240*eps^3*Nf^2*x + 9072*x^2 + 40176*eps*x^2 + 27108*eps^2*x^2 + 
        104481*eps^3*x^2 - 3528*eps*Nf*x^2 + 324*eps^2*Nf*x^2 + 
        14382*eps^3*Nf*x^2 - 1728*eps^2*Nf^2*x^2 - 9600*eps^3*Nf^2*x^2 - 
        3024*x^3 - 22032*eps*x^3 - 11340*eps^2*x^3 - 45495*eps^3*x^3 + 
        1176*eps*Nf*x^3 - 528*eps^2*Nf*x^3 - 5356*eps^3*Nf*x^3 + 
        576*eps^2*Nf^2*x^3 + 3360*eps^3*Nf^2*x^3)/(eps*(-1 + x)*x^2) + 
     (eps^2*(-2 + x)*(89 - 174*x + 87*x^2)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) - 
     (25*eps^2*(-2 + x)*G[0, 1, 1, x])/(12*x) + 
     (eps^2*(-1008*eps + 1008*eps^2 + 4644*x + 7896*eps*x + 8064*eps^2*x - 
        1372*eps*Nf*x - 119*eps^2*Nf*x - 672*eps^2*Nf^2*x - 11682*x^2 - 
        30324*eps*x^2 - 24885*eps^2*x^2 + 3430*eps*Nf*x^2 - 70*eps^2*Nf*x^2 + 
        1680*eps^2*Nf^2*x^2 + 9360*x^3 + 36288*eps*x^3 + 22428*eps^2*x^3 - 
        2744*eps*Nf*x^3 + 497*eps^2*Nf*x^3 - 1344*eps^2*Nf^2*x^3 - 2340*x^4 - 
        12852*eps*x^4 - 6615*eps^2*x^4 + 686*eps*Nf*x^4 - 308*eps^2*Nf*x^4 + 
        336*eps^2*Nf^2*x^4)*Zeta[3])/(108*(-1 + x)^2*x^2) - 
     (31*eps^4*(-2 + x)*Zeta[5])/x) + 
   G[0, x]^3*(-1/1296*(-51840 - 158760*eps - 17280*eps*Nf + 29952*x - 
        71496*eps*x + 98496*eps^2*x + 315927*eps^3*x - 39072*eps*Nf*x + 
        40020*eps^2*Nf*x + 166828*eps^3*Nf*x + 3456*eps^2*Nf^2*x + 
        16272*eps^3*Nf^2*x - 4032*x^2 + 123552*eps*x^2 - 86400*eps^2*x^2 - 
        216351*eps^3*x^2 + 40800*eps*Nf*x^2 - 40020*eps^2*Nf*x^2 - 
        156460*eps^3*Nf*x^2 - 3456*eps^2*Nf^2*x^2 - 16272*eps^3*Nf^2*x^2 + 
        1008*x^3 - 35280*eps*x^3 + 28728*eps^2*x^3 + 88992*eps^3*x^3 - 
        7608*eps*Nf*x^3 + 11760*eps^2*Nf*x^3 + 51400*eps^3*Nf*x^3 + 
        864*eps^2*Nf^2*x^3 + 5040*eps^3*Nf^2*x^3)/(eps*(-1 + x)^2*x) + 
     (eps^2*(-2 + x)*(17 - 12*x + 6*x^2)*G[1, x]^3)/(18*(-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(-218 + 8*Nf + 54*x - 8*Nf*x - 27*x^2 + 16*Nf*x^2)*
       G[0, 0, 1, x])/(6*(-1 + x)^2*x) - 
     (eps^2*(-634 - 8*Nf + 1109*x + 32*Nf*x - 792*x^2 - 40*Nf*x^2 + 198*x^3 + 
        16*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^2*(-30240 - 92610*eps - 10080*eps*Nf + 20064*x - 41706*eps*x + 
        57456*eps^2*x + 720*Nf*x - 22792*eps*Nf*x + 23345*eps^2*Nf*x + 
        2016*eps^2*Nf^2*x - 4944*x^2 + 72072*eps*x^2 - 50400*eps^2*x^2 - 
        720*Nf*x^2 + 23800*eps*Nf*x^2 - 23345*eps^2*Nf*x^2 - 
        2016*eps^2*Nf^2*x^2 + 1236*x^3 - 20580*eps*x^3 + 16758*eps^2*x^3 + 
        288*Nf*x^3 - 4438*eps*Nf*x^3 + 6860*eps^2*Nf*x^3 + 
        504*eps^2*Nf^2*x^3)*Zeta[3])/(108*(-1 + x)^2*x) + 
     G[0, 1, x]*((eps*(-312 - 1626*eps - 292*eps*Nf + 244*x + 1751*eps*x + 
          246*eps*Nf*x - 88*x^2 - 969*eps*x^2 - 180*eps*Nf*x^2 + 22*x^3 + 
          274*eps*x^3 + 65*eps*Nf*x^3))/(12*(-1 + x)^2*x) - 
       (7*eps^4*(-2 + x)*(78 - 22*x + 11*x^2)*Zeta[3])/(6*(-1 + x)^2*x)) + 
     G[1, x]^2*((eps*(-228 - 828*eps - 246*eps*Nf - 246*x - 2808*eps*x + 
          191*eps*Nf*x + 360*x^2 + 4452*eps*x^2 - 92*eps*Nf*x^2 - 90*x^3 - 
          1692*eps*x^3 + 35*eps*Nf*x^3))/(72*(-1 + x)^2*x) + 
       (7*eps^4*(-2 + x)*(-19 - 30*x + 15*x^2)*Zeta[3])/(12*(-1 + x)^2*x)) + 
     G[1, x]*(-1/432*(-48864 + 2592*eps + 17730*eps^2 - 1728*Nf + 
          696*eps*Nf + 5552*eps^2*Nf + 288*eps^2*Nf^2 + 39600*x + 
          22068*eps*x + 90963*eps^2*x + 6912*Nf*x + 4212*eps*Nf*x + 
          17250*eps^2*Nf*x + 432*eps^2*Nf^2*x - 15168*x^2 - 26856*eps*x^2 - 
          106596*eps^2*x^2 - 8640*Nf*x^2 - 4560*eps*Nf*x^2 - 
          21532*eps^2*Nf*x^2 - 576*eps^2*Nf^2*x^2 + 3792*x^3 + 8820*eps*x^3 + 
          39951*eps^2*x^3 + 3456*Nf*x^3 + 1140*eps*Nf*x^3 + 
          6514*eps^2*Nf*x^3 + 144*eps^2*Nf^2*x^3)/((-1 + x)^2*x) + 
       (eps^2*(-850 - 24*Nf + 789*x + 96*Nf*x - 364*x^2 - 120*Nf*x^2 + 
          91*x^3 + 48*Nf*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
       (7*eps^3*(-4072 + 216*eps - 144*Nf + 58*eps*Nf + 3300*x + 1839*eps*x + 
          576*Nf*x + 351*eps*Nf*x - 1264*x^2 - 2238*eps*x^2 - 720*Nf*x^2 - 
          380*eps*Nf*x^2 + 316*x^3 + 735*eps*x^3 + 288*Nf*x^3 + 
          95*eps*Nf*x^3)*Zeta[3])/(36*(-1 + x)^2*x)) - 
     (31*eps^4*(-2 + x)*(-36 - 2*x + x^2)*Zeta[5])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(-1/144*(-2880*eps + 2304*x + 65760*eps*x - 14544*eps^2*x - 
        55104*eps^3*x + 7872*eps*Nf*x - 4320*eps^2*Nf*x - 32976*eps^3*Nf*x - 
        384*eps^2*Nf^2*x - 1600*eps^3*Nf^2*x + 10176*x^2 - 121728*eps*x^2 + 
        7128*eps^2*x^2 - 11664*eps^3*x^2 + 320*eps*Nf*x^2 + 
        4752*eps^2*Nf*x^2 + 31800*eps^3*Nf*x^2 + 576*eps^2*Nf^2*x^2 + 
        2400*eps^3*Nf^2*x^2 - 11328*x^3 + 136176*eps*x^3 + 1008*eps^2*x^3 + 
        38418*eps^3*x^3 - 5216*eps*Nf*x^3 - 2472*eps^2*Nf*x^3 - 
        13288*eps^3*Nf*x^3 - 384*eps^2*Nf^2*x^3 - 1920*eps^3*Nf^2*x^3 + 
        2832*x^4 - 52104*eps*x^4 - 1692*eps^2*x^4 - 18549*eps^3*x^4 + 
        1976*eps*Nf*x^4 + 444*eps^2*Nf*x^4 + 1376*eps^3*Nf*x^4 + 
        96*eps^2*Nf^2*x^4 + 560*eps^3*Nf^2*x^4)/(eps*(-1 + x)^2*x^2) - 
     (eps^2*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 103*x^3 + 
        16*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (eps^2*(-5040*eps + 4752*x + 115080*eps*x - 25452*eps^2*x - 2304*Nf*x + 
        13776*eps*Nf*x - 7560*eps^2*Nf*x - 672*eps^2*Nf^2*x + 19032*x^2 - 
        213024*eps*x^2 + 12474*eps^2*x^2 + 3456*Nf*x^2 + 560*eps*Nf*x^2 + 
        8316*eps^2*Nf*x^2 + 1008*eps^2*Nf^2*x^2 - 22272*x^3 + 
        238308*eps*x^3 + 1764*eps^2*x^3 - 5760*Nf*x^3 - 9128*eps*Nf*x^3 - 
        4326*eps^2*Nf*x^3 - 672*eps^2*Nf^2*x^3 + 5784*x^4 - 91182*eps*x^4 - 
        2961*eps^2*x^4 + 2304*Nf*x^4 + 3458*eps*Nf*x^4 + 777*eps^2*Nf*x^4 + 
        168*eps^2*Nf^2*x^4)*Zeta[3])/(36*(-1 + x)^2*x^2) + 
     (62*eps^4*(-2 + x)*(-15 - 56*x + 28*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   Zeta[3]*((-169344 - 1002240*eps - 904176*eps^2 - 2859300*eps^3 - 
       9223956*eps^4 - 158112*eps*Nf - 347760*eps^2*Nf - 1509264*eps^3*Nf - 
       5030256*eps^4*Nf - 24192*eps^2*Nf^2 - 141120*eps^3*Nf^2 - 
       661248*eps^4*Nf^2 + 186624*x - 178848*eps*x + 1715688*eps^2*x + 
       4685094*eps^3*x + 11037222*eps^4*x + 1584*eps*Nf*x + 
       751968*eps^2*Nf*x + 3123552*eps^3*Nf*x + 8596280*eps^4*Nf*x + 
       63936*eps^2*Nf^2*x + 344448*eps^3*Nf^2*x + 1456224*eps^4*Nf^2*x - 
       101952*x^2 + 1038960*eps*x^2 - 963792*eps^2*x^2 - 1834380*eps^3*x^2 - 
       2996406*eps^4*x^2 + 30816*eps*Nf*x^2 - 522360*eps^2*Nf*x^2 - 
       2039088*eps^3*Nf*x^2 - 4977896*eps^4*Nf*x^2 - 51840*eps^2*Nf^2*x^2 - 
       273888*eps^3*Nf^2*x^2 - 1131648*eps^4*Nf^2*x^2 + 25488*x^3 - 
       407592*eps*x^3 + 225180*eps^2*x^3 + 430677*eps^3*x^3 + 
       1183140*eps^4*x^3 + 1800*eps*Nf*x^3 + 132516*eps^2*Nf*x^3 + 
       542592*eps^3*Nf*x^3 + 1411872*eps^4*Nf*x^3 + 12960*eps^2*Nf^2*x^3 + 
       75600*eps^3*Nf^2*x^3 + 336672*eps^4*Nf^2*x^3)/
      (1296*eps*(-1 + x)^2*x) + (7*eps^4*(-2 + x)*(-382 - 146*x + 73*x^2)*
       Zeta[5])/(5*(-1 + x)^2*x)) + G[0, 1, 1, x]*
    (-1/144*(6336*eps - 4416*eps^3 - 20064*x - 57312*eps*x - 3672*eps^2*x - 
        2304*eps^3*x - 24272*eps*Nf*x - 1584*eps^2*Nf*x - 12600*eps^3*Nf*x - 
        192*eps^2*Nf^2*x - 800*eps^3*Nf^2*x + 39792*x^2 - 54744*eps*x^2 + 
        1908*eps^2*x^2 - 23457*eps^3*x^2 + 29256*eps*Nf*x^2 + 
        3612*eps^2*Nf*x^2 + 21836*eps^3*Nf*x^2 + 480*eps^2*Nf^2*x^2 + 
        2160*eps^3*Nf^2*x^2 - 29760*x^3 + 115440*eps*x^3 + 3456*eps^2*x^3 + 
        48726*eps^3*x^3 - 20192*eps*Nf*x^3 - 2472*eps^2*Nf*x^3 - 
        10612*eps^3*Nf*x^3 - 384*eps^2*Nf^2*x^3 - 1920*eps^3*Nf^2*x^3 + 
        7440*x^4 - 45576*eps*x^4 - 1692*eps^2*x^4 - 18549*eps^3*x^4 + 
        6392*eps*Nf*x^4 + 444*eps^2*Nf*x^4 + 1376*eps^3*Nf*x^4 + 
        96*eps^2*Nf^2*x^4 + 560*eps^3*Nf^2*x^4)/(eps*(-1 + x)^2*x^2) + 
     (eps^2*(11088*eps - 51744*x - 100296*eps*x - 6426*eps^2*x - 1152*Nf*x - 
        42476*eps*Nf*x - 2772*eps^2*Nf*x - 336*eps^2*Nf^2*x + 98256*x^2 - 
        95802*eps*x^2 + 3339*eps^2*x^2 + 4608*Nf*x^2 + 51198*eps*Nf*x^2 + 
        6321*eps^2*Nf*x^2 + 840*eps^2*Nf^2*x^2 - 72816*x^3 + 202020*eps*x^3 + 
        6048*eps^2*x^3 - 5760*Nf*x^3 - 35336*eps*Nf*x^3 - 4326*eps^2*Nf*x^3 - 
        672*eps^2*Nf^2*x^3 + 18636*x^4 - 79758*eps*x^4 - 2961*eps^2*x^4 + 
        2304*Nf*x^4 + 11186*eps*Nf*x^4 + 777*eps^2*Nf*x^4 + 
        168*eps^2*Nf^2*x^4)*Zeta[3])/(36*(-1 + x)^2*x^2) + 
     (62*eps^4*(-2 + x)*(103 - 152*x + 76*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
   G[1, x]^2*((1728*eps + 40896*eps^2 - 9072*eps^4 + 1728*eps^2*Nf + 
       2160*eps^4*Nf + 10656*x + 8784*eps*x - 55992*eps^2*x - 14526*eps^3*x - 
       158886*eps^4*x + 8112*eps*Nf*x - 11560*eps^2*Nf*x + 17496*eps^3*Nf*x + 
       17352*eps^4*Nf*x - 3264*eps^2*Nf^2*x + 3360*eps^3*Nf^2*x + 
       15744*eps^4*Nf^2*x - 15984*x^2 - 22104*eps*x^2 - 2244*eps^2*x^2 - 
       2079*eps^3*x^2 + 130716*eps^4*x^2 - 12168*eps*Nf*x^2 - 
       9492*eps^2*Nf*x^2 - 29904*eps^3*Nf*x^2 - 52048*eps^4*Nf*x^2 + 
       4896*eps^2*Nf^2*x^2 - 5040*eps^3*Nf^2*x^2 - 23184*eps^4*Nf^2*x^2 + 
       5328*x^3 + 12744*eps*x^3 + 26556*eps^2*x^3 + 14229*eps^3*x^3 + 
       28170*eps^4*x^3 + 4056*eps*Nf*x^3 + 13372*eps^2*Nf*x^3 + 
       12624*eps^3*Nf*x^3 + 33616*eps^4*Nf*x^3 - 1632*eps^2*Nf^2*x^3 + 
       1680*eps^3*Nf^2*x^3 + 8016*eps^4*Nf^2*x^3)/(864*eps^2*(-1 + x)*x^2) - 
     (eps^2*(-866 - 64*Nf + 797*x + 256*Nf*x - 364*x^2 - 320*Nf*x^2 + 
        91*x^3 + 128*Nf*x^3)*G[0, 0, 0, 1, x])/(4*(-1 + x)^2*x) - 
     (eps^2*(-686 - 32*Nf + 459*x + 128*Nf*x - 68*x^2 - 160*Nf*x^2 - 7*x^3 + 
        64*Nf*x^3)*G[0, 0, 1, 1, x])/(4*(-1 + x)^2*x) + 
     (3*eps^2*(-2 + x)*G[0, 1, 1, 1, x])/(4*x) - 
     (eps*(-12096*eps - 286272*eps^2 - 12096*eps^2*Nf - 68544*x - 
        25776*eps*x + 678216*eps^2*x + 101682*eps^3*x - 51024*eps*Nf*x + 
        93016*eps^2*Nf*x - 122472*eps^3*Nf*x + 22848*eps^2*Nf^2*x - 
        23520*eps^3*Nf^2*x + 183456*x^2 + 117432*eps*x^2 - 376236*eps^2*x^2 - 
        87129*eps^3*x^2 + 123816*eps*Nf*x^2 - 14476*eps^2*Nf*x^2 + 
        331800*eps^3*Nf*x^2 - 57120*eps^2*Nf^2*x^2 + 58800*eps^3*Nf^2*x^2 - 
        149184*x^3 - 119808*eps*x^3 - 201600*eps^2*x^3 - 114156*eps^3*x^3 - 
        94848*eps*Nf*x^3 - 160048*eps^2*Nf*x^3 - 297696*eps^3*Nf*x^3 + 
        45696*eps^2*Nf^2*x^3 - 47040*eps^3*Nf^2*x^3 + 37296*x^4 + 
        50400*eps*x^4 + 185892*eps^2*x^4 + 99603*eps^3*x^4 + 
        21984*eps*Nf*x^4 + 93604*eps^2*Nf*x^4 + 88368*eps^3*Nf*x^4 - 
        11424*eps^2*Nf^2*x^4 + 11760*eps^3*Nf^2*x^4)*Zeta[3])/
      (864*(-1 + x)^2*x^2) + (49*eps^4*(-2 + x)*(14 - 34*x + 17*x^2)*
       Zeta[3]^2)/(6*(-1 + x)^2*x) + G[0, 1, 1, x]*
      (-1/4*(eps*(-18*eps + 20*x + 139*eps*x + 54*eps*Nf*x - 30*x^2 - 
           123*eps*x^2 - 81*eps*Nf*x^2 + 10*x^3 + 28*eps*x^3 + 
           27*eps*Nf*x^3))/((-1 + x)*x^2) + (35*eps^4*(-2 + x)*Zeta[3])/
        (2*x)) + G[0, 0, 1, x]*
      ((eps*(-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 48*x^2 - 
          71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 
          28*eps*Nf*x^3 - 18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4))/
        (12*(-1 + x)^2*x^2) + (7*eps^4*(-2 + x)*(-4 - 6*x + 3*x^2)*Zeta[3])/
        (2*(-1 + x)^2*x)) + G[0, 1, x]*
      ((-510 - 32*Nf + 659*x + 128*Nf*x - 452*x^2 - 160*Nf*x^2 + 137*x^3 + 
         64*Nf*x^3)/(6*(-1 + x)^2*x) - 
       (7*eps^3*(-510 - 32*Nf + 659*x + 128*Nf*x - 452*x^2 - 160*Nf*x^2 + 
          137*x^3 + 64*Nf*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) - 
     (31*eps^3*(36*eps + 204*x + 138*eps*x + 142*eps*Nf*x - 306*x^2 - 
        384*eps*x^2 - 213*eps*Nf*x^2 + 102*x^3 + 234*eps*x^3 + 71*eps*Nf*x^3)*
       Zeta[5])/(30*(-1 + x)*x^2)) + 
   G[0, 1, x]*(-1/108*(-432*eps - 1728*eps^2 + 432*eps^2*Nf + 4752*x + 
        21312*eps*x + 93078*eps^2*x + 4872*eps*Nf*x + 29696*eps^2*Nf*x + 
        384*eps^2*Nf^2*x - 2952*x^2 - 17316*eps*x^2 - 74403*eps^2*x^2 - 
        2628*eps*Nf*x^2 - 32670*eps^2*Nf*x^2 + 384*eps^2*Nf^2*x^2 + 576*x^3 + 
        6912*eps*x^3 + 32436*eps^2*x^3 + 192*eps*Nf*x^3 + 
        16376*eps^2*Nf*x^3 - 576*eps^2*Nf^2*x^3 - 144*x^4 - 1656*eps*x^4 - 
        1377*eps^2*x^4 - 48*eps*Nf*x^4 - 3800*eps^2*Nf*x^4 + 
        144*eps^2*Nf^2*x^4)/(eps^2*(-1 + x)^2*x^2) - 
     (eps^2*(-160 + 228*x + 60*Nf*x - 148*x^2 - 60*Nf*x^2 + 37*x^3 + 
        24*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (eps^2*(14 - 12*Nf + 397*x + 48*Nf*x - 416*x^2 - 60*Nf*x^2 + 107*x^3 + 
        24*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (eps*(-4320*eps - 12096*eps^2 + 3024*eps^2*Nf + 41040*x + 192888*eps*x + 
        651546*eps^2*x + 30072*eps*Nf*x + 207872*eps^2*Nf*x + 
        2688*eps^2*Nf^2*x - 21960*x^2 - 155232*eps*x^2 - 520821*eps^2*x^2 + 
        900*eps*Nf*x^2 - 228690*eps^2*Nf*x^2 + 2688*eps^2*Nf^2*x^2 + 
        1440*x^3 + 63900*eps*x^3 + 227052*eps^2*x^3 - 12048*eps*Nf*x^3 + 
        114632*eps^2*Nf*x^3 - 4032*eps^2*Nf^2*x^3 - 360*x^4 - 17820*eps*x^4 - 
        9639*eps^2*x^4 + 2040*eps*Nf*x^4 - 26600*eps^2*Nf*x^4 + 
        1008*eps^2*Nf^2*x^4)*Zeta[3])/(108*(-1 + x)^2*x^2) - 
     (7*eps^4*(-2 + x)*(-339 - 8*x + 4*x^2)*Zeta[3]^2)/(3*(-1 + x)^2*x) + 
     G[0, 0, 1, x]*((eps*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 
          2234*eps*x + 840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 
          520*eps*Nf*x^2 + 192*x^3 + 35*eps*x^3 + 136*eps*Nf*x^3))/
        (6*(-1 + x)^2*x) - (56*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) - (31*eps^3*(36*eps - 396*x - 1776*eps*x - 
        406*eps*Nf*x + 246*x^2 + 1443*eps*x^2 + 219*eps*Nf*x^2 - 48*x^3 - 
        576*eps*x^3 - 16*eps*Nf*x^3 + 12*x^4 + 138*eps*x^4 + 4*eps*Nf*x^4)*
       Zeta[5])/(15*(-1 + x)^2*x^2)) + 
   G[1, x]*((27648*eps^2 + 184896*eps^3 + 27648*eps^3*Nf - 10368*x - 
       61344*eps*x - 349920*eps^2*x - 1890144*eps^3*x - 265194*eps^4*x - 
       1056807*eps^5*x + 2880*eps*Nf*x + 19344*eps^2*Nf*x + 
       31328*eps^3*Nf*x - 120456*eps^4*Nf*x - 521052*eps^5*Nf*x + 
       11520*eps^2*Nf^2*x + 53952*eps^3*Nf^2*x - 12672*eps^4*Nf^2*x - 
       66240*eps^5*Nf^2*x + 15552*x^2 + 60480*eps*x^2 + 358560*eps^2*x^2 + 
       1934532*eps^3*x^2 + 233766*eps^4*x^2 + 924210*eps^5*x^2 - 
       4320*eps*Nf*x^2 - 26784*eps^2*Nf*x^2 - 19080*eps^3*Nf*x^2 + 
       108360*eps^4*Nf*x^2 + 460824*eps^5*Nf*x^2 - 17280*eps^2*Nf^2*x^2 - 
       87552*eps^3*Nf^2*x^2 + 11808*eps^4*Nf^2*x^2 + 59904*eps^5*Nf^2*x^2 - 
       5184*x^3 - 23328*eps*x^3 - 111024*eps^2*x^3 - 586548*eps^3*x^3 + 
       1440*eps*Nf*x^3 + 1104*eps^2*Nf*x^3 - 26336*eps^3*Nf*x^3 + 
       5760*eps^2*Nf^2*x^3 + 33600*eps^3*Nf^2*x^3)/(2592*eps^3*(-1 + x)*
       x^2) + (eps^2*(-818 - 120*Nf + 693*x + 480*Nf*x - 284*x^2 - 
        600*Nf*x^2 + 71*x^3 + 240*Nf*x^3)*G[0, 0, 0, 0, 1, x])/
      (2*(-1 + x)^2*x) + (3*eps^2*(-82 - 8*Nf + 241*x + 32*Nf*x - 212*x^2 - 
        40*Nf*x^2 + 59*x^3 + 16*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
      (2*(-1 + x)^2*x) - (eps^2*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 
        60*Nf*x^2 - 39*x^3 + 24*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
     (eps^2*(-1442 - 96*Nf - 3*x + 384*Nf*x + 868*x^2 - 480*Nf*x^2 - 
        289*x^3 + 192*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (4*eps^2*(-67 - 3*Nf + 11*x + 12*Nf*x + 27*x^2 - 15*Nf*x^2 - 9*x^3 + 
        6*Nf*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (103*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, x])/(2*x) - 
     ((7776*eps - 123984*eps^2 - 647136*eps^3 + 7776*eps^2*Nf - 
        96768*eps^3*Nf + 262656*x + 228960*eps*x + 1500336*eps^2*x + 
        7262640*eps^3*x + 928179*eps^4*x + 20736*Nf*x - 10944*eps*Nf*x + 
        4296*eps^2*Nf*x - 12880*eps^3*Nf*x + 421596*eps^4*Nf*x - 
        48384*eps^2*Nf^2*x - 188832*eps^3*Nf^2*x + 44352*eps^4*Nf^2*x - 
        350784*x^2 - 550800*eps*x^2 - 3070116*eps^2*x^2 - 
        13386366*eps^3*x^2 - 1746360*eps^4*x^2 - 82944*Nf*x^2 + 
        31680*eps*Nf*x^2 - 98616*eps^2*Nf*x^2 + 176428*eps^3*Nf*x^2 - 
        800856*eps^4*Nf*x^2 + 117504*eps^2*Nf^2*x^2 + 495264*eps^3*Nf^2*x^2 - 
        85680*eps^4*Nf^2*x^2 + 188352*x^3 + 435888*eps*x^3 + 
        2137536*eps^2*x^3 + 8823780*eps^3*x^3 + 818181*eps^4*x^3 + 
        103680*Nf*x^3 - 26208*eps*Nf*x^3 + 155616*eps^2*Nf*x^3 + 
        25396*eps^3*Nf*x^3 + 379260*eps^4*Nf*x^3 - 93312*eps^2*Nf^2*x^3 - 
        424032*eps^3*Nf^2*x^3 + 41328*eps^4*Nf^2*x^3 - 31536*x^4 - 
        126360*eps*x^4 - 533196*eps^2*x^4 - 2052918*eps^3*x^4 - 
        41472*Nf*x^4 + 6552*eps*Nf*x^4 - 66516*eps^2*Nf*x^4 - 
        92176*eps^3*Nf*x^4 + 23328*eps^2*Nf^2*x^4 + 117600*eps^3*Nf^2*x^4)*
       Zeta[3])/(1296*(-1 + x)^2*x^2) + 
     (7*eps^3*(108*eps + 3396*x + 1626*eps*x + 288*Nf*x - 82*eps*Nf*x - 
        4242*x^2 - 4563*eps*x^2 - 1152*Nf*x^2 + 265*eps*Nf*x^2 + 2112*x^3 + 
        3954*eps*x^3 + 1440*Nf*x^3 - 224*eps*Nf*x^3 - 312*x^4 - 
        1188*eps*x^4 - 576*Nf*x^4 + 56*eps*Nf*x^4)*Zeta[3]^2)/
      (18*(-1 + x)^2*x^2) + G[0, 1, 1, 1, x]*
      ((eps*(-90*eps + 228*x + 1131*eps*x + 494*eps*Nf*x - 342*x^2 - 
          1101*eps*x^2 - 741*eps*Nf*x^2 + 114*x^3 + 114*eps*x^3 + 
          247*eps*Nf*x^3))/(6*(-1 + x)*x^2) - (133*eps^4*(-2 + x)*Zeta[3])/
        x) + G[0, 0, 1, 1, x]*
      (-1/6*(eps*(-72*eps - 564*x - 1455*eps*x - 378*eps*Nf*x + 234*x^2 + 
           1664*eps*x^2 - 127*eps*Nf*x^2 + 48*x^3 - 1757*eps*x^3 + 
           184*eps*Nf*x^3 - 12*x^4 + 671*eps*x^4 + 20*eps*Nf*x^4))/
         ((-1 + x)^2*x^2) - (7*eps^4*(-2 + x)*(-47 - 4*x + 2*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 0, 0, 1, x]*
      (-1/6*(eps*(-1296 - 4011*eps - 744*eps*Nf + 1584*x + 5240*eps*x + 
           884*eps*Nf*x - 936*x^2 - 3899*eps*x^2 - 740*eps*Nf*x^2 + 234*x^3 + 
           1121*eps*x^3 + 263*eps*Nf*x^3))/((-1 + x)^2*x) + 
       (21*eps^4*(-2 + x)*(36 - 26*x + 13*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 1, x]*((-1728*eps^2 - 576*eps^2*Nf - 32064*x - 2160*eps*x - 
         270*eps^2*x - 384*eps*Nf*x - 5992*eps^2*Nf*x + 32*eps^2*Nf^2*x + 
         67776*x^2 + 7776*eps*x^2 + 23091*eps^2*x^2 + 720*eps*Nf*x^2 + 
         15708*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2 - 48288*x^3 - 7704*eps*x^3 - 
         24924*eps^2*x^3 - 528*eps*Nf*x^3 - 12340*eps^2*Nf*x^3 - 
         128*eps^2*Nf^2*x^3 + 10344*x^4 + 2340*eps*x^4 + 8799*eps^2*x^4 + 
         132*eps*Nf*x^4 + 3058*eps^2*Nf*x^4 + 32*eps^2*Nf^2*x^4)/
        (72*(-1 + x)^2*x^2) - (7*eps^3*(-2672 - 180*eps - 32*eps*Nf + 
          5648*x + 648*eps*x + 60*eps*Nf*x - 4024*x^2 - 642*eps*x^2 - 
          44*eps*Nf*x^2 + 862*x^3 + 195*eps*x^3 + 11*eps*Nf*x^3)*Zeta[3])/
        (6*(-1 + x)^2*x)) + G[0, 1, 1, x]*
      ((216*eps - 864*eps^2 - 72*eps^2*Nf + 912*x - 1872*eps*x - 
         3342*eps^2*x + 1152*Nf*x - 264*eps*Nf*x - 4160*eps^2*Nf*x - 
         64*eps^2*Nf^2*x + 2328*x^2 + 1692*eps*x^2 - 2637*eps^2*x^2 - 
         4608*Nf*x^2 + 660*eps*Nf*x^2 + 6794*eps^2*Nf*x^2 + 
         160*eps^2*Nf^2*x^2 - 1056*x^3 + 792*eps*x^3 + 13500*eps^2*x^3 + 
         5760*Nf*x^3 - 528*eps*Nf*x^3 - 2452*eps^2*Nf*x^3 - 
         128*eps^2*Nf^2*x^3 - 600*x^4 - 828*eps*x^4 - 6657*eps^2*x^4 - 
         2304*Nf*x^4 + 132*eps*Nf*x^4 - 110*eps^2*Nf*x^4 + 32*eps^2*Nf^2*x^4)/
        (72*(-1 + x)^2*x^2) - (7*eps^3*(18*eps + 76*x - 156*eps*x + 96*Nf*x - 
          22*eps*Nf*x + 194*x^2 + 141*eps*x^2 - 384*Nf*x^2 + 55*eps*Nf*x^2 - 
          88*x^3 + 66*eps*x^3 + 480*Nf*x^3 - 44*eps*Nf*x^3 - 50*x^4 - 
          69*eps*x^4 - 192*Nf*x^4 + 11*eps*Nf*x^4)*Zeta[3])/
        (6*(-1 + x)^2*x^2)) - (eps^2*(-17856*eps^2 + 3996*x + 37944*eps*x + 
        235476*eps^2*x - 1860*eps*Nf*x - 15004*eps^2*Nf*x - 
        7440*eps^2*Nf^2*x - 29520*x^2 - 75330*eps*x^2 - 441657*eps^2*x^2 + 
        4650*eps*Nf*x^2 + 34813*eps^2*Nf*x^2 + 18600*eps^2*Nf^2*x^2 + 
        26172*x^3 + 52452*eps*x^3 + 295740*eps^2*x^3 - 3720*eps*Nf*x^3 - 
        20522*eps^2*Nf*x^3 - 14880*eps^2*Nf^2*x^3 - 5868*x^4 - 
        15066*eps*x^4 - 71703*eps^2*x^4 + 930*eps*Nf*x^4 + 713*eps^2*Nf*x^4 + 
        3720*eps^2*Nf^2*x^4)*Zeta[5])/(90*(-1 + x)^2*x^2) + 
     G[0, 1, x]*((252*eps - 612*x - 711*eps*x - 394*eps*Nf*x + 258*x^2 - 
         7512*eps*x^2 - 119*eps*Nf*x^2 + 48*x^3 + 9795*eps*x^3 + 
         184*eps*Nf*x^3 - 12*x^4 - 3357*eps*x^4 + 20*eps*Nf*x^4)/
        (9*eps*(-1 + x)^2*x^2) + (eps^2*(-46 - 12*Nf - 97*x + 48*Nf*x + 
          132*x^2 - 60*Nf*x^2 - 39*x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/
        ((-1 + x)^2*x) - (eps^2*(1764*eps - 6966*x - 4977*eps*x - 216*Nf*x - 
          2758*eps*Nf*x + 4515*x^2 - 52584*eps*x^2 + 864*Nf*x^2 - 
          833*eps*Nf*x^2 - 1140*x^3 + 68565*eps*x^3 - 1080*Nf*x^3 + 
          1288*eps*Nf*x^3 + 339*x^4 - 23499*eps*x^4 + 432*Nf*x^4 + 
          140*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2) + 
       (62*eps^4*(-2 + x)*(-51 - 4*x + 2*x^2)*Zeta[5])/(5*(-1 + x)^2*x))) + 
   G[0, x]^2*((-27648 - 69120*eps - 191592*eps^2 - 20736*eps*Nf - 
       110880*eps^2*Nf - 4032*x - 74304*eps*x - 408588*eps^2*x + 
       37908*eps^3*x + 57420*eps^4*x - 23328*eps*Nf*x - 79872*eps^2*Nf*x + 
       33912*eps^3*Nf*x + 81504*eps^4*Nf*x - 14976*eps^2*Nf^2*x + 
       4992*eps^3*Nf^2*x + 19680*eps^4*Nf^2*x + 17856*x^2 + 93312*eps*x^2 + 
       388032*eps^2*x^2 - 11556*eps^3*x^2 + 90756*eps^4*x^2 + 
       33696*eps*Nf*x^2 + 133344*eps^2*Nf*x^2 - 30456*eps^3*Nf*x^2 - 
       45936*eps^4*Nf*x^2 + 14976*eps^2*Nf^2*x^2 - 4992*eps^3*Nf^2*x^2 - 
       19680*eps^4*Nf^2*x^2 - 4464*x^3 - 17784*eps*x^3 - 106464*eps^2*x^3 + 
       14229*eps^3*x^3 + 28170*eps^4*x^3 - 8424*eps*Nf*x^3 - 
       34980*eps^2*Nf*x^3 + 12624*eps^3*Nf*x^3 + 33616*eps^4*Nf*x^3 - 
       3744*eps^2*Nf^2*x^3 + 1680*eps^3*Nf^2*x^3 + 8016*eps^4*Nf^2*x^3)/
      (864*eps^2*(-1 + x)^2*x) + (eps^2*(-2 + x)*(77 - 174*x + 87*x^2)*
       G[1, x]^4)/(96*(-1 + x)^2*x) - 
     (eps^2*(368 - 796*x + 20*Nf*x + 612*x^2 - 20*Nf*x^2 - 153*x^3 + 
        8*Nf*x^3)*G[0, 1, x]^2)/(4*(-1 + x)^2*x) + 
     (eps^2*(-2 + x)*(14 + 16*Nf + 6*x - 16*Nf*x - 3*x^2 + 32*Nf*x^2)*
       G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     (eps^2*(-618 - 16*Nf + 757*x + 24*Nf*x - 448*x^2 - 40*Nf*x^2 + 115*x^3 + 
        16*Nf*x^3)*G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (eps^2*(-442 + 773*x - 576*x^2 + 153*x^3)*G[0, 1, 1, 1, x])/
      (2*(-1 + x)^2*x) - (eps*(-64512 - 161280*eps - 447048*eps^2 - 
        48384*eps*Nf - 258720*eps^2*Nf - 17472*x - 271584*eps*x - 
        953372*eps^2*x + 88452*eps^3*x - 71616*eps*Nf*x - 186368*eps^2*Nf*x + 
        79128*eps^3*Nf*x - 34944*eps^2*Nf^2*x + 11648*eps^3*Nf^2*x + 
        49728*x^2 + 322848*eps*x^2 + 905408*eps^2*x^2 - 26964*eps^3*x^2 + 
        95808*eps*Nf*x^2 + 311136*eps^2*Nf*x^2 - 71064*eps^3*Nf*x^2 + 
        34944*eps^2*Nf^2*x^2 - 11648*eps^3*Nf^2*x^2 - 12432*x^3 - 
        72960*eps*x^3 - 248416*eps^2*x^3 + 33201*eps^3*x^3 - 
        24384*eps*Nf*x^3 - 81620*eps^2*Nf*x^3 + 29456*eps^3*Nf*x^3 - 
        8736*eps^2*Nf^2*x^3 + 3920*eps^3*Nf^2*x^3)*Zeta[3])/
      (288*(-1 + x)^2*x) - (49*eps^4*(-2 + x)*(-48 - 46*x + 23*x^2)*
       Zeta[3]^2)/(6*(-1 + x)^2*x) + G[0, 0, 1, x]*
      (-1/12*(eps*(-720 - 3636*eps - 704*eps*Nf + 312*x + 3966*eps*x + 
           448*eps*Nf*x + 48*x^2 - 3348*eps*x^2 - 312*eps*Nf*x^2 - 12*x^3 + 
           1299*eps*x^3 + 132*eps*Nf*x^3))/((-1 + x)^2*x) - 
       (7*eps^4*(-2 + x)*(-30 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, 1, x]*(-1/12*(eps*(72 - 798*eps + 368*eps*Nf - 252*x + 
           3105*eps*x - 416*eps*Nf*x + 216*x^2 - 3414*eps*x^2 + 
           124*eps*Nf*x^2 - 54*x^3 + 1170*eps*x^3 + 5*eps*Nf*x^3))/
         ((-1 + x)^2*x) - (21*eps^4*(-2 + x)*(2 - 6*x + 3*x^2)*Zeta[3])/
        (2*(-1 + x)^2*x)) + G[1, x]^3*
      (-1/72*(eps*(72*eps - 276*x - 1071*eps*x - 110*eps*Nf*x + 618*x^2 + 
           1311*eps*x^2 + 175*eps*Nf*x^2 - 480*x^3 - 249*eps*x^3 - 
           96*eps*Nf*x^3 + 120*x^4 - 132*eps*x^4 + 12*eps*Nf*x^4))/
         ((-1 + x)^2*x^2) + (7*eps^4*(-2 + x)*(23 - 40*x + 20*x^2)*Zeta[3])/
        (12*(-1 + x)^2*x)) + G[1, x]^2*
      (-1/144*(648*eps^2 + 144*eps^2*Nf + 12264*x + 864*eps*x + 
          1026*eps^2*x + 768*Nf*x - 204*eps*Nf*x - 388*eps^2*Nf*x - 
          160*eps^2*Nf^2*x - 6324*x^2 - 6570*eps*x^2 - 27561*eps^2*x^2 - 
          3072*Nf*x^2 + 102*eps*Nf*x^2 - 1747*eps^2*Nf*x^2 + 
          304*eps^2*Nf^2*x^2 + 192*x^3 + 7488*eps*x^3 + 31878*eps^2*x^3 + 
          3840*Nf*x^3 + 2016*eps^2*Nf*x^3 - 224*eps^2*Nf^2*x^3 - 48*x^4 - 
          2520*eps*x^4 - 11634*eps^2*x^4 - 1536*Nf*x^4 - 528*eps^2*Nf*x^4 + 
          56*eps^2*Nf^2*x^4)/((-1 + x)^2*x^2) - 
       (eps^2*(-2 + x)*(115 - 114*x + 57*x^2)*G[0, 1, x])/(8*(-1 + x)^2*x) - 
       (7*eps^3*(-2044 - 144*eps - 128*Nf + 34*eps*Nf + 1054*x + 1095*eps*x + 
          512*Nf*x - 17*eps*Nf*x - 32*x^2 - 1248*eps*x^2 - 640*Nf*x^2 + 
          8*x^3 + 420*eps*x^3 + 256*Nf*x^3)*Zeta[3])/(24*(-1 + x)^2*x)) + 
     G[0, 1, x]*(-1/144*(16464 - 10368*eps - 48420*eps^2 - 192*Nf - 
          2352*eps*Nf - 16448*eps^2*Nf - 512*eps^2*Nf^2 + 6360*x + 
          10080*eps*x + 36558*eps^2*x - 1152*Nf*x + 2376*eps*Nf*x + 
          19392*eps^2*Nf*x + 768*eps^2*Nf^2*x - 14592*x^2 - 3528*eps*x^2 - 
          9852*eps^2*x^2 + 960*Nf*x^2 - 1200*eps*Nf*x^2 - 
          10844*eps^2*Nf*x^2 - 512*eps^2*Nf^2*x^2 + 3648*x^3 + 468*eps*x^3 - 
          87*eps^2*x^3 - 384*Nf*x^3 + 300*eps*Nf*x^3 + 2558*eps^2*Nf*x^3 + 
          128*eps^2*Nf^2*x^3)/((-1 + x)^2*x) + 
       (7*eps^3*(1372 - 864*eps - 16*Nf - 196*eps*Nf + 530*x + 840*eps*x - 
          96*Nf*x + 198*eps*Nf*x - 1216*x^2 - 294*eps*x^2 + 80*Nf*x^2 - 
          100*eps*Nf*x^2 + 304*x^3 + 39*eps*x^3 - 32*Nf*x^3 + 25*eps*Nf*x^3)*
         Zeta[3])/(12*(-1 + x)^2*x)) + 
     (31*eps^3*(192 + 480*eps + 144*eps*Nf + 40*x + 546*eps*x + 
        180*eps*Nf*x - 136*x^2 - 678*eps*x^2 - 252*eps*Nf*x^2 + 34*x^3 + 
        134*eps*x^3 + 63*eps*Nf*x^3)*Zeta[5])/(10*(-1 + x)^2*x) + 
     G[1, x]*((8640*eps - 114336*x - 423744*eps*x - 26568*eps^2*x - 
         54144*eps^3*x - 72240*eps*Nf*x - 11184*eps^2*Nf*x - 
         20488*eps^3*Nf*x - 576*eps^2*Nf^2*x - 2688*eps^3*Nf^2*x + 
         94032*x^2 + 236232*eps*x^2 + 155628*eps^2*x^2 + 505305*eps^3*x^2 + 
         53400*eps*Nf*x^2 + 54324*eps^2*Nf*x^2 + 203940*eps^3*Nf*x^2 + 
         2592*eps^2*Nf^2*x^2 + 12816*eps^3*Nf^2*x^2 - 36864*x^3 + 
         22368*eps*x^3 - 146664*eps^2*x^3 - 475056*eps^3*x^3 - 
         28800*eps*Nf*x^3 - 51360*eps^2*Nf*x^3 - 210172*eps^3*Nf*x^3 - 
         2304*eps^2*Nf^2*x^3 - 11808*eps^3*Nf^2*x^3 + 9216*x^4 - 
         42240*eps*x^4 + 49248*eps^2*x^4 + 186084*eps^3*x^4 + 
         11808*eps*Nf*x^4 + 15144*eps^2*Nf*x^4 + 69352*eps^3*Nf*x^4 + 
         576*eps^2*Nf^2*x^4 + 3360*eps^3*Nf^2*x^4)/(864*eps*(-1 + x)^2*x^2) - 
       (eps^2*(-334 - 4*Nf + 423*x + 16*Nf*x - 256*x^2 - 20*Nf*x^2 + 64*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
       (eps^2*(-36 + 4*x + 8*x^2 + x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) - 
       (eps^2*(5040*eps - 74328*x - 247184*eps*x - 15498*eps^2*x - 288*Nf*x - 
          42140*eps*Nf*x - 6524*eps^2*Nf*x - 336*eps^2*Nf^2*x + 66732*x^2 + 
          137802*eps*x^2 + 90783*eps^2*x^2 + 1152*Nf*x^2 + 31150*eps*Nf*x^2 + 
          31689*eps^2*Nf*x^2 + 1512*eps^2*Nf^2*x^2 - 29568*x^3 + 
          13048*eps*x^3 - 85554*eps^2*x^3 - 1440*Nf*x^3 - 16800*eps*Nf*x^3 - 
          29960*eps^2*Nf*x^3 - 1344*eps^2*Nf^2*x^3 + 7392*x^4 - 
          24640*eps*x^4 + 28728*eps^2*x^4 + 576*Nf*x^4 + 6888*eps*Nf*x^4 + 
          8834*eps^2*Nf*x^4 + 336*eps^2*Nf^2*x^4)*Zeta[3])/
        (72*(-1 + x)^2*x^2) + G[0, 1, x]*
        ((eps*(240 + 177*eps + 152*eps*Nf - 144*x + 1904*eps*x - 
            44*eps*Nf*x + 24*x^2 - 2375*eps*x^2 - 20*eps*Nf*x^2 - 6*x^3 + 
            725*eps*x^3 + 11*eps*Nf*x^3))/(12*(-1 + x)^2*x) + 
         (7*eps^4*(-2 + x)*(20 - 2*x + x^2)*Zeta[3])/(2*(-1 + x)^2*x)) - 
       (31*eps^4*(-2 + x)*(194 - 46*x + 23*x^2)*Zeta[5])/(5*(-1 + x)^2*x))) + 
   G[0, x]*(-1/2592*(-20736 + 31104*eps + 385344*eps^2 + 2442312*eps^3 - 
        17280*eps*Nf + 21312*eps^2*Nf + 589632*eps^3*Nf - 51840*x - 
        282528*eps*x - 1427328*eps^2*x - 5656752*eps^3*x - 202338*eps^4*x - 
        791613*eps^5*x - 75456*eps*Nf*x - 418800*eps^2*Nf*x - 
        2280656*eps^3*Nf*x - 96264*eps^4*Nf*x - 400596*eps^5*Nf*x - 
        32256*eps^2*Nf^2*x - 165696*eps^3*Nf^2*x - 10944*eps^4*Nf^2*x - 
        53568*eps^5*Nf^2*x + 62208*x^2 + 253152*eps*x^2 + 970272*eps^2*x^2 + 
        2720448*eps^3*x^2 + 202338*eps^4*x^2 + 791613*eps^5*x^2 + 
        84096*eps*Nf*x^2 + 394320*eps^2*Nf*x^2 + 1711376*eps^3*Nf*x^2 + 
        96264*eps^4*Nf*x^2 + 400596*eps^5*Nf*x^2 + 32256*eps^2*Nf^2*x^2 + 
        165696*eps^3*Nf^2*x^2 + 10944*eps^4*Nf^2*x^2 + 53568*eps^5*Nf^2*x^2 - 
        15552*x^3 - 54432*eps*x^3 - 209520*eps^2*x^3 - 489348*eps^3*x^3 - 
        21024*eps*Nf*x^3 - 99408*eps^2*Nf*x^3 - 427712*eps^3*Nf*x^3 - 
        8064*eps^2*Nf^2*x^3 - 47040*eps^3*Nf^2*x^3)/(eps^3*(-1 + x)^2*x) - 
     (221*eps^2*(-2 + x)*G[1, x]^5)/(240*x) - 
     (4*eps^2*(-2 + x)*(39 - 14*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + (6*eps^2*(84 - 32*x - 10*x^2 + x^3)*
       G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-8 + 100*x - 96*x^2 + 21*x^3)*G[0, 0, 1, 0, 1, x])/
      ((-1 + x)^2*x) + (6*eps^2*(150 - 27*x - 76*x^2 + 28*x^3)*
       G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(118 + 127*x - 222*x^2 + 66*x^3)*G[0, 1, 0, 1, 1, x])/
      ((-1 + x)^2*x) + (eps^2*(-2 + x)*(332 - 234*x + 117*x^2)*
       G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((8640 + 108864*eps + 1327968*eps^2 + 8548092*eps^3 + 20736*Nf - 
        60480*eps*Nf + 74592*eps^2*Nf + 2063712*eps^3*Nf - 1585440*x - 
        1206576*eps*x - 5623128*eps^2*x - 19798632*eps^3*x - 708183*eps^4*x - 
        82944*Nf*x - 301248*eps*Nf*x - 1835520*eps^2*Nf*x - 
        7982296*eps^3*Nf*x - 336924*eps^4*Nf*x - 114048*eps^2*Nf^2*x - 
        579936*eps^3*Nf^2*x - 38304*eps^4*Nf^2*x + 1518912*x^2 + 
        1103760*eps*x^2 + 3970296*eps^2*x^2 + 9521568*eps^3*x^2 + 
        708183*eps^4*x^2 + 103680*Nf*x^2 + 331488*eps*Nf*x^2 + 
        1763664*eps^2*Nf*x^2 + 5989816*eps^3*Nf*x^2 + 336924*eps^4*Nf*x^2 + 
        114048*eps^2*Nf^2*x^2 + 579936*eps^3*Nf^2*x^2 + 
        38304*eps^4*Nf^2*x^2 - 364176*x^3 - 248184*eps*x^3 - 
        905472*eps^2*x^3 - 1712718*eps^3*x^3 - 41472*Nf*x^3 - 
        82872*eps*Nf*x^3 - 451212*eps^2*Nf*x^3 - 1496992*eps^3*Nf*x^3 - 
        28512*eps^2*Nf^2*x^3 - 164640*eps^3*Nf^2*x^3)*Zeta[3])/
      (1296*(-1 + x)^2*x) + (7*eps^3*(-312 - 378*eps - 144*Nf + 210*eps*Nf + 
        10380*x + 4914*eps*x + 576*Nf*x + 1175*eps*Nf*x - 9792*x^2 - 
        4557*eps*x^2 - 720*Nf*x^2 - 1280*eps*Nf*x^2 + 2340*x^3 + 
        1062*eps*x^3 + 288*Nf*x^3 + 320*eps*Nf*x^3)*Zeta[3]^2)/
      (9*(-1 + x)^2*x) + G[1, x]^4*
      (-1/144*(eps*(-396 - 621*eps + 274*eps*Nf + 594*x + 1530*eps*x - 
           411*eps*Nf*x - 198*x^2 - 837*eps*x^2 + 137*eps*Nf*x^2))/
         ((-1 + x)*x) - (77*eps^4*(-2 + x)*Zeta[3])/(8*x)) + 
     G[0, 0, 0, 1, x]*((eps*(-96 - 472*eps - 312*eps*Nf + 48*x + 524*eps*x + 
          436*eps*Nf*x - 630*eps*x^2 - 272*eps*Nf*x^2 + 275*eps*x^3 + 
          66*eps*Nf*x^3))/(2*(-1 + x)^2*x) - (168*eps^4*(-2 + x)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 1, x]^2*
      (-1/12*(eps*(-480 - 1416*eps - 640*eps*Nf + 1008*x + 2234*eps*x + 
           840*eps*Nf*x - 768*x^2 - 1142*eps*x^2 - 520*eps*Nf*x^2 + 192*x^3 + 
           35*eps*x^3 + 136*eps*Nf*x^3))/((-1 + x)^2*x) + 
       (28*eps^4*(-2 + x)*(5 - 8*x + 4*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 1, 1, x]*(-1/6*(eps*(-480 - 1176*eps - 284*eps*Nf + 576*x + 
           339*eps*x + 410*eps*Nf*x - 336*x^2 + 282*eps*x^2 - 
           280*eps*Nf*x^2 + 84*x^3 - 57*eps*x^3 + 88*eps*Nf*x^3))/
         ((-1 + x)^2*x) + (14*eps^4*(-2 + x)*(20 - 14*x + 7*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 1, 1, 1, x]*
      ((eps*(72*eps + 312*x - 124*eps*x + 592*eps*Nf*x + 444*x^2 + 
          2271*eps*x^2 - 104*eps*Nf*x^2 - 600*x^3 - 1030*eps*x^3 - 
          132*eps*Nf*x^3 + 150*x^4 - 212*eps*x^4 + 3*eps*Nf*x^4))/
        (6*(-1 + x)^2*x^2) - (7*eps^4*(-2 + x)*(-26 - 50*x + 25*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 0, 1, x]*
      (-1/36*(-2928 + 4608*eps + 18540*eps^2 + 576*Nf + 816*eps*Nf + 
          10336*eps^2*Nf - 64*eps^2*Nf^2 + 216*x - 4464*eps*x - 
          18594*eps^2*x - 2304*Nf*x - 72*eps*Nf*x - 12816*eps^2*Nf*x + 
          96*eps^2*Nf^2*x + 1248*x^2 + 2808*eps*x^2 + 10188*eps^2*x^2 + 
          2880*Nf*x^2 - 336*eps*Nf*x^2 + 7324*eps^2*Nf*x^2 - 
          64*eps^2*Nf^2*x^2 - 96*x^3 - 1044*eps*x^3 - 3591*eps^2*x^3 - 
          1152*Nf*x^3 + 84*eps*Nf*x^3 - 1894*eps^2*Nf*x^3 + 
          16*eps^2*Nf^2*x^3)/((-1 + x)^2*x) + 
       (7*eps^3*(-244 + 384*eps + 48*Nf + 68*eps*Nf + 18*x - 372*eps*x - 
          192*Nf*x - 6*eps*Nf*x + 104*x^2 + 234*eps*x^2 + 240*Nf*x^2 - 
          28*eps*Nf*x^2 - 8*x^3 - 87*eps*x^3 - 96*Nf*x^3 + 7*eps*Nf*x^3)*
         Zeta[3])/(3*(-1 + x)^2*x)) + G[0, 1, 1, x]*
      ((-1080*eps^2 - 432*eps^2*Nf - 37056*x - 4032*eps*x - 10422*eps^2*x - 
         576*Nf*x - 984*eps*Nf*x - 6608*eps^2*Nf*x + 32*eps^2*Nf^2*x + 
         76800*x^2 + 8496*eps*x^2 + 25251*eps^2*x^2 + 2304*Nf*x^2 + 
         1524*eps*Nf*x^2 + 14984*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 - 
         56976*x^3 - 6372*eps*x^3 - 18240*eps^2*x^3 - 2880*Nf*x^3 - 
         1032*eps*Nf*x^3 - 11278*eps^2*Nf*x^3 - 32*eps^2*Nf^2*x^3 + 
         13812*x^4 + 1602*eps*x^4 + 4782*eps^2*x^4 + 1152*Nf*x^4 + 
         258*eps*Nf*x^4 + 2869*eps^2*Nf*x^4 + 8*eps^2*Nf^2*x^4)/
        (36*(-1 + x)^2*x^2) - (7*eps^3*(-6176 - 672*eps - 96*Nf - 
          164*eps*Nf + 12800*x + 1416*eps*x + 384*Nf*x + 254*eps*Nf*x - 
          9496*x^2 - 1062*eps*x^2 - 480*Nf*x^2 - 172*eps*Nf*x^2 + 2302*x^3 + 
          267*eps*x^3 + 192*Nf*x^3 + 43*eps*Nf*x^3)*Zeta[3])/
        (6*(-1 + x)^2*x)) + G[1, x]^3*
      (-1/216*(108*eps + 540*eps^2 + 108*eps^2*Nf - 3096*x + 576*eps*x - 
          672*eps^2*x + 876*eps*Nf*x + 2984*eps^2*Nf*x - 32*eps^2*Nf^2*x + 
          3420*x^2 - 1854*eps*x^2 - 1068*eps^2*x^2 - 2190*eps*Nf*x^2 - 
          9263*eps^2*Nf*x^2 + 80*eps^2*Nf^2*x^2 - 1872*x^3 + 1548*eps*x^3 + 
          1836*eps^2*x^3 + 1752*eps*Nf*x^3 + 8854*eps^2*Nf*x^3 - 
          64*eps^2*Nf^2*x^3 + 468*x^4 - 378*eps*x^4 - 636*eps^2*x^4 - 
          438*eps*Nf*x^4 - 2683*eps^2*Nf*x^4 + 16*eps^2*Nf^2*x^4)/
         ((-1 + x)^2*x^2) - (eps^2*(-2 + x)*(89 - 174*x + 87*x^2)*G[0, 1, x])/
        (12*(-1 + x)^2*x) - (7*eps^3*(-18*eps + 516*x - 96*eps*x - 
          146*eps*Nf*x - 570*x^2 + 309*eps*x^2 + 365*eps*Nf*x^2 + 312*x^3 - 
          258*eps*x^3 - 292*eps*Nf*x^3 - 78*x^4 + 63*eps*x^4 + 73*eps*Nf*x^4)*
         Zeta[3])/(36*(-1 + x)^2*x^2)) - 
     (eps^2*(27792 - 20088*eps - 248868*eps^2 + 11160*eps*Nf - 
        13764*eps^2*Nf + 23580*x + 180792*eps*x + 915120*eps^2*x + 
        48732*eps*Nf*x + 267964*eps^2*Nf*x + 20832*eps^2*Nf^2*x - 37476*x^2 - 
        161820*eps*x^2 - 619938*eps^2*x^2 - 54312*eps*Nf*x^2 - 
        252154*eps^2*Nf*x^2 - 20832*eps^2*Nf^2*x^2 + 8694*x^3 + 
        35154*eps*x^3 + 135315*eps^2*x^3 + 13578*eps*Nf*x^3 + 
        64201*eps^2*Nf*x^3 + 5208*eps^2*Nf^2*x^3)*Zeta[5])/
      (90*(-1 + x)^2*x) + G[1, x]^2*((-1728*eps - 2112*eps^3 + 17568*x + 
         24128*eps*x + 14904*eps^2*x + 46674*eps^3*x + 5488*eps*Nf*x + 
         3552*eps^2*Nf*x + 16696*eps^3*Nf*x - 192*eps^2*Nf^2*x - 
         800*eps^3*Nf^2*x - 15120*x^2 + 60520*eps*x^2 - 41652*eps^2*x^2 - 
         132987*eps^3*x^2 - 2264*eps*Nf*x^2 - 10092*eps^2*Nf*x^2 - 
         48404*eps^3*Nf*x^2 + 480*eps^2*Nf^2*x^2 + 2160*eps^3*Nf^2*x^2 + 
         6336*x^3 - 86960*eps*x^3 + 38736*eps^2*x^3 + 134604*eps^3*x^3 + 
         288*eps*Nf*x^3 + 9240*eps^2*Nf*x^3 + 45052*eps^3*Nf*x^3 - 
         384*eps^2*Nf^2*x^3 - 1920*eps^3*Nf^2*x^3 - 1584*x^4 + 
         29336*eps*x^4 - 11988*eps^2*x^4 - 46179*eps^3*x^4 - 456*eps*Nf*x^4 - 
         2700*eps^2*Nf*x^4 - 13344*eps^3*Nf*x^4 + 96*eps^2*Nf^2*x^4 + 
         560*eps^3*Nf^2*x^4)/(288*eps*(-1 + x)^2*x^2) + 
       (eps^2*(-274 - 16*Nf + 285*x + 64*Nf*x - 148*x^2 - 80*Nf*x^2 + 
          37*x^3 + 32*Nf*x^3)*G[0, 0, 1, x])/(2*(-1 + x)^2*x) + 
       (eps^2*(-2 + x)*(126 - 158*x + 79*x^2)*G[0, 1, 1, x])/
        (2*(-1 + x)^2*x) - (eps^2*(-3024*eps + 34992*x + 42224*eps*x + 
          26082*eps^2*x + 576*Nf*x + 9604*eps*Nf*x + 6216*eps^2*Nf*x - 
          336*eps^2*Nf^2*x - 29448*x^2 + 105910*eps*x^2 - 72891*eps^2*x^2 - 
          2304*Nf*x^2 - 3962*eps*Nf*x^2 - 17661*eps^2*Nf*x^2 + 
          840*eps^2*Nf^2*x^2 + 11952*x^3 - 152180*eps*x^3 + 67788*eps^2*x^3 + 
          2880*Nf*x^3 + 504*eps*Nf*x^3 + 16170*eps^2*Nf*x^3 - 
          672*eps^2*Nf^2*x^3 - 2988*x^4 + 51338*eps*x^4 - 20979*eps^2*x^4 - 
          1152*Nf*x^4 - 798*eps*Nf*x^4 - 4725*eps^2*Nf*x^4 + 
          168*eps^2*Nf^2*x^4)*Zeta[3])/(72*(-1 + x)^2*x^2) + 
       G[0, 1, x]*(-1/12*(eps*(-144*eps - 48*x + 527*eps*x + 36*eps*Nf*x - 
             48*x^2 - 71*eps*x^2 - 38*eps*Nf*x^2 + 72*x^3 - 1019*eps*x^3 - 
             28*eps*Nf*x^3 - 18*x^4 + 566*eps*x^4 + 31*eps*Nf*x^4))/
           ((-1 + x)^2*x^2) - (7*eps^4*(-2 + x)*(-4 - 6*x + 3*x^2)*Zeta[3])/
          (2*(-1 + x)^2*x)) + (93*eps^4*(-2 + x)*(28 - 6*x + 3*x^2)*Zeta[5])/
        (5*(-1 + x)^2*x)) + G[0, 1, x]*
      ((-2880*eps + 9024*x + 70032*eps*x - 14544*eps^2*x - 55104*eps^3*x + 
         8928*eps*Nf*x - 4320*eps^2*Nf*x - 32976*eps^3*Nf*x - 
         384*eps^2*Nf^2*x - 1600*eps^3*Nf^2*x + 5280*x^2 - 42960*eps*x^2 + 
         7128*eps^2*x^2 - 11664*eps^3*x^2 + 6640*eps*Nf*x^2 + 
         4752*eps^2*Nf*x^2 + 31800*eps^3*Nf*x^2 + 576*eps^2*Nf^2*x^2 + 
         2400*eps^3*Nf^2*x^2 - 9792*x^3 + 18528*eps*x^3 + 1008*eps^2*x^3 + 
         38418*eps^3*x^3 - 8416*eps*Nf*x^3 - 2472*eps^2*Nf*x^3 - 
         13288*eps^3*Nf*x^3 - 384*eps^2*Nf^2*x^3 - 1920*eps^3*Nf^2*x^3 + 
         2448*x^4 - 5976*eps*x^4 - 1692*eps^2*x^4 - 18549*eps^3*x^4 + 
         1144*eps*Nf*x^4 + 444*eps^2*Nf*x^4 + 1376*eps^3*Nf*x^4 + 
         96*eps^2*Nf^2*x^4 + 560*eps^3*Nf^2*x^4)/(144*eps*(-1 + x)^2*x^2) + 
       (2*eps^2*(52 - 142*x + 20*Nf*x + 116*x^2 - 20*Nf*x^2 - 29*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       (eps^2*(-36 - 8*Nf - 310*x + 32*Nf*x + 364*x^2 - 40*Nf*x^2 - 103*x^3 + 
          16*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
       (eps^2*(-5040*eps + 23280*x + 122556*eps*x - 25452*eps^2*x - 
          576*Nf*x + 15624*eps*Nf*x - 7560*eps^2*Nf*x - 672*eps^2*Nf^2*x + 
          4344*x^2 - 75180*eps*x^2 + 12474*eps^2*x^2 + 864*Nf*x^2 + 
          11620*eps*Nf*x^2 + 8316*eps^2*Nf*x^2 + 1008*eps^2*Nf^2*x^2 - 
          15984*x^3 + 32424*eps*x^3 + 1764*eps^2*x^3 - 1440*Nf*x^3 - 
          14728*eps*Nf*x^3 - 4326*eps^2*Nf*x^3 - 672*eps^2*Nf^2*x^3 + 
          3996*x^4 - 10458*eps*x^4 - 2961*eps^2*x^4 + 576*Nf*x^4 + 
          2002*eps*Nf*x^4 + 777*eps^2*Nf*x^4 + 168*eps^2*Nf^2*x^4)*Zeta[3])/
        (36*(-1 + x)^2*x^2) - (124*eps^4*(-2 + x)*(-25 - 24*x + 12*x^2)*
         Zeta[5])/(5*(-1 + x)^2*x)) + 
     G[1, x]*(-1/432*(1728*eps + 6912*eps^2 - 1728*eps^2*Nf - 30816*x - 
          86400*eps*x - 307104*eps^2*x - 4158*eps^3*x + 55395*eps^4*x - 
          27984*eps*Nf*x - 132416*eps^2*Nf*x - 15288*eps^3*Nf*x - 
          19444*eps^4*Nf*x - 5952*eps^2*Nf^2*x - 2496*eps^3*Nf^2*x - 
          9408*eps^4*Nf^2*x + 25200*x^2 + 66456*eps*x^2 + 104496*eps^2*x^2 + 
          3105*eps^3*x^2 - 186102*eps^4*x^2 + 27528*eps*Nf*x^2 + 
          157732*eps^2*Nf*x^2 + 39012*eps^3*Nf*x^2 + 49984*eps^4*Nf*x^2 + 
          9504*eps^2*Nf^2*x^2 + 6672*eps^3*Nf^2*x^2 + 26688*eps^4*Nf^2*x^2 - 
          9792*x^3 - 23472*eps*x^3 + 8328*eps^2*x^3 - 13176*eps^3*x^3 + 
          102537*eps^4*x^3 - 13536*eps*Nf*x^3 - 90984*eps^2*Nf*x^3 - 
          36348*eps^3*Nf*x^3 - 64156*eps^4*Nf*x^3 - 6528*eps^2*Nf^2*x^3 - 
          5856*eps^3*Nf^2*x^3 - 25296*eps^4*Nf^2*x^3 + 2448*x^4 + 
          4680*eps*x^4 - 27480*eps^2*x^4 + 14229*eps^3*x^4 + 
          28170*eps^4*x^4 + 3384*eps*Nf*x^4 + 19596*eps^2*Nf*x^4 + 
          12624*eps^3*Nf*x^4 + 33616*eps^4*Nf*x^4 + 1632*eps^2*Nf^2*x^4 + 
          1680*eps^3*Nf^2*x^4 + 8016*eps^4*Nf^2*x^4)/(eps^2*(-1 + x)^2*x^2) - 
       (eps^2*(-46 - 12*Nf - 97*x + 48*Nf*x + 132*x^2 - 60*Nf*x^2 - 39*x^3 + 
          24*Nf*x^3)*G[0, 1, x]^2)/(2*(-1 + x)^2*x) - 
       (eps^2*(390 - 16*Nf - 599*x + 64*Nf*x + 404*x^2 - 80*Nf*x^2 - 
          101*x^3 + 32*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
       (eps^2*(62 - 8*Nf - 71*x + 32*Nf*x + 28*x^2 - 40*Nf*x^2 - x^3 + 
          16*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
       (eps^2*(-2 + x)*(254 - 258*x + 129*x^2)*G[0, 1, 1, 1, x])/
        ((-1 + x)^2*x) + (eps*(17280*eps + 48384*eps^2 - 12096*eps^2*Nf - 
          233856*x - 712224*eps*x - 2149728*eps^2*x - 29106*eps^3*x - 
          189840*eps*Nf*x - 926912*eps^2*Nf*x - 107016*eps^3*Nf*x - 
          41664*eps^2*Nf^2*x - 17472*eps^3*Nf^2*x + 188928*x^2 + 
          468648*eps*x^2 + 731472*eps^2*x^2 + 21735*eps^3*x^2 + 
          157416*eps*Nf*x^2 + 1104124*eps^2*Nf*x^2 + 273084*eps^3*Nf*x^2 + 
          66528*eps^2*Nf^2*x^2 + 46704*eps^3*Nf^2*x^2 - 72000*x^3 - 
          60912*eps*x^3 + 58296*eps^2*x^3 - 92232*eps^3*x^3 - 
          66816*eps*Nf*x^3 - 636888*eps^2*Nf*x^3 - 254436*eps^3*Nf*x^3 - 
          45696*eps^2*Nf^2*x^3 - 40992*eps^3*Nf^2*x^3 + 18000*x^4 - 
          10800*eps*x^4 - 192360*eps^2*x^4 + 99603*eps^3*x^4 + 
          17136*eps*Nf*x^4 + 137172*eps^2*Nf*x^4 + 88368*eps^3*Nf*x^4 + 
          11424*eps^2*Nf^2*x^4 + 11760*eps^3*Nf^2*x^4)*Zeta[3])/
        (432*(-1 + x)^2*x^2) - (7*eps^4*(-2 + x)*(427 - 110*x + 55*x^2)*
         Zeta[3]^2)/(3*(-1 + x)^2*x) + G[0, 0, 1, x]*
        ((eps*(-384 - 1047*eps - 224*eps*Nf + 432*x + 834*eps*x + 
            232*eps*Nf*x - 240*x^2 - 381*eps*x^2 - 180*eps*Nf*x^2 + 60*x^3 + 
            99*eps*x^3 + 63*eps*Nf*x^3))/(3*(-1 + x)^2*x) - 
         (28*eps^4*(-2 + x)*(16 - 10*x + 5*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
       G[0, 1, 1, x]*(-1/6*(eps*(144*eps + 168*x - 610*eps*x + 72*eps*Nf*x + 
             180*x^2 + 1308*eps*x^2 + 196*eps*Nf*x^2 - 264*x^3 + 14*eps*x^3 - 
             172*eps*Nf*x^3 + 66*x^4 - 407*eps*x^4 + 13*eps*Nf*x^4))/
           ((-1 + x)^2*x^2) + (7*eps^4*(-2 + x)*(-14 - 22*x + 11*x^2)*
           Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]*
        (-1/72*(-1728*eps^2 - 576*eps^2*Nf - 38832*x - 2160*eps*x - 
            270*eps^2*x - 1344*Nf*x - 384*eps*Nf*x - 5992*eps^2*Nf*x + 
            32*eps^2*Nf^2*x + 55608*x^2 + 7776*eps*x^2 + 23091*eps^2*x^2 + 
            5376*Nf*x^2 + 720*eps*Nf*x^2 + 15708*eps^2*Nf*x^2 + 
            112*eps^2*Nf^2*x^2 - 35328*x^3 - 7704*eps*x^3 - 24924*eps^2*x^3 - 
            6720*Nf*x^3 - 528*eps*Nf*x^3 - 12340*eps^2*Nf*x^3 - 
            128*eps^2*Nf^2*x^3 + 8400*x^4 + 2340*eps*x^4 + 8799*eps^2*x^4 + 
            2688*Nf*x^4 + 132*eps*Nf*x^4 + 3058*eps^2*Nf*x^4 + 
            32*eps^2*Nf^2*x^4)/((-1 + x)^2*x^2) + 
         (7*eps^3*(-3236 - 180*eps - 112*Nf - 32*eps*Nf + 4634*x + 
            648*eps*x + 448*Nf*x + 60*eps*Nf*x - 2944*x^2 - 642*eps*x^2 - 
            560*Nf*x^2 - 44*eps*Nf*x^2 + 700*x^3 + 195*eps*x^3 + 224*Nf*x^3 + 
            11*eps*Nf*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
       (31*eps^3*(36*eps - 624*x - 1746*eps*x - 556*eps*Nf*x + 480*x^2 + 
          1263*eps*x^2 + 506*eps*Nf*x^2 - 168*x^3 - 390*eps*x^3 - 
          228*eps*Nf*x^3 + 42*x^4 + 66*eps*x^4 + 57*eps*Nf*x^4)*Zeta[5])/
        (15*(-1 + x)^2*x^2)))) + 
 Pi*(((-1/216*I)*(-864 - 4320*eps - 20952*eps^2 - 88398*eps^3 - 
      352269*eps^4 - 1296*eps*Nf - 8064*eps^2*Nf - 40152*eps^3*Nf - 
      173684*eps^4*Nf - 576*eps^2*Nf^2 - 4224*eps^3*Nf^2 - 22080*eps^4*Nf^2 + 
      432*eps*x + 2160*eps^2*x + 10476*eps^3*x + 44199*eps^4*x + 
      648*eps^2*Nf*x + 4032*eps^3*Nf*x + 20076*eps^4*Nf*x + 
      288*eps^3*Nf^2*x + 2112*eps^4*Nf^2*x))/(eps^4*(-1 + x)*x) - 
   (((7*I)/18)*eps*(576 + 3924*eps + 16164*eps^2 + 6111*eps^3 + 384*eps*Nf + 
      5962*eps^2*Nf + 2352*eps^3*Nf - 256*eps^2*Nf^2 + 168*eps^3*Nf^2 - 
      2016*x + 252*eps*x + 16944*eps^2*x - 6741*eps^3*x - 1824*eps*Nf*x + 
      350*eps^2*Nf*x - 2541*eps^3*Nf*x + 128*eps^2*Nf^2*x - 
      168*eps^3*Nf^2*x + 1728*x^2 - 6048*eps*x^2 - 43878*eps^2*x^2 + 
      630*eps^3*x^2 + 1632*eps*Nf*x^2 - 5464*eps^2*Nf*x^2 + 
      189*eps^3*Nf*x^2 - 432*x^3 + 2880*eps*x^3 + 17142*eps^2*x^3 - 
      408*eps*Nf*x^3 + 2380*eps^2*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) - 
   ((196*I)*eps^4*(-2 + x)*(2 - 6*x + 3*x^2)*Zeta[3]^3)/((-1 + x)^2*x) + 
   G[1, x]^5*((((-31*I)/15)*(-2 + x))/x + 
     (((217*I)/15)*eps^3*(-2 + x)*Zeta[3])/x) + 
   G[0, 1, 1, 1, 1, x]*(((-4*I)*(-2 + x)*(239 - 48*x + 24*x^2))/
      ((-1 + x)^2*x) + ((28*I)*eps^3*(-2 + x)*(239 - 48*x + 24*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, 0, 0, 1, x]*
    (((4*I)*(-2 + x)*(-81 - 52*x + 26*x^2))/((-1 + x)^2*x) - 
     ((28*I)*eps^3*(-2 + x)*(-81 - 52*x + 26*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 0, 1, x]*(((-4*I)*(232 + 436*x - 540*x^2 + 129*x^3))/
      ((-1 + x)^2*x) + ((28*I)*eps^3*(232 + 436*x - 540*x^2 + 129*x^3)*
       Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 0, 1, 1, x]*
    (((-4*I)*(-726 + 949*x - 628*x^2 + 178*x^3))/((-1 + x)^2*x) + 
     ((28*I)*eps^3*(-726 + 949*x - 628*x^2 + 178*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, 0, 1, 1, x]*
    (((-4*I)*(134 + 1347*x - 1396*x^2 + 340*x^3))/((-1 + x)^2*x) + 
     ((28*I)*eps^3*(134 + 1347*x - 1396*x^2 + 340*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, 1, 1, 1, x]*
    (((-4*I)*(-2236 + 2678*x - 1668*x^2 + 471*x^3))/((-1 + x)^2*x) + 
     ((28*I)*eps^3*(-2236 + 2678*x - 1668*x^2 + 471*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, x]^5*
    (((I/60)*(-10 + 40*Nf + 1909*x + 40*Nf*x - 1904*x^2 + 476*x^3))/
      ((-1 + x)^2*x) - (((7*I)/60)*eps^3*(-10 + 40*Nf + 1909*x + 40*Nf*x - 
        1904*x^2 + 476*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   ((I/60)*(-33120 + 4464*eps + 22320*eps^2 + 108252*eps^3 + 456723*eps^4 + 
      6696*eps^2*Nf + 41664*eps^3*Nf + 207452*eps^4*Nf + 2976*eps^3*Nf^2 + 
      21824*eps^4*Nf^2 - 314400*x - 4464*eps*x - 24552*eps^2*x - 
      119412*eps^3*x - 510849*eps^4*x - 6696*eps^2*Nf*x - 45012*eps^3*Nf*x - 
      228284*eps^4*Nf*x - 2976*eps^3*Nf^2*x - 23312*eps^4*Nf^2*x + 
      334560*x^2 + 2232*eps^2*x^2 + 11160*eps^3*x^2 + 54126*eps^4*x^2 + 
      3348*eps^3*Nf*x^2 + 20832*eps^4*Nf*x^2 + 1488*eps^4*Nf^2*x^2 - 
      85440*x^3)*Zeta[5])/((-1 + x)^2*x) + 
   G[1, x]^4*(((-1/18*I)*(-9*eps - 132*x - 117*eps*x + 46*eps*Nf*x + 
        198*x^2 + 216*eps*x^2 - 69*eps*Nf*x^2 - 66*x^3 - 126*eps*x^3 + 
        23*eps*Nf*x^3))/(eps*(-1 + x)*x^2) + 
     (((7*I)/18)*eps^2*(-9*eps - 132*x - 117*eps*x + 46*eps*Nf*x + 198*x^2 + 
        216*eps*x^2 - 69*eps*Nf*x^2 - 66*x^3 - 126*eps*x^3 + 23*eps*Nf*x^3)*
       Zeta[3])/((-1 + x)*x^2) - (((341*I)/5)*eps^4*(-2 + x)*Zeta[5])/x) + 
   G[1, x]^3*(((I/54)*(-54*eps^2 - 144*x - 216*eps*x - 2046*eps^2*x + 
        336*eps*Nf*x + 908*eps^2*Nf*x + 216*x^2 + 468*eps*x^2 + 
        3369*eps^2*x^2 - 504*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 72*x^3 - 
        252*eps*x^3 - 1599*eps^2*x^3 + 168*eps*Nf*x^3 + 316*eps^2*Nf*x^3))/
      (eps^2*(-1 + x)*x^2) - (((7*I)/54)*eps*(-54*eps^2 - 144*x - 216*eps*x - 
        2046*eps^2*x + 336*eps*Nf*x + 908*eps^2*Nf*x + 216*x^2 + 
        468*eps*x^2 + 3369*eps^2*x^2 - 504*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 
        72*x^3 - 252*eps*x^3 - 1599*eps^2*x^3 + 168*eps*Nf*x^3 + 
        316*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)*x^2) - 
     (((98*I)/3)*eps^4*(-2 + x)*Zeta[3]^2)/x + 
     G[0, 1, x]*((((2*I)/3)*(-2 + x)*(57 - 112*x + 56*x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*eps^3*(-2 + x)*(57 - 112*x + 56*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) - (((62*I)/15)*eps^3*(12 + 18*eps - 28*eps*Nf - 6*x - 
        21*eps*x + 14*eps*Nf*x)*Zeta[5])/x) + 
   G[0, 1, x]^2*(((I/3)*(-72*eps - 96*x + 552*eps*x - 248*eps*Nf*x + 
        816*x^2 + 31*eps*x^2 + 1016*eps*Nf*x^2 - 768*x^3 + 74*eps*x^3 - 
        808*eps*Nf*x^3 + 192*x^4 - 251*eps*x^4 + 184*eps*Nf*x^4))/
      (eps*(-1 + x)^2*x^2) - (((7*I)/3)*eps^2*(-72*eps - 96*x + 552*eps*x - 
        248*eps*Nf*x + 816*x^2 + 31*eps*x^2 + 1016*eps*Nf*x^2 - 768*x^3 + 
        74*eps*x^3 - 808*eps*Nf*x^3 + 192*x^4 - 251*eps*x^4 + 184*eps*Nf*x^4)*
       Zeta[3])/((-1 + x)^2*x^2) - (((1488*I)/5)*eps^4*(-2 + x)*
       (1 - 8*x + 4*x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[0, 0, 1, 1, x]*((((-2*I)/3)*(72*eps + 372*x + 520*eps*x + 130*eps*Nf*x - 
        42*x^2 - 23*eps*x^2 + 363*eps*Nf*x^2 - 144*x^3 - 324*eps*x^3 - 
        392*eps*Nf*x^3 + 36*x^4 + 104*eps*Nf*x^4))/(eps*(-1 + x)^2*x^2) + 
     (((14*I)/3)*eps^2*(72*eps + 372*x + 520*eps*x + 130*eps*Nf*x - 42*x^2 - 
        23*eps*x^2 + 363*eps*Nf*x^2 - 144*x^3 - 324*eps*x^3 - 
        392*eps*Nf*x^3 + 36*x^4 + 104*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     (((372*I)/5)*eps^4*(-2 + x)*(-31 - 12*x + 6*x^2)*Zeta[5])/
      ((-1 + x)^2*x)) + G[0, 1, 1, 1, x]*
    ((((2*I)/3)*(-18*eps - 852*x - 1898*eps*x - 922*eps*Nf*x + 906*x^2 + 
        861*eps*x^2 + 929*eps*Nf*x^2 - 480*x^3 + 178*eps*x^3 - 
        528*eps*Nf*x^3 + 120*x^4 - 100*eps*x^4 + 162*eps*Nf*x^4))/
      (eps*(-1 + x)^2*x^2) - (((14*I)/3)*eps^2*(-18*eps - 852*x - 
        1898*eps*x - 922*eps*Nf*x + 906*x^2 + 861*eps*x^2 + 929*eps*Nf*x^2 - 
        480*x^3 + 178*eps*x^3 - 528*eps*Nf*x^3 + 120*x^4 - 100*eps*x^4 + 
        162*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) - 
     (((372*I)/5)*eps^4*(-2 + x)*(71 - 40*x + 20*x^2)*Zeta[5])/
      ((-1 + x)^2*x)) + G[0, 0, 0, 1, x]*
    ((((-2*I)/3)*(-156 - 600*eps - 778*eps*Nf + 846*x + 746*eps*x + 
        1713*eps*Nf*x - 768*x^2 - 380*eps*x^2 - 1312*eps*Nf*x^2 + 192*x^3 - 
        100*eps*x^3 + 370*eps*Nf*x^3))/(eps*(-1 + x)^2*x) + 
     (((14*I)/3)*eps^2*(-156 - 600*eps - 778*eps*Nf + 846*x + 746*eps*x + 
        1713*eps*Nf*x - 768*x^2 - 380*eps*x^2 - 1312*eps*Nf*x^2 + 192*x^3 - 
        100*eps*x^3 + 370*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     (((372*I)/5)*eps^4*(-2 + x)*(13 - 64*x + 32*x^2)*Zeta[5])/
      ((-1 + x)^2*x)) + G[0, x]^4*
    (((-1/12*I)*(-116 - 473*eps - 238*eps*Nf + 570*x + 912*eps*x + 
        607*eps*Nf*x - 512*x^2 - 492*eps*x^2 - 456*eps*Nf*x^2 + 128*x^3 + 
        31*eps*x^3 + 122*eps*Nf*x^3))/(eps*(-1 + x)^2*x) + 
     (((7*I)/12)*eps^2*(-116 - 473*eps - 238*eps*Nf + 570*x + 912*eps*x + 
        607*eps*Nf*x - 512*x^2 - 492*eps*x^2 - 456*eps*Nf*x^2 + 128*x^3 + 
        31*eps*x^3 + 122*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((I/6)*(-2 + x)*(125 - 56*x + 28*x^2))/((-1 + x)^2*x) - 
       (((7*I)/6)*eps^3*(-2 + x)*(125 - 56*x + 28*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + (((31*I)/10)*eps^4*(-2 + x)*(29 - 128*x + 64*x^2)*
       Zeta[5])/((-1 + x)^2*x)) + G[0, 1, x]*
    (((I/36)*(-4416*eps^3 + 288*x + 2016*eps*x + 10872*eps^2*x + 
        52800*eps^3*x + 432*eps*Nf*x + 2736*eps^2*Nf*x + 20376*eps^3*Nf*x + 
        192*eps^2*Nf^2*x + 800*eps^3*Nf^2*x - 144*x^2 - 936*eps*x^2 - 
        5220*eps^2*x^2 - 11793*eps^3*x^2 - 216*eps*Nf*x^2 - 
        1140*eps^2*Nf*x^2 - 9964*eps^3*Nf*x^2 - 96*eps^2*Nf^2*x^2 - 
        240*eps^3*Nf^2*x^2 + 2448*eps^2*x^3 + 10308*eps^3*x^3 + 
        2676*eps^3*Nf*x^3))/(eps^3*(-1 + x)^2*x^2) + 
     ((I/36)*(30912*eps^3 - 49824*x - 14112*eps*x - 76104*eps^2*x - 
        369600*eps^3*x - 1152*Nf*x - 3024*eps*Nf*x - 19152*eps^2*Nf*x - 
        142632*eps^3*Nf*x - 1344*eps^2*Nf^2*x - 5600*eps^3*Nf^2*x + 
        52560*x^2 + 6552*eps*x^2 + 36540*eps^2*x^2 + 82551*eps^3*x^2 - 
        1152*Nf*x^2 + 1512*eps*Nf*x^2 + 7980*eps^2*Nf*x^2 + 
        69748*eps^3*Nf*x^2 + 672*eps^2*Nf^2*x^2 + 1680*eps^3*Nf^2*x^2 - 
        27648*x^3 - 17136*eps^2*x^3 - 72156*eps^3*x^3 - 18732*eps^3*Nf*x^3 + 
        7776*x^4)*Zeta[3])/((-1 + x)^2*x^2) - 
     ((7*I)*eps^3*(-1356 - 196*eps - 32*Nf - 42*eps*Nf + 1446*x + 91*eps*x - 
        32*Nf*x + 21*eps*Nf*x - 768*x^2 + 216*x^3)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[0, 0, 1, x]*
      (((4*I)*(160 - 8*Nf - 36*x - 8*Nf*x - 32*x^2 + 5*x^3))/((-1 + x)^2*x) - 
       ((28*I)*eps^3*(160 - 8*Nf - 36*x - 8*Nf*x - 32*x^2 + 5*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 1, 1, x]*
      (((4*I)*(-402 + 523*x - 340*x^2 + 91*x^3))/((-1 + x)^2*x) - 
       ((28*I)*eps^3*(-402 + 523*x - 340*x^2 + 91*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) - (((31*I)/5)*eps^2*(24 + 168*eps + 906*eps^2 + 
        36*eps*Nf + 228*eps^2*Nf + 16*eps^2*Nf^2 - 12*x - 78*eps*x - 
        435*eps^2*x - 18*eps*Nf*x - 95*eps^2*Nf*x - 8*eps^2*Nf^2*x + 
        204*eps^2*x^2)*Zeta[5])/((-1 + x)^2*x)) + 
   G[0, 0, 1, x]*(((-1/9*I)*(216*eps^2 + 144*eps^2*Nf + 72*x - 1080*eps*x - 
        5256*eps^2*x + 156*eps*Nf*x - 4156*eps^2*Nf*x + 176*eps^2*Nf^2*x - 
        900*x^2 + 1494*eps*x^2 + 10494*eps^2*x^2 - 894*eps*Nf*x^2 + 
        4195*eps^2*Nf*x^2 - 88*eps^2*Nf^2*x^2 + 864*x^3 - 2664*eps*x^3 - 
        16920*eps^2*x^3 + 816*eps*Nf*x^3 - 3452*eps^2*Nf*x^3 - 216*x^4 + 
        1440*eps*x^4 + 8571*eps^2*x^4 - 204*eps*Nf*x^4 + 1190*eps^2*Nf*x^4))/
      (eps^2*(-1 + x)^2*x^2) + (((7*I)/9)*eps*(216*eps^2 + 144*eps^2*Nf + 
        72*x - 1080*eps*x - 5256*eps^2*x + 156*eps*Nf*x - 4156*eps^2*Nf*x + 
        176*eps^2*Nf^2*x - 900*x^2 + 1494*eps*x^2 + 10494*eps^2*x^2 - 
        894*eps*Nf*x^2 + 4195*eps^2*Nf*x^2 - 88*eps^2*Nf^2*x^2 + 864*x^3 - 
        2664*eps*x^3 - 16920*eps^2*x^3 + 816*eps*Nf*x^3 - 3452*eps^2*Nf*x^3 - 
        216*x^4 + 1440*eps*x^4 + 8571*eps^2*x^4 - 204*eps*Nf*x^4 + 
        1190*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     ((98*I)*eps^4*(-2 + x)*(1 - 12*x + 6*x^2)*Zeta[3]^2)/((-1 + x)^2*x) - 
     (((62*I)/5)*eps^3*(-12 + 180*eps - 26*eps*Nf + 150*x - 249*eps*x + 
        149*eps*Nf*x - 144*x^2 + 444*eps*x^2 - 136*eps*Nf*x^2 + 36*x^3 - 
        240*eps*x^3 + 34*eps*Nf*x^3)*Zeta[5])/((-1 + x)^2*x)) + 
   Zeta[3]*(((I/216)*(6912 + 50112*eps + 209088*eps^2 + 146664*eps^3 + 
        618786*eps^4 + 2465883*eps^5 + 4608*eps*Nf + 76080*eps^2*Nf + 
        56448*eps^3*Nf + 281064*eps^4*Nf + 1215788*eps^5*Nf - 
        3072*eps^2*Nf^2 + 4032*eps^3*Nf^2 + 29568*eps^4*Nf^2 + 
        154560*eps^5*Nf^2 - 24192*x + 186696*eps^2*x - 161784*eps^3*x - 
        692118*eps^4*x - 2775276*eps^5*x - 21888*eps*Nf*x - 336*eps^2*Nf*x - 
        60984*eps^3*Nf*x - 309288*eps^4*Nf*x - 1356320*eps^5*Nf*x + 
        1536*eps^2*Nf^2*x - 4032*eps^3*Nf^2*x - 31584*eps^4*Nf^2*x - 
        169344*eps^5*Nf^2*x + 20736*x^2 - 72576*eps*x^2 - 525024*eps^2*x^2 + 
        15120*eps^3*x^2 + 73332*eps^4*x^2 + 309393*eps^5*x^2 + 
        19584*eps*Nf*x^2 - 65568*eps^2*Nf*x^2 + 4536*eps^3*Nf*x^2 + 
        28224*eps^4*Nf*x^2 + 140532*eps^5*Nf*x^2 + 2016*eps^4*Nf^2*x^2 + 
        14784*eps^5*Nf^2*x^2 - 5184*x^3 + 34560*eps*x^3 + 205704*eps^2*x^3 - 
        4896*eps*Nf*x^3 + 28560*eps^2*Nf*x^3))/(eps^2*(-1 + x)^2*x) + 
     (((4*I)/5)*eps^3*(4086 - 4743*eps - 496*eps*Nf + 48454*x - 651*eps*x + 
        2356*eps*Nf*x - 51022*x^2 + 7812*eps*x^2 - 2108*eps*Nf*x^2 + 
        13018*x^3 - 3720*eps*x^3 + 527*eps*Nf*x^3)*Zeta[5])/((-1 + x)^2*x)) + 
   G[0, 1, 1, x]*(((-1/9*I)*(-108*eps + 324*eps^2 - 252*eps^2*Nf - 72*x - 
        432*eps*x - 3408*eps^2*x - 60*eps*Nf*x - 772*eps^2*Nf*x + 
        48*eps^2*Nf^2*x - 828*x^2 + 2034*eps*x^2 + 17310*eps^2*x^2 - 
        786*eps*Nf*x^2 + 2725*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 + 864*x^3 - 
        3240*eps*x^3 - 22506*eps^2*x^3 + 816*eps*Nf*x^3 - 3356*eps^2*Nf*x^3 - 
        216*x^4 + 1440*eps*x^4 + 8571*eps^2*x^4 - 204*eps*Nf*x^4 + 
        1190*eps^2*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) + 
     (((7*I)/9)*eps*(-108*eps + 324*eps^2 - 252*eps^2*Nf - 72*x - 432*eps*x - 
        3408*eps^2*x - 60*eps*Nf*x - 772*eps^2*Nf*x + 48*eps^2*Nf^2*x - 
        828*x^2 + 2034*eps*x^2 + 17310*eps^2*x^2 - 786*eps*Nf*x^2 + 
        2725*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 + 864*x^3 - 3240*eps*x^3 - 
        22506*eps^2*x^3 + 816*eps*Nf*x^3 - 3356*eps^2*Nf*x^3 - 216*x^4 + 
        1440*eps*x^4 + 8571*eps^2*x^4 - 204*eps*Nf*x^4 + 1190*eps^2*Nf*x^4)*
       Zeta[3])/((-1 + x)^2*x^2) + ((98*I)*eps^4*(-2 + x)*(-1 - 12*x + 6*x^2)*
       Zeta[3]^2)/((-1 + x)^2*x) - 
     (((62*I)/5)*eps^3*(18*eps + 12*x + 72*eps*x + 10*eps*Nf*x + 138*x^2 - 
        339*eps*x^2 + 131*eps*Nf*x^2 - 144*x^3 + 540*eps*x^3 - 
        136*eps*Nf*x^3 + 36*x^4 - 240*eps*x^4 + 34*eps*Nf*x^4)*Zeta[5])/
      ((-1 + x)^2*x^2)) + G[0, x]^3*
    (((I/36)*(-720 - 2976*eps - 14010*eps^2 - 792*eps*Nf - 2224*eps^2*Nf - 
        288*eps^2*Nf^2 + 1704*x + 3204*eps*x + 11733*eps^2*x + 
        1356*eps*Nf*x + 1226*eps^2*Nf*x + 144*eps^2*Nf^2*x - 1344*x^2 - 
        1536*eps*x^2 - 6280*eps^2*x^2 - 960*eps*Nf*x^2 - 616*eps^2*Nf*x^2 + 
        336*x^3 + 288*eps*x^3 + 1052*eps^2*x^3 + 240*eps*Nf*x^3 + 
        424*eps^2*Nf*x^3))/(eps^2*(-1 + x)^2*x) - 
     (((7*I)/36)*eps*(-720 - 2976*eps - 14010*eps^2 - 792*eps*Nf - 
        2224*eps^2*Nf - 288*eps^2*Nf^2 + 1704*x + 3204*eps*x + 
        11733*eps^2*x + 1356*eps*Nf*x + 1226*eps^2*Nf*x + 144*eps^2*Nf^2*x - 
        1344*x^2 - 1536*eps*x^2 - 6280*eps^2*x^2 - 960*eps*Nf*x^2 - 
        616*eps^2*Nf*x^2 + 336*x^3 + 288*eps*x^3 + 1052*eps^2*x^3 + 
        240*eps*Nf*x^3 + 424*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     (((49*I)/3)*eps^4*(-2 + x)*(15 - 28*x + 14*x^2)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[1, x]^2*(((-1/3*I)*(-2 + x)*(23 - 32*x + 16*x^2))/
        ((-1 + x)^2*x) + (((7*I)/3)*eps^3*(-2 + x)*(23 - 32*x + 16*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]*
      (((-1/3*I)*(-290 + 8*Nf + 657*x + 8*Nf*x - 512*x^2 + 128*x^3))/
        ((-1 + x)^2*x) + (((7*I)/3)*eps^3*(-290 + 8*Nf + 657*x + 8*Nf*x - 
          512*x^2 + 128*x^3)*Zeta[3])/((-1 + x)^2*x)) - 
     (((31*I)/5)*eps^3*(-60 - 248*eps - 66*eps*Nf + 142*x + 267*eps*x + 
        113*eps*Nf*x - 112*x^2 - 128*eps*x^2 - 80*eps*Nf*x^2 + 28*x^3 + 
        24*eps*x^3 + 20*eps*Nf*x^3)*Zeta[5])/((-1 + x)^2*x) + 
     G[1, x]*(((I/9)*(-36 - 507*eps - 174*eps*Nf + 162*x - 607*eps*x + 
          183*eps*Nf*x - 144*x^2 + 1264*eps*x^2 - 120*eps*Nf*x^2 + 36*x^3 - 
          475*eps*x^3 + 54*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((7*I)/9)*eps^2*(-36 - 507*eps - 174*eps*Nf + 162*x - 607*eps*x + 
          183*eps*Nf*x - 144*x^2 + 1264*eps*x^2 - 120*eps*Nf*x^2 + 36*x^3 - 
          475*eps*x^3 + 54*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
       (((186*I)/5)*eps^4*(-2 + x)*(1 - 4*x + 2*x^2)*Zeta[5])/
        ((-1 + x)^2*x))) + G[1, x]^2*
    (((-1/54*I)*(864*eps^2 + 4266*eps^3 + 864*eps^3*Nf + 432*x + 648*eps*x - 
        324*eps^2*x - 13428*eps^3*x + 360*eps*Nf*x + 1284*eps^2*Nf*x + 
        5068*eps^3*Nf*x - 648*x^2 - 1080*eps*x^2 - 1188*eps^2*x^2 + 
        12519*eps^3*x^2 - 540*eps*Nf*x^2 - 1602*eps^2*Nf*x^2 - 
        5838*eps^3*Nf*x^2 + 216*x^3 + 432*eps*x^3 + 972*eps^2*x^3 - 
        1215*eps^3*x^3 + 180*eps*Nf*x^3 + 534*eps^2*Nf*x^3 + 
        2138*eps^3*Nf*x^3))/(eps^3*(-1 + x)*x^2) + 
     ((I/54)*(-6048*eps^2 - 29862*eps^3 - 6048*eps^3*Nf - 29808*x - 
        4536*eps*x + 8316*eps^2*x + 123858*eps^3*x - 2520*eps*Nf*x - 
        8988*eps^2*Nf*x - 29428*eps^3*Nf*x + 39096*x^2 + 12096*eps*x^2 + 
        6048*eps^2*x^2 - 181629*eps^3*x^2 + 6300*eps*Nf*x^2 + 
        20202*eps^2*Nf*x^2 + 76342*eps^3*Nf*x^2 - 21600*x^3 - 10584*eps*x^3 - 
        15120*eps^2*x^3 + 96138*eps^3*x^3 - 5040*eps*Nf*x^3 - 
        14952*eps^2*Nf*x^3 - 55832*eps^3*Nf*x^3 + 4104*x^4 + 3024*eps*x^4 + 
        6804*eps^2*x^4 - 8505*eps^3*x^4 + 1260*eps*Nf*x^4 + 
        3738*eps^2*Nf*x^4 + 14966*eps^3*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) - 
     (((7*I)/3)*eps^3*(-1572 - 126*eps - 70*eps*Nf + 1962*x + 336*eps*x + 
        175*eps*Nf*x - 1032*x^2 - 294*eps*x^2 - 140*eps*Nf*x^2 + 186*x^3 + 
        84*eps*x^3 + 35*eps*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
     G[0, 1, 1, x]*(((-2*I)*(-2 + x)*(100 - 106*x + 53*x^2))/((-1 + x)^2*x) + 
       ((14*I)*eps^3*(-2 + x)*(100 - 106*x + 53*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 0, 1, x]*
      (((-2*I)*(-44 + 250*x - 252*x^2 + 75*x^3))/((-1 + x)^2*x) + 
       ((14*I)*eps^3*(-44 + 250*x - 252*x^2 + 75*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + (((31*I)/15)*eps^2*(144*eps^2 + 72*x + 108*eps*x - 
        54*eps^2*x + 60*eps*Nf*x + 214*eps^2*Nf*x - 108*x^2 - 180*eps*x^2 - 
        198*eps^2*x^2 - 90*eps*Nf*x^2 - 267*eps^2*Nf*x^2 + 36*x^3 + 
        72*eps*x^3 + 162*eps^2*x^3 + 30*eps*Nf*x^3 + 89*eps^2*Nf*x^3)*
       Zeta[5])/((-1 + x)*x^2) + G[0, 1, x]*
      (((I/3)*(-90*eps - 108*x + 56*eps*x - 126*eps*Nf*x + 102*x^2 + 
          715*eps*x^2 + 367*eps*Nf*x^2 - 48*x^3 - 1472*eps*x^3 - 
          352*eps*Nf*x^3 + 12*x^4 + 650*eps*x^4 + 112*eps*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) - (((7*I)/3)*eps^2*(-90*eps - 108*x + 56*eps*x - 
          126*eps*Nf*x + 102*x^2 + 715*eps*x^2 + 367*eps*Nf*x^2 - 48*x^3 - 
          1472*eps*x^3 - 352*eps*Nf*x^3 + 12*x^4 + 650*eps*x^4 + 
          112*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) - 
       (((186*I)/5)*eps^4*(-2 + x)*(9 - 4*x + 2*x^2)*Zeta[5])/
        ((-1 + x)^2*x))) + G[0, x]^2*
    (((-1/216*I)*(-4320 - 17280*eps - 70200*eps^2 - 219456*eps^3 - 
        5328*eps*Nf - 24144*eps^2*Nf - 119416*eps^3*Nf - 1728*eps^2*Nf^2 - 
        7488*eps^3*Nf^2 + 5616*x + 12312*eps*x + 31860*eps^2*x - 
        47817*eps^3*x + 5544*eps*Nf*x + 15756*eps^2*Nf*x + 67420*eps^3*Nf*x + 
        864*eps^2*Nf^2*x + 2448*eps^3*Nf^2*x - 3456*x^2 - 4320*eps*x^2 - 
        12312*eps^2*x^2 + 38232*eps^3*x^2 - 2880*eps*Nf*x^2 - 
        5952*eps^2*Nf*x^2 - 28484*eps^3*Nf*x^2 + 864*x^3 + 1728*eps*x^3 + 
        3888*eps^2*x^3 - 4860*eps^3*x^3 + 720*eps*Nf*x^3 + 
        2136*eps^2*Nf*x^3 + 8552*eps^3*Nf*x^3))/(eps^3*(-1 + x)^2*x) + 
     ((I/216)*(-104544 - 120960*eps - 491400*eps^2 - 1536192*eps^3 - 
        3456*Nf - 37296*eps*Nf - 169008*eps^2*Nf - 835912*eps^3*Nf - 
        12096*eps^2*Nf^2 - 52416*eps^3*Nf^2 - 148176*x + 86184*eps*x + 
        223020*eps^2*x - 334719*eps^3*x - 3456*Nf*x + 38808*eps*Nf*x + 
        110292*eps^2*Nf*x + 471940*eps^3*Nf*x + 6048*eps^2*Nf^2*x + 
        17136*eps^3*Nf^2*x + 210816*x^2 - 30240*eps*x^2 - 86184*eps^2*x^2 + 
        267624*eps^3*x^2 - 20160*eps*Nf*x^2 - 41664*eps^2*Nf*x^2 - 
        199388*eps^3*Nf*x^2 - 55296*x^3 + 12096*eps*x^3 + 27216*eps^2*x^3 - 
        34020*eps^3*x^3 + 5040*eps*Nf*x^3 + 14952*eps^2*Nf*x^3 + 
        59864*eps^3*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
     (((7*I)/6)*eps^3*(-2484 - 1680*eps - 96*Nf - 518*eps*Nf - 4662*x + 
        1197*eps*x - 96*Nf*x + 539*eps*Nf*x + 6192*x^2 - 420*eps*x^2 - 
        280*eps*Nf*x^2 - 1620*x^3 + 168*eps*x^3 + 70*eps*Nf*x^3)*Zeta[3]^2)/
      ((-1 + x)^2*x) + G[1, x]^3*(((I/3)*(-2 + x)*(41 - 96*x + 48*x^2))/
        ((-1 + x)^2*x) - (((7*I)/3)*eps^3*(-2 + x)*(41 - 96*x + 48*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 1, x]*
      (((-2*I)*(62 + 8*Nf - 3*x + 8*Nf*x - 28*x^2 + 4*x^3))/((-1 + x)^2*x) + 
       ((14*I)*eps^3*(62 + 8*Nf - 3*x + 8*Nf*x - 28*x^2 + 4*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 1, 1, x]*
      (((4*I)*(-78 + 262*x - 232*x^2 + 61*x^3))/((-1 + x)^2*x) - 
       ((28*I)*eps^3*(-78 + 262*x - 232*x^2 + 61*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + (((31*I)/30)*eps^2*(-360 - 1440*eps - 5850*eps^2 - 
        444*eps*Nf - 2012*eps^2*Nf - 144*eps^2*Nf^2 + 468*x + 1026*eps*x + 
        2655*eps^2*x + 462*eps*Nf*x + 1313*eps^2*Nf*x + 72*eps^2*Nf^2*x - 
        288*x^2 - 360*eps*x^2 - 1026*eps^2*x^2 - 240*eps*Nf*x^2 - 
        496*eps^2*Nf*x^2 + 72*x^3 + 144*eps*x^3 + 324*eps^2*x^3 + 
        60*eps*Nf*x^3 + 178*eps^2*Nf*x^3)*Zeta[5])/((-1 + x)^2*x) + 
     G[1, x]^2*(((I/6)*(-72*eps + 84*x + 716*eps*x + 70*eps*Nf*x + 6*x^2 + 
          763*eps*x^2 - 3*eps*Nf*x^2 - 48*x^3 - 1976*eps*x^3 - 
          32*eps*Nf*x^3 + 12*x^4 + 866*eps*x^4 + 8*eps*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) - (((7*I)/6)*eps^2*(-72*eps + 84*x + 716*eps*x + 
          70*eps*Nf*x + 6*x^2 + 763*eps*x^2 - 3*eps*Nf*x^2 - 48*x^3 - 
          1976*eps*x^3 - 32*eps*Nf*x^3 + 12*x^4 + 866*eps*x^4 + 8*eps*Nf*x^4)*
         Zeta[3])/((-1 + x)^2*x^2) - (((93*I)/5)*eps^4*(-2 + x)*
         (-7 - 4*x + 2*x^2)*Zeta[5])/((-1 + x)^2*x)) + 
     G[0, 1, x]*(((I/3)*(-216 - 105*eps - 136*eps*Nf + 636*x + 702*eps*x + 
          324*eps*Nf*x - 528*x^2 - 156*eps*x^2 - 136*eps*Nf*x^2 + 132*x^3 - 
          225*eps*x^3 + 10*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((7*I)/3)*eps^2*(-216 - 105*eps - 136*eps*Nf + 636*x + 702*eps*x + 
          324*eps*Nf*x - 528*x^2 - 156*eps*x^2 - 136*eps*Nf*x^2 + 132*x^3 - 
          225*eps*x^3 + 10*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
       (((372*I)/5)*eps^4*(-2 + x)*(9 - 22*x + 11*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + G[1, x]*
      (((I/18)*(-216*eps^2 - 144*eps^2*Nf + 936*x + 3240*eps*x + 
          16398*eps^2*x + 636*eps*Nf*x + 2188*eps^2*Nf*x + 144*eps^2*Nf^2*x - 
          1332*x^2 - 1746*eps*x^2 - 9441*eps^2*x^2 - 510*eps*Nf*x^2 + 
          1151*eps^2*Nf*x^2 - 72*eps^2*Nf^2*x^2 + 864*x^3 - 288*eps*x^3 + 
          2784*eps^2*x^3 + 192*eps*Nf*x^3 - 2080*eps^2*Nf*x^3 - 216*x^4 + 
          252*eps*x^4 + 429*eps^2*x^4 - 48*eps*Nf*x^4 + 472*eps^2*Nf*x^4))/
        (eps^2*(-1 + x)^2*x^2) - (((7*I)/18)*eps*(-216*eps^2 - 144*eps^2*Nf + 
          936*x + 3240*eps*x + 16398*eps^2*x + 636*eps*Nf*x + 
          2188*eps^2*Nf*x + 144*eps^2*Nf^2*x - 1332*x^2 - 1746*eps*x^2 - 
          9441*eps^2*x^2 - 510*eps*Nf*x^2 + 1151*eps^2*Nf*x^2 - 
          72*eps^2*Nf^2*x^2 + 864*x^3 - 288*eps*x^3 + 2784*eps^2*x^3 + 
          192*eps*Nf*x^3 - 2080*eps^2*Nf*x^3 - 216*x^4 + 252*eps*x^4 + 
          429*eps^2*x^4 - 48*eps*Nf*x^4 + 472*eps^2*Nf*x^4)*Zeta[3])/
        ((-1 + x)^2*x^2) - ((49*I)*eps^4*(-2 + x)*(13 - 12*x + 6*x^2)*
         Zeta[3]^2)/((-1 + x)^2*x) + G[0, 1, x]*
        (((-8*I)*(-27 + 61*x - 49*x^2 + 13*x^3))/((-1 + x)^2*x) + 
         ((56*I)*eps^3*(-27 + 61*x - 49*x^2 + 13*x^3)*Zeta[3])/
          ((-1 + x)^2*x)) + (((31*I)/5)*eps^3*(-156 - 540*eps - 106*eps*Nf + 
          222*x + 291*eps*x + 85*eps*Nf*x - 144*x^2 + 48*eps*x^2 - 
          32*eps*Nf*x^2 + 36*x^3 - 42*eps*x^3 + 8*eps*Nf*x^3)*Zeta[5])/
        ((-1 + x)^2*x))) + 
   G[1, x]*(((-1/27*I)*(-2268*eps^3 + 540*eps^3*Nf - 432*x - 2376*eps*x - 
        12528*eps^2*x - 59022*eps^3*x - 360*eps*Nf*x - 2472*eps^2*Nf*x - 
        15580*eps^3*Nf*x + 216*x^2 + 1188*eps*x^2 + 6264*eps^2*x^2 + 
        29223*eps^3*x^2 + 180*eps*Nf*x^2 + 1236*eps^2*Nf*x^2 + 
        8168*eps^3*Nf*x^2))/(eps^3*(-1 + x)*x^2) - 
     (((14*I)/3)*eps^2*(54*eps - 384*x - 574*eps*x + 462*eps^2*x - 
        888*eps*Nf*x + 70*eps^2*Nf*x + 480*x^2 + 622*eps*x^2 - 
        693*eps^2*x^2 + 1436*eps*Nf*x^2 - 105*eps^2*Nf*x^2 - 288*x^3 - 
        662*eps*x^3 + 231*eps^2*x^3 - 1016*eps*Nf*x^3 + 35*eps^2*Nf*x^3 + 
        72*x^4 + 230*eps*x^4 + 290*eps*Nf*x^4)*Zeta[3]^2)/((-1 + x)^2*x^2) + 
     G[0, 1, 1, 1, x]*(((4*I)*(-2 + x)*(144 - 38*x + 19*x^2))/
        ((-1 + x)^2*x) - ((28*I)*eps^3*(-2 + x)*(144 - 38*x + 19*x^2)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 1, x]^2*
      (((-6*I)*(-74 + 47*x - 8*x^2 + x^3))/((-1 + x)^2*x) + 
       ((42*I)*eps^3*(-74 + 47*x - 8*x^2 + x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, 1, 1, x]*(((4*I)*(-378 + 365*x - 200*x^2 + 62*x^3))/
        ((-1 + x)^2*x) - ((28*I)*eps^3*(-378 + 365*x - 200*x^2 + 62*x^3)*
         Zeta[3])/((-1 + x)^2*x)) + G[0, 0, 0, 1, x]*
      (((4*I)*(-430 + 521*x - 324*x^2 + 90*x^3))/((-1 + x)^2*x) - 
       ((28*I)*eps^3*(-430 + 521*x - 324*x^2 + 90*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + (((124*I)/15)*eps^2*(18 + 99*eps + 522*eps^2 + 
        15*eps*Nf + 103*eps^2*Nf)*(-2 + x)*Zeta[5])/((-1 + x)*x) + 
     Zeta[3]*(((I/27)*(972*eps + 15876*eps^4 - 3780*eps^4*Nf - 6912*x - 
          8820*eps*x + 16632*eps^2*x + 87696*eps^3*x + 397278*eps^4*x - 
          15984*eps*Nf*x + 2520*eps^2*Nf*x + 17304*eps^3*Nf*x + 
          112840*eps^4*Nf*x + 8640*x^2 + 8928*eps*x^2 - 24948*eps^2*x^2 - 
          131544*eps^3*x^2 - 617715*eps^4*x^2 + 25848*eps*Nf*x^2 - 
          3780*eps^2*Nf*x^2 - 25956*eps^3*Nf*x^2 - 166236*eps^4*Nf*x^2 - 
          5184*x^3 - 11160*eps*x^3 + 8316*eps^2*x^3 + 43848*eps^3*x^3 + 
          204561*eps^4*x^3 - 18288*eps*Nf*x^3 + 1260*eps^2*Nf*x^3 + 
          8652*eps^3*Nf*x^3 + 57176*eps^4*Nf*x^3 + 1296*x^4 + 4140*eps*x^4 + 
          5220*eps*Nf*x^4))/(eps*(-1 + x)^2*x^2) - 
       (((1488*I)/5)*eps^4*(-2 + x)*(8 - 6*x + 3*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + G[0, 1, 1, x]*
      ((((-2*I)/3)*(-54*eps - 372*x - 608*eps*x - 470*eps*Nf*x + 330*x^2 + 
          561*eps*x^2 + 799*eps*Nf*x^2 - 144*x^3 - 578*eps*x^3 - 
          624*eps*Nf*x^3 + 36*x^4 + 230*eps*x^4 + 186*eps*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) + (((14*I)/3)*eps^2*(-54*eps - 372*x - 
          608*eps*x - 470*eps*Nf*x + 330*x^2 + 561*eps*x^2 + 799*eps*Nf*x^2 - 
          144*x^3 - 578*eps*x^3 - 624*eps*Nf*x^3 + 36*x^4 + 230*eps*x^4 + 
          186*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
       (((372*I)/5)*eps^4*(-2 + x)*(31 - 12*x + 6*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + G[0, 0, 1, x]*
      ((((-2*I)/3)*(-72*eps - 324*x - 652*eps*x - 130*eps*Nf*x + 690*x^2 + 
          1877*eps*x^2 + 733*eps*Nf*x^2 - 528*x^3 - 1950*eps*x^3 - 
          704*eps*Nf*x^3 + 132*x^4 + 678*eps*x^4 + 170*eps*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) + (((14*I)/3)*eps^2*(-72*eps - 324*x - 
          652*eps*x - 130*eps*Nf*x + 690*x^2 + 1877*eps*x^2 + 
          733*eps*Nf*x^2 - 528*x^3 - 1950*eps*x^3 - 704*eps*Nf*x^3 + 
          132*x^4 + 678*eps*x^4 + 170*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
       (((372*I)/5)*eps^4*(-2 + x)*(27 - 44*x + 22*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + G[0, 1, x]*
      (((I/9)*(-108*eps - 432*eps^2 - 252*eps^2*Nf - 72*x - 144*eps*x + 
          1536*eps^2*x - 60*eps*Nf*x - 916*eps^2*Nf*x + 48*eps^2*Nf^2*x + 
          36*x^2 + 3042*eps*x^2 + 12864*eps^2*x^2 + 30*eps*Nf*x^2 + 
          4457*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 - 4248*eps*x^3 - 
          19212*eps^2*x^3 - 4944*eps^2*Nf*x^3 + 1584*eps*x^4 + 
          7728*eps^2*x^4 + 1584*eps^2*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) - 
       (((7*I)/9)*eps*(-108*eps - 432*eps^2 - 252*eps^2*Nf - 72*x - 
          144*eps*x + 1536*eps^2*x - 60*eps*Nf*x - 916*eps^2*Nf*x + 
          48*eps^2*Nf^2*x + 36*x^2 + 3042*eps*x^2 + 12864*eps^2*x^2 + 
          30*eps*Nf*x^2 + 4457*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 - 
          4248*eps*x^3 - 19212*eps^2*x^3 - 4944*eps^2*Nf*x^3 + 1584*eps*x^4 + 
          7728*eps^2*x^4 + 1584*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
       ((98*I)*eps^4*(-2 + x)*Zeta[3]^2)/((-1 + x)^2*x) - 
       (((62*I)/5)*eps^3*(-18*eps - 12*x - 24*eps*x - 10*eps*Nf*x + 6*x^2 + 
          507*eps*x^2 + 5*eps*Nf*x^2 - 708*eps*x^3 + 264*eps*x^4)*Zeta[5])/
        ((-1 + x)^2*x^2))) + 
   G[0, x]*(((-1/108*I)*(864 + 2592*eps + 7128*eps^2 + 4158*eps^3 - 
        55395*eps^4 + 1296*eps*Nf + 4896*eps^2*Nf + 15288*eps^3*Nf + 
        19444*eps^4*Nf + 576*eps^2*Nf^2 + 2496*eps^3*Nf^2 + 9408*eps^4*Nf^2 - 
        432*x - 216*eps*x + 6156*eps^2*x + 59751*eps^3*x + 344691*eps^4*x - 
        648*eps*Nf*x - 1116*eps^2*Nf*x + 5052*eps^3*Nf*x + 79652*eps^4*Nf*x - 
        288*eps^2*Nf^2*x - 816*eps^3*Nf^2*x - 1536*eps^4*Nf^2*x - 
        864*eps*x^2 - 4104*eps^2*x^2 - 23328*eps^3*x^2 - 112950*eps^4*x^2 - 
        720*eps^2*Nf*x^2 - 4260*eps^3*Nf*x^2 - 29912*eps^4*Nf*x^2 + 
        144*eps^4*Nf^2*x^2))/(eps^4*(-1 + x)^2*x) + 
     (((7*I)/6)*eps^2*(-504 - 1272*eps - 1386*eps^2 - 1148*eps*Nf - 
        952*eps^2*Nf - 112*eps^2*Nf^2 - 3972*x - 5934*eps*x - 1197*eps^2*x - 
        2258*eps*Nf*x + 217*eps^2*Nf*x + 56*eps^2*Nf^2*x + 4224*x^2 + 
        3480*eps*x^2 + 798*eps^2*x^2 + 2400*eps*Nf*x^2 + 140*eps^2*Nf*x^2 - 
        1056*x^3 + 696*eps*x^3 - 456*eps*Nf*x^3)*Zeta[3]^2)/((-1 + x)^2*x) + 
     G[1, x]^4*(((-1/6*I)*(-2 + x)*(27 - 64*x + 32*x^2))/((-1 + x)^2*x) + 
       (((7*I)/6)*eps^3*(-2 + x)*(27 - 64*x + 32*x^2)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 0, 1, 1, x]*
      (((8*I)*(6 + 4*Nf + 65*x + 4*Nf*x - 62*x^2 + 11*x^3))/((-1 + x)^2*x) - 
       ((56*I)*eps^3*(6 + 4*Nf + 65*x + 4*Nf*x - 62*x^2 + 11*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) + G[0, 0, 0, 1, x]*
      (((4*I)*(10 + 16*Nf + 119*x + 16*Nf*x - 124*x^2 + 22*x^3))/
        ((-1 + x)^2*x) - ((28*I)*eps^3*(10 + 16*Nf + 119*x + 16*Nf*x - 
          124*x^2 + 22*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 1, x]^2*(((-2*I)*(82 - 4*Nf + 23*x - 4*Nf*x - 76*x^2 + 22*x^3))/
        ((-1 + x)^2*x) + ((14*I)*eps^3*(82 - 4*Nf + 23*x - 4*Nf*x - 76*x^2 + 
          22*x^3)*Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, 1, x]*
      (((-4*I)*(-442 + 1025*x - 828*x^2 + 216*x^3))/((-1 + x)^2*x) + 
       ((28*I)*eps^3*(-442 + 1025*x - 828*x^2 + 216*x^3)*Zeta[3])/
        ((-1 + x)^2*x)) - (((31*I)/60)*eps*(-288 - 864*eps - 2376*eps^2 - 
        1386*eps^3 - 432*eps*Nf - 1632*eps^2*Nf - 5096*eps^3*Nf - 
        192*eps^2*Nf^2 - 832*eps^3*Nf^2 + 144*x + 72*eps*x - 2052*eps^2*x - 
        19917*eps^3*x + 216*eps*Nf*x + 372*eps^2*Nf*x - 1684*eps^3*Nf*x + 
        96*eps^2*Nf^2*x + 272*eps^3*Nf^2*x + 288*eps*x^2 + 1368*eps^2*x^2 + 
        7776*eps^3*x^2 + 240*eps^2*Nf*x^2 + 1420*eps^3*Nf*x^2)*Zeta[5])/
      ((-1 + x)^2*x) + G[0, 0, 1, x]*
      ((((2*I)/3)*(-414*eps - 132*eps*Nf - 48*x + 405*eps*x + 358*eps*Nf*x + 
          48*x^2 - 900*eps*x^2 - 400*eps*Nf*x^2 - 12*x^3 + 522*eps*x^3 + 
          136*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((14*I)/3)*eps^2*(-414*eps - 132*eps*Nf - 48*x + 405*eps*x + 
          358*eps*Nf*x + 48*x^2 - 900*eps*x^2 - 400*eps*Nf*x^2 - 12*x^3 + 
          522*eps*x^3 + 136*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
       (((744*I)/5)*eps^4*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
     G[0, 1, 1, x]*((((-4*I)/3)*(-36*eps - 216*x - 366*eps*x - 170*eps*Nf*x + 
          636*x^2 + 1053*eps*x^2 + 439*eps*Nf*x^2 - 528*x^3 - 408*eps*x^3 - 
          300*eps*Nf*x^3 + 132*x^4 - 87*eps*x^4 + 57*eps*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) + (((28*I)/3)*eps^2*(-36*eps - 216*x - 
          366*eps*x - 170*eps*Nf*x + 636*x^2 + 1053*eps*x^2 + 
          439*eps*Nf*x^2 - 528*x^3 - 408*eps*x^3 - 300*eps*Nf*x^3 + 132*x^4 - 
          87*eps*x^4 + 57*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
       (((1488*I)/5)*eps^4*(-2 + x)*(9 - 22*x + 11*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + G[1, x]^3*
      (((-1/9*I)*(-126*eps - 156*x + 162*eps*x - 54*eps*Nf*x + 462*x^2 + 
          1767*eps*x^2 + 235*eps*Nf*x^2 - 384*x^3 - 2892*eps*x^3 - 
          232*eps*Nf*x^3 + 96*x^4 + 1158*eps*x^4 + 70*eps*Nf*x^4))/
        (eps*(-1 + x)^2*x^2) + (((7*I)/9)*eps^2*(-126*eps - 156*x + 
          162*eps*x - 54*eps*Nf*x + 462*x^2 + 1767*eps*x^2 + 235*eps*Nf*x^2 - 
          384*x^3 - 2892*eps*x^3 - 232*eps*Nf*x^3 + 96*x^4 + 1158*eps*x^4 + 
          70*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
       (((62*I)/5)*eps^4*(-2 + x)*(13 - 32*x + 16*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + Zeta[3]*
      (((I/108)*(12096 + 31968*eps + 49896*eps^2 + 29106*eps^3 - 
          387765*eps^4 + 25200*eps*Nf + 34272*eps^2*Nf + 107016*eps^3*Nf + 
          136108*eps^4*Nf + 4032*eps^2*Nf^2 + 17472*eps^3*Nf^2 + 
          65856*eps^4*Nf^2 + 69984*x + 106056*eps*x + 43092*eps^2*x + 
          418257*eps^3*x + 2412837*eps^4*x + 38376*eps*Nf*x - 
          7812*eps^2*Nf*x + 35364*eps^3*Nf*x + 557564*eps^4*Nf*x - 
          2016*eps^2*Nf^2*x - 5712*eps^3*Nf^2*x - 10752*eps^4*Nf^2*x - 
          76032*x^2 - 65664*eps*x^2 - 28728*eps^2*x^2 - 163296*eps^3*x^2 - 
          790650*eps^4*x^2 - 43200*eps*Nf*x^2 - 5040*eps^2*Nf*x^2 - 
          29820*eps^3*Nf*x^2 - 209384*eps^4*Nf*x^2 + 1008*eps^4*Nf^2*x^2 + 
          19008*x^3 - 12528*eps*x^3 + 8208*eps*Nf*x^3))/(eps*(-1 + x)^2*x) - 
       (((372*I)/5)*eps^4*(-2 + x)*(-7 - 88*x + 44*x^2)*Zeta[5])/
        ((-1 + x)^2*x)) + G[0, 1, x]*
      (((-1/18*I)*(-432*eps^2 - 288*eps^2*Nf - 576*x + 144*eps*x + 
          6030*eps^2*x - 528*eps*Nf*x + 2744*eps^2*Nf*x - 32*eps^2*Nf^2*x + 
          2016*x^2 + 3024*eps*x^2 + 1545*eps^2*x^2 + 1896*eps*Nf*x^2 + 
          1996*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 - 1728*x^3 - 2592*eps*x^3 - 
          192*eps^2*x^3 - 1632*eps*Nf*x^3 - 3080*eps^2*Nf*x^3 + 432*x^4 + 
          288*eps*x^4 - 1686*eps^2*x^4 + 408*eps*Nf*x^4 + 788*eps^2*Nf*x^4))/
        (eps^2*(-1 + x)^2*x^2) + (((7*I)/18)*eps*(-432*eps^2 - 288*eps^2*Nf - 
          576*x + 144*eps*x + 6030*eps^2*x - 528*eps*Nf*x + 2744*eps^2*Nf*x - 
          32*eps^2*Nf^2*x + 2016*x^2 + 3024*eps*x^2 + 1545*eps^2*x^2 + 
          1896*eps*Nf*x^2 + 1996*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 - 
          1728*x^3 - 2592*eps*x^3 - 192*eps^2*x^3 - 1632*eps*Nf*x^3 - 
          3080*eps^2*Nf*x^3 + 432*x^4 + 288*eps*x^4 - 1686*eps^2*x^4 + 
          408*eps*Nf*x^4 + 788*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) - 
       ((196*I)*eps^4*(-2 + x)*(2 - 6*x + 3*x^2)*Zeta[3]^2)/((-1 + x)^2*x) + 
       (((124*I)/5)*eps^3*(-24 + 6*eps - 22*eps*Nf + 84*x + 126*eps*x + 
          79*eps*Nf*x - 72*x^2 - 108*eps*x^2 - 68*eps*Nf*x^2 + 18*x^3 + 
          12*eps*x^3 + 17*eps*Nf*x^3)*Zeta[5])/((-1 + x)^2*x)) + 
     G[1, x]^2*(((-1/18*I)*(-108*eps - 1188*eps^2 - 252*eps^2*Nf + 648*x + 
          1584*eps*x + 10824*eps^2*x + 84*eps*Nf*x + 68*eps^2*Nf*x + 
          48*eps^2*Nf^2*x - 900*x^2 + 270*eps*x^2 - 2610*eps^2*x^2 + 
          198*eps*Nf*x^2 + 3441*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 + 576*x^3 - 
          1800*eps*x^3 - 4662*eps^2*x^3 - 240*eps*Nf*x^3 - 
          3940*eps^2*Nf*x^3 - 144*x^4 + 792*eps*x^4 + 3279*eps^2*x^4 + 
          60*eps*Nf*x^4 + 1186*eps^2*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) + 
       (((7*I)/18)*eps*(-108*eps - 1188*eps^2 - 252*eps^2*Nf + 648*x + 
          1584*eps*x + 10824*eps^2*x + 84*eps*Nf*x + 68*eps^2*Nf*x + 
          48*eps^2*Nf^2*x - 900*x^2 + 270*eps*x^2 - 2610*eps^2*x^2 + 
          198*eps*Nf*x^2 + 3441*eps^2*Nf*x^2 - 24*eps^2*Nf^2*x^2 + 576*x^3 - 
          1800*eps*x^3 - 4662*eps^2*x^3 - 240*eps*Nf*x^3 - 
          3940*eps^2*Nf*x^3 - 144*x^4 + 792*eps*x^4 + 3279*eps^2*x^4 + 
          60*eps*Nf*x^4 + 1186*eps^2*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
       ((49*I)*eps^4*(-2 + x)*(9 - 8*x + 4*x^2)*Zeta[3]^2)/((-1 + x)^2*x) + 
       G[0, 1, x]*(((-8*I)*(-2 + x)*(-3 + 2*x)*(-1 + 2*x))/((-1 + x)^2*x) + 
         ((56*I)*eps^3*(-2 + x)*(-3 + 2*x)*(-1 + 2*x)*Zeta[3])/
          ((-1 + x)^2*x)) + (((31*I)/5)*eps^3*(-18*eps + 108*x + 264*eps*x + 
          14*eps*Nf*x - 150*x^2 + 45*eps*x^2 + 33*eps*Nf*x^2 + 96*x^3 - 
          300*eps*x^3 - 40*eps*Nf*x^3 - 24*x^4 + 132*eps*x^4 + 10*eps*Nf*x^4)*
         Zeta[5])/((-1 + x)^2*x^2)) + 
     G[1, x]*(((I/108)*(6336*eps^3 - 4320*x - 11232*eps*x - 39528*eps^2*x - 
          98352*eps^3*x - 4176*eps*Nf*x - 14160*eps^2*Nf*x - 
          75464*eps^3*Nf*x - 576*eps^2*Nf^2*x - 2400*eps^3*Nf^2*x + 
          5616*x^2 + 9720*eps*x^2 + 18252*eps^2*x^2 - 97029*eps^3*x^2 + 
          4968*eps*Nf*x^2 + 12348*eps^2*Nf*x^2 + 58308*eps^3*Nf*x^2 + 
          288*eps^2*Nf^2*x^2 + 720*eps^3*Nf^2*x^2 - 3456*x^3 - 5184*eps*x^3 - 
          14256*eps^2*x^3 + 31716*eps^3*x^3 - 2880*eps*Nf*x^3 - 
          7248*eps^2*Nf*x^3 - 34028*eps^3*Nf*x^3 + 864*x^4 + 1728*eps*x^4 + 
          3888*eps^2*x^4 - 4860*eps^3*x^4 + 720*eps*Nf*x^4 + 
          2136*eps^2*Nf*x^4 + 8552*eps^3*Nf*x^4))/(eps^3*(-1 + x)^2*x^2) - 
       ((I/108)*(44352*eps^3 - 290304*x - 78624*eps*x - 276696*eps^2*x - 
          688464*eps^3*x - 29232*eps*Nf*x - 99120*eps^2*Nf*x - 
          528248*eps^3*Nf*x - 4032*eps^2*Nf^2*x - 16800*eps^3*Nf^2*x + 
          333504*x^2 + 68040*eps*x^2 + 127764*eps^2*x^2 - 679203*eps^3*x^2 + 
          34776*eps*Nf*x^2 + 86436*eps^2*Nf*x^2 + 408156*eps^3*Nf*x^2 + 
          2016*eps^2*Nf^2*x^2 + 5040*eps^3*Nf^2*x^2 - 183168*x^3 - 
          36288*eps*x^3 - 99792*eps^2*x^3 + 222012*eps^3*x^3 - 
          20160*eps*Nf*x^3 - 50736*eps^2*Nf*x^3 - 238196*eps^3*Nf*x^3 + 
          43200*x^4 + 12096*eps*x^4 + 27216*eps^2*x^4 - 34020*eps^3*x^4 + 
          5040*eps*Nf*x^4 + 14952*eps^2*Nf*x^4 + 59864*eps^3*Nf*x^4)*Zeta[3])/
        ((-1 + x)^2*x^2) + (((7*I)/3)*eps^3*(-7644 - 1092*eps - 406*eps*Nf + 
          8718*x + 945*eps*x + 483*eps*Nf*x - 4752*x^2 - 504*eps*x^2 - 
          280*eps*Nf*x^2 + 1116*x^3 + 168*eps*x^3 + 70*eps*Nf*x^3)*Zeta[3]^2)/
        ((-1 + x)^2*x) + G[0, 0, 1, x]*(((8*I)*(26 + 29*x - 48*x^2 + 15*x^3))/
          ((-1 + x)^2*x) - ((56*I)*eps^3*(26 + 29*x - 48*x^2 + 15*x^3)*
           Zeta[3])/((-1 + x)^2*x)) + G[0, 1, 1, x]*
        (((8*I)*(-104 + 211*x - 162*x^2 + 42*x^3))/((-1 + x)^2*x) - 
         ((56*I)*eps^3*(-104 + 211*x - 162*x^2 + 42*x^3)*Zeta[3])/
          ((-1 + x)^2*x)) - (((31*I)/15)*eps^2*(-360 - 936*eps - 3294*eps^2 - 
          348*eps*Nf - 1180*eps^2*Nf - 48*eps^2*Nf^2 + 468*x + 810*eps*x + 
          1521*eps^2*x + 414*eps*Nf*x + 1029*eps^2*Nf*x + 24*eps^2*Nf^2*x - 
          288*x^2 - 432*eps*x^2 - 1188*eps^2*x^2 - 240*eps*Nf*x^2 - 
          604*eps^2*Nf*x^2 + 72*x^3 + 144*eps*x^3 + 324*eps^2*x^3 + 
          60*eps*Nf*x^3 + 178*eps^2*Nf*x^3)*Zeta[5])/((-1 + x)^2*x) + 
       G[0, 1, x]*((((2*I)/3)*(-192 - 800*eps - 140*eps*Nf + 384*x + 
            1277*eps*x + 382*eps*Nf*x - 288*x^2 - 556*eps*x^2 - 
            312*eps*Nf*x^2 + 72*x^3 + 19*eps*x^3 + 66*eps*Nf*x^3))/
          (eps*(-1 + x)^2*x) - (((14*I)/3)*eps^2*(-192 - 800*eps - 
            140*eps*Nf + 384*x + 1277*eps*x + 382*eps*Nf*x - 288*x^2 - 
            556*eps*x^2 - 312*eps*Nf*x^2 + 72*x^3 + 19*eps*x^3 + 
            66*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) - 
         (((1488*I)/5)*eps^4*(-2 + x)*(4 - 6*x + 3*x^2)*Zeta[5])/
          ((-1 + x)^2*x)))))


==> anc/Bare_FFs/eemumu/0L_eemumu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1


==> anc/Bare_FFs/eemumu/0L_eemumu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> anc/Bare_FFs/eemumu/1L_eemumu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1458 + 2187*eps + 5832*eps^2 + 11664*eps^3 + 23328*eps^4 + 46656*eps^5 + 
   93312*eps^6 + 486*eps*Nf + 810*eps^2*Nf + 1512*eps^3*Nf + 2952*eps^4*Nf + 
   5856*eps^5*Nf + 11680*eps^6*Nf)/(729*eps^2) + 
 (eps^4*Pi^6*(-707 + 437*x))/(60480*(-1 + x)) + 
 (eps^4*(3 + 2*x)*G[0, x]^6)/(720*(-1 + x)) - 
 (eps^2*(-6 - 9*eps - 18*eps^2 + 4*x + 14*eps*x + 28*eps^2*x)*G[1, x]^4)/
  (48*x) + (eps^3*(-4 - 6*eps + 2*x + 9*eps*x)*G[1, x]^5)/(120*x) - 
 (eps^4*(-5 + 2*x)*G[1, x]^6)/(720*x) + 
 G[0, x]^5*(-1/120*(eps^3*(2 - 3*eps + 2*x + 9*eps*x))/(-1 + x) - 
   (eps^4*G[1, x])/(30*(-1 + x))) + 
 Pi^5*(((-1/1440*I)*eps^3*(-62 - 29*eps - 10*eps*Nf + 30*x - 19*eps*x + 
      10*eps*Nf*x))/(-1 + x) - (((47*I)/1440)*eps^4*G[0, x])/(-1 + x) + 
   ((I/1440)*eps^4*(15 + 17*x)*G[1, x])/((-1 + x)*x)) + 
 G[0, x]^4*((eps^2*(2 - 5*eps - 10*eps^2 + 4*x + 14*eps*x + 28*eps^2*x))/
    (48*(-1 + x)) + (eps^3*(2 - eps + 4*eps*x)*G[1, x])/(16*(-1 + x)) + 
   (eps^4*G[1, x]^2)/(16*(-1 + x)) + (eps^4*G[0, 1, x])/(24*(-1 + x))) + 
 Pi^4*((eps^2*(-342 - 2457*eps - 6228*eps^2 - 438*eps*Nf - 730*eps^2*Nf + 
      1314*x + 3915*eps*x + 9144*eps^2*x + 438*eps*Nf*x + 730*eps^2*Nf*x))/
    (12960*(-1 + x)) - (eps^4*(-35 + 94*x)*G[0, x]^2)/(2880*(-1 + x)) - 
   (eps^3*(120 + 180*eps - 322*x - 413*eps*x + 94*x^2 + 71*eps*x^2)*G[1, x])/
    (1440*(-1 + x)*x) + (eps^4*(167 - 153*x + 94*x^2)*G[1, x]^2)/
    (2880*(-1 + x)*x) + G[0, x]*((eps^3*(-82 - 53*eps + 94*x + 71*eps*x))/
      (1440*(-1 + x)) + (eps^4*G[1, x])/(120*(-1 + x))) - 
   (eps^4*G[0, 1, x])/(12*(-1 + x)*x)) - 
 (eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[0, 0, 0, 1, x])/
  (2*(-1 + x)) - (eps^2*(2 + 3*eps + 6*eps^2 - 8*eps*x - 16*eps^2*x + 
    8*eps*x^2 + 16*eps^2*x^2)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
 (eps^2*(-2 - 3*eps - 6*eps^2 + 4*eps*x + 8*eps^2*x)*G[0, 1, 1, 1, x])/
  (2*x) + (eps^3*(2 - eps + 4*eps*x)*G[0, 0, 0, 0, 1, x])/(2*(-1 + x)) + 
 (eps^3*(2 + 3*eps)*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
 (eps^3*(2 + 3*eps)*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/(2*(-1 + x)*x) - 
 (eps^3*(-2 - 3*eps + 4*eps*x)*G[0, 1, 1, 1, 1, x])/(2*x) - 
 (eps^4*G[0, 0, 0, 0, 0, 1, x])/(-1 + x) - (eps^4*G[0, 0, 0, 0, 1, 1, x])/
  ((-1 + x)*x) - (eps^4*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
 (eps^4*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps^4*G[0, 1, 1, 1, 1, 1, x])/x - 
 (eps*(-918 - 1053*eps - 2862*eps^2 - 5724*eps^3 - 252*eps*Nf - 
    420*eps^2*Nf - 784*eps^3*Nf + 756*x + 810*eps*x + 2376*eps^2*x + 
    4752*eps^3*x + 252*eps*Nf*x + 420*eps^2*Nf*x + 784*eps^3*Nf*x)*Zeta[3])/
  (162*(-1 + x)) + (7*eps^4*(-10 + 7*x)*Zeta[3]^2)/(9*(-1 + x)) + 
 G[0, 0, 1, x]*((eps*(2 - eps - 2*eps^2 - 4*eps^3 + 4*eps*x + 8*eps^2*x + 
      16*eps^3*x))/(2*(-1 + x)) - (7*eps^4*Zeta[3])/(3*(-1 + x))) + 
 G[0, 1, 1, x]*(-1/2*(eps*(-2 - 3*eps - 6*eps^2 - 12*eps^3 + 4*eps*x + 
       8*eps^2*x + 16*eps^3*x))/x - (7*eps^4*Zeta[3])/(3*x)) + 
 Pi^3*(((-1/108*I)*eps*(-36 - 90*eps - 234*eps^2 - 468*eps^3 - 18*eps*Nf - 
      30*eps^2*Nf - 56*eps^3*Nf + 54*x + 117*eps*x + 288*eps^2*x + 
      576*eps^3*x + 18*eps*Nf*x + 30*eps^2*Nf*x + 56*eps^3*Nf*x))/(-1 + x) - 
   ((I/72)*eps^4*G[0, x]^3)/(-1 + x) - 
   ((I/48)*eps^3*(6 + 9*eps - 2*x - 23*eps*x + 20*eps*x^2)*G[1, x]^2)/
    ((-1 + x)*x) - ((I/72)*eps^4*(-3 + 5*x)*G[1, x]^3)/((-1 + x)*x) + 
   G[0, x]^2*(((I/48)*eps^3*(2 - eps + 4*eps*x))/(-1 + x) + 
     ((I/24)*eps^4*G[1, x])/(-1 + x)) + 
   G[0, x]*(((-1/24*I)*eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x))/
      (-1 + x) - ((I/24)*eps^3*(2 - eps + 4*eps*x)*G[1, x])/(-1 + x) - 
     ((I/24)*eps^4*G[1, x]^2)/(-1 + x)) + 
   ((I/8)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*G[0, 1, x])/((-1 + x)*x) + 
   G[1, x]*(((I/24)*eps^2*(6 + 9*eps + 18*eps^2 - 10*x - 19*eps*x - 
        38*eps^2*x + 4*eps*x^2 + 8*eps^2*x^2))/((-1 + x)*x) + 
     ((I/4)*eps^4*(-1 + 2*x)*G[0, 1, x])/((-1 + x)*x)) - 
   ((I/4)*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/((-1 + x)*x) - 
   ((I/4)*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/((-1 + x)*x) + 
   (((7*I)/18)*eps^4*(-2 + 3*x)*Zeta[3])/(-1 + x)) + 
 G[0, x]^3*(-1/6*(eps*(-2*eps - 4*eps^2 - 8*eps^3 + 2*x + 5*eps*x + 
       10*eps^2*x + 20*eps^3*x))/(-1 + x) - 
   (eps^3*(2 - eps + 4*eps*x)*G[1, x]^2)/(12*(-1 + x)) - 
   (eps^4*G[1, x]^3)/(18*(-1 + x)) - (eps^3*(2 - eps + 4*eps*x)*G[0, 1, x])/
    (12*(-1 + x)) + G[1, x]*
    (-1/6*(eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x))/(-1 + x) - 
     (eps^4*G[0, 1, x])/(6*(-1 + x))) + (eps^4*G[0, 1, 1, x])/(6*(-1 + x)) + 
   (eps^4*(-3 + 14*x)*Zeta[3])/(18*(-1 + x))) + 
 G[1, x]^3*((eps*(-2 - 3*eps - 6*eps^2 - 12*eps^3 + 2*x + 5*eps*x + 
      10*eps^2*x + 20*eps^3*x))/(6*x) + (eps^4*G[0, 0, 1, x])/(6*(-1 + x)) - 
   (eps^4*G[0, 1, 1, x])/(6*x) - (eps^4*(14 - 31*x + 14*x^2)*Zeta[3])/
    (18*(-1 + x)*x)) + 
 G[1, x]^2*(-1/4*((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4)*(-1 + 2*x))/x + 
   (eps^3*(2 - eps + 4*eps*x)*G[0, 0, 1, x])/(4*(-1 + x)) - 
   (eps^3*(-2 - 3*eps + 4*eps*x)*G[0, 1, 1, x])/(4*x) - 
   (eps^4*G[0, 0, 0, 1, x])/(2*(-1 + x)) - (eps^4*G[0, 0, 1, 1, x])/
    (2*(-1 + x)*x) + (eps^4*G[0, 1, 1, 1, x])/(2*x) + 
   (eps^3*(14 + 21*eps - 36*x - 66*eps*x + 28*x^2 + 54*eps*x^2)*Zeta[3])/
    (12*(-1 + x)*x)) + 
 G[0, x]^2*(((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4)*(-1 + 2*x))/
    (4*(-1 + x)) + (eps^3*(2 - eps + 4*eps*x)*G[1, x]^3)/(24*(-1 + x)) + 
   (eps^4*G[1, x]^4)/(48*(-1 + x)) + 
   (eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[0, 1, x])/
    (4*(-1 + x)) + G[1, x]^2*
    ((eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x))/(8*(-1 + x)) + 
     (eps^4*G[0, 1, x])/(4*(-1 + x))) - 
   (eps^3*(2 - eps + 4*eps*x)*G[0, 1, 1, x])/(4*(-1 + x)) + 
   (eps^4*G[0, 1, 1, 1, x])/(2*(-1 + x)) - 
   (eps^3*(-10 - 9*eps + 14*x + 15*eps*x)*Zeta[3])/(6*(-1 + x)) + 
   G[1, x]*((eps*(2 - eps - 2*eps^2 - 4*eps^3 + 4*eps*x + 8*eps^2*x + 
        16*eps^3*x))/(4*(-1 + x)) + (eps^3*(2 - eps + 4*eps*x)*G[0, 1, x])/
      (4*(-1 + x)) - (eps^4*G[0, 1, 1, x])/(2*(-1 + x)) - 
     (2*eps^4*Zeta[3])/(3*(-1 + x)))) + 
 Pi^2*((-7*(162 + 243*eps + 648*eps^2 + 1296*eps^3 + 2592*eps^4 + 54*eps*Nf + 
      90*eps^2*Nf + 168*eps^3*Nf + 328*eps^4*Nf))/972 - 
   (eps^4*(-5 + 2*x)*G[0, x]^4)/(288*(-1 + x)) + 
   (eps^3*(-4 - 6*eps - 2*x + 7*eps*x)*G[1, x]^3)/(72*x) + 
   (eps^4*(3 + 2*x)*G[1, x]^4)/(288*x) + 
   G[0, x]^3*(-1/72*(eps^3*(6 - eps - 2*x + 7*eps*x))/(-1 + x) - 
     (eps^4*G[1, x])/(18*(-1 + x))) + 
   (eps^2*(2 + 3*eps + 6*eps^2 - 8*eps*x - 16*eps^2*x + 8*eps*x^2 + 
      16*eps^2*x^2)*G[0, 1, x])/(4*(-1 + x)*x) + 
   G[0, x]^2*((eps^2*(14 - 3*eps - 6*eps^2 - 4*x + 18*eps*x + 36*eps^2*x))/
      (48*(-1 + x)) + (5*eps^3*(2 - eps + 4*eps*x)*G[1, x])/(48*(-1 + x)) + 
     (5*eps^4*G[1, x]^2)/(48*(-1 + x)) - (eps^4*G[0, 1, x])/(24*(-1 + x))) + 
   G[1, x]^2*(-1/48*(eps^2*(-10 - 15*eps - 30*eps^2 - 4*x + 18*eps*x + 
         36*eps^2*x))/x + (eps^4*G[0, 1, x])/(4*(-1 + x)*x)) - 
   (eps^3*(-12 - 18*eps + 26*x + 35*eps*x + 4*eps*x^2)*G[0, 0, 1, x])/
    (24*(-1 + x)*x) + (eps^3*(14 + 21*eps - 26*x - 43*eps*x + 4*eps*x^2)*
     G[0, 1, 1, x])/(24*(-1 + x)*x) + (eps^4*(6 + x)*G[0, 0, 0, 1, x])/
    (12*(-1 + x)*x) + (7*eps^4*G[0, 0, 1, 1, x])/(12*(-1 + x)*x) - 
   (eps^4*(-7 + x)*G[0, 1, 1, 1, x])/(12*(-1 + x)*x) + 
   (eps^3*(-606 - 873*eps - 196*eps*Nf + 588*x + 846*eps*x + 196*eps*Nf*x)*
     Zeta[3])/(216*(-1 + x)) + 
   G[0, x]*(-1/12*(eps*(8 - 2*eps - 4*eps^2 - 8*eps^3 - 2*x + 11*eps*x + 
         22*eps^2*x + 44*eps^3*x))/(-1 + x) - 
     (eps^3*(2 - eps + 4*eps*x)*G[1, x]^2)/(8*(-1 + x)) - 
     (eps^4*G[1, x]^3)/(12*(-1 + x)) + (eps^3*(2 - eps + 4*eps*x)*G[0, 1, x])/
      (24*(-1 + x)) + G[1, x]*
      (-1/4*(eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x))/(-1 + x) + 
       (eps^4*G[0, 1, x])/(12*(-1 + x))) - (eps^4*G[0, 1, 1, x])/
      (12*(-1 + x)) - (eps^4*(-59 + 14*x)*Zeta[3])/(36*(-1 + x))) + 
   G[1, x]*((eps*(-6 - 9*eps - 18*eps^2 - 36*eps^3 - 2*x + 11*eps*x + 
        22*eps^2*x + 44*eps^3*x))/(12*x) + 
     (eps^3*(2 + 3*eps)*(-1 + 2*x)*G[0, 1, x])/(4*(-1 + x)*x) - 
     (eps^4*(6 + x)*G[0, 0, 1, x])/(12*(-1 + x)*x) + 
     (eps^4*(-7 + x)*G[0, 1, 1, x])/(12*(-1 + x)*x) + 
     (eps^4*(-42 + 25*x + 14*x^2)*Zeta[3])/(36*(-1 + x)*x))) - 
 (eps^3*(-402 - 543*eps - 124*eps*Nf + 372*x + 498*eps*x + 124*eps*Nf*x)*
   Zeta[5])/(30*(-1 + x)) + 
 Pi*(((I/243)*(486 + 729*eps + 1944*eps^2 + 3888*eps^3 + 7776*eps^4 + 
      15552*eps^5 + 162*eps*Nf + 270*eps^2*Nf + 504*eps^3*Nf + 984*eps^4*Nf + 
      1952*eps^5*Nf))/eps + ((I/120)*eps^4*G[0, x]^5)/(-1 + x) + 
   ((I/48)*eps^3*(-2 - 3*eps + 4*eps*x)*G[1, x]^4)/x + 
   ((I/120)*eps^4*G[1, x]^5)/x + 
   G[0, x]^4*(((-1/48*I)*eps^3*(2 - eps + 4*eps*x))/(-1 + x) - 
     ((I/24)*eps^4*G[1, x])/(-1 + x)) + 
   G[0, x]^3*(((I/12)*eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x))/
      (-1 + x) + ((I/12)*eps^3*(2 - eps + 4*eps*x)*G[1, x])/(-1 + x) + 
     ((I/12)*eps^4*G[1, x]^2)/(-1 + x)) + 
   G[1, x]^3*(((-1/12*I)*eps^2*(-2 - 3*eps - 6*eps^2 + 4*eps*x + 8*eps^2*x))/
      x - ((I/6)*eps^4*(-1 + 2*x)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/2)*eps^2*(2 + 3*eps + 6*eps^2)*(-1 + 2*x)*G[0, 0, 1, x])/
    ((-1 + x)*x) + ((I/2)*eps^2*(2 + 3*eps + 6*eps^2)*(-1 + 2*x)*
     G[0, 1, 1, x])/((-1 + x)*x) - 
   ((I/2)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)*x) - ((I/2)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)*x) - 
   ((I/2)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)*x) + (I*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   (I*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (I*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   (I*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
   ((7*I)/27)*eps^2*(18 + 27*eps + 72*eps^2 + 6*eps*Nf + 10*eps^2*Nf)*
    Zeta[3] + G[0, x]^2*(((-1/4*I)*eps*(2 - eps - 2*eps^2 - 4*eps^3 + 
        4*eps*x + 8*eps^2*x + 16*eps^3*x))/(-1 + x) - 
     ((I/4)*eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[1, x])/
      (-1 + x) - ((I/8)*eps^3*(2 - eps + 4*eps*x)*G[1, x]^2)/(-1 + x) - 
     ((I/12)*eps^4*G[1, x]^3)/(-1 + x) + (((7*I)/6)*eps^4*Zeta[3])/
      (-1 + x)) + G[1, x]^2*
    (((I/4)*eps*(-2 - 3*eps - 6*eps^2 - 12*eps^3 + 4*eps*x + 8*eps^2*x + 
        16*eps^3*x))/x - ((I/4)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*
       G[0, 1, x])/((-1 + x)*x) + ((I/2)*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/
      ((-1 + x)*x) + ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (((7*I)/6)*eps^4*Zeta[3])/x) + 
   G[0, 1, x]*(((-1/2*I)*eps*(2 + 3*eps + 6*eps^2 + 12*eps^3 - 8*eps*x - 
        16*eps^2*x - 32*eps^3*x + 8*eps*x^2 + 16*eps^2*x^2 + 32*eps^3*x^2))/
      ((-1 + x)*x) + (((7*I)/3)*eps^4*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]*(((-1/2*I)*(-2 - 3*eps - 6*eps^2 - 12*eps^3 - 24*eps^4 + 4*eps*x + 
        8*eps^2*x + 16*eps^3*x + 32*eps^4*x))/x - 
     ((I/2)*eps^2*(2 + 3*eps + 6*eps^2)*(-1 + 2*x)*G[0, 1, x])/((-1 + x)*x) + 
     ((I/2)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) + ((I/2)*eps^3*(2 + 3*eps - 8*eps*x + 8*eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x) - (I*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - (I*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     (I*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     (((7*I)/6)*eps^3*(-2 - 3*eps + 4*eps*x)*Zeta[3])/x) + 
   G[0, x]*(((I/2)*(2 - eps - 2*eps^2 - 4*eps^3 - 8*eps^4 + 4*eps*x + 
        8*eps^2*x + 16*eps^3*x + 32*eps^4*x))/(-1 + x) + 
     ((I/4)*eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[1, x]^2)/
      (-1 + x) + ((I/12)*eps^3*(2 - eps + 4*eps*x)*G[1, x]^3)/(-1 + x) + 
     ((I/24)*eps^4*G[1, x]^4)/(-1 + x) - (((7*I)/6)*eps^3*(2 - eps + 4*eps*x)*
       Zeta[3])/(-1 + x) + G[1, x]*
      (((I/2)*eps*(2 - eps - 2*eps^2 - 4*eps^3 + 4*eps*x + 8*eps^2*x + 
          16*eps^3*x))/(-1 + x) - (((7*I)/3)*eps^4*Zeta[3])/(-1 + x))) - 
   ((62*I)/5)*eps^4*Zeta[5]) + 
 G[1, x]*((2 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5)/eps + 
   (eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[0, 0, 1, x])/
    (2*(-1 + x)) + (eps^2*(-2 - 3*eps - 6*eps^2 + 4*eps*x + 8*eps^2*x)*
     G[0, 1, 1, x])/(2*x) - (eps^3*(2 - eps + 4*eps*x)*G[0, 0, 0, 1, x])/
    (2*(-1 + x)) - (eps^3*(2 + 3*eps)*(-1 + 2*x)*G[0, 0, 1, 1, x])/
    (2*(-1 + x)*x) + (eps^3*(-2 - 3*eps + 4*eps*x)*G[0, 1, 1, 1, x])/(2*x) + 
   (eps^4*G[0, 0, 0, 0, 1, x])/(-1 + x) + (eps^4*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)*x) + (eps^4*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (eps^4*G[0, 1, 1, 1, 1, x])/x - 
   (eps^2*(-34 - 11*eps - 22*eps^2 + 28*x + 2*eps*x + 4*eps^2*x)*Zeta[3])/
    (6*(-1 + x)) - (eps^4*(-67 + 62*x)*Zeta[5])/(5*(-1 + x))) + 
 G[0, x]*(-((2 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 16*eps^5)/eps) - 
   (eps^4*G[1, x]^3*G[0, 1, x])/(6*(-1 + x)) + 
   (eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[0, 1, 1, x])/
    (2*(-1 + x)) - (eps^3*(2 - eps + 4*eps*x)*G[0, 1, 1, 1, x])/
    (2*(-1 + x)) + (eps^4*G[0, 1, 1, 1, 1, x])/(-1 + x) + 
   (eps^2*(-34 - 11*eps - 22*eps^2 + 28*x + 2*eps*x + 4*eps^2*x)*Zeta[3])/
    (6*(-1 + x)) + G[1, x]^2*(-1/4*(eps^3*(2 - eps + 4*eps*x)*G[0, 1, x])/
       (-1 + x) + (eps^4*G[0, 1, 1, x])/(2*(-1 + x)) - 
     (eps^4*Zeta[3])/(2*(-1 + x))) + 
   G[0, 1, x]*(-1/2*(eps*(2 - eps - 2*eps^2 - 4*eps^3 + 4*eps*x + 8*eps^2*x + 
         16*eps^3*x))/(-1 + x) + (7*eps^4*Zeta[3])/(3*(-1 + x))) + 
   G[1, x]*(-1/2*(eps^2*(2 - eps - 2*eps^2 + 4*eps*x + 8*eps^2*x)*G[0, 1, x])/
       (-1 + x) + (eps^3*(2 - eps + 4*eps*x)*G[0, 1, 1, x])/(2*(-1 + x)) - 
     (eps^4*G[0, 1, 1, 1, x])/(-1 + x) - (eps^3*(2 - eps + 4*eps*x)*Zeta[3])/
      (2*(-1 + x))) + (eps^4*(-67 + 62*x)*Zeta[5])/(5*(-1 + x)))


==> anc/Bare_FFs/eemumu/1L_eemumu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(eps^4*Pi^6*(-1 + 2*x))/(112*(-1 + x)^2) - (eps^4*(-1 + 2*x)*G[0, x]^6)/
  (72*(-1 + x)^2) + (eps^2*(6 + 3*eps + 9*eps^2 - 18*x - 17*eps*x - 
    33*eps^2*x + 12*x^2 + 14*eps*x^2 + 28*eps^2*x^2)*G[1, x]^4)/
  (24*(-1 + x)*x^2) - (eps^3*(-4 - 2*eps + 8*x + 9*eps*x)*G[1, x]^5)/
  (60*x^2) + (eps^4*(-1 + 2*x)*G[1, x]^6)/(72*x^2) + 
 G[0, x]^5*((eps^3*(-4 - 7*eps + 8*x + 9*eps*x))/(60*(-1 + x)^2) + 
   (eps^4*(-1 + 2*x)*G[1, x])/(15*(-1 + x)^2)) + 
 Pi^5*(((-1/720*I)*eps^3*(-15*eps - 32*x - 33*eps*x + 64*x^2 + 64*eps*x^2))/
    ((-1 + x)^2*x) + (((47*I)/720)*eps^4*(-1 + 2*x)*G[0, x])/(-1 + x)^2 - 
   ((I/720)*eps^4*(-1 + 2*x)*(15 - 30*x + 47*x^2)*G[1, x])/
    ((-1 + x)^2*x^2)) + 
 G[0, x]^4*(-1/24*(eps^2*(4*eps^2 - 6*x - 11*eps*x - 23*eps^2*x + 12*x^2 + 
       14*eps*x^2 + 28*eps^2*x^2))/((-1 + x)^2*x) - 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x])/(8*(-1 + x)^2) - 
   (eps^4*(-1 + 2*x)*G[1, x]^2)/(8*(-1 + x)^2) - 
   (eps^4*(-1 + 2*x)*G[0, 1, x])/(12*(-1 + x)^2)) + 
 Pi^4*(-1/120*(eps^2*(20*eps + 29*eps^2 - 18*x - 47*eps*x - 74*eps^2*x + 
       36*x^2 + 36*eps*x^2 + 72*eps^2*x^2))/((-1 + x)^2*x) + 
   (59*eps^4*(-1 + 2*x)*G[0, x]^2)/(1440*(-1 + x)^2) + 
   (eps^3*(-120 - 60*eps + 480*x + 407*eps*x - 492*x^2 - 472*eps*x^2 + 
      24*x^3 + 71*eps*x^3)*G[1, x])/(720*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(167 - 334*x + 275*x^2)*G[1, x]^2)/
    (1440*(-1 + x)^2*x^2) + 
   G[0, x]*(-1/720*(eps^3*(-12 - 65*eps + 24*x + 71*eps*x))/(-1 + x)^2 - 
     (eps^4*(-1 + 2*x)*G[1, x])/(60*(-1 + x)^2)) + 
   (eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 1, x])/(6*(-1 + x)^2*x^2)) + 
 (eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2)*
   G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (eps^2*(-1 + 2*x)*(2 + eps + 3*eps^2 - 4*x - 4*eps*x - 8*eps^2*x + 4*x^2 + 
    4*eps*x^2 + 8*eps^2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^2*(2 + eps + 3*eps^2 - 6*x - 5*eps*x - 10*eps^2*x + 4*x^2 + 4*eps*x^2 + 
    8*eps^2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
 (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^3*(2 + eps - 8*x - 6*eps*x + 8*x^2 + 6*eps*x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x^2) - (eps^3*(2 + eps - 8*x - 6*eps*x + 8*x^2 + 6*eps*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^3*(-2 - eps + 4*x + 4*eps*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
 (2*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
 (2*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 0, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x^2) + (2*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*
   G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (2*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, 1, 1, x])/
  ((-1 + x)^2*x^2) + (2*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 - 
 (eps*(eps^2 + 2*eps^3 - 2*x - 3*eps*x - 6*eps^2*x - 12*eps^3*x + 4*x^2 + 
    4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2)*Zeta[3])/((-1 + x)^2*x) + 
 (14*eps^4*(-1 + 2*x)*Zeta[3]^2)/(3*(-1 + x)^2) + 
 G[0, x]^3*((eps*(3*eps^2 + 6*eps^3 - 4*x - 8*eps*x - 17*eps^2*x - 
      34*eps^3*x + 8*x^2 + 10*eps*x^2 + 20*eps^2*x^2 + 40*eps^3*x^2))/
    (6*(-1 + x)^2*x) + (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x]^2)/
    (6*(-1 + x)^2) + (eps^4*(-1 + 2*x)*G[1, x]^3)/(9*(-1 + x)^2) + 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*((eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
        8*eps^2*x^2))/(3*(-1 + x)^2*x) + (eps^4*(-1 + 2*x)*G[0, 1, x])/
      (3*(-1 + x)^2)) - (eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(3*(-1 + x)^2) - 
   (11*eps^4*(-1 + 2*x)*Zeta[3])/(9*(-1 + x)^2)) + 
 Pi^3*(((I/6)*eps*(3*eps + 4*eps^2 + 8*eps^3 - 2*x - 6*eps*x - 9*eps^2*x - 
      18*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2))/
    ((-1 + x)^2*x) + ((I/36)*eps^4*(-1 + 2*x)*G[0, x]^3)/(-1 + x)^2 + 
   ((I/24)*eps^3*(-6 - 3*eps + 24*x + 18*eps*x - 34*x^2 - 33*eps*x^2 + 
      20*x^3 + 20*eps*x^3)*G[1, x]^2)/((-1 + x)^2*x^2) - 
   ((I/36)*eps^4*(-1 + 2*x)*(3 - 6*x + x^2)*G[1, x]^3)/((-1 + x)^2*x^2) + 
   G[0, x]^2*(((-1/24*I)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x))/(-1 + x)^2 - 
     ((I/12)*eps^4*(-1 + 2*x)*G[1, x])/(-1 + x)^2) + 
   G[0, x]*(((I/12)*eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 
        4*eps*x^2 + 8*eps^2*x^2))/((-1 + x)^2*x) + 
     ((I/12)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x])/(-1 + x)^2 + 
     ((I/12)*eps^4*(-1 + 2*x)*G[1, x]^2)/(-1 + x)^2) - 
   ((I/4)*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
     G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[1, x]*(((-1/12*I)*eps^2*(-6 - 3*eps - 9*eps^2 + 24*x + 18*eps*x + 
        37*eps^2*x - 26*x^2 - 21*eps*x^2 - 42*eps^2*x^2 + 4*x^3 + 4*eps*x^3 + 
        8*eps^2*x^3))/((-1 + x)^2*x^2) - 
     ((I/2)*eps^4*(-1 + 2*x)^2*G[0, 1, x])/((-1 + x)^2*x^2)) + 
   ((I/2)*eps^4*(-1 + 2*x)^2*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/2)*eps^4*(-1 + 2*x)^2*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((7*I)/9)*eps^4*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
 G[0, 0, 1, x]*(-((eps*(eps^2 + 2*eps^3 - 2*x - 3*eps*x - 6*eps^2*x - 
       12*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2))/
     ((-1 + x)^2*x)) + (14*eps^4*(-1 + 2*x)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[0, 1, 1, x]*((eps*(2 + eps + 3*eps^2 + 6*eps^3 - 6*x - 5*eps*x - 
      10*eps^2*x - 20*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
      16*eps^3*x^2))/((-1 + x)*x^2) - (14*eps^4*(-1 + 2*x)*Zeta[3])/
    (3*x^2)) + G[1, x]^3*
  (-1/6*(eps*(4 + 2*eps + 6*eps^2 + 12*eps^3 - 12*x - 12*eps*x - 23*eps^2*x - 
       46*eps^3*x + 8*x^2 + 10*eps*x^2 + 20*eps^2*x^2 + 40*eps^3*x^2))/
     ((-1 + x)*x^2) - (eps^4*(-1 + 2*x)*G[0, 0, 1, x])/(3*(-1 + x)^2) - 
   (eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(3*x^2) + 
   (eps^4*(-1 + 2*x)*(14 - 28*x + 11*x^2)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
 G[1, x]^2*((2 + eps + 3*eps^2 + 6*eps^3 + 12*eps^4 - 6*x - 7*eps*x - 
     13*eps^2*x - 26*eps^3*x - 52*eps^4*x + 4*x^2 + 6*eps*x^2 + 
     12*eps^2*x^2 + 24*eps^3*x^2 + 48*eps^4*x^2)/(2*(-1 + x)*x^2) - 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 0, 1, x])/(2*(-1 + x)^2) + 
   (eps^3*(-2 - eps + 4*x + 4*eps*x)*G[0, 1, 1, x])/(2*x^2) + 
   (eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 - 
   (eps^3*(-14 - 7*eps + 56*x + 56*eps*x - 76*x^2 - 100*eps*x^2 + 40*x^3 + 
      54*eps*x^3)*Zeta[3])/(6*(-1 + x)^2*x^2)) + 
 G[0, x]^2*(-1/2*(2*eps^2 + 4*eps^3 + 8*eps^4 - 2*x - 5*eps*x - 11*eps^2*x - 
      22*eps^3*x - 44*eps^4*x + 4*x^2 + 6*eps*x^2 + 12*eps^2*x^2 + 
      24*eps^3*x^2 + 48*eps^4*x^2)/((-1 + x)^2*x) - 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x]^3)/(12*(-1 + x)^2) - 
   (eps^4*(-1 + 2*x)*G[1, x]^4)/(24*(-1 + x)^2) - 
   (eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
      8*eps^2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[1, x]^2*(-1/4*(eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 
         4*eps*x^2 + 8*eps^2*x^2))/((-1 + x)^2*x) - 
     (eps^4*(-1 + 2*x)*G[0, 1, x])/(2*(-1 + x)^2)) + 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, 1, x])/(2*(-1 + x)^2) - 
   (eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
   (eps^3*(-4 - 13*eps + 8*x + 15*eps*x)*Zeta[3])/(3*(-1 + x)^2) + 
   G[1, x]*(-1/2*(eps*(eps^2 + 2*eps^3 - 2*x - 3*eps*x - 6*eps^2*x - 
         12*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2))/
       ((-1 + x)^2*x) - (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, x])/
      (2*(-1 + x)^2) + (eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (4*eps^4*(-1 + 2*x)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*(-((eps*(1 + eps + 2*eps^2 + 4*eps^3))/((-1 + x)*x)) - 
   (eps^4*(-1 + 2*x)*G[0, x]^4)/(48*(-1 + x)^2) - 
   (eps^3*(-4 - 2*eps + 8*x + 7*eps*x)*G[1, x]^3)/(36*x^2) + 
   (eps^4*(-1 + 2*x)*G[1, x]^4)/(48*x^2) + 
   G[0, x]^3*((eps^3*(-4 - 5*eps + 8*x + 7*eps*x))/(36*(-1 + x)^2) + 
     (eps^4*(-1 + 2*x)*G[1, x])/(9*(-1 + x)^2)) - 
   (eps^2*(-1 + 2*x)*(2 + eps + 3*eps^2 - 4*x - 4*eps*x - 8*eps^2*x + 4*x^2 + 
      4*eps*x^2 + 8*eps^2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x^2) + 
   G[0, x]^2*(-1/24*(eps^2*(4*eps^2 - 10*x - 13*eps*x - 25*eps^2*x + 20*x^2 + 
         18*eps*x^2 + 36*eps^2*x^2))/((-1 + x)^2*x) - 
     (5*eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x])/(24*(-1 + x)^2) - 
     (5*eps^4*(-1 + 2*x)*G[1, x]^2)/(24*(-1 + x)^2) + 
     (eps^4*(-1 + 2*x)*G[0, 1, x])/(12*(-1 + x)^2)) + 
   G[1, x]^2*((eps^2*(10 + 5*eps + 15*eps^2 - 30*x - 23*eps*x - 47*eps^2*x + 
        20*x^2 + 18*eps*x^2 + 36*eps^2*x^2))/(24*(-1 + x)*x^2) - 
     (eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x^2)) + 
   (eps^3*(12 + 6*eps - 48*x - 36*eps*x + 46*x^2 + 33*eps*x^2 + 4*x^3 + 
      4*eps*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^3*(-14 - 7*eps + 56*x + 42*eps*x - 58*x^2 - 45*eps*x^2 + 4*x^3 + 
      4*eps*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(6 - 12*x + 13*x^2)*G[0, 0, 0, 1, x])/
    (6*(-1 + x)^2*x^2) - (7*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*
     G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(7 - 14*x + 13*x^2)*G[0, 1, 1, 1, x])/
    (6*(-1 + x)^2*x^2) + (eps^3*(-28*eps - 2*x + 25*eps*x + 4*x^2 + 
      4*eps*x^2)*Zeta[3])/(12*(-1 + x)^2*x) + 
   G[0, x]*((eps*(5*eps^2 + 10*eps^3 - 12*x - 16*eps*x - 31*eps^2*x - 
        62*eps^3*x + 24*x^2 + 22*eps*x^2 + 44*eps^2*x^2 + 88*eps^3*x^2))/
      (12*(-1 + x)^2*x) + (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x]^2)/
      (4*(-1 + x)^2) + (eps^4*(-1 + 2*x)*G[1, x]^3)/(6*(-1 + x)^2) - 
     (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, x])/(12*(-1 + x)^2) + 
     G[1, x]*((eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
          8*eps^2*x^2))/(2*(-1 + x)^2*x) - (eps^4*(-1 + 2*x)*G[0, 1, x])/
        (6*(-1 + x)^2)) + (eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(6*(-1 + x)^2) - 
     (5*eps^4*(-1 + 2*x)*Zeta[3])/(2*(-1 + x)^2)) + 
   G[1, x]*(-1/12*(eps*(12 + 6*eps + 18*eps^2 + 36*eps^3 - 36*x - 28*eps*x - 
         57*eps^2*x - 114*eps^3*x + 24*x^2 + 22*eps*x^2 + 44*eps^2*x^2 + 
         88*eps^3*x^2))/((-1 + x)*x^2) - 
     (eps^3*(2 + eps - 8*x - 6*eps*x + 8*x^2 + 6*eps*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2) + (eps^4*(-1 + 2*x)*(6 - 12*x + 13*x^2)*
       G[0, 0, 1, x])/(6*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(7 - 14*x + 13*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)^2*x^2) + (eps^4*(-1 + 2*x)*(14 - 28*x + 15*x^2)*Zeta[3])/
      (6*(-1 + x)^2*x^2))) + 
 Pi*(((2*I)*(1 + eps + 2*eps^2 + 4*eps^3 + 8*eps^4))/((-1 + x)*x) - 
   ((I/60)*eps^4*(-1 + 2*x)*G[0, x]^5)/(-1 + x)^2 - 
   ((I/24)*eps^3*(-2 - eps + 4*x + 4*eps*x)*G[1, x]^4)/x^2 + 
   ((I/60)*eps^4*(-1 + 2*x)*G[1, x]^5)/x^2 + 
   G[0, x]^4*(((I/24)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x))/(-1 + x)^2 + 
     ((I/12)*eps^4*(-1 + 2*x)*G[1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((-1/6*I)*eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 
        4*eps*x^2 + 8*eps^2*x^2))/((-1 + x)^2*x) - 
     ((I/6)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x])/(-1 + x)^2 - 
     ((I/6)*eps^4*(-1 + 2*x)*G[1, x]^2)/(-1 + x)^2) + 
   G[1, x]^3*(((I/6)*eps^2*(2 + eps + 3*eps^2 - 6*x - 5*eps*x - 10*eps^2*x + 
        4*x^2 + 4*eps*x^2 + 8*eps^2*x^2))/((-1 + x)*x^2) + 
     ((I/3)*eps^4*(-1 + 2*x)^2*G[0, 1, x])/((-1 + x)^2*x^2)) - 
   (I*eps^2*(2 + eps + 3*eps^2 - 8*x - 6*eps*x - 12*eps^2*x + 8*x^2 + 
      6*eps*x^2 + 12*eps^2*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^2*(2 + eps + 3*eps^2 - 8*x - 6*eps*x - 12*eps^2*x + 8*x^2 + 
      6*eps*x^2 + 12*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((14*I)/3)*eps^3*(1 + eps)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]^2*(((I/2)*eps*(eps^2 + 2*eps^3 - 2*x - 3*eps*x - 6*eps^2*x - 
        12*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2))/
      ((-1 + x)^2*x) + ((I/2)*eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 
        4*x^2 + 4*eps*x^2 + 8*eps^2*x^2)*G[1, x])/((-1 + x)^2*x) + 
     ((I/4)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x]^2)/(-1 + x)^2 + 
     ((I/6)*eps^4*(-1 + 2*x)*G[1, x]^3)/(-1 + x)^2 - 
     (((7*I)/3)*eps^4*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]^2*(((-1/2*I)*eps*(2 + eps + 3*eps^2 + 6*eps^3 - 6*x - 5*eps*x - 
        10*eps^2*x - 20*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2))/((-1 + x)*x^2) + 
     ((I/2)*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
       G[0, 1, x])/((-1 + x)^2*x^2) - (I*eps^4*(-1 + 2*x)^2*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) - (I*eps^4*(-1 + 2*x)^2*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) + (((7*I)/3)*eps^4*(-1 + 2*x)*Zeta[3])/x^2) + 
   G[1, x]*((I*(2 + eps + 3*eps^2 + 6*eps^3 + 12*eps^4 - 6*x - 5*eps*x - 
        10*eps^2*x - 20*eps^3*x - 40*eps^4*x + 4*x^2 + 4*eps*x^2 + 
        8*eps^2*x^2 + 16*eps^3*x^2 + 32*eps^4*x^2))/((-1 + x)*x^2) + 
     (I*eps^2*(2 + eps + 3*eps^2 - 8*x - 6*eps*x - 12*eps^2*x + 8*x^2 + 
        6*eps*x^2 + 12*eps^2*x^2)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     (I*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     (I*eps^3*(-1 + 2*x)*(2 + eps - 4*x - 4*eps*x + 4*x^2 + 4*eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^4*(-1 + 2*x)^2*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((7*I)/3)*eps^3*(-2 - eps + 4*x + 4*eps*x)*Zeta[3])/x^2) + 
   G[0, 1, x]*((I*eps*(-1 + 2*x)*(2 + eps + 3*eps^2 + 6*eps^3 - 4*x - 
        4*eps*x - 8*eps^2*x - 16*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2))/((-1 + x)^2*x^2) - 
     (((14*I)/3)*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2)) + 
   G[0, x]*(((-I)*(eps^2 + 2*eps^3 + 4*eps^4 - 2*x - 3*eps*x - 6*eps^2*x - 
        12*eps^3*x - 24*eps^4*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2 + 32*eps^4*x^2))/((-1 + x)^2*x) - 
     ((I/2)*eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
        8*eps^2*x^2)*G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/6)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[1, x]^3)/(-1 + x)^2 - 
     ((I/12)*eps^4*(-1 + 2*x)*G[1, x]^4)/(-1 + x)^2 + 
     (((7*I)/3)*eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*Zeta[3])/(-1 + x)^2 + 
     G[1, x]*(((-I)*eps*(eps^2 + 2*eps^3 - 2*x - 3*eps*x - 6*eps^2*x - 
          12*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2))/
        ((-1 + x)^2*x) + (((14*I)/3)*eps^4*(-1 + 2*x)*Zeta[3])/
        (-1 + x)^2))) - (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*Zeta[5])/
  (-1 + x)^2 + 
 G[1, x]*(-((-2 - 3*eps - 6*eps^2 - 12*eps^3 - 24*eps^4 + 2*x + 4*eps*x + 
      8*eps^2*x + 16*eps^3*x + 32*eps^4*x)/((-1 + x)*x)) - 
   (eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
      8*eps^2*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (eps^2*(2 + eps + 3*eps^2 - 6*x - 5*eps*x - 10*eps^2*x + 4*x^2 + 
      4*eps*x^2 + 8*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (eps^3*(2 + eps - 8*x - 6*eps*x + 8*x^2 + 6*eps*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (eps^3*(-2 - eps + 4*x + 4*eps*x)*G[0, 1, 1, 1, x])/
    x^2 - (2*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
   (2*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (2*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (eps^2*(14*eps + 18*eps^2 + 6*x - 19*eps*x - 31*eps^2*x - 12*x^2 + 
      2*eps*x^2 + 4*eps^2*x^2)*Zeta[3])/(3*(-1 + x)^2*x) - 
   (2*eps^4*(-1 + 2*x)*Zeta[5])/(-1 + x)^2) + 
 G[0, x]*((-eps - 2*eps^2 - 4*eps^3 - 8*eps^4 + 2*x + 4*eps*x + 8*eps^2*x + 
     16*eps^3*x + 32*eps^4*x)/((-1 + x)*x) + 
   (eps^4*(-1 + 2*x)*G[1, x]^3*G[0, 1, x])/(3*(-1 + x)^2) - 
   (eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
      8*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
   (2*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps^2*(4*eps^2 + 6*x - 5*eps*x - 17*eps^2*x - 12*x^2 + 2*eps*x^2 + 
      4*eps^2*x^2)*Zeta[3])/(3*(-1 + x)^2*x) + 
   G[0, 1, x]*((eps*(eps^2 + 2*eps^3 - 2*x - 3*eps*x - 6*eps^2*x - 
        12*eps^3*x + 4*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 16*eps^3*x^2))/
      ((-1 + x)^2*x) - (14*eps^4*(-1 + 2*x)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]^2*((eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, x])/
      (2*(-1 + x)^2) - (eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (eps^4*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]*((eps^2*(eps^2 - 2*x - 3*eps*x - 6*eps^2*x + 4*x^2 + 4*eps*x^2 + 
        8*eps^2*x^2)*G[0, 1, x])/((-1 + x)^2*x) - 
     (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (2*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (eps^3*(-2 - 3*eps + 4*x + 4*eps*x)*Zeta[3])/(-1 + x)^2) + 
   (2*eps^4*(-1 + 2*x)*Zeta[5])/(-1 + x)^2)


==> anc/Bare_FFs/eemumu/2L_eemumu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1679616*(3359232 + 10077696*eps + 34432128*eps^2 + 93428640*eps^3 + 
    241759728*eps^4 + 596946024*eps^5 + 1431216540*eps^6 + 3367905642*eps^7 + 
    7838341407*eps^8 + 2799360*eps*Nf + 9704448*eps^2*Nf + 
    31663872*eps^3*Nf + 88293888*eps^4*Nf + 230743296*eps^5*Nf + 
    584090496*eps^6*Nf + 1456929600*eps^7*Nf + 3621790432*eps^8*Nf + 
    746496*eps^2*Nf^2 + 2488320*eps^3*Nf^2 + 6718464*eps^4*Nf^2 + 
    16809984*eps^5*Nf^2 + 40329216*eps^6*Nf^2 + 94076928*eps^7*Nf^2 + 
    215007232*eps^8*Nf^2)/eps^4 + (eps^4*Pi^8*(68447 + 39922*x))/
  (1360800*(-1 + x)) + (eps^2*(-1224 + 189*eps + 10026*eps^2 - 336*eps*Nf - 
    164*eps^2*Nf - 72*x - 603*eps*x - 23184*eps^2*x - 408*eps*Nf*x - 
    2936*eps^2*Nf*x + 1674*eps*x^2 + 22122*eps^2*x^2)*G[0, x]^6)/
  (12960*(-1 + x)) - (eps^2*(-2592 - 9684*eps - 33840*eps^2 + 744*eps*Nf + 
    3100*eps^2*Nf - 72*x + 3087*eps*x + 25164*eps^2*x - 408*eps*Nf*x - 
    2936*eps^2*Nf*x + 1674*eps*x^2 + 22122*eps^2*x^2)*G[1, x]^6)/(12960*x) + 
 Pi^7*(((-1/90720*I)*eps^3*(-13500 - 2133*eps - 2332*eps*Nf - 2712*x - 
      30417*eps*x + 1660*eps*Nf*x + 1638*eps*x^2))/(-1 + x) - 
   ((I/2520)*eps^4*(1021 + 94*x)*G[0, x])/(-1 + x) - 
   ((I/7560)*eps^4*(869 - 5725*x + 1566*x^2)*G[1, x])/((-1 + x)*x)) + 
 Pi^6*((eps^2*(-11046 + 189930*eps + 867633*eps^2 - 2451*eps*Nf - 
      24224*eps^2*Nf - 5660*eps^2*Nf^2 - 7494*x + 25023*eps*x - 
      185916*eps^2*x + 12411*eps*Nf*x + 65724*eps^2*Nf*x + 
      5660*eps^2*Nf^2*x - 17352*eps*x^2 - 141408*eps^2*x^2))/
    (136080*(-1 + x)) - (eps^4*(-424 + 17*x)*G[0, x]^2)/(1890*(-1 + x)) - 
   (eps^3*(5418 + 43890*eps - 1260*eps*Nf - 23886*x - 71313*eps*x - 
      1282*eps*Nf*x + 7548*x^2 - 2166*eps*x^2 + 554*eps*Nf*x^2 + 
      1008*eps*x^3)*G[1, x])/(45360*(-1 + x)*x) - 
   (eps^4*(-2701 - 1527*x + 2408*x^2)*G[1, x]^2)/(15120*(-1 + x)*x) + 
   G[0, x]*((eps^3*(-14592 + 25269*eps - 7604*eps*Nf - 7920*x - 53661*eps*x + 
        1108*eps*Nf*x - 4410*eps*x^2))/(90720*(-1 + x)) + 
     (eps^4*(581 - 2953*x + 258*x^2)*G[1, x])/(3780*(-1 + x)*x)) - 
   (eps^4*(259 - 278*x + 206*x^2)*G[0, 1, x])/(1080*(-1 + x)*x)) - 
 (eps^2*(816 + 312*eps + 1230*eps^2 - 560*x - 562*eps*x - 1190*eps^2*x - 
    464*x^2 + 102*eps*x^2 + 737*eps^2*x^2 + 12*eps*x^3 + 318*eps^2*x^3)*
   G[0, 0, 1, x]^2)/(8*(-1 + x)*x) + 
 (eps^2*(48 - 424*eps - 3095*eps^2 - 368*x + 398*eps*x + 4358*eps^2*x - 
    496*x^2 - 2698*eps*x^2 - 6171*eps^2*x^2 + 12*eps*x^3 + 318*eps^2*x^3)*
   G[0, 1, 1, x]^2)/(8*(-1 + x)*x) + 
 (eps^2*(168 - 56*eps + 1732*eps^2 + 416*x + 2444*eps*x + 5535*eps^2*x + 
    120*eps*x^2 + 3982*eps^2*x^2)*G[0, 0, 0, 0, 0, 1, x])/(4*(-1 + x)) - 
 (eps^2*(16488 - 15120*eps - 36693*eps^2 - 48*eps*Nf - 200*eps^2*Nf - 
    12672*x + 28206*eps*x + 121338*eps^2*x - 96*eps*Nf*x + 32*eps^2*Nf*x - 
    13104*x^2 - 35478*eps*x^2 - 193059*eps^2*x^2 + 96*eps*Nf*x^2 - 
    32*eps^2*Nf*x^2 + 4644*eps*x^3 + 51318*eps^2*x^3)*G[0, 0, 0, 0, 1, 1, x])/
  (36*(-1 + x)*x) - (eps^2*(784 - 72*eps - 189*eps^2 - 648*x - 102*eps*x + 
    1260*eps^2*x - 400*x^2 - 282*eps*x^2 - 2325*eps^2*x^2 + 108*eps*x^3 + 
    1434*eps^2*x^3)*G[0, 0, 0, 1, 0, 1, x])/(4*(-1 + x)*x) + 
 (eps^2*(-2568 - 3524*eps - 7907*eps^2 + 4992*x + 9146*eps*x + 
    19816*eps^2*x - 3824*x^2 - 15110*eps*x^2 - 24100*eps^2*x^2 + 
    564*eps*x^3 + 5372*eps^2*x^3)*G[0, 0, 0, 1, 1, 1, x])/(4*(-1 + x)*x) + 
 (eps^2*(-1288 - 1868*eps - 4495*eps^2 + 2544*x + 5352*eps*x + 
    14480*eps^2*x - 1856*x^2 - 7840*eps*x^2 - 17470*eps^2*x^2 + 384*eps*x^3 + 
    3876*eps^2*x^3)*G[0, 0, 1, 0, 1, 1, x])/(4*(-1 + x)*x) - 
 (eps^2*(272 + 16*eps + 287*eps^2 - 304*x - 504*eps*x - 1818*eps^2*x + 
    208*x^2 + 1208*eps*x^2 + 2074*eps^2*x^2)*G[0, 0, 1, 1, 0, 1, x])/
  (2*(-1 + x)*x) - (eps^2*(-3096 - 14796*eps - 84816*eps^2 - 48*eps*Nf - 
    200*eps^2*Nf + 8784*x + 47358*eps*x + 270810*eps^2*x - 96*eps*Nf*x + 
    32*eps^2*Nf*x - 22320*x^2 - 103158*eps*x^2 - 320535*eps^2*x^2 + 
    96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 + 4644*eps*x^3 + 51318*eps^2*x^3)*
   G[0, 0, 1, 1, 1, 1, x])/(36*(-1 + x)*x) - 
 (eps^2*(-24 - 660*eps - 3780*eps^2 - 72*x + 1274*eps*x + 7808*eps^2*x - 
    688*x^2 - 3370*eps*x^2 - 9081*eps^2*x^2 + 108*eps*x^3 + 1434*eps^2*x^3)*
   G[0, 1, 0, 1, 1, 1, x])/(4*(-1 + x)*x) + 
 (eps^2*(72 + 908*eps + 5393*eps^2 - 160*x + 132*eps*x - 635*eps^2*x + 
    120*eps*x^2 + 3982*eps^2*x^2)*G[0, 1, 1, 1, 1, 1, x])/(4*x) - 
 (eps^2*(-99504 - 205389*eps - 936216*eps^2 - 7176*eps*Nf - 18368*eps^2*Nf - 
    1568*eps^2*Nf^2 + 109440*x + 242757*eps*x + 924768*eps^2*x + 
    3000*eps*Nf*x + 968*eps^2*Nf*x + 1568*eps^2*Nf^2*x - 4374*eps*x^2 - 
    31266*eps^2*x^2)*Zeta[3]^2)/(324*(-1 + x)) + 
 G[0, 1, 1, 1, 1, x]*((eps*(-3456 + 648*eps + 38043*eps^2 + 283851*eps^3 - 
      144*eps*Nf - 600*eps^2*Nf - 2128*eps^3*Nf + 864*x + 14580*eps*x + 
      31293*eps^2*x - 91287*eps^3*x - 144*eps*Nf*x + 48*eps^2*Nf*x + 
      896*eps^3*Nf*x - 648*eps*x^2 + 25110*eps^2*x^2 + 187596*eps^3*x^2))/
    (108*x) - (112*eps^4*(-4 + x)*Zeta[3])/(3*x)) + 
 G[0, 0, 0, 0, 1, x]*
  (-1/108*(eps*(864 + 2052*eps + 19926*eps^2 + 100008*eps^3 + 288*eps*Nf + 
       552*eps^2*Nf + 1232*eps^3*Nf + 1728*x + 18252*eps*x + 63639*eps^2*x + 
       197343*eps^3*x - 144*eps*Nf*x + 48*eps^2*Nf*x + 896*eps^3*Nf*x - 
       648*eps*x^2 + 25110*eps^2*x^2 + 187596*eps^3*x^2))/(-1 + x) + 
   (112*eps^4*(1 + 2*x)*Zeta[3])/(3*(-1 + x))) + 
 G[0, 1, 0, 1, 1, x]*
  (-1/4*(eps*(-144*eps - 780*eps^2 - 3297*eps^3 + 64*x + 472*eps*x + 
       2678*eps^2*x + 10183*eps^3*x - 192*x^2 - 776*eps*x^2 - 
       2497*eps^2*x^2 - 5996*eps^3*x^2 + 48*eps*x^3 + 726*eps^2*x^3 + 
       3174*eps^3*x^3))/((-1 + x)*x) - (224*eps^4*(-1 + 3*x)*Zeta[3])/
    (3*(-1 + x))) + G[1, x]^5*
  ((eps*(-2304 - 7560*eps - 23760*eps^2 - 110205*eps^3 + 720*eps*Nf + 
      3000*eps^2*Nf + 10640*eps^3*Nf + 1008*x + 4590*eps*x + 25272*eps^2*x + 
      126315*eps^3*x - 432*eps*Nf*x - 2928*eps^2*Nf*x - 11648*eps^3*Nf*x + 
      756*eps*x^2 + 11700*eps^2*x^2 + 44298*eps^3*x^2))/(4320*x) - 
   (7*eps^4*(-16 + 7*x)*Zeta[3])/(45*x)) + 
 G[0, x]^5*(-1/4320*(eps*(-720 + 1098*eps + 8100*eps^2 + 20304*eps^3 - 
       288*eps*Nf - 72*eps^2*Nf + 1008*eps^3*Nf - 1296*x - 3654*eps*x - 
       20736*eps^2*x - 43551*eps^3*x - 432*eps*Nf*x - 2928*eps^2*Nf*x - 
       11648*eps^3*Nf*x + 756*eps*x^2 + 11700*eps^2*x^2 + 44298*eps^3*x^2))/
     (-1 + x) - (eps^2*(-60 + 873*eps + 3246*eps^2 - 120*eps*Nf - 
      230*eps^2*Nf - 300*x - 1785*eps*x - 7110*eps^2*x + 60*eps*Nf*x - 
      20*eps^2*Nf*x + 90*eps*x^2 + 762*eps^2*x^2)*G[1, x])/(360*(-1 + x)) - 
   (7*eps^4*(5 + 9*x)*Zeta[3])/(45*(-1 + x))) + 
 Pi^5*(((-1/38880*I)*eps*(6480 - 65826*eps - 122094*eps^2 + 253260*eps^3 - 
      9720*eps*Nf - 42696*eps^2*Nf - 132360*eps^3*Nf - 6432*eps^2*Nf^2 - 
      21440*eps^3*Nf^2 + 41904*x + 183006*eps*x + 409455*eps^2*x + 
      284553*eps^3*x + 15912*eps*Nf*x + 68496*eps^2*Nf*x + 
      223864*eps^3*Nf*x + 6432*eps^2*Nf^2*x + 21440*eps^3*Nf^2*x - 
      4212*eps*x^2 - 59454*eps^2*x^2 - 249966*eps^3*x^2))/(-1 + x) - 
   ((I/540)*eps^4*(7 + 142*x)*G[0, x]^3)/(-1 + x) + 
   ((I/2160)*eps^3*(168 + 1788*eps - 76*eps*Nf - 276*x - 849*eps*x - 
      80*eps*Nf*x + 108*x^2 - 1299*eps*x^2 + 116*eps*Nf*x^2 + 270*eps*x^3)*
     G[1, x]^2)/((-1 + x)*x) + ((I/270)*eps^4*(-29 + 75*x)*G[1, x]^3)/x + 
   G[0, x]^2*(((I/720)*eps^3*(32 - 173*eps + 24*eps*Nf + 164*x + 337*eps*x - 
        12*eps*Nf*x + 150*eps*x^2))/(-1 + x) - 
     ((I/360)*eps^4*(91 - 348*x + 20*x^2)*G[1, x])/((-1 + x)*x)) - 
   ((I/540)*eps^3*(273 - 612*eps - 38*eps*Nf - 660*x + 1014*eps*x - 
      76*eps*Nf*x - 1332*eps*x^2 + 76*eps*Nf*x^2 + 180*eps*x^3)*G[0, 1, x])/
    ((-1 + x)*x) + G[0, x]*
    (((I/4320)*eps^2*(7656 - 7530*eps - 12984*eps^2 + 384*eps*Nf + 
        736*eps^2*Nf + 1872*x + 16014*eps*x - 8343*eps^2*x - 192*eps*Nf*x + 
        64*eps^2*Nf*x + 1836*eps*x^2 + 11862*eps^2*x^2))/(-1 + x) - 
     ((I/360)*eps^3*(-22 + 527*eps + 138*x - 236*eps*x + 24*eps*Nf*x + 
        40*x^2 + 156*eps*x^2 - 12*eps*Nf*x^2 + 60*eps*x^3)*G[1, x])/
      ((-1 + x)*x) - ((I/360)*eps^4*(171 - 155*x + 62*x^2)*G[1, x]^2)/
      ((-1 + x)*x) + ((I/180)*eps^4*(293 - 564*x + 80*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) + G[1, x]*
    (((-1/12960*I)*eps^2*(-16992 - 51876*eps - 76149*eps^2 - 1488*eps*Nf - 
        6200*eps^2*Nf + 68688*x + 163512*eps*x + 425196*eps^2*x + 
        4128*eps*Nf*x + 14608*eps^2*Nf*x - 17856*x^2 - 21708*eps*x^2 - 
        109152*eps^2*x^2 - 576*eps*Nf*x^2 + 192*eps^2*Nf*x^2 + 9720*eps*x^3 + 
        95040*eps^2*x^3))/((-1 + x)*x) - 
     ((I/180)*eps^4*(-181 - 363*x + 374*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/180)*eps^4*(-575 + 501*x + 98*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
   ((I/180)*eps^4*(-174 - 953*x + 954*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   ((I/540)*eps^4*(1653 + 2944*x)*Zeta[3])/(-1 + x)) + 
 G[0, 0, 1, 0, 1, x]*((eps*(128 - 240*eps - 1023*eps^2 - 4896*eps^3 - 160*x + 
      264*eps*x + 1766*eps^2*x + 9809*eps^3*x - 64*x^2 - 264*eps*x^2 - 
      1889*eps^2*x^2 - 8582*eps^3*x^2 + 48*eps*x^3 + 726*eps^2*x^3 + 
      3174*eps^3*x^3))/(4*(-1 + x)*x) + 
   (112*eps^4*(-4 + 5*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 0, 0, 1, 1, x]*((eps*(13608 + 5616*eps + 3483*eps^2 - 76896*eps^3 + 
      144*eps*Nf + 600*eps^2*Nf + 2128*eps^3*Nf - 16632*x - 21924*eps*x + 
      15606*eps^2*x + 353619*eps^3*x - 648*eps^2*Nf*x - 3024*eps^3*Nf*x - 
      432*x^2 + 756*eps*x^2 - 75924*eps^2*x^2 - 388503*eps^3*x^2 - 
      144*eps*Nf*x^2 + 48*eps^2*Nf*x^2 + 896*eps^3*Nf*x^2 + 3240*eps*x^3 + 
      37368*eps^2*x^3 + 137430*eps^3*x^3))/(108*(-1 + x)*x) + 
   (28*eps^4*(-63 + 77*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 0, 1, 1, 1, x]*
  (-1/108*(eps*(-6048 - 32616*eps - 118125*eps^2 - 410130*eps^3 + 9720*x + 
       77436*eps*x + 285498*eps^2*x + 881847*eps^3*x + 288*eps*Nf*x + 
       552*eps^2*Nf*x + 1232*eps^3*Nf*x - 16848*x^2 - 82620*eps*x^2 - 
       238140*eps^2*x^2 - 531387*eps^3*x^2 - 144*eps*Nf*x^2 + 
       48*eps^2*Nf*x^2 + 896*eps^3*Nf*x^2 + 3240*eps*x^3 + 37368*eps^2*x^3 + 
       137430*eps^3*x^3))/((-1 + x)*x) - 
   (28*eps^4*(28 - 45*x + 78*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 0, 0, 1, x]*((-16 - 28*eps - 20*eps^2 + 297*eps^3 + 2595*eps^4 + 32*x + 
     260*eps*x + 1132*eps^2*x + 3738*eps^3*x + 12132*eps^4*x - 24*eps*x^2 + 
     184*eps^2*x^2 + 1988*eps^3*x^2 + 10924*eps^4*x^2)/(4*(-1 + x)) + 
   (14*eps^3*(4 + 7*eps - 8*x - 65*eps*x + 6*eps*x^2)*Zeta[3])/
    (3*(-1 + x))) + G[0, 1, 1, 1, x]*
  ((-48 + 32*eps + 632*eps^2 + 4391*eps^3 + 22675*eps^4 + 32*x + 236*eps*x + 
     500*eps^2*x - 1346*eps^3*x - 15676*eps^4*x - 24*eps*x^2 + 
     184*eps^2*x^2 + 1988*eps^3*x^2 + 10924*eps^4*x^2)/(4*x) + 
   (14*eps^3*(12 - 8*eps - 8*x - 59*eps*x + 6*eps*x^2)*Zeta[3])/(3*x)) + 
 G[1, x]^4*(-1/7776*(-6480 - 19440*eps - 53460*eps^2 - 273861*eps^3 - 
      1254852*eps^4 + 3024*eps*Nf + 12600*eps^2*Nf + 44688*eps^3*Nf + 
      147728*eps^4*Nf + 6480*x + 17010*eps*x + 85536*eps^2*x + 
      401355*eps^3*x + 1677510*eps^4*x - 2160*eps*Nf*x - 13104*eps^2*Nf*x - 
      51072*eps^3*Nf*x - 175744*eps^4*Nf*x + 972*eps*x^2 + 21708*eps^2*x^2 + 
      91530*eps^3*x^2 + 310878*eps^4*x^2)/x + 
   (7*eps^3*(-120 - 360*eps + 56*eps*Nf + 120*x + 315*eps*x - 40*eps*Nf*x + 
      18*eps*x^2)*Zeta[3])/(216*x)) + G[0, 0, 1, 1, x]*
  ((3240 - 9720*eps - 51030*eps^2 - 283662*eps^3 - 1372707*eps^4 + 
     432*eps*Nf + 1800*eps^2*Nf + 6384*eps^3*Nf + 21104*eps^4*Nf - 5184*x + 
     2916*eps*x + 46332*eps^2*x + 402894*eps^3*x + 2302020*eps^4*x + 
     864*eps*Nf*x - 288*eps^2*Nf*x - 5376*eps^3*Nf*x - 24320*eps^4*Nf*x + 
     9396*eps*x^2 + 46980*eps^2*x^2 + 57834*eps^3*x^2 - 225666*eps^4*x^2 - 
     864*eps*Nf*x^2 + 288*eps^2*Nf*x^2 + 5376*eps^3*Nf*x^2 + 
     24320*eps^4*Nf*x^2 - 1944*eps*x^3 + 14904*eps^2*x^3 + 161028*eps^3*x^3 + 
     884844*eps^4*x^3)/(324*(-1 + x)*x) + 
   (14*eps^3*(-30 + 90*eps - 4*eps*Nf + 48*x - 27*eps*x - 8*eps*Nf*x - 
      87*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, x]^4*((7614*eps + 29808*eps^2 + 70632*eps^3 + 135432*eps^4 - 
     864*eps*Nf + 504*eps^2*Nf + 6384*eps^3*Nf + 28016*eps^4*Nf - 9072*x - 
     22842*eps*x - 82296*eps^2*x - 177471*eps^3*x - 357858*eps^4*x - 
     2160*eps*Nf*x - 13104*eps^2*Nf*x - 51072*eps^3*Nf*x - 
     175744*eps^4*Nf*x + 972*eps*x^2 + 21708*eps^2*x^2 + 91530*eps^3*x^2 + 
     310878*eps^4*x^2)/(7776*(-1 + x)) - 
   (eps^2*(-792 - 18900*eps - 72621*eps^2 + 6552*x + 26028*eps*x + 
      71496*eps^2*x + 672*eps*Nf*x + 1288*eps^2*Nf*x - 3888*x^2 - 
      792*eps*x^2 + 19035*eps^2*x^2 - 336*eps*Nf*x^2 + 112*eps^2*Nf*x^2 - 
      1728*eps*x^3 + 1494*eps^2*x^3)*G[1, x]^2)/(1728*(-1 + x)*x) - 
   (eps^2*(-1800 - 6480*eps - 17388*eps^2 + 768*eps*Nf + 1472*eps^2*Nf + 
      2592*x + 828*eps*x - 15759*eps^2*x - 384*eps*Nf*x + 128*eps^2*Nf*x + 
      1944*eps*x^2 + 2754*eps^2*x^2)*G[0, 1, x])/(864*(-1 + x)) - 
   (7*eps^3*(141*eps - 16*eps*Nf - 168*x - 423*eps*x - 40*eps*Nf*x + 
      18*eps*x^2)*Zeta[3])/(216*(-1 + x)) + 
   G[1, x]*((eps*(-2592 + 8640*eps + 37908*eps^2 + 123741*eps^3 - 
        2016*eps*Nf - 3864*eps^2*Nf - 8624*eps^3*Nf - 3024*x - 23760*eps*x - 
        102384*eps^2*x - 340308*eps^3*x + 1008*eps*Nf*x - 336*eps^2*Nf*x - 
        6272*eps^3*Nf*x + 1296*eps*x^2 + 13392*eps^2*x^2 + 41364*eps^3*x^2))/
      (2592*(-1 + x)) + (7*eps^4*(6 + 7*x)*Zeta[3])/(9*(-1 + x)))) + 
 G[0, 1, x]*((eps^2*(784 - 72*eps - 189*eps^2 - 648*x - 102*eps*x + 
      1260*eps^2*x - 400*x^2 - 282*eps*x^2 - 2325*eps^2*x^2 + 108*eps*x^3 + 
      1434*eps^2*x^3)*G[0, 0, 0, 1, x])/(4*(-1 + x)*x) + 
   (eps^2*(272 + 16*eps + 287*eps^2 - 304*x - 504*eps*x - 1818*eps^2*x + 
      208*x^2 + 1208*eps*x^2 + 2074*eps^2*x^2)*G[0, 0, 1, 1, x])/
    (2*(-1 + x)*x) + (eps*(-648 + 2376*eps - 3780*eps^2 - 44415*eps^3 - 
      144*eps*Nf - 600*eps^2*Nf - 2128*eps^3*Nf + 3456*x - 3024*eps*x + 
      11178*eps^2*x + 119043*eps^3*x - 288*eps*Nf*x + 96*eps^2*Nf*x + 
      1792*eps^3*Nf*x - 1728*x^2 + 4752*eps*x^2 + 9801*eps^2*x^2 - 
      29214*eps^3*x^2 + 288*eps*Nf*x^2 - 96*eps^2*Nf*x^2 - 
      1792*eps^3*Nf*x^2 + 23274*eps^2*x^3 + 153630*eps^3*x^3)*Zeta[3])/
    (108*(-1 + x)*x) + (28*eps^4*(3 - 16*x + 8*x^2)*Zeta[3]^2)/
    (3*(-1 + x)*x) + G[0, 0, 1, x]*
    (-1/4*(eps*(128 - 240*eps - 1023*eps^2 - 4896*eps^3 - 160*x + 264*eps*x + 
         1766*eps^2*x + 9809*eps^3*x - 64*x^2 - 264*eps*x^2 - 
         1889*eps^2*x^2 - 8582*eps^3*x^2 + 48*eps*x^3 + 726*eps^2*x^3 + 
         3174*eps^3*x^3))/((-1 + x)*x) - (112*eps^4*(-4 + 5*x + 2*x^2)*
       Zeta[3])/(3*(-1 + x)*x))) + 
 Pi^4*(-1/466560*(-471744 - 2089800*eps - 6918048*eps^2 - 18320418*eps^3 - 
      43977573*eps^4 - 405648*eps*Nf - 1642464*eps^2*Nf - 5352336*eps^3*Nf - 
      13716768*eps^4*Nf - 195264*eps^2*Nf^2 - 650880*eps^3*Nf^2 - 
      1757376*eps^4*Nf^2 + 780192*x + 2508408*eps*x + 9427752*eps^2*x + 
      28934658*eps^3*x + 85679937*eps^4*x + 528336*eps*Nf*x + 
      2153664*eps^2*Nf*x + 7165392*eps^3*Nf*x + 19710304*eps^4*Nf*x + 
      195264*eps^2*Nf^2*x + 650880*eps^3*Nf^2*x + 1757376*eps^4*Nf^2*x + 
      66096*eps*x^2 - 506736*eps^2*x^2 - 5474952*eps^3*x^2 - 
      30084696*eps^4*x^2)/(-1 + x) - (eps^4*(-350 + 13*x)*G[0, x]^4)/
    (2160*(-1 + x)) - (eps^3*(-486 + 165*eps + 772*eps*Nf - 696*x - 
      2541*eps*x - 212*eps*Nf*x + 90*eps*x^2)*G[1, x]^3)/(6480*x) - 
   (eps^4*(7 + 55*x)*G[1, x]^4)/(432*x) + 
   G[0, x]^3*((eps^3*(-2142 + 1470*eps - 560*eps*Nf - 528*x - 6243*eps*x - 
        212*eps*Nf*x + 90*eps*x^2))/(6480*(-1 + x)) - 
     (eps^4*(-150 + 895*x + 184*x^2)*G[1, x])/(1080*(-1 + x)*x)) - 
   (eps^2*(-14904 - 89748*eps - 295272*eps^2 - 4128*eps*Nf - 17200*eps^2*Nf - 
      7848*x + 170883*eps*x + 680958*eps^2*x - 8256*eps*Nf*x + 
      2752*eps^2*Nf*x + 1512*x^2 - 143865*eps*x^2 - 866151*eps^2*x^2 + 
      8256*eps*Nf*x^2 - 2752*eps^2*Nf*x^2 + 6750*eps*x^3 + 33876*eps^2*x^3)*
     G[0, 1, x])/(6480*(-1 + x)*x) + 
   (eps^4*(15 - 37*x + 19*x^2)*G[0, 1, x]^2)/(9*(-1 + x)*x) + 
   G[1, x]^2*((eps^2*(-28656 + 65052*eps + 89424*eps^2 - 10224*eps*Nf - 
        42600*eps^2*Nf - 14832*x + 49050*eps*x + 915426*eps^2*x - 
        912*eps*Nf*x + 46720*eps^2*Nf*x + 24768*x^2 - 188478*eps*x^2 - 
        1506069*eps^2*x^2 + 7728*eps*Nf*x^2 - 18320*eps^2*Nf*x^2 + 
        25380*eps*x^3 + 267570*eps^2*x^3))/(25920*(-1 + x)*x) + 
     (eps^4*(33 - 43*x + 32*x^2)*G[0, 1, x])/(36*(-1 + x)*x)) + 
   G[0, x]^2*((eps^2*(11592 + 55710*eps + 330804*eps^2 + 7728*eps*Nf + 
        12352*eps^2*Nf + 4896*x + 9846*eps*x - 121275*eps^2*x - 
        912*eps*Nf*x + 16048*eps^2*Nf*x + 5724*eps*x^2 + 88254*eps^2*x^2))/
      (25920*(-1 + x)) - (eps^3*(20 + 470*eps - 780*x - 167*eps*x - 
        296*eps*Nf*x - 124*x^2 - 2936*eps*x^2 + 148*eps*Nf*x^2 + 120*eps*x^3)*
       G[1, x])/(720*(-1 + x)*x) - (eps^4*(51 - 1357*x + 864*x^2)*G[1, x]^2)/
      (720*(-1 + x)*x) - (eps^4*(125 - 242*x + 120*x^2)*G[0, 1, x])/
      (180*(-1 + x)*x)) - (eps^3*(540 + 3720*eps - 280*eps*Nf - 1086*x - 
      5025*eps*x + 232*eps*Nf*x + 2280*x^2 + 11055*eps*x^2 + 164*eps*Nf*x^2 + 
      450*eps*x^3)*G[0, 0, 1, x])/(1080*(-1 + x)*x) + 
   (eps^3*(1614 + 8844*eps + 116*eps*Nf - 5994*x - 18453*eps*x - 
      560*eps*Nf*x + 2760*x^2 + 7719*eps*x^2 + 164*eps*Nf*x^2 + 450*eps*x^3)*
     G[0, 1, 1, x])/(1080*(-1 + x)*x) + 
   (eps^4*(-285 + 586*x + 118*x^2)*G[0, 0, 0, 1, x])/(90*(-1 + x)*x) - 
   (eps^4*(-1165 + 772*x + 1000*x^2)*G[0, 0, 1, 1, x])/(180*(-1 + x)*x) - 
   (eps^4*(-117 - 880*x + 622*x^2)*G[0, 1, 1, 1, x])/(90*(-1 + x)*x) + 
   (eps^3*(-14460 - 87795*eps - 11016*eps*Nf + 24114*x + 76431*eps*x + 
      15484*eps*Nf*x + 792*eps*x^2)*Zeta[3])/(3240*(-1 + x)) + 
   G[0, x]*(-1/19440*(eps*(22140 + 87507*eps + 366201*eps^2 + 1246617*eps^3 + 
         10116*eps*Nf + 17544*eps^2*Nf + 34664*eps^3*Nf - 20952*x - 
         26919*eps*x - 53757*eps^2*x - 85185*eps^3*x - 2844*eps*Nf*x + 
         12756*eps^2*Nf*x + 72800*eps^3*Nf*x - 5670*eps*x^2 + 
         3780*eps^2*x^2 + 217026*eps^3*x^2))/(-1 + x) + 
     (eps^3*(426 + 9399*eps - 3438*x - 14442*eps*x - 560*eps*Nf*x + 
        1932*x^2 + 963*eps*x^2 + 280*eps*Nf*x^2 + 450*eps*x^3)*G[1, x]^2)/
      (2160*(-1 + x)*x) - (eps^4*(146 - 77*x + 21*x^2)*G[1, x]^3)/
      (540*(-1 + x)*x) + (eps^3*(150 + 1305*eps - 1113*x - 2550*eps*x - 
        164*eps*Nf*x + 840*x^2 + 2070*eps*x^2 + 82*eps*Nf*x^2 + 90*eps*x^3)*
       G[0, 1, x])/(540*(-1 + x)*x) + 
     G[1, x]*(-1/12960*(eps^2*(23112 + 109980*eps + 370728*eps^2 - 37944*x - 
           119592*eps*x - 248364*eps^2*x + 9696*eps*Nf*x + 18584*eps^2*Nf*x + 
           11520*x^2 + 14796*eps*x^2 - 54801*eps^2*x^2 - 4848*eps*Nf*x^2 + 
           1616*eps^2*Nf*x^2 + 17064*eps*x^3 + 80694*eps^2*x^3))/
         ((-1 + x)*x) - (eps^4*(-90 + 187*x + 88*x^2)*G[0, 1, x])/
        (90*(-1 + x)*x)) + (eps^4*(390 - 633*x + 182*x^2)*G[0, 0, 1, x])/
      (180*(-1 + x)*x) + (eps^4*(-927 + 1208*x + 956*x^2)*G[0, 1, 1, x])/
      (180*(-1 + x)*x) - (7*eps^4*(-53 + 40*x)*Zeta[3])/(54*(-1 + x))) + 
   G[1, x]*((eps*(88128 + 446688*eps + 1496583*eps^2 + 4544721*eps^3 + 
        24768*eps*Nf + 103200*eps^2*Nf + 366016*eps^3*Nf - 161568*x - 
        712044*eps*x - 2316384*eps^2*x - 7248555*eps^3*x - 29304*eps*Nf*x - 
        171312*eps^2*Nf*x - 662704*eps^3*Nf*x + 17280*x^2 + 113184*eps*x^2 + 
        302130*eps^2*x^2 + 1252557*eps^3*x^2 - 5688*eps*Nf*x^2 + 
        25512*eps^2*Nf*x^2 + 145600*eps^3*Nf*x^2 + 5184*eps*x^3 - 
        119124*eps^2*x^3 - 934686*eps^3*x^3))/(38880*(-1 + x)*x) - 
     (eps^3*(84 + 1494*eps + 56*eps*Nf - 756*x - 2841*eps*x - 112*eps*Nf*x + 
        408*x^2 + 567*eps*x^2 + 54*eps*x^3)*G[0, 1, x])/(216*(-1 + x)*x) - 
     (eps^4*(245 - 507*x + 422*x^2)*G[0, 0, 1, x])/(90*(-1 + x)*x) + 
     (eps^4*(-499 + 77*x + 62*x^2)*G[0, 1, 1, x])/(180*(-1 + x)*x) - 
     (eps^4*(1299 - 2221*x + 170*x^2)*Zeta[3])/(108*(-1 + x)*x))) + 
 (eps*(53136 - 49032*eps - 272646*eps^2 - 2201175*eps^3 - 13680*eps*Nf - 
    58656*eps^2*Nf - 230264*eps^3*Nf - 5952*eps^2*Nf^2 - 19840*eps^3*Nf^2 - 
    79056*x - 102168*eps*x - 271539*eps^2*x + 494640*eps^3*x + 
    9360*eps*Nf*x + 40656*eps^2*Nf*x + 166424*eps^3*Nf*x + 
    5952*eps^2*Nf^2*x + 19840*eps^3*Nf^2*x + 12960*eps*x^2 + 
    79650*eps^2*x^2 + 88830*eps^3*x^2)*Zeta[5])/(1080*(-1 + x)) + 
 G[0, 0, 1, x]*(-1/972*(1944 + 1458*eps^2 - 15552*eps^3 - 87237*eps^4 - 
      199260*eps^5 + 2592*eps*Nf + 4968*eps^2*Nf + 11088*eps^3*Nf + 
      26832*eps^4*Nf + 68432*eps^5*Nf + 9720*eps*x + 48600*eps^2*x + 
      215298*eps^3*x + 883548*eps^4*x + 3412692*eps^5*x - 1296*eps*Nf*x + 
      432*eps^2*Nf*x + 8064*eps^3*Nf*x + 36480*eps^4*Nf*x + 
      133184*eps^5*Nf*x)/(eps*(-1 + x)) - 
   (eps^2*(328 - 724*eps - 962*eps^2 + 360*x + 780*eps*x + 1180*eps^2*x - 
      256*x^2 + 496*eps*x^2 - 971*eps^2*x^2 + 192*eps*x^3 + 1938*eps^2*x^3)*
     G[0, 1, 1, x])/(4*(-1 + x)*x) - 
   (eps^2*(1944 - 12096*eps - 4239*eps^2 + 144*eps*Nf + 600*eps^2*Nf + 
      7416*x + 29808*eps*x + 63666*eps^2*x - 2784*eps*Nf*x - 
      5984*eps^2*Nf*x - 2592*x^2 + 360*eps*x^2 - 53550*eps^2*x^2 + 
      1248*eps*Nf*x^2 - 416*eps^2*Nf*x^2 + 2592*eps*x^3 + 40068*eps^2*x^3)*
     Zeta[3])/(108*(-1 + x)*x) + (124*eps^4*Zeta[5])/(5*(-1 + x))) + 
 G[0, 1, 1, x]*((-1944 - 1944*eps - 3402*eps^2 + 59778*eps^3 + 463887*eps^4 + 
     2484432*eps^5 - 1296*eps*Nf - 5400*eps^2*Nf - 19152*eps^3*Nf - 
     63312*eps^4*Nf - 201616*eps^5*Nf + 1944*eps*x + 11664*eps^2*x - 
     1458*eps^3*x - 175932*eps^4*x - 1157652*eps^5*x - 1296*eps*Nf*x + 
     432*eps^2*Nf*x + 8064*eps^3*Nf*x + 36480*eps^4*Nf*x + 133184*eps^5*Nf*x)/
    (972*eps*x) - (eps^2*(9036 - 8190*eps - 24957*eps^2 + 696*eps*Nf + 
      2900*eps^2*Nf - 7632*x + 1935*eps*x + 19368*eps^2*x - 144*eps*Nf*x - 
      3408*eps^2*Nf*x - 4968*x^2 - 8811*eps*x^2 - 23814*eps^2*x^2 - 
      624*eps*Nf*x^2 + 208*eps^2*Nf*x^2 + 1458*eps*x^3 + 10422*eps^2*x^3)*
     Zeta[3])/(54*(-1 + x)*x) + (124*eps^4*Zeta[5])/(5*x)) + 
 G[1, x]^3*((-648 - 1620*eps - 810*eps^2 - 35559*eps^3 - 241056*eps^4 - 
     1212894*eps^5 + 1296*eps*Nf + 5400*eps^2*Nf + 19152*eps^3*Nf + 
     63312*eps^4*Nf + 201616*eps^5*Nf + 2592*x + 2592*eps*x + 17820*eps^2*x + 
     96957*eps^3*x + 437238*eps^4*x + 1811322*eps^5*x - 1296*eps*Nf*x - 
     6480*eps^2*Nf*x - 24192*eps^3*Nf*x - 81792*eps^4*Nf*x - 
     263616*eps^5*Nf*x + 2592*eps^2*x^2 + 13446*eps^3*x^2 + 50706*eps^4*x^2 + 
     167508*eps^5*x^2)/(1944*eps*x) - 
   (eps^2*(-1512 - 14220*eps - 54306*eps^2 + 3528*x + 20070*eps*x + 
      64980*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 2016*x^2 - 
      4986*eps*x^2 - 16155*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 - 
      756*eps*x^3 + 7686*eps^2*x^3)*G[0, 0, 1, x])/(216*(-1 + x)*x) - 
   (eps^2*(-576 + 1404*eps + 15111*eps^2 - 24*eps*Nf - 100*eps^2*Nf + 
      1224*x + 4887*eps*x + 10269*eps^2*x - 24*eps*Nf*x + 8*eps^2*Nf*x - 
      918*eps*x^2 + 1440*eps^2*x^2)*G[0, 1, 1, x])/(108*x) + 
   (eps^2*(-1128 - 1812*eps - 26808*eps^2 + 1200*eps*Nf + 5000*eps^2*Nf + 
      6936*x + 12624*eps*x + 97644*eps^2*x - 2592*eps*Nf*x - 
      11408*eps^2*Nf*x - 5808*x^2 - 13080*eps*x^2 - 90147*eps^2*x^2 + 
      1344*eps*Nf*x^2 + 6208*eps^2*Nf*x^2 + 2160*eps*x^3 + 17106*eps^2*x^3)*
     Zeta[3])/(216*(-1 + x)*x) - (62*eps^4*(-1 + 4*x)*Zeta[5])/(15*x)) + 
 G[0, x]^3*(-1/1944*(1944 + 4860*eps + 13770*eps^2 + 32724*eps^3 + 
      71280*eps^4 + 140616*eps^5 + 1080*eps^2*Nf + 5040*eps^3*Nf + 
      18480*eps^4*Nf + 62000*eps^5*Nf - 5184*x - 11664*eps*x - 
      35964*eps^2*x - 84969*eps^3*x - 204282*eps^4*x - 583362*eps^5*x - 
      1296*eps*Nf*x - 6480*eps^2*Nf*x - 24192*eps^3*Nf*x - 81792*eps^4*Nf*x - 
      263616*eps^5*Nf*x + 2592*eps^2*x^2 + 13446*eps^3*x^2 + 
      50706*eps^4*x^2 + 167508*eps^5*x^2)/(eps*(-1 + x)) - 
   (eps^2*(-120 + 2460*eps + 2307*eps^2 - 288*x - 1374*eps*x + 
      15990*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x + 192*x^2 - 2142*eps*x^2 - 
      29961*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 468*eps*x^3 + 
      8634*eps^2*x^3)*G[1, x]^3)/(432*(-1 + x)*x) + 
   (eps^2*(-1584 - 2286*eps - 4878*eps^2 + 384*eps*Nf + 736*eps^2*Nf + 
      1008*x - 4374*eps*x - 26865*eps^2*x - 192*eps*Nf*x + 64*eps^2*Nf*x + 
      1620*eps*x^2 + 2466*eps^2*x^2)*G[0, 0, 1, x])/(216*(-1 + x)) + 
   (eps^2*(4680 - 3780*eps - 5553*eps^2 - 8352*x + 180*eps*x + 
      14094*eps^2*x - 384*eps*Nf*x - 736*eps^2*Nf*x - 864*x^2 - 
      10764*eps*x^2 - 67059*eps^2*x^2 + 192*eps*Nf*x^2 - 64*eps^2*Nf*x^2 + 
      3240*eps*x^3 + 23850*eps^2*x^3)*G[0, 1, 1, x])/(216*(-1 + x)*x) - 
   (eps^2*(-1188 - 1197*eps + 5253*eps^2 - 48*eps*Nf - 352*eps^2*Nf + 
      2184*x + 2637*eps*x - 3132*eps^2*x + 336*eps*Nf*x + 1552*eps^2*Nf*x + 
      810*eps*x^2 + 5478*eps^2*x^2)*Zeta[3])/(54*(-1 + x)) + 
   G[0, 1, x]*(-1/648*(eps*(-216 + 5076*eps + 14904*eps^2 + 61182*eps^3 - 
         1152*eps*Nf - 2208*eps^2*Nf - 4928*eps^3*Nf - 1728*x - 3672*eps*x + 
         513*eps^2*x - 8856*eps^3*x + 576*eps*Nf*x - 192*eps^2*Nf*x - 
         3584*eps^3*Nf*x - 1296*eps*x^2 + 810*eps^2*x^2 + 51354*eps^3*x^2))/
       (-1 + x) - (14*eps^4*(1 + 8*x)*Zeta[3])/(9*(-1 + x))) + 
   G[1, x]^2*((eps*(-216 - 5940*eps - 22257*eps^2 - 92709*eps^3 + 2016*x + 
        8010*eps*x + 20862*eps^2*x + 97848*eps^3*x + 288*eps*Nf*x + 
        552*eps^2*Nf*x + 1232*eps^3*Nf*x - 1152*x^2 + 234*eps*x^2 + 
        8451*eps^2*x^2 + 990*eps^3*x^2 - 144*eps*Nf*x^2 + 48*eps^2*Nf*x^2 + 
        896*eps^3*Nf*x^2 - 540*eps*x^3 + 450*eps^2*x^3 + 20394*eps^3*x^3))/
      (432*(-1 + x)*x) + (7*eps^4*(3 - 28*x + 16*x^2)*Zeta[3])/
      (9*(-1 + x)*x)) + 
   G[1, x]*(-1/648*(-1080 + 1782*eps + 9882*eps^2 + 37665*eps^3 + 
        121446*eps^4 - 864*eps*Nf - 1656*eps^2*Nf - 3696*eps^3*Nf - 
        8944*eps^4*Nf - 864*x - 7398*eps*x - 34668*eps^2*x - 124362*eps^3*x - 
        435510*eps^4*x + 432*eps*Nf*x - 144*eps^2*Nf*x - 2688*eps^3*Nf*x - 
        12160*eps^4*Nf*x + 324*eps*x^2 + 4644*eps^2*x^2 + 17064*eps^3*x^2 + 
        52920*eps^4*x^2)/(-1 + x) + 
     (eps^2*(-1584 - 6120*eps - 26550*eps^2 + 4104*x + 11142*eps*x + 
        38052*eps^2*x + 384*eps*Nf*x + 736*eps^2*Nf*x - 720*x^2 - 
        54*eps*x^2 - 657*eps^2*x^2 - 192*eps*Nf*x^2 + 64*eps^2*Nf*x^2 - 
        972*eps*x^3 + 1098*eps^2*x^3)*G[0, 1, x])/(216*(-1 + x)*x) + 
     (7*eps^3*(-20 + 33*eps - 16*eps*Nf - 16*x - 137*eps*x + 8*eps*Nf*x + 
        6*eps*x^2)*Zeta[3])/(18*(-1 + x))) - (62*eps^4*(-3 + 8*x)*Zeta[5])/
    (15*(-1 + x))) + 
 Zeta[3]*((-202176 - 594864*eps - 2486376*eps^2 - 10241964*eps^3 - 
     41590422*eps^4 - 167298939*eps^5 - 90720*eps*Nf - 298944*eps^2*Nf - 
     980784*eps^3*Nf - 2763096*eps^4*Nf - 7302436*eps^5*Nf - 
     24192*eps^2*Nf^2 - 80640*eps^3*Nf^2 - 217728*eps^4*Nf^2 - 
     544768*eps^5*Nf^2 + 178848*x + 478224*eps*x + 1885680*eps^2*x + 
     7845012*eps^3*x + 32034690*eps^4*x + 128737755*eps^5*x + 
     75168*eps*Nf*x + 234144*eps^2*Nf*x + 750960*eps^3*Nf*x + 
     2003352*eps^4*Nf*x + 4883044*eps^5*Nf*x + 24192*eps^2*Nf^2*x + 
     80640*eps^3*Nf^2*x + 217728*eps^4*Nf^2*x + 544768*eps^5*Nf^2*x)/
    (11664*eps*(-1 + x)) + (4*eps^4*(-923 + 1436*x)*Zeta[5])/(15*(-1 + x))) + 
 Pi^3*(((I/23328)*(-69984 - 194400*eps - 662904*eps^2 - 1853604*eps^3 - 
      5050026*eps^4 - 13271445*eps^5 - 49248*eps*Nf - 180576*eps^2*Nf - 
      586944*eps^3*Nf - 1574544*eps^4*Nf - 3866552*eps^5*Nf - 
      17280*eps^2*Nf^2 - 57600*eps^3*Nf^2 - 155520*eps^4*Nf^2 - 
      389120*eps^5*Nf^2 + 77760*x + 233280*eps*x + 863136*eps^2*x + 
      2652588*eps^3*x + 8235270*eps^4*x + 26125173*eps^5*x + 54432*eps*Nf*x + 
      202176*eps^2*Nf*x + 663552*eps^3*Nf*x + 1827792*eps^4*Nf*x + 
      4673016*eps^5*Nf*x + 17280*eps^2*Nf^2*x + 57600*eps^3*Nf^2*x + 
      155520*eps^4*Nf^2*x + 389120*eps^5*Nf^2*x))/(eps*(-1 + x)) - 
   ((I/20)*eps^4*(-1 + 2*x)*G[0, x]^5)/(-1 + x) - 
   ((I/864)*eps^3*(-120 - 624*eps + 8*eps*Nf - 96*x + 147*eps*x + 
      8*eps*Nf*x + 90*eps*x^2)*G[1, x]^4)/x - 
   ((I/180)*eps^4*(5 + 16*x)*G[1, x]^5)/x + 
   G[0, x]^4*(((I/864)*eps^3*(-120 - 171*eps - 16*eps*Nf + 144*x + 
        225*eps*x + 8*eps*Nf*x + 90*eps*x^2))/(-1 + x) - 
     ((I/72)*eps^4*(-1 + 2*x)*(-11 + 5*x)*G[1, x])/((-1 + x)*x)) - 
   ((I/3)*eps^3*(8 - 6*eps - 14*x - 13*eps*x + 8*x^2 + 32*eps*x^2)*
     G[0, 1, x]^2)/((-1 + x)*x) + 
   G[1, x]^3*(((-1/1296*I)*eps^2*(-504 + 5940*eps + 19224*eps^2 + 
        240*eps*Nf + 1000*eps^2*Nf - 1656*x - 9684*eps*x - 19152*eps^2*x - 
        96*eps*Nf*x - 1264*eps^2*Nf*x + 2160*x^2 + 3420*eps*x^2 - 
        4599*eps^2*x^2 - 192*eps*Nf*x^2 + 64*eps^2*Nf*x^2 + 216*eps*x^3 + 
        2322*eps^2*x^3))/((-1 + x)*x) + ((I/18)*eps^4*(-37 + 62*x)*
       G[0, 1, x])/x) + G[0, x]^3*
    (((I/324)*eps^2*(360 - 414*eps - 396*eps^2 + 96*eps*Nf + 184*eps^2*Nf + 
        288*x + 882*eps*x - 2151*eps^2*x - 48*eps*Nf*x + 16*eps^2*Nf*x + 
        324*eps*x^2 + 1782*eps^2*x^2))/(-1 + x) - 
     ((I/108)*eps^3*(-18 + 33*eps + 18*x + 78*eps*x - 8*eps*Nf*x - 12*x^2 - 
        129*eps*x^2 + 4*eps*Nf*x^2 + 18*eps*x^3)*G[1, x])/((-1 + x)*x) - 
     ((I/36)*eps^4*(11 - 19*x + 6*x^2)*G[1, x]^2)/((-1 + x)*x) + 
     ((I/18)*eps^4*(27 - 58*x + 20*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/108)*eps^2*(1512 + 1170*eps + 2169*eps^2 - 120*eps*Nf - 500*eps^2*Nf - 
      576*x - 135*eps*x - 1728*eps^2*x + 240*eps*Nf*x + 1000*eps^2*Nf*x - 
      576*x^2 + 4203*eps*x^2 + 18045*eps^2*x^2 + 54*eps*x^3 + 864*eps^2*x^3)*
     G[0, 0, 1, x])/((-1 + x)*x) + 
   ((I/216)*eps^2*(360 - 22356*eps - 61893*eps^2 - 240*eps*Nf - 
      1000*eps^2*Nf + 8424*x + 38664*eps*x + 115146*eps^2*x + 480*eps*Nf*x + 
      2000*eps^2*Nf*x - 8208*x^2 - 22608*eps*x^2 - 68292*eps^2*x^2 + 
      1728*eps*x^3 + 18576*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x) + 
   ((I/18)*eps^3*(-162 - 324*eps - 4*eps*Nf + 174*x + 879*eps*x - 
      8*eps*Nf*x - 84*x^2 - 831*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((I/18)*eps^3*(-96 + 144*eps - 4*eps*Nf + 72*x + 165*eps*x - 8*eps*Nf*x + 
      72*x^2 - 135*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x) + ((I/18)*eps^3*(-48 + 258*eps - 4*eps*Nf + 186*x + 
      27*eps*x - 8*eps*Nf*x + 12*x^2 - 15*eps*x^2 + 8*eps*Nf*x^2 + 
      18*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
   ((I/3)*eps^4*(-119 + 120*x + 24*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   (((2*I)/3)*eps^4*(-111 - 77*x + 310*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)*x) + ((I/3)*eps^4*(-51 - 107*x + 274*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)*x) - (((2*I)/3)*eps^4*(-34 - 81*x + 258*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*(-64 - 39*x + 190*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*(27 + 86*x + 4*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/324)*eps^2*(-324 - 22212*eps - 82413*eps^2 - 600*eps*Nf - 
      5224*eps^2*Nf - 1120*eps^2*Nf^2 + 3744*x + 9828*eps*x + 57996*eps^2*x + 
      1368*eps*Nf*x + 8424*eps^2*Nf*x + 1120*eps^2*Nf^2*x + 2592*eps*x^2 + 
      27864*eps^2*x^2)*Zeta[3])/(-1 + x) + 
   G[0, x]^2*(((-1/1296*I)*eps*(3024 + 810*eps + 8154*eps^2 + 27945*eps^3 + 
        1152*eps*Nf + 2208*eps^2*Nf + 4928*eps^3*Nf + 432*x + 2970*eps*x - 
        14607*eps^2*x - 71334*eps^3*x - 576*eps*Nf*x + 192*eps^2*Nf*x + 
        3584*eps^3*Nf*x + 1620*eps*x^2 + 8910*eps^2*x^2 + 2430*eps^3*x^2))/
      (-1 + x) + ((I/144)*eps^3*(36 + 414*eps - 120*x - 465*eps*x - 
        16*eps*Nf*x + 48*x^2 - 81*eps*x^2 + 8*eps*Nf*x^2 + 54*eps*x^3)*
       G[1, x]^2)/((-1 + x)*x) + ((I/12)*eps^4*(1 - 6*x + 4*x^2)*G[1, x]^3)/
      ((-1 + x)*x) - ((I/12)*eps^3*(18 + 19*eps - 40*x - 70*eps*x + 16*x^2 + 
        14*eps*x^2 + 12*eps*x^3)*G[0, 1, x])/((-1 + x)*x) + 
     G[1, x]*(((I/432)*eps^2*(432 - 1800*eps - 8091*eps^2 - 2952*x - 
          594*eps*x + 2124*eps^2*x - 384*eps*Nf*x - 736*eps^2*Nf*x + 
          144*x^2 - 4014*eps*x^2 - 14427*eps^2*x^2 + 192*eps*Nf*x^2 - 
          64*eps^2*Nf*x^2 + 324*eps*x^3 + 1782*eps^2*x^3))/((-1 + x)*x) - 
       ((I/6)*eps^4*(-24 + 17*x + 2*x^2)*G[0, 1, x])/((-1 + x)*x)) - 
     ((I/6)*eps^4*(49 - 63*x + 2*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/6)*eps^4*(-41 + 30*x + 8*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (((2*I)/9)*eps^4*(73 + 22*x)*Zeta[3])/(-1 + x)) + 
   G[0, 1, x]*(((I/648)*eps*(1296 - 5076*eps - 25164*eps^2 - 83997*eps^3 - 
        720*eps*Nf - 3000*eps^2*Nf - 10640*eps^3*Nf - 4752*x + 8640*eps*x + 
        64530*eps^2*x + 274347*eps^3*x - 1440*eps*Nf*x + 480*eps^2*Nf*x + 
        8960*eps^3*Nf*x - 13608*eps*x^2 - 102357*eps^2*x^2 - 
        433188*eps^3*x^2 + 1440*eps*Nf*x^2 - 480*eps^2*Nf*x^2 - 
        8960*eps^3*Nf*x^2 + 1296*eps*x^3 + 12798*eps^2*x^3 + 
        40014*eps^3*x^3))/((-1 + x)*x) - ((I/3)*eps^4*(-15 - 56*x + 120*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + ((I/3)*eps^4*(-47 + x + 94*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x) + ((I/9)*eps^4*(-159 + 368*x + 48*x^2)*
       Zeta[3])/((-1 + x)*x)) + 
   G[1, x]^2*(((I/1296)*eps*(-1944 - 11124*eps - 19845*eps^2 - 74979*eps^3 + 
        720*eps*Nf + 3000*eps^2*Nf + 10640*eps^3*Nf + 3672*x + 13770*eps*x - 
        11394*eps^2*x - 83160*eps^3*x + 288*eps*Nf*x - 2688*eps^2*Nf*x - 
        13888*eps^3*Nf*x - 1728*x^2 - 1350*eps*x^2 + 46494*eps^2*x^2 + 
        214380*eps^3*x^2 - 864*eps*Nf*x^2 + 288*eps^2*Nf*x^2 + 
        5376*eps^3*Nf*x^2 - 972*eps*x^3 - 11016*eps^2*x^3 - 39528*eps^3*x^3))/
      ((-1 + x)*x) + ((I/36)*eps^3*(-18 + 255*eps - 4*eps*Nf + 78*x + 
        60*eps*x - 8*eps*Nf*x - 60*x^2 - 396*eps*x^2 + 8*eps*Nf*x^2 + 
        72*eps*x^3)*G[0, 1, x])/((-1 + x)*x) - 
     ((I/6)*eps^4*(67 - 152*x + 76*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     ((I/6)*eps^4*(49 - 95*x + 54*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/18)*eps^4*(300 - 427*x + 178*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]*(((-1/1944*I)*(3888 + 26892*eps + 106920*eps^2 + 366849*eps^3 + 
        1251369*eps^4 + 2160*eps*Nf + 9000*eps^2*Nf + 31920*eps^3*Nf + 
        105520*eps^4*Nf - 1296*x - 29970*eps*x - 116154*eps^2*x - 
        446310*eps^3*x - 1700757*eps^4*x - 864*eps*Nf*x - 11376*eps^2*Nf*x - 
        49056*eps^3*Nf*x - 175264*eps^4*Nf*x - 2592*x^2 + 1134*eps*x^2 - 
        5265*eps^2*x^2 + 42768*eps^3*x^2 + 369927*eps^4*x^2 - 
        1728*eps*Nf*x^2 + 576*eps^2*Nf*x^2 + 10752*eps^3*Nf*x^2 + 
        48640*eps^4*Nf*x^2 + 972*eps*x^3 + 5346*eps^2*x^3 + 1458*eps^3*x^3 - 
        54918*eps^4*x^3))/((-1 + x)*x) - 
     ((I/216)*eps^2*(1080 - 8604*eps - 29169*eps^2 - 240*eps*Nf - 
        1000*eps^2*Nf + 4176*x + 16182*eps*x + 50526*eps^2*x + 480*eps*Nf*x + 
        2000*eps^2*Nf*x - 4032*x^2 - 4734*eps*x^2 - 7407*eps^2*x^2 + 
        324*eps*x^3 + 4806*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x) - 
     ((I/6)*eps^4*(-41 + 56*x + 4*x^2)*G[0, 1, x]^2)/((-1 + x)*x) - 
     ((I/36)*eps^3*(-240 + 144*eps - 8*eps*Nf + 348*x + 945*eps*x - 
        16*eps*Nf*x - 216*x^2 - 1665*eps*x^2 + 16*eps*Nf*x^2 + 126*eps*x^3)*
       G[0, 0, 1, x])/((-1 + x)*x) - 
     ((I/36)*eps^3*(-96 + 420*eps - 8*eps*Nf + 288*x + 429*eps*x - 
        16*eps*Nf*x - 96*x^2 - 753*eps*x^2 + 16*eps*Nf*x^2 + 126*eps*x^3)*
       G[0, 1, 1, x])/((-1 + x)*x) + ((I/3)*eps^4*(58 - 131*x + 94*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)*x) + ((I/3)*eps^4*(54 - 93*x + 70*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x) + (((2*I)/3)*eps^4*(22 - 17*x + 14*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((I/108)*eps^3*(828 + 6846*eps + 704*eps*Nf + 888*x - 5169*eps*x - 
        224*eps*Nf*x - 1104*x^2 - 435*eps*x^2 - 592*eps*Nf*x^2 + 522*eps*x^3)*
       Zeta[3])/((-1 + x)*x)) + 
   G[0, x]*(((-1/1944*I)*(-7128 - 12150*eps - 46980*eps^2 - 146853*eps^3 - 
        498150*eps^4 - 3456*eps*Nf - 6624*eps^2*Nf - 14784*eps^3*Nf - 
        35776*eps^4*Nf + 3888*x + 4050*eps*x + 27297*eps^2*x + 
        103356*eps^3*x + 431649*eps^4*x + 1728*eps*Nf*x - 576*eps^2*Nf*x - 
        10752*eps^3*Nf*x - 48640*eps^4*Nf*x - 972*eps*x^2 - 5346*eps^2*x^2 - 
        1458*eps^3*x^2 + 54918*eps^4*x^2))/(-1 + x) - 
     ((I/216)*eps^3*(12 + 498*eps - 108*x - 549*eps*x - 16*eps*Nf*x + 
        72*x^2 - 81*eps*x^2 + 8*eps*Nf*x^2 + 54*eps*x^3)*G[1, x]^3)/
      ((-1 + x)*x) - ((I/72)*eps^4*(-1 + 2*x)*(-9 + 7*x)*G[1, x]^4)/
      ((-1 + x)*x) - ((I/6)*eps^2*(40 - 34*eps^2 - 88*x - 61*eps*x + 
        56*eps^2*x + 16*x^2 - 17*eps*x^2 - 332*eps^2*x^2 + 30*eps*x^3 + 
        270*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x) + 
     ((I/6)*eps^4*(-10 + 7*x + 18*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     G[1, x]^2*(((I/432)*eps^2*(1008 + 936*eps - 2520*eps^2 - 1710*eps*x + 
          7254*eps^2*x + 384*eps*Nf*x + 736*eps^2*Nf*x + 3942*eps*x^2 + 
          3285*eps^2*x^2 - 192*eps*Nf*x^2 + 64*eps^2*Nf*x^2 + 108*eps*x^3 + 
          4374*eps^2*x^3))/((-1 + x)*x) + ((I/6)*eps^4*(14 - 17*x + 2*x^2)*
         G[0, 1, x])/((-1 + x)*x)) + 
     ((I/12)*eps^3*(68 + 118*eps - 108*x - 267*eps*x + 40*x^2 + 151*eps*x^2 + 
        30*eps*x^3)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/12)*eps^3*(68 - 122*eps - 44*x + 101*eps*x - 40*x^2 - 73*eps*x^2 + 
        30*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x) - 
     ((I/3)*eps^4*(-79 + 72*x + 24*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     ((I/3)*eps^4*(-81 + 41*x + 54*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     ((I/3)*eps^4*(-83 + 40*x + 36*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
     ((I/108)*eps^3*(2532 + 3555*eps + 1184*eps*Nf - 1080*x - 987*eps*x - 
        592*eps*Nf*x + 522*eps*x^2)*Zeta[3])/(-1 + x) + 
     G[1, x]*(((I/648)*eps*(432 + 6696*eps + 29079*eps^2 + 128466*eps^3 + 
          2160*x - 3888*eps*x - 16524*eps^2*x - 121176*eps^3*x + 
          1152*eps*Nf*x + 2208*eps^2*Nf*x + 4928*eps^3*Nf*x + 432*x^2 + 
          6372*eps*x^2 + 20466*eps^2*x^2 + 124362*eps^3*x^2 - 
          576*eps*Nf*x^2 + 192*eps^2*Nf*x^2 + 3584*eps^3*Nf*x^2 + 
          648*eps*x^3 + 3564*eps^2*x^3 + 972*eps^3*x^3))/((-1 + x)*x) - 
       ((I/12)*eps^3*(32 + 8*eps - 20*x - 51*eps*x - 8*x^2 + 59*eps*x^2 + 
          6*eps*x^3)*G[0, 1, x])/((-1 + x)*x) - 
       (((2*I)/3)*eps^4*(15 - 12*x + 2*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
       (((4*I)/3)*eps^4*(-10 + 8*x + x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
       ((I/9)*eps^4*(46 + 209*x + 70*x^2)*Zeta[3])/((-1 + x)*x))) + 
   ((I/30)*eps^4*(423 + 1438*x)*Zeta[5])/(-1 + x)) + 
 G[1, x]^2*((-2916 - 8748*eps - 32805*eps^2 - 64152*eps^3 - 47385*eps^4 + 
     395118*eps^5 + 3130326*eps^6 - 1944*eps*Nf - 8100*eps^2*Nf - 
     28728*eps^3*Nf - 94968*eps^4*Nf - 302424*eps^5*Nf - 942280*eps^6*Nf + 
     11664*eps*x + 24786*eps^2*x + 17496*eps^3*x - 130491*eps^4*x - 
     989982*eps^5*x - 5008230*eps^6*x + 3888*eps*Nf*x + 14256*eps^2*Nf*x + 
     48384*eps^3*Nf*x + 156672*eps^4*Nf*x + 493248*eps^5*Nf*x + 
     1526336*eps^6*Nf*x)/(2916*eps^2*x) - 
   (eps^2*(304 + 1144*eps + 1178*eps^2 - 104*x - 1286*eps*x + 2444*eps^2*x - 
      80*x^2 + 350*eps*x^2 - 4537*eps^2*x^2 + 60*eps*x^3 + 1442*eps^2*x^3)*
     G[0, 0, 0, 1, x])/(8*(-1 + x)*x) - 
   (eps^2*(-1368 + 6084*eps + 28539*eps^2 - 48*eps*Nf - 200*eps^2*Nf + 
      6552*x + 11232*eps*x + 48114*eps^2*x - 96*eps*Nf*x + 32*eps^2*Nf*x - 
      3744*x^2 - 16128*eps*x^2 - 84816*eps^2*x^2 + 96*eps*Nf*x^2 - 
      32*eps^2*Nf*x^2 + 3024*eps*x^3 + 18216*eps^2*x^3)*G[0, 0, 1, 1, x])/
    (72*(-1 + x)*x) + (eps^2*(-36 + 22*eps + 526*eps^2 + 40*x + 219*eps*x + 
      479*eps^2*x - 30*eps*x^2 + 140*eps^2*x^2)*G[0, 1, 1, 1, x])/x + 
   (eps*(-4968 + 28836*eps + 148149*eps^2 + 878823*eps^3 - 3312*eps*Nf - 
      13800*eps^2*Nf - 48944*eps^3*Nf - 10584*x - 25650*eps*x - 
      88830*eps^2*x - 970596*eps^3*x + 10368*eps*Nf*x + 39456*eps^2*Nf*x + 
      135744*eps^3*Nf*x + 15552*x^2 - 5130*eps*x^2 - 99576*eps^2*x^2 - 
      100926*eps^3*x^2 - 7488*eps*Nf*x^2 - 27456*eps^2*Nf*x^2 - 
      93184*eps^3*Nf*x^2 + 972*eps*x^3 + 27540*eps^2*x^3 + 142560*eps^3*x^3)*
     Zeta[3])/(648*(-1 + x)*x) - (112*eps^4*(2 + 9*x)*Zeta[3]^2)/(9*x) + 
   G[0, 0, 1, x]*((eps*(216 + 5076*eps - 1998*eps^2 - 49923*eps^3 - 216*x - 
        2106*eps*x + 49572*eps^2*x + 297945*eps^3*x - 288*eps*Nf*x - 
        552*eps^2*Nf*x - 1232*eps^3*Nf*x - 4266*eps*x^2 - 75627*eps^2*x^2 - 
        386235*eps^3*x^2 + 144*eps*Nf*x^2 - 48*eps^2*Nf*x^2 - 
        896*eps^3*Nf*x^2 + 972*eps*x^3 + 23814*eps^2*x^3 + 121500*eps^3*x^3))/
      (216*(-1 + x)*x) + (14*eps^4*Zeta[3])/(3*x)) + 
   G[0, 1, 1, x]*((eps*(-864 + 4104*eps + 33858*eps^2 + 209925*eps^3 - 
        144*eps*Nf - 600*eps^2*Nf - 2128*eps^3*Nf + 2160*x + 8370*eps*x + 
        16686*eps^2*x - 69093*eps^3*x - 144*eps*Nf*x + 48*eps^2*Nf*x + 
        896*eps^3*Nf*x - 1620*eps*x^2 + 3888*eps^2*x^2 + 79542*eps^3*x^2))/
      (216*x) - (28*eps^4*(-2 + 5*x)*Zeta[3])/(3*x)) - 
   (62*eps^3*(-3 - 9*eps - 2*eps*Nf + 12*eps*x + 4*eps*Nf*x)*Zeta[5])/
    (15*x)) + 
 G[1, x]*(-1/729*(2916 + 5832*eps + 16767*eps^2 + 42282*eps^3 + 
      110808*eps^4 + 300348*eps^5 + 836892*eps^6 + 2382372*eps^7 + 
      1458*eps*Nf + 3402*eps^2*Nf + 9072*eps^3*Nf + 25488*eps^4*Nf + 
      73368*eps^5*Nf + 214152*eps^6*Nf + 630712*eps^7*Nf)/eps^3 + 
   (eps^2*(-3168 + 6768*eps + 27036*eps^2 + 2160*x - 4608*eps*x - 
      4194*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x + 3312*x^2 + 2376*eps*x^2 - 
      17541*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 3222*eps^2*x^3)*
     G[0, 0, 0, 0, 1, x])/(36*(-1 + x)*x) + 
   (eps^2*(-10080 - 5328*eps - 14400*eps^2 - 48*eps*Nf - 200*eps^2*Nf + 
      8784*x + 32040*eps*x + 110682*eps^2*x + 216*eps^2*Nf*x - 3024*x^2 - 
      43200*eps*x^2 - 155853*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
      1296*eps*x^3 + 6750*eps^2*x^3)*G[0, 0, 0, 1, 1, x])/(36*(-1 + x)*x) - 
   (eps^2*(256 + 160*eps + 89*eps^2 + 8*x - 450*eps*x - 26*eps^2*x - 48*x^2 + 
      866*eps*x^2 + 1170*eps^2*x^2 + 36*eps*x^3 + 912*eps^2*x^3)*
     G[0, 0, 1, 0, 1, x])/(4*(-1 + x)*x) + 
   (eps^2*(-4608 - 576*eps + 18549*eps^2 + 17856*x + 36216*eps*x + 
      133002*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x - 4464*x^2 - 
      13284*eps*x^2 - 122193*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
      4536*eps*x^3 + 44118*eps^2*x^3)*G[0, 0, 1, 1, 1, x])/(36*(-1 + x)*x) + 
   (eps^2*(-72 - 28*eps + 670*eps^2 + 456*x + 754*eps*x + 2040*eps^2*x - 
      16*x^2 + 406*eps*x^2 - 653*eps^2*x^2 + 108*eps*x^3 + 1266*eps^2*x^3)*
     G[0, 1, 0, 1, 1, x])/(4*(-1 + x)*x) - 
   (eps^2*(-900 + 1422*eps + 18981*eps^2 - 24*eps*Nf - 100*eps^2*Nf + 432*x + 
      5202*eps*x + 10188*eps^2*x - 24*eps*Nf*x + 8*eps^2*Nf*x - 324*eps*x^2 + 
      10944*eps^2*x^2)*G[0, 1, 1, 1, 1, x])/(18*x) + 
   ((648 + 7128*eps - 162*eps^2 - 72009*eps^3 - 463968*eps^4 - 432*eps*Nf - 
      1800*eps^2*Nf - 6384*eps^3*Nf - 21104*eps^4*Nf - 10584*x - 
      29430*eps*x - 53892*eps^2*x + 30321*eps^3*x + 718200*eps^4*x - 
      6480*eps*Nf*x - 12816*eps^2*Nf*x - 29568*eps^3*Nf*x - 
      73856*eps^4*Nf*x + 9936*x^2 + 20358*eps*x^2 + 55755*eps^2*x^2 + 
      109809*eps^3*x^2 + 166077*eps^4*x^2 + 6480*eps*Nf*x^2 + 
      12816*eps^2*Nf*x^2 + 29568*eps^3*Nf*x^2 + 73856*eps^4*Nf*x^2 + 
      972*eps*x^3 - 10854*eps^2*x^3 - 103356*eps^3*x^3 - 554688*eps^4*x^3)*
     Zeta[3])/(324*(-1 + x)*x) - 
   (7*eps^3*(12 + 132*eps - 8*eps*Nf - 140*x - 433*eps*x - 92*eps*Nf*x + 
      128*x^2 + 265*eps*x^2 + 92*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3]^2)/
    (9*(-1 + x)*x) + G[0, 1, 1, 1, x]*
    (-1/2*(eps*(-60 + 38*eps + 842*eps^2 + 5821*eps^3 + 56*x + 337*eps*x + 
         729*eps^2*x - 1601*eps^3*x - 42*eps*x^2 + 232*eps^2*x^2 + 
         2948*eps^3*x^2))/x + (28*eps^4*(-15 + 14*x)*Zeta[3])/(3*x)) + 
   G[0, 0, 0, 1, x]*(-1/4*(eps*(-96 + 496*eps + 2015*eps^2 + 9028*eps^3 + 
         40*x - 502*eps*x - 1298*eps^2*x - 7810*eps^3*x + 176*x^2 + 
         262*eps*x^2 - 190*eps^2*x^2 + 650*eps^3*x^2 + 12*eps*x^3 + 
         88*eps^2*x^3 + 68*eps^3*x^3))/((-1 + x)*x) + 
     (28*eps^4*(-12 + 5*x + 22*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(-1/108*(eps*(2808 + 14580*eps + 38205*eps^2 + 
         87507*eps^3 + 144*eps*Nf + 600*eps^2*Nf + 2128*eps^3*Nf - 5832*x - 
         32238*eps*x - 63882*eps^2*x - 39987*eps^3*x - 288*eps*Nf*x - 
         1200*eps^2*Nf*x - 4256*eps^3*Nf*x + 7344*x^2 + 31266*eps*x^2 + 
         50760*eps^2*x^2 - 25839*eps^3*x^2 - 972*eps*x^3 + 7452*eps^2*x^3 + 
         80514*eps^3*x^3))/((-1 + x)*x) + 
     (28*eps^4*(13 - 27*x + 34*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 1, 1, x]*(-1/324*(-648 + 4212*eps + 28917*eps^2 + 187596*eps^3 + 
        955638*eps^4 - 432*eps*Nf - 1800*eps^2*Nf - 6384*eps^3*Nf - 
        21104*eps^4*Nf + 1296*x + 5022*eps*x + 10125*eps^2*x - 
        69093*eps^3*x - 612603*eps^4*x - 432*eps*Nf*x + 144*eps^2*Nf*x + 
        2688*eps^3*Nf*x + 12160*eps^4*Nf*x - 972*eps*x^2 + 4050*eps^2*x^2 + 
        57672*eps^3*x^2 + 330156*eps^4*x^2)/x - 
     (7*eps^3*(12 - 78*eps + 8*eps*Nf - 24*x - 93*eps*x + 8*eps*Nf*x + 
        18*eps*x^2)*Zeta[3])/(9*x)) + G[0, 0, 1, x]*
    (-1/324*(-14256*eps - 60102*eps^2 - 265032*eps^3 - 1144854*eps^4 + 
        2592*x + 19278*eps*x + 61398*eps^2*x + 304074*eps^3*x + 
        1481328*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 3696*eps^3*Nf*x + 
        8944*eps^4*Nf*x - 2592*x^2 - 3078*eps*x^2 + 3807*eps^2*x^2 - 
        61479*eps^3*x^2 - 532251*eps^4*x^2 - 432*eps*Nf*x^2 + 
        144*eps^2*Nf*x^2 + 2688*eps^3*Nf*x^2 + 12160*eps^4*Nf*x^2 - 
        972*eps*x^3 + 4050*eps^2*x^3 + 57672*eps^3*x^3 + 330156*eps^4*x^3)/
       ((-1 + x)*x) - (7*eps^3*(264*eps - 48*x - 357*eps*x - 16*eps*Nf*x + 
        48*x^2 + 57*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/
      (9*(-1 + x)*x)) + G[0, 1, x]*
    ((eps^2*(256 + 160*eps + 89*eps^2 + 8*x - 450*eps*x - 26*eps^2*x - 
        48*x^2 + 866*eps*x^2 + 1170*eps^2*x^2 + 36*eps*x^3 + 912*eps^2*x^3)*
       G[0, 0, 1, x])/(4*(-1 + x)*x) - 
     (eps^2*(-2808 - 2628*eps - 13257*eps^2 - 48*eps*Nf - 200*eps^2*Nf + 
        3384*x + 8082*eps*x + 32292*eps^2*x + 96*eps*Nf*x + 400*eps^2*Nf*x + 
        144*x^2 - 3366*eps*x^2 - 30231*eps^2*x^2 + 324*eps*x^3 + 
        13230*eps^2*x^3)*Zeta[3])/(36*(-1 + x)*x)) + 
   (eps^2*(8640 + 38520*eps + 72705*eps^2 - 480*eps*Nf - 2000*eps^2*Nf - 
      41112*x - 118374*eps*x - 293664*eps^2*x - 12576*eps*Nf*x - 
      26784*eps^2*Nf*x + 31152*x^2 + 65814*eps*x^2 + 173319*eps^2*x^2 + 
      12576*eps*Nf*x^2 + 26784*eps^2*Nf*x^2 + 4140*eps*x^3 + 15810*eps^2*x^3)*
     Zeta[5])/(120*(-1 + x)*x)) + 
 G[0, x]^2*(-1/2916*(-8748 - 14580*eps - 38637*eps^2 - 96228*eps^3 - 
      242028*eps^4 - 618192*eps^5 - 1609632*eps^6 - 1944*eps*Nf - 
      6156*eps^2*Nf - 19656*eps^3*Nf - 61704*eps^4*Nf - 190824*eps^5*Nf - 
      584056*eps^6*Nf + 11664*x + 23328*eps*x + 71442*eps^2*x + 
      186624*eps^3*x + 503739*eps^4*x + 1491534*eps^5*x + 4996566*eps^6*x + 
      3888*eps*Nf*x + 14256*eps^2*Nf*x + 48384*eps^3*Nf*x + 
      156672*eps^4*Nf*x + 493248*eps^5*Nf*x + 1526336*eps^6*Nf*x)/
     (eps^2*(-1 + x)) + (eps^2*(540 + 5058*eps + 15543*eps^2 - 1188*x - 
      6363*eps*x - 11403*eps^2*x - 48*eps*Nf*x - 92*eps^2*Nf*x + 576*x^2 + 
      693*eps*x^2 - 7173*eps^2*x^2 + 24*eps*Nf*x^2 - 8*eps^2*Nf*x^2 + 
      378*eps*x^3 + 1368*eps^2*x^3)*G[1, x]^4)/(864*(-1 + x)*x) - 
   (eps^2*(112 - 504*eps - 2205*eps^2 - 264*x + 518*eps*x + 3696*eps^2*x + 
      16*x^2 - 462*eps*x^2 - 4155*eps^2*x^2 + 132*eps*x^3 + 1734*eps^2*x^3)*
     G[0, 1, x]^2)/(16*(-1 + x)*x) + 
   (eps^2*(216 - 1584*eps - 5256*eps^2 - 192*eps*Nf - 368*eps^2*Nf + 864*x + 
      3132*eps*x + 4815*eps^2*x + 96*eps*Nf*x - 32*eps^2*Nf*x + 216*eps*x^2 + 
      2142*eps^2*x^2)*G[0, 0, 0, 1, x])/(72*(-1 + x)) - 
   (eps^2*(5400 - 4140*eps - 2952*eps^2 - 3816*x + 4482*eps*x - 
      2340*eps^2*x - 192*eps*Nf*x - 368*eps^2*Nf*x - 5040*x^2 - 
      7506*eps*x^2 - 6939*eps^2*x^2 + 96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 + 
      540*eps*x^3 + 1062*eps^2*x^3)*G[0, 0, 1, 1, x])/(72*(-1 + x)*x) - 
   (eps^2*(5544 - 7380*eps - 6867*eps^2 - 360*x + 2628*eps*x - 
      23148*eps^2*x + 192*eps*Nf*x + 368*eps^2*Nf*x - 2592*x^2 + 
      9720*eps*x^2 + 43767*eps^2*x^2 - 96*eps*Nf*x^2 + 32*eps^2*Nf*x^2 + 
      1296*eps*x^3 + 6534*eps^2*x^3)*G[0, 1, 1, 1, x])/(72*(-1 + x)*x) - 
   (eps*(23328 + 24030*eps - 23274*eps^2 - 149283*eps^3 + 5472*eps*Nf + 
      15168*eps^2*Nf + 45248*eps^3*Nf - 28944*x - 40554*eps*x - 
      57321*eps^2*x - 324108*eps^3*x - 8352*eps*Nf*x - 27168*eps^2*Nf*x - 
      87808*eps^3*Nf*x - 6804*eps*x^2 - 32238*eps^2*x^2 + 16686*eps^3*x^2)*
     Zeta[3])/(648*(-1 + x)) - (14*eps^4*(-87 + 106*x)*Zeta[3]^2)/
    (9*(-1 + x)) + G[0, 0, 1, x]*
    ((eps*(864 + 2754*eps + 5670*eps^2 + 39258*eps^3 - 576*eps*Nf - 
        1104*eps^2*Nf - 2464*eps^3*Nf - 1296*x + 4050*eps*x + 34155*eps^2*x + 
        91476*eps^3*x + 288*eps*Nf*x - 96*eps^2*Nf*x - 1792*eps^3*Nf*x - 
        2268*eps*x^2 - 3942*eps^2*x^2 + 51246*eps^3*x^2))/(216*(-1 + x)) + 
     (28*eps^4*(-2 + 3*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 1, x]*((-2592 + 1944*eps + 8100*eps^2 + 35883*eps^3 + 132597*eps^4 - 
       1728*eps*Nf - 3312*eps^2*Nf - 7392*eps^3*Nf - 17888*eps^4*Nf - 
       6480*eps*x - 24786*eps^2*x - 92016*eps^3*x - 357858*eps^4*x + 
       864*eps*Nf*x - 288*eps^2*Nf*x - 5376*eps^3*Nf*x - 24320*eps^4*Nf*x + 
       6804*eps^2*x^2 + 45684*eps^3*x^2 + 224532*eps^4*x^2)/(648*(-1 + x)) - 
     (14*eps^3*(-12 + 9*eps - 8*eps*Nf - 30*eps*x + 4*eps*Nf*x)*Zeta[3])/
      (9*(-1 + x))) + G[0, 1, 1, x]*
    ((eps*(-2376 + 324*eps - 10908*eps^2 - 62559*eps^3 + 5184*x + 
        2106*eps*x + 6642*eps^2*x + 53136*eps^3*x + 576*eps*Nf*x + 
        1104*eps^2*Nf*x + 2464*eps^3*Nf*x + 432*x^2 + 9234*eps*x^2 + 
        50409*eps^2*x^2 + 126792*eps^3*x^2 - 288*eps*Nf*x^2 + 
        96*eps^2*Nf*x^2 + 1792*eps^3*Nf*x^2 - 2268*eps*x^3 - 
        10746*eps^2*x^3 + 5562*eps^3*x^3))/(216*(-1 + x)*x) - 
     (14*eps^4*(-11 + 24*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]^3*((eps*(-216 + 7020*eps + 14472*eps^2 + 38259*eps^3 - 1080*x - 
        6426*eps*x + 17010*eps^2*x + 110889*eps^3*x - 288*eps*Nf*x - 
        552*eps^2*Nf*x - 1232*eps^3*Nf*x + 864*x^2 - 2970*eps*x^2 - 
        53244*eps^2*x^2 - 236709*eps^3*x^2 + 144*eps*Nf*x^2 - 
        48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 972*eps*x^3 + 14148*eps^2*x^3 + 
        59238*eps^3*x^3))/(1296*(-1 + x)*x) - 
     (7*eps^4*(-1 - 5*x + 4*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[1, x]^2*(-1/1296*(-648 - 12636*eps - 43902*eps^2 - 175527*eps^3 - 
        727785*eps^4 + 4536*x + 17010*eps*x + 40338*eps^2*x + 
        171801*eps^3*x + 833247*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 
        3696*eps^3*Nf*x + 8944*eps^4*Nf*x - 2592*x^2 + 810*eps*x^2 + 
        22194*eps^2*x^2 + 38961*eps^3*x^2 - 60426*eps^4*x^2 - 
        432*eps*Nf*x^2 + 144*eps^2*Nf*x^2 + 2688*eps^3*Nf*x^2 + 
        12160*eps^4*Nf*x^2 - 972*eps*x^3 + 648*eps^2*x^3 + 34830*eps^3*x^3 + 
        217890*eps^4*x^3)/((-1 + x)*x) + 
     (eps^2*(-864 + 576*eps - 7380*eps^2 + 504*x + 3510*eps*x + 
        42372*eps^2*x - 192*eps*Nf*x - 368*eps^2*Nf*x - 144*x^2 - 
        6102*eps*x^2 - 57609*eps^2*x^2 + 96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 + 
        756*eps*x^3 + 17226*eps^2*x^3)*G[0, 1, x])/(144*(-1 + x)*x) - 
     (7*eps^3*(12 + 234*eps - 84*x - 315*eps*x - 16*eps*Nf*x + 48*x^2 - 
        15*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/(36*(-1 + x)*x)) + 
   (62*eps^3*(-9 - 15*eps - 2*eps*Nf + 12*x + 24*eps*x + 4*eps*Nf*x)*Zeta[5])/
    (15*(-1 + x)) + G[1, x]*((2916*eps + 19440*eps^2 + 95742*eps^3 + 
       378108*eps^4 + 1289844*eps^5 - 2592*eps*Nf - 4968*eps^2*Nf - 
       11088*eps^3*Nf - 26832*eps^4*Nf - 68432*eps^5*Nf - 3888*x - 
       15552*eps*x - 79704*eps^2*x - 323919*eps^3*x - 1230552*eps^4*x - 
       4518342*eps^5*x + 1296*eps*Nf*x - 432*eps^2*Nf*x - 8064*eps^3*Nf*x - 
       36480*eps^4*Nf*x - 133184*eps^5*Nf*x + 7776*eps^2*x^2 + 
       40338*eps^3*x^2 + 152118*eps^4*x^2 + 502524*eps^5*x^2)/
      (1944*eps*(-1 + x)) - (eps^2*(-1584 + 216*eps + 162*eps^2 + 2304*x + 
        2376*eps*x + 10674*eps^2*x + 192*eps*Nf*x + 368*eps^2*Nf*x + 
        864*x^2 + 1368*eps*x^2 - 2763*eps^2*x^2 - 96*eps*Nf*x^2 + 
        32*eps^2*Nf*x^2 - 432*eps*x^3 + 666*eps^2*x^3)*G[0, 0, 1, x])/
      (72*(-1 + x)*x) - (eps^2*(-2448 + 216*eps - 7281*eps^2 + 864*x + 
        5616*eps*x + 44010*eps^2*x - 192*eps*Nf*x - 368*eps^2*Nf*x + 
        288*x^2 - 10152*eps*x^2 - 64467*eps^2*x^2 + 96*eps*Nf*x^2 - 
        32*eps^2*Nf*x^2 + 432*eps*x^3 + 12042*eps^2*x^3)*G[0, 1, 1, x])/
      (72*(-1 + x)*x) + (eps^2*(-432 + 9720*eps + 11745*eps^2 - 2376*x - 
        6642*eps*x + 48780*eps^2*x + 1920*eps*Nf*x + 3680*eps^2*Nf*x + 
        4176*x^2 + 18*eps*x^2 - 62865*eps^2*x^2 - 960*eps*Nf*x^2 + 
        320*eps^2*Nf*x^2 + 2916*eps*x^3 + 33498*eps^2*x^3)*Zeta[3])/
      (216*(-1 + x)*x) + G[0, 1, x]*
      (-1/216*(eps*(-864 - 8208*eps - 35289*eps^2 - 154332*eps^3 + 3672*x + 
           13014*eps*x + 42606*eps^2*x + 201960*eps^3*x + 576*eps*Nf*x + 
           1104*eps^2*Nf*x + 2464*eps^3*Nf*x - 1296*x^2 - 54*eps*x^2 + 
           4428*eps^2*x^2 - 45954*eps^3*x^2 - 288*eps*Nf*x^2 + 
           96*eps^2*Nf*x^2 + 1792*eps^3*Nf*x^2 - 972*eps*x^3 + 
           2052*eps^2*x^3 + 45576*eps^3*x^3))/((-1 + x)*x) - 
       (14*eps^4*(4 - 17*x + 6*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
     (124*eps^4*x*Zeta[5])/(5*(-1 + x)))) + 
 G[0, x]*((2916 + 5832*eps + 16767*eps^2 + 42282*eps^3 + 110808*eps^4 + 
     300348*eps^5 + 836892*eps^6 + 2382372*eps^7 + 1458*eps*Nf + 
     3402*eps^2*Nf + 9072*eps^3*Nf + 25488*eps^4*Nf + 73368*eps^5*Nf + 
     214152*eps^6*Nf + 630712*eps^7*Nf)/(729*eps^3) + 
   (eps^2*(16 + 296*eps + 1805*eps^2 + 16*x - 136*eps*x - 1313*eps^2*x + 
      1194*eps^2*x^2)*G[1, x]^5)/(480*x) - 
   (eps^2*(-432 - 3168*eps - 4518*eps^2 - 96*eps*Nf - 184*eps^2*Nf + 2592*x + 
      5616*eps*x - 3249*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x + 
      1728*eps*x^2 + 13950*eps^2*x^2)*G[0, 0, 0, 0, 1, x])/(36*(-1 + x)) + 
   (eps^2*(25416 + 2124*eps + 29691*eps^2 - 15120*x - 2970*eps*x - 
      19476*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x - 18144*x^2 - 
      7362*eps*x^2 + 5958*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
      108*eps*x^3 + 7200*eps^2*x^3)*G[0, 0, 0, 1, 1, x])/(36*(-1 + x)*x) + 
   (eps^2*(576 + 264*eps + 1119*eps^2 - 376*x - 436*eps*x - 1204*eps^2*x - 
      336*x^2 + 96*eps*x^2 + 826*eps^2*x^2 + 84*eps^2*x^3)*
     G[0, 0, 1, 0, 1, x])/(2*(-1 + x)*x) - 
   (eps^2*(7416 - 29772*eps - 36090*eps^2 + 14256*x + 35154*eps*x + 
      34434*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x - 8064*x^2 + 
      7146*eps*x^2 - 45369*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
      6372*eps*x^3 + 55098*eps^2*x^3)*G[0, 0, 1, 1, 1, x])/(36*(-1 + x)*x) - 
   (eps^2*(232 - 748*eps - 914*eps^2 + 356*x + 877*eps*x + 965*eps^2*x - 
      232*x^2 + 191*eps*x^2 - 1328*eps^2*x^2 + 174*eps*x^3 + 1482*eps^2*x^3)*
     G[0, 1, 0, 1, 1, x])/(2*(-1 + x)*x) - 
   (eps^2*(-2088 - 19836*eps - 86211*eps^2 - 4320*x + 24714*eps*x + 
      94644*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 2016*x^2 - 
      22986*eps*x^2 - 61866*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 - 
      756*eps*x^3 + 3528*eps^2*x^3)*G[0, 1, 1, 1, 1, x])/(36*(-1 + x)*x) - 
   ((-9936 - 21006*eps - 48870*eps^2 - 129492*eps^3 - 358695*eps^4 - 
      7344*eps*Nf - 16416*eps^2*Nf - 42336*eps^3*Nf - 116064*eps^4*Nf + 
      11232*x + 26838*eps*x + 92043*eps^2*x + 381645*eps^3*x + 
      1528983*eps^4*x + 6480*eps*Nf*x + 12816*eps^2*Nf*x + 29568*eps^3*Nf*x + 
      73856*eps^4*Nf*x + 972*eps*x^2 - 10854*eps^2*x^2 - 103356*eps^3*x^2 - 
      554688*eps^4*x^2)*Zeta[3])/(324*(-1 + x)) + 
   (7*eps^3*(-128 - 277*eps - 108*eps*Nf + 152*x + 385*eps*x + 92*eps*Nf*x + 
      18*eps*x^2)*Zeta[3]^2)/(9*(-1 + x)) + 
   G[1, x]^4*(-1/96*(eps*(-16 + 56*eps + 505*eps^2 + 2738*eps^3 + 16*x - 
         8*eps*x - 341*eps^2*x - 2627*eps^3*x + 434*eps^2*x^2 + 
         2572*eps^3*x^2))/x + (7*eps^4*(-1 + x)*Zeta[3])/(9*x)) + 
   G[0, 0, 0, 1, x]*((eps*(-648 - 378*eps + 5940*eps^2 + 14472*eps^3 + 
        288*eps*Nf + 552*eps^2*Nf + 1232*eps^3*Nf + 1296*x + 810*eps*x - 
        12771*eps^2*x - 28647*eps^3*x - 144*eps*Nf*x + 48*eps^2*Nf*x + 
        896*eps^3*Nf*x + 1620*eps*x^2 + 12582*eps^2*x^2 + 28404*eps^3*x^2))/
      (108*(-1 + x)) - (28*eps^4*(-1 + 2*x)*Zeta[3])/(-1 + x)) + 
   G[0, 1, 1, 1, x]*(-1/108*(eps*(1080 + 8964*eps + 16092*eps^2 + 
         30321*eps^3 + 4320*x - 7830*eps*x + 24786*eps^2*x + 211194*eps^3*x - 
         288*eps*Nf*x - 552*eps^2*Nf*x - 1232*eps^3*Nf*x + 8262*eps*x^2 - 
         45171*eps^2*x^2 - 327267*eps^3*x^2 + 144*eps*Nf*x^2 - 
         48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 972*eps*x^3 + 23814*eps^2*x^3 + 
         121500*eps^3*x^3))/((-1 + x)*x) + (140*eps^4*(1 + 4*x)*Zeta[3])/
      (3*(-1 + x)*x)) + G[1, x]^3*
    ((-16 - 8*eps + 85*eps^2 + 626*eps^3 + 3167*eps^4 + 16*x + 24*eps*x - 
       17*eps^2*x - 527*eps^3*x - 3091*eps^4*x + 138*eps^2*x^2 + 
       780*eps^3*x^2 + 3264*eps^4*x^2)/(24*x) + 
     (eps^2*(-1512 - 14220*eps - 54306*eps^2 + 3528*x + 20070*eps*x + 
        64980*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 2016*x^2 - 
        4986*eps*x^2 - 16155*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 - 
        756*eps*x^3 + 7686*eps^2*x^3)*G[0, 1, x])/(216*(-1 + x)*x) - 
     (14*eps^3*(-2 - eps + 2*x + 3*eps*x)*Zeta[3])/(9*x)) + 
   G[0, 1, x]^2*((eps*(128 - 240*eps - 1023*eps^2 - 4896*eps^3 - 160*x + 
        264*eps*x + 1766*eps^2*x + 9809*eps^3*x - 64*x^2 - 264*eps*x^2 - 
        1889*eps^2*x^2 - 8582*eps^3*x^2 + 48*eps*x^3 + 726*eps^2*x^3 + 
        3174*eps^3*x^3))/(8*(-1 + x)*x) + 
     (56*eps^4*(-4 + 5*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(-1/108*(eps*(1944 + 8964*eps + 19818*eps^2 + 
         50733*eps^3 - 1296*x - 11826*eps*x - 8424*eps^2*x + 37962*eps^3*x + 
         288*eps*Nf*x + 552*eps^2*Nf*x + 1232*eps^3*Nf*x + 1728*x^2 + 
         10854*eps*x^2 + 12366*eps^2*x^2 - 14202*eps^3*x^2 - 144*eps*Nf*x^2 + 
         48*eps^2*Nf*x^2 + 896*eps^3*Nf*x^2 - 324*eps*x^3 + 5616*eps^2*x^3 + 
         46548*eps^3*x^3))/((-1 + x)*x) + 
     (28*eps^4*(9 - 6*x + 8*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, 0, 1, x]*(-1/324*(-1944 - 162*eps + 3240*eps^2 + 29970*eps^3 + 
        171396*eps^4 - 864*eps*Nf - 1656*eps^2*Nf - 3696*eps^3*Nf - 
        8944*eps^4*Nf + 1296*x + 7290*eps*x + 33453*eps^2*x + 
        105381*eps^3*x + 312417*eps^4*x + 432*eps*Nf*x - 144*eps^2*Nf*x - 
        2688*eps^3*Nf*x - 12160*eps^4*Nf*x - 972*eps*x^2 + 10854*eps^2*x^2 + 
        103356*eps^3*x^2 + 554688*eps^4*x^2)/(-1 + x) - 
     (7*eps^3*(36 + 3*eps + 16*eps*Nf - 24*x - 135*eps*x - 8*eps*Nf*x + 
        18*eps*x^2)*Zeta[3])/(9*(-1 + x))) + 
   G[0, 1, 1, x]*(-1/324*(1944 - 12636*eps - 66177*eps^2 - 319707*eps^3 - 
        1433376*eps^4 - 1296*x + 16038*eps*x + 76950*eps^2*x + 
        436266*eps^3*x + 2170638*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 
        3696*eps^3*Nf*x + 8944*eps^4*Nf*x - 2592*x^2 - 3078*eps*x^2 - 
        6399*eps^2*x^2 - 130005*eps^3*x^2 - 869049*eps^4*x^2 - 
        432*eps*Nf*x^2 + 144*eps^2*Nf*x^2 + 2688*eps^3*Nf*x^2 + 
        12160*eps^4*Nf*x^2 - 972*eps*x^3 + 10854*eps^2*x^3 + 
        103356*eps^3*x^3 + 554688*eps^4*x^3)/((-1 + x)*x) - 
     (7*eps^3*(-36 + 234*eps + 24*x - 297*eps*x - 16*eps*Nf*x + 48*x^2 + 
        57*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/(9*(-1 + x)*x)) - 
   (eps^2*(-8796 - 21387*eps - 38367*eps^2 - 6768*eps*Nf - 15392*eps^2*Nf + 
      9336*x + 22587*eps*x + 45537*eps^2*x + 6288*eps*Nf*x + 
      13392*eps^2*Nf*x + 4230*eps*x^2 + 21180*eps^2*x^2)*Zeta[5])/
    (60*(-1 + x)) + G[1, x]*((8 + 8*eps + 32*eps^2 + 116*eps^3 + 435*eps^4 + 
       1702*eps^5 + 6862*eps^6)/(2*eps^2) - 
     (eps^2*(256 + 160*eps + 89*eps^2 + 8*x - 450*eps*x - 26*eps^2*x - 
        48*x^2 + 866*eps*x^2 + 1170*eps^2*x^2 + 36*eps*x^3 + 912*eps^2*x^3)*
       G[0, 1, x]^2)/(8*(-1 + x)*x) - 
     (eps^2*(-216 - 198*eps + 612*eps^2 - 96*eps*Nf - 184*eps^2*Nf - 
        594*eps*x - 3303*eps^2*x + 48*eps*Nf*x - 16*eps^2*Nf*x + 
        108*eps*x^2 + 774*eps^2*x^2)*G[0, 0, 0, 1, x])/(36*(-1 + x)) + 
     (eps^2*(-72 - 1692*eps - 3051*eps^2 - 288*x + 1278*eps*x - 198*eps^2*x - 
        96*eps*Nf*x - 184*eps^2*Nf*x + 288*x^2 + 270*eps*x^2 + 
        1305*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 108*eps*x^3 + 
        2502*eps^2*x^3)*G[0, 0, 1, 1, x])/(36*(-1 + x)*x) + 
     (eps^2*(-1800 - 16524*eps - 66951*eps^2 + 1080*x + 21582*eps*x + 
        74556*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 2016*x^2 - 
        11034*eps*x^2 - 32193*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 - 
        756*eps*x^3 + 5418*eps^2*x^3)*G[0, 1, 1, 1, x])/(36*(-1 + x)*x) - 
     (eps*(-864 - 3726*eps^2 - 20412*eps^3 - 2664*x + 2520*eps*x + 
        28494*eps^2*x + 129069*eps^3*x - 576*eps*Nf*x - 1104*eps^2*Nf*x - 
        2464*eps^3*Nf*x + 2880*x^2 - 5328*eps*x^2 - 52308*eps^2*x^2 - 
        226485*eps^3*x^2 + 288*eps*Nf*x^2 - 96*eps^2*Nf*x^2 - 
        1792*eps^3*Nf*x^2 + 1296*eps*x^3 + 21600*eps^2*x^3 + 97794*eps^3*x^3)*
       Zeta[3])/(108*(-1 + x)*x) + (28*eps^4*(-12 - 23*x + 26*x^2)*Zeta[3]^2)/
      (9*(-1 + x)*x) + G[0, 1, 1, x]*
      ((eps*(1080 + 6804*eps + 1917*eps^2 - 40959*eps^3 + 648*x - 
          4698*eps*x + 48222*eps^2*x + 322137*eps^3*x - 288*eps*Nf*x - 
          552*eps^2*Nf*x - 1232*eps^3*Nf*x + 918*eps*x^2 - 68094*eps^2*x^2 - 
          395793*eps^3*x^2 + 144*eps*Nf*x^2 - 48*eps^2*Nf*x^2 - 
          896*eps^3*Nf*x^2 + 972*eps*x^3 + 27216*eps^2*x^3 + 
          144342*eps^3*x^3))/(108*(-1 + x)*x) - (28*eps^4*(5 + 3*x)*Zeta[3])/
        (3*(-1 + x)*x)) + G[0, 0, 1, x]*
      ((eps*(-1728 + 2592*eps + 9558*eps^2 + 44712*eps^3 + 2376*x - 
          270*eps*x + 3780*eps^2*x - 4455*eps^3*x + 288*eps*Nf*x + 
          552*eps^2*Nf*x + 1232*eps^3*Nf*x + 1728*x^2 + 3510*eps*x^2 - 
          351*eps^2*x^2 - 14202*eps^3*x^2 - 144*eps*Nf*x^2 + 
          48*eps^2*Nf*x^2 + 896*eps^3*Nf*x^2 - 324*eps*x^3 + 2214*eps^2*x^3 + 
          23706*eps^3*x^3))/(108*(-1 + x)*x) - 
       (28*eps^4*(-8 + 11*x + 8*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
     G[0, 1, x]*((-14256*eps - 60102*eps^2 - 265032*eps^3 - 1144854*eps^4 + 
         2592*x + 19278*eps*x + 61398*eps^2*x + 304074*eps^3*x + 
         1481328*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 3696*eps^3*Nf*x + 
         8944*eps^4*Nf*x - 2592*x^2 - 3078*eps*x^2 + 3807*eps^2*x^2 - 
         61479*eps^3*x^2 - 532251*eps^4*x^2 - 432*eps*Nf*x^2 + 
         144*eps^2*Nf*x^2 + 2688*eps^3*Nf*x^2 + 12160*eps^4*Nf*x^2 - 
         972*eps*x^3 + 4050*eps^2*x^3 + 57672*eps^3*x^3 + 330156*eps^4*x^3)/
        (324*(-1 + x)*x) + (7*eps^3*(264*eps - 48*x - 357*eps*x - 
          16*eps*Nf*x + 48*x^2 + 57*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*
         Zeta[3])/(9*(-1 + x)*x)) - (248*eps^3*(1 + eps)*Zeta[5])/5) + 
   G[0, 1, x]*((1944 + 1458*eps^2 - 15552*eps^3 - 87237*eps^4 - 
       199260*eps^5 + 2592*eps*Nf + 4968*eps^2*Nf + 11088*eps^3*Nf + 
       26832*eps^4*Nf + 68432*eps^5*Nf + 9720*eps*x + 48600*eps^2*x + 
       215298*eps^3*x + 883548*eps^4*x + 3412692*eps^5*x - 1296*eps*Nf*x + 
       432*eps^2*Nf*x + 8064*eps^3*Nf*x + 36480*eps^4*Nf*x + 
       133184*eps^5*Nf*x)/(972*eps*(-1 + x)) + 
     (eps^2*(-336 - 216*eps - 1008*eps^2 + 192*x + 310*eps*x + 1218*eps^2*x + 
        208*x^2 - 90*eps*x^2 - 915*eps^2*x^2 + 12*eps*x^3 + 150*eps^2*x^3)*
       G[0, 0, 1, x])/(4*(-1 + x)*x) + 
     (eps^2*(328 - 724*eps - 962*eps^2 + 360*x + 780*eps*x + 1180*eps^2*x - 
        256*x^2 + 496*eps*x^2 - 971*eps^2*x^2 + 192*eps*x^3 + 1938*eps^2*x^3)*
       G[0, 1, 1, x])/(4*(-1 + x)*x) + 
     (eps^2*(1296 - 9720*eps - 8019*eps^2 + 2016*x + 13446*eps*x - 
        2268*eps^2*x - 2496*eps*Nf*x - 4784*eps^2*Nf*x - 2160*x^2 - 
        17514*eps*x^2 - 86490*eps^2*x^2 + 1248*eps*Nf*x^2 - 
        416*eps^2*Nf*x^2 + 3564*eps*x^3 + 9936*eps^2*x^3)*Zeta[3])/
      (108*(-1 + x)*x) - (124*eps^4*Zeta[5])/(5*(-1 + x))) + 
   G[1, x]^2*(-1/8*(-8 - 12*eps - 10*eps^2 + 49*eps^3 + 395*eps^4 + 
        2006*eps^5 + 16*x + 24*eps*x + 64*eps^2*x + 115*eps^3*x + 
        176*eps^4*x + 414*eps^5*x + 32*eps^2*x^2 + 166*eps^3*x^2 + 
        626*eps^4*x^2 + 2068*eps^5*x^2)/(eps*x) - 
     (eps^2*(-1800 - 4860*eps - 8991*eps^2 + 720*x + 7542*eps*x + 
        10188*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x + 288*x^2 - 
        4626*eps*x^2 - 8388*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
        108*eps*x^3 + 2124*eps^2*x^3)*G[0, 0, 1, x])/(72*(-1 + x)*x) - 
     (eps^2*(-1512 - 15084*eps - 59976*eps^2 + 2952*x + 20646*eps*x + 
        71496*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 2016*x^2 - 
        6138*eps*x^2 - 22257*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 - 
        756*eps*x^3 + 8442*eps^2*x^3)*G[0, 1, 1, x])/(72*(-1 + x)*x) + 
     (eps^2*(-1392 - 11880*eps - 47415*eps^2 + 2376*x + 17352*eps*x + 
        55860*eps^2*x + 192*eps*Nf*x + 368*eps^2*Nf*x - 768*x^2 - 
        4104*eps*x^2 - 12795*eps^2*x^2 - 96*eps*Nf*x^2 + 32*eps^2*Nf*x^2 - 
        864*eps*x^3 + 7122*eps^2*x^3)*Zeta[3])/(72*(-1 + x)*x) + 
     G[0, 1, x]*(-1/216*(eps*(216 + 5076*eps - 1998*eps^2 - 49923*eps^3 - 
           216*x - 2106*eps*x + 49572*eps^2*x + 297945*eps^3*x - 
           288*eps*Nf*x - 552*eps^2*Nf*x - 1232*eps^3*Nf*x - 4266*eps*x^2 - 
           75627*eps^2*x^2 - 386235*eps^3*x^2 + 144*eps*Nf*x^2 - 
           48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 972*eps*x^3 + 
           23814*eps^2*x^3 + 121500*eps^3*x^3))/((-1 + x)*x) - 
       (14*eps^4*Zeta[3])/(3*x)) + (62*eps^4*(-1 + 2*x)*Zeta[5])/(5*x))) + 
 Pi^2*((1213056 + 3499200*eps + 11384064*eps^2 + 28407672*eps^3 + 
     63070164*eps^4 + 109803438*eps^5 + 64161477*eps^6 + 979776*eps*Nf + 
     3359232*eps^2*Nf + 10824192*eps^3*Nf + 29712096*eps^4*Nf + 
     76117968*eps^5*Nf + 187900344*eps^6*Nf + 269568*eps^2*Nf^2 + 
     898560*eps^3*Nf^2 + 2426112*eps^4*Nf^2 + 6070272*eps^5*Nf^2 + 
     14563328*eps^6*Nf^2)/(279936*eps^2) + (eps^4*(17 + x)*G[0, x]^6)/
    (1080*(-1 + x)) - (eps^2*(1728 + 7344*eps + 35793*eps^2 + 672*eps*Nf + 
      2800*eps^2*Nf - 6192*x - 18576*eps*x - 75537*eps^2*x + 96*eps*Nf*x - 
      1568*eps^2*Nf*x + 1296*eps*x^2 + 29034*eps^2*x^2)*G[1, x]^4)/(5184*x) - 
   (eps^3*(-128 - 420*eps + 40*eps*Nf + 56*x + 255*eps*x - 24*eps*Nf*x + 
      42*eps*x^2)*G[1, x]^5)/(1440*x) - (eps^4*(36 + x)*G[1, x]^6)/(1080*x) + 
   G[0, x]^5*((eps^3*(-40 + 61*eps - 16*eps*Nf - 72*x - 203*eps*x - 
        24*eps*Nf*x + 42*eps*x^2))/(1440*(-1 + x)) - 
     (eps^4*(1 + 5*x)*G[1, x])/(36*(-1 + x))) - 
   (eps^2*(240 - 800*eps - 1819*eps^2 - 592*x + 472*eps*x - 710*eps^2*x + 
      304*x^2 + 840*eps*x^2 + 358*eps^2*x^2)*G[0, 1, x]^2)/(24*(-1 + x)*x) + 
   G[0, x]^4*((eps^2*(-5040 + 1872*eps + 39114*eps^2 - 768*eps*Nf - 
        1232*eps^2*Nf + 3312*x - 3888*eps*x - 62307*eps^2*x + 96*eps*Nf*x - 
        1568*eps^2*Nf*x + 1296*eps*x^2 + 29034*eps^2*x^2))/(5184*(-1 + x)) - 
     (eps^3*(-18 + 60*eps - 14*eps*Nf - 21*x - 165*eps*x + 7*eps*Nf*x + 
        9*eps*x^2)*G[1, x])/(108*(-1 + x)) - 
     (eps^4*(11 - 91*x + 54*x^2)*G[1, x]^2)/(144*(-1 + x)*x) + 
     (eps^4*(-25 + 36*x)*G[0, 1, x])/(72*(-1 + x))) - 
   (eps^4*(-51 + 35*x + 29*x^2)*G[0, 0, 1, x]^2)/(3*(-1 + x)*x) + 
   (eps^4*(-3 + 23*x + 31*x^2)*G[0, 1, 1, x]^2)/(3*(-1 + x)*x) - 
   (eps^2*(-4104 - 23904*eps - 36837*eps^2 + 336*eps*Nf + 1400*eps^2*Nf + 
      7992*x + 16740*eps*x - 32904*eps^2*x + 672*eps*Nf*x - 224*eps^2*Nf*x + 
      2592*x^2 + 22860*eps*x^2 + 172791*eps^2*x^2 - 672*eps*Nf*x^2 + 
      224*eps^2*Nf*x^2 - 216*eps*x^3 + 14958*eps^2*x^3)*G[0, 0, 0, 1, x])/
    (216*(-1 + x)*x) + (eps^2*(-1584 + 2022*eps + 7149*eps^2 - 48*eps*Nf - 
      200*eps^2*Nf + 1224*x + 2394*eps*x + 13548*eps^2*x - 96*eps*Nf*x + 
      32*eps^2*Nf*x + 1200*x^2 - 1986*eps*x^2 - 29424*eps^2*x^2 + 
      96*eps*Nf*x^2 - 32*eps^2*Nf*x^2 + 396*eps*x^3 + 888*eps^2*x^3)*
     G[0, 0, 1, 1, x])/(36*(-1 + x)*x) - 
   (eps^2*(3024 - 13320*eps - 42552*eps^2 + 336*eps*Nf + 1400*eps^2*Nf + 
      10440*x - 5292*eps*x - 81900*eps^2*x + 672*eps*Nf*x - 224*eps^2*Nf*x - 
      8064*x^2 + 18396*eps*x^2 + 138375*eps^2*x^2 - 672*eps*Nf*x^2 + 
      224*eps^2*Nf*x^2 - 216*eps*x^3 + 14958*eps^2*x^3)*G[0, 1, 1, 1, x])/
    (216*(-1 + x)*x) - (eps^3*(-24 - 57*eps - 8*eps*Nf - 48*x - 507*eps*x + 
      4*eps*Nf*x + 18*eps*x^2)*G[0, 0, 0, 0, 1, x])/(18*(-1 + x)) - 
   (eps^3*(378 + 156*eps + 4*eps*Nf - 462*x - 609*eps*x - 12*x^2 + 
      21*eps*x^2 - 4*eps*Nf*x^2 + 90*eps*x^3)*G[0, 0, 0, 1, 1, x])/
    (18*(-1 + x)*x) - (eps^3*(16 - 30*eps - 20*x + 33*eps*x - 8*x^2 - 
      33*eps*x^2 + 6*eps*x^3)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
   (eps^3*(-168 - 906*eps + 270*x + 2151*eps*x + 8*eps*Nf*x - 468*x^2 - 
      2295*eps*x^2 - 4*eps*Nf*x^2 + 90*eps*x^3)*G[0, 0, 1, 1, 1, x])/
    (18*(-1 + x)*x) + (eps^3*(-18*eps + 8*x + 59*eps*x - 24*x^2 - 
      97*eps*x^2 + 6*eps*x^3)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)*x) + 
   (eps^3*(96 - 18*eps + 4*eps*Nf - 24*x - 405*eps*x + 4*eps*Nf*x + 
      18*eps*x^2)*G[0, 1, 1, 1, 1, x])/(18*x) - 
   (eps^4*(21 + 52*x)*G[0, 0, 0, 0, 0, 1, x])/(3*(-1 + x)) - 
   (eps^4*(-229 + 176*x + 182*x^2)*G[0, 0, 0, 0, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(-98 + 81*x + 50*x^2)*G[0, 0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
   (eps^4*(321 - 624*x + 478*x^2)*G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
   (eps^4*(161 - 318*x + 232*x^2)*G[0, 0, 1, 0, 1, 1, x])/(3*(-1 + x)*x) + 
   (4*eps^4*(17 - 19*x + 13*x^2)*G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(43 - 122*x + 310*x^2)*G[0, 0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (eps^4*(3 + 9*x + 86*x^2)*G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
   (eps^4*(-9 + 20*x)*G[0, 1, 1, 1, 1, 1, x])/(3*x) - 
   (eps*(-19008 - 94851*eps - 399195*eps^2 - 1516995*eps^3 - 9396*eps*Nf - 
      38016*eps^2*Nf - 132858*eps^3*Nf - 4368*eps^2*Nf^2 - 14560*eps^3*Nf^2 + 
      17388*x + 44955*eps*x + 303453*eps^2*x + 1314009*eps^3*x + 
      9612*eps*Nf*x + 38916*eps^2*Nf*x + 136050*eps^3*Nf*x + 
      4368*eps^2*Nf^2*x + 14560*eps^3*Nf^2*x - 2430*eps*x^2 - 
      30780*eps^2*x^2 - 122553*eps^3*x^2)*Zeta[3])/(972*(-1 + x)) + 
   (2*eps^4*(-368 + 363*x)*Zeta[3]^2)/(9*(-1 + x)) + 
   G[0, x]^3*(-1/3888*(eps*(-9720 + 270*eps + 37152*eps^2 + 181953*eps^3 - 
         2016*eps*Nf - 3504*eps^2*Nf - 6944*eps^3*Nf + 3456*x - 10422*eps*x - 
         77193*eps^2*x - 289683*eps^3*x + 576*eps*Nf*x - 2496*eps^2*Nf*x - 
         14336*eps^3*Nf*x + 324*eps*x^2 + 25434*eps^2*x^2 + 
         147420*eps^3*x^2))/(-1 + x) + 
     (eps^3*(12 + 330*eps - 112*x - 445*eps*x - 16*eps*Nf*x + 64*x^2 - 
        13*eps*x^2 + 8*eps*Nf*x^2 + 30*eps*x^3)*G[1, x]^2)/(144*(-1 + x)*x) + 
     (eps^4*(-5 - 12*x + 8*x^2)*G[1, x]^3)/(108*(-1 + x)*x) - 
     (eps^3*(6 - 141*eps + 32*eps*Nf + 48*x + 102*eps*x - 16*eps*Nf*x + 
        36*eps*x^2)*G[0, 1, x])/(108*(-1 + x)) + 
     G[1, x]*(-1/1296*(eps^2*(1080 + 7812*eps + 12249*eps^2 - 5328*x - 
           6354*eps*x + 12492*eps^2*x - 960*eps*Nf*x - 1840*eps^2*Nf*x - 
           432*x^2 - 14778*eps*x^2 - 72450*eps^2*x^2 + 480*eps*Nf*x^2 - 
           160*eps^2*Nf*x^2 + 972*eps*x^3 + 3600*eps^2*x^3))/((-1 + x)*x) + 
       (eps^4*(22 - 57*x + 10*x^2)*G[0, 1, x])/(18*(-1 + x)*x)) - 
     (eps^4*(-11 + 7*x)*G[0, 0, 1, x])/(9*(-1 + x)) + 
     (eps^4*(-65 + 116*x + 12*x^2)*G[0, 1, 1, x])/(18*(-1 + x)*x) + 
     (eps^4*(-393 + 238*x)*Zeta[3])/(27*(-1 + x))) + 
   G[1, x]^3*((eps*(-1080 + 2268*eps + 31617*eps^2 + 107514*eps^3 + 
        1440*eps*Nf + 6000*eps^2*Nf + 21280*eps^3*Nf - 5184*x - 11826*eps*x - 
        59211*eps^2*x - 222885*eps^3*x + 576*eps*Nf*x - 2496*eps^2*Nf*x - 
        14336*eps^3*Nf*x + 324*eps*x^2 + 25434*eps^2*x^2 + 147420*eps^3*x^2))/
      (3888*x) - (7*eps^4*(-3 + 4*x)*G[0, 0, 1, x])/(18*x) + 
     (eps^4*(-8 + 17*x)*G[0, 1, 1, x])/(9*x) + (eps^4*(37 + 522*x)*Zeta[3])/
      (54*x)) + G[0, 1, 1, x]*
    (-1/648*(eps*(6480 + 32508*eps + 79893*eps^2 + 116586*eps^3 + 
         864*eps*Nf + 3600*eps^2*Nf + 12768*eps^3*Nf - 22248*x - 
         67770*eps*x - 161946*eps^2*x - 198423*eps^3*x - 2016*eps*Nf*x - 
         7752*eps^2*Nf*x - 26768*eps^3*Nf*x + 9936*x^2 + 28458*eps*x^2 + 
         17658*eps^2*x^2 - 181413*eps^3*x^2 + 144*eps*Nf*x^2 - 
         48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 1620*eps*x^3 + 
         20520*eps^2*x^3 + 81702*eps^3*x^3))/((-1 + x)*x) + 
     (eps^4*(657 - 1640*x + 506*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((eps*(1944 + 13392*eps + 2943*eps^2 - 15012*eps^3 - 
        1008*eps*Nf - 4200*eps^2*Nf - 14896*eps^3*Nf - 3240*x - 18090*eps*x - 
        8262*eps^2*x + 1593*eps^3*x + 1728*eps*Nf*x + 7848*eps^2*Nf*x + 
        28560*eps^3*Nf*x + 8208*x^2 + 43146*eps*x^2 + 113022*eps^2*x^2 + 
        330291*eps^3*x^2 + 144*eps*Nf*x^2 - 48*eps^2*Nf*x^2 - 
        896*eps^3*Nf*x^2 + 1620*eps*x^3 + 20520*eps^2*x^3 + 81702*eps^3*x^3))/
      (648*(-1 + x)*x) - (eps^4*(-41 - 45*x + 32*x^2)*G[0, 1, 1, x])/
      (3*(-1 + x)*x) - (eps^4*(99 - 327*x + 568*x^2)*Zeta[3])/
      (9*(-1 + x)*x)) + G[0, 1, x]*
    ((-3240 - 8424*eps - 70146*eps^2 - 219510*eps^3 - 563355*eps^4 - 
       3024*eps*Nf - 12600*eps^2*Nf - 44688*eps^3*Nf - 147728*eps^4*Nf - 
       10368*x + 13284*eps*x + 166860*eps^2*x + 734670*eps^3*x + 
       2632500*eps^4*x - 6048*eps*Nf*x + 2016*eps^2*Nf*x + 37632*eps^3*Nf*x + 
       170240*eps^4*Nf*x + 5184*x^2 - 21708*eps*x^2 - 197964*eps^2*x^2 - 
       966006*eps^3*x^2 - 3916674*eps^4*x^2 + 6048*eps*Nf*x^2 - 
       2016*eps^2*Nf*x^2 - 37632*eps^3*Nf*x^2 - 170240*eps^4*Nf*x^2 - 
       1944*eps*x^3 + 14904*eps^2*x^3 + 161028*eps^3*x^3 + 884844*eps^4*x^3)/
      (1944*(-1 + x)*x) + (eps^3*(16 - 30*eps - 20*x + 33*eps*x - 8*x^2 - 
        33*eps*x^2 + 6*eps*x^3)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(-98 + 81*x + 50*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)*x) - 
     (4*eps^4*(17 - 19*x + 13*x^2)*G[0, 0, 1, 1, x])/(3*(-1 + x)*x) + 
     (eps^3*(237 + 447*eps + 202*eps*Nf + 528*x - 735*eps*x + 404*eps*Nf*x - 
        264*x^2 + 1209*eps*x^2 - 404*eps*Nf*x^2 + 126*eps*x^3)*Zeta[3])/
      (27*(-1 + x)*x)) + G[1, x]^2*
    (-1/3888*(-1296 + 6156*eps + 60588*eps^2 + 191484*eps^3 + 524475*eps^4 + 
        3456*eps*Nf + 14400*eps^2*Nf + 51072*eps^3*Nf + 168832*eps^4*Nf - 
        3402*eps*x - 39528*eps^2*x - 190512*eps^3*x - 719928*eps^4*x + 
        2160*eps*Nf*x - 4176*eps^2*Nf*x - 29568*eps^3*Nf*x - 
        119936*eps^4*Nf*x - 972*eps*x^2 + 15228*eps^2*x^2 + 
        120852*eps^3*x^2 + 594540*eps^4*x^2)/x + 
     (eps^2*(-2376 + 11916*eps + 27909*eps^2 - 336*eps*Nf - 1400*eps^2*Nf + 
        3096*x + 10944*eps*x + 119034*eps^2*x - 672*eps*Nf*x + 
        224*eps^2*Nf*x - 2304*x^2 - 31104*eps*x^2 - 204336*eps^2*x^2 + 
        672*eps*Nf*x^2 - 224*eps^2*Nf*x^2 + 3888*eps*x^3 + 34920*eps^2*x^3)*
       G[0, 1, x])/(432*(-1 + x)*x) - 
     (eps^3*(12 + 282*eps - 12*x - 117*eps*x - 16*eps*Nf*x - 237*eps*x^2 + 
        8*eps*Nf*x^2 + 54*eps*x^3)*G[0, 0, 1, x])/(72*(-1 + x)*x) + 
     (eps^3*(48 - 228*eps + 8*eps*Nf - 120*x - 465*eps*x + 8*eps*Nf*x + 
        90*eps*x^2)*G[0, 1, 1, x])/(72*x) - 
     (eps^4*(-38 + 13*x + 10*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x) - 
     (eps^4*(19 - 91*x + 52*x^2)*G[0, 0, 1, 1, x])/(6*(-1 + x)*x) - 
     (2*eps^4*(-9 + 10*x)*G[0, 1, 1, 1, x])/(3*x) - 
     (eps^3*(-444 + 3702*eps + 824*eps*Nf - 420*x - 5079*eps*x - 
        96*eps*Nf*x + 864*x^2 + 1017*eps*x^2 - 752*eps*Nf*x^2 + 306*eps*x^3)*
       Zeta[3])/(216*(-1 + x)*x)) + 
   G[0, x]^2*((-18144 - 9882*eps + 2268*eps^2 + 85536*eps^3 + 433431*eps^4 - 
       5616*eps*Nf - 10224*eps^2*Nf - 21504*eps^3*Nf - 48896*eps^4*Nf + 
       5184*x - 16686*eps*x - 87480*eps^2*x - 316872*eps^3*x - 
       1067904*eps^4*x + 2160*eps*Nf*x - 4176*eps^2*Nf*x - 29568*eps^3*Nf*x - 
       119936*eps^4*Nf*x - 972*eps*x^2 + 15228*eps^2*x^2 + 120852*eps^3*x^2 + 
       594540*eps^4*x^2)/(3888*(-1 + x)) - 
     (eps^3*(-12 + 390*eps - 60*x - 357*eps*x - 16*eps*Nf*x + 48*x^2 - 
        165*eps*x^2 + 8*eps*Nf*x^2 + 54*eps*x^3)*G[1, x]^3)/
      (432*(-1 + x)*x) - (eps^4*(15 - 33*x + 16*x^2)*G[1, x]^4)/
      (144*(-1 + x)*x) - (eps^2*(-1800 - 11772*eps - 20898*eps^2 + 2592*x + 
        17316*eps*x + 21690*eps^2*x + 192*eps*Nf*x + 368*eps^2*Nf*x - 
        1728*x^2 - 17028*eps*x^2 - 58059*eps^2*x^2 - 96*eps*Nf*x^2 + 
        32*eps^2*Nf*x^2 + 1944*eps*x^3 + 1602*eps^2*x^3)*G[0, 1, x])/
      (432*(-1 + x)*x) + (eps^4*(14 - 33*x + 2*x^2)*G[0, 1, x]^2)/
      (12*(-1 + x)*x) + G[1, x]^2*
      (-1/864*(eps^2*(-144 - 19944*eps - 77607*eps^2 + 8208*x + 30330*eps*x + 
           86292*eps^2*x + 768*eps*Nf*x + 1472*eps^2*Nf*x - 5328*x^2 - 
           1170*eps*x^2 + 15984*eps^2*x^2 - 384*eps*Nf*x^2 + 
           128*eps^2*Nf*x^2 - 1620*eps*x^3 + 5004*eps^2*x^3))/((-1 + x)*x) + 
       (eps^4*(12 - 7*x + 2*x^2)*G[0, 1, x])/(12*(-1 + x)*x)) + 
     (eps^3*(-48 - 153*eps + 32*eps*Nf + 72*x - 225*eps*x - 16*eps*Nf*x + 
        126*eps*x^2)*G[0, 0, 1, x])/(72*(-1 + x)) + 
     (eps^3*(132 - 18*eps - 288*x - 117*eps*x - 32*eps*Nf*x - 24*x^2 - 
        513*eps*x^2 + 16*eps*Nf*x^2 + 126*eps*x^3)*G[0, 1, 1, x])/
      (72*(-1 + x)*x) - (eps^4*(1 + 4*x)*G[0, 0, 0, 1, x])/(2*(-1 + x)) - 
     (eps^4*(-75 + 53*x + 70*x^2)*G[0, 0, 1, 1, x])/(6*(-1 + x)*x) - 
     (eps^4*(-77 + 5*x + 36*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x) - 
     (eps^3*(-5496 - 3057*eps - 1648*eps*Nf + 2280*x - 3417*eps*x + 
        800*eps*Nf*x + 126*eps*x^2)*Zeta[3])/(216*(-1 + x)) + 
     G[1, x]*((eps*(216 + 5076*eps - 1998*eps^2 - 49923*eps^3 - 8424*x - 
          2808*eps*x + 36396*eps^2*x + 207144*eps^3*x - 2304*eps*Nf*x - 
          4416*eps^2*Nf*x - 9856*eps^3*Nf*x - 26352*eps*x^2 - 
          127089*eps^2*x^2 - 467073*eps^3*x^2 + 1152*eps*Nf*x^2 - 
          384*eps^2*Nf*x^2 - 7168*eps^3*Nf*x^2 + 1296*eps*x^3 + 
          10206*eps^2*x^3 + 26568*eps^3*x^3))/(1296*(-1 + x)*x) - 
       (eps^3*(48 + 456*eps - 204*x - 723*eps*x - 32*eps*Nf*x + 72*x^2 + 
          3*eps*x^2 + 16*eps*Nf*x^2 + 54*eps*x^3)*G[0, 1, x])/
        (72*(-1 + x)*x) + (eps^4*(-11 + 16*x + 6*x^2)*G[0, 0, 1, x])/
        (3*(-1 + x)*x) + (eps^4*(-17 + 6*x + 2*x^2)*G[0, 1, 1, x])/
        (3*(-1 + x)*x) - (eps^4*(8 - 579*x + 30*x^2)*Zeta[3])/
        (18*(-1 + x)*x))) - (eps^3*(-3354 - 12399*eps - 3476*eps*Nf + 
      2994*x + 10299*eps*x + 3416*eps*Nf*x + 180*eps*x^2)*Zeta[5])/
    (90*(-1 + x)) + G[0, x]*((33048 + 50544*eps + 140454*eps^2 + 
       331209*eps^3 + 885735*eps^4 + 2698758*eps^5 + 16200*eps*Nf + 
       30240*eps^2*Nf + 65520*eps^3*Nf + 153840*eps^4*Nf + 381200*eps^5*Nf - 
       15552*x + 5832*eps*x + 76788*eps^2*x + 327807*eps^3*x + 
       1086696*eps^4*x + 3427758*eps^5*x - 7128*eps*Nf*x + 7560*eps^2*Nf*x + 
       68544*eps^3*Nf*x + 289344*eps^4*Nf*x + 1030112*eps^5*Nf*x - 
       7776*eps^2*x^2 - 40338*eps^3*x^2 - 152118*eps^4*x^2 - 
       502524*eps^5*x^2)/(5832*eps*(-1 + x)) - 
     (eps^3*(2 - 7*eps - 2*x + eps*x)*G[1, x]^4)/(72*x) - 
     (eps^4*(1 + x)*G[1, x]^5)/(180*x) - 
     (eps^3*(16 - 30*eps - 20*x + 33*eps*x - 8*x^2 - 33*eps*x^2 + 6*eps*x^3)*
       G[0, 1, x]^2)/(6*(-1 + x)*x) + G[1, x]^3*
      (-1/1296*(eps^2*(-1656 + 4140*eps - 29223*eps^2 + 216*x + 4950*eps*x + 
           138366*eps^2*x - 672*eps*Nf*x - 1288*eps^2*Nf*x + 144*x^2 - 
           15282*eps*x^2 - 184230*eps^2*x^2 + 336*eps*Nf*x^2 - 
           112*eps^2*Nf*x^2 + 1836*eps*x^3 + 53856*eps^2*x^3))/((-1 + x)*x) + 
       (7*eps^4*(-3 + 4*x)*G[0, 1, x])/(18*x)) + 
     (eps^2*(-2808 - 17172*eps - 32805*eps^2 + 3888*x + 27324*eps*x + 
        54936*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 864*x^2 - 
        13716*eps*x^2 - 56394*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 + 
        2808*eps*x^3 + 25740*eps^2*x^3)*G[0, 0, 1, x])/(216*(-1 + x)*x) + 
     (eps^2*(7344 - 22968*eps - 76311*eps^2 - 9144*x + 28206*eps*x + 
        97740*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x - 7776*x^2 - 
        27954*eps*x^2 - 98415*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
        2268*eps*x^3 + 25974*eps^2*x^3)*G[0, 1, 1, x])/(216*(-1 + x)*x) - 
     (eps^3*(-36 - 21*eps + 16*eps*Nf + 72*x + 45*eps*x - 8*eps*Nf*x + 
        90*eps*x^2)*G[0, 0, 0, 1, x])/(36*(-1 + x)) - 
     (eps^3*(-108 - 498*eps + 72*x + 657*eps*x - 16*eps*Nf*x - 96*x^2 - 
        603*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 1, 1, x])/
      (36*(-1 + x)*x) + (eps^3*(60 + 498*eps + 240*x - 435*eps*x - 
        16*eps*Nf*x + 459*eps*x^2 + 8*eps*Nf*x^2 + 54*eps*x^3)*
       G[0, 1, 1, 1, x])/(36*(-1 + x)*x) + 
     (2*eps^4*(-1 + 6*x)*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
     (eps^4*(-353 + 210*x + 252*x^2)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)*x) + 
     (2*eps^4*(-72 + 47*x + 42*x^2)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) - 
     (eps^4*(-103 - 198*x + 112*x^2)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^4*(-58 - 89*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^4*(29 + 60*x + 28*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^2*(11484 + 26577*eps + 112689*eps^2 + 9528*eps*Nf + 
        17872*eps^2*Nf - 4896*x - 8883*eps*x - 64656*eps^2*x - 
        4296*eps*Nf*x + 3928*eps^2*Nf*x + 3402*eps*x^2 + 36054*eps^2*x^2)*
       Zeta[3])/(324*(-1 + x)) + G[0, 1, x]*
      (-1/648*(eps*(1080 + 9396*eps + 7776*eps^2 - 23895*eps^3 - 7344*x - 
           18360*eps*x - 756*eps^2*x + 125766*eps^3*x - 288*eps*Nf*x - 
           552*eps^2*Nf*x - 1232*eps^3*Nf*x + 6048*x^2 + 18252*eps*x^2 + 
           31698*eps^2*x^2 + 51948*eps^3*x^2 + 144*eps*Nf*x^2 - 
           48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 648*eps*x^3 + 
           27972*eps^2*x^3 + 162216*eps^3*x^3))/((-1 + x)*x) - 
       (2*eps^4*(-21 + 12*x + 13*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
       (eps^4*(-41 - 45*x + 32*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) + 
       (2*eps^4*(26 - 259*x + 211*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
     G[1, x]^2*((eps*(-864 - 32832*eps - 129978*eps^2 - 556092*eps^3 + 
          10368*x + 48978*eps*x + 157410*eps^2*x + 738909*eps^3*x + 
          2016*eps*Nf*x + 3864*eps^2*Nf*x + 8624*eps^3*Nf*x - 5616*x^2 - 
          1458*eps*x^2 + 3915*eps^2*x^2 - 191484*eps^3*x^2 - 
          1008*eps*Nf*x^2 + 336*eps^2*Nf*x^2 + 6272*eps^3*Nf*x^2 - 
          1620*eps*x^3 + 25218*eps^2*x^3 + 216162*eps^3*x^3))/
        (1296*(-1 + x)*x) + (eps^3*(12 + 282*eps - 12*x - 117*eps*x - 
          16*eps*Nf*x - 237*eps*x^2 + 8*eps*Nf*x^2 + 54*eps*x^3)*G[0, 1, x])/
        (72*(-1 + x)*x) + (eps^4*(-25 + 10*x + 4*x^2)*G[0, 0, 1, x])/
        (6*(-1 + x)*x) - (eps^4*(21 - 41*x + 28*x^2)*G[0, 1, 1, x])/
        (6*(-1 + x)*x) + (eps^4*(128 - 813*x + 424*x^2)*Zeta[3])/
        (18*(-1 + x)*x)) + G[1, x]*
      (-1/1944*(-3240 - 7452*eps - 54513*eps^2 - 271107*eps^3 - 
          1198152*eps^4 - 9720*x + 8586*eps*x + 78894*eps^2*x + 
          470853*eps^3*x + 2136699*eps^4*x - 6048*eps*Nf*x - 
          11592*eps^2*Nf*x - 25872*eps^3*Nf*x - 62608*eps^4*Nf*x + 1296*x^2 - 
          39366*eps*x^2 - 190836*eps^2*x^2 - 858033*eps^3*x^2 - 
          3521070*eps^4*x^2 + 3024*eps*Nf*x^2 - 1008*eps^2*Nf*x^2 - 
          18816*eps^3*Nf*x^2 - 85120*eps^4*Nf*x^2 - 972*eps*x^3 + 
          7452*eps^2*x^3 + 80514*eps^3*x^3 + 442422*eps^4*x^3)/((-1 + x)*x) + 
       (eps^2*(-1296 + 5112*eps + 14949*eps^2 + 1800*x - 4500*eps*x + 
          900*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x + 2160*x^2 + 
          5364*eps*x^2 - 4851*eps^2*x^2 - 48*eps*Nf*x^2 + 16*eps^2*Nf*x^2 - 
          216*eps*x^3 + 3834*eps^2*x^3)*G[0, 1, x])/(216*(-1 + x)*x) - 
       (eps^4*(-32 - x + 6*x^2)*G[0, 1, x]^2)/(6*(-1 + x)*x) + 
       (eps^3*(96 - 144*eps - 132*x + 15*eps*x - 16*eps*Nf*x - 96*x^2 - 
          195*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 1, x])/
        (36*(-1 + x)*x) - (eps^3*(60 + 378*eps + 36*x - 261*eps*x - 
          16*eps*Nf*x + 51*eps*x^2 + 8*eps*Nf*x^2 + 54*eps*x^3)*
         G[0, 1, 1, x])/(36*(-1 + x)*x) - (eps^4*G[0, 0, 0, 1, x])/(-1 + x) - 
       (eps^4*(-1 - 4*x + 4*x^2)*G[0, 0, 1, 1, x])/(3*(-1 + x)*x) + 
       (eps^4*(25 - 15*x + 28*x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
       (eps^3*(492 + 966*eps + 1314*x - 1491*eps*x + 832*eps*Nf*x - 240*x^2 + 
          5715*eps*x^2 - 416*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/
        (54*(-1 + x)*x)) + (7*eps^4*(-335 + 182*x)*Zeta[5])/(30*(-1 + x))) + 
   G[1, x]*(-1/5832*(-17496 - 64152*eps - 256122*eps^2 - 738234*eps^3 - 
        1937439*eps^4 - 4556736*eps^5 - 9072*eps*Nf - 37800*eps^2*Nf - 
        134064*eps^3*Nf - 443184*eps^4*Nf - 1411312*eps^5*Nf - 15552*x + 
        17496*eps*x + 94284*eps^2*x + 374949*eps^3*x + 1208196*eps^4*x + 
        3424842*eps^5*x - 7128*eps*Nf*x + 7560*eps^2*Nf*x + 
        68544*eps^3*Nf*x + 289344*eps^4*Nf*x + 1030112*eps^5*Nf*x - 
        7776*eps^2*x^2 - 40338*eps^3*x^2 - 152118*eps^4*x^2 - 
        502524*eps^5*x^2)/(eps*x) - 
     (eps^2*(-3528 + 19620*eps + 48222*eps^2 - 336*eps*Nf - 1400*eps^2*Nf + 
        6408*x + 6858*eps*x + 117684*eps^2*x - 576*eps*Nf*x + 
        408*eps^2*Nf*x - 5184*x^2 - 44478*eps*x^2 - 242523*eps^2*x^2 + 
        624*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 4644*eps*x^3 + 31302*eps^2*x^3)*
       G[0, 0, 1, x])/(216*(-1 + x)*x) - 
     (eps^2*(-3816 + 12204*eps + 44667*eps^2 - 288*eps*Nf - 1200*eps^2*Nf + 
        1224*x + 14472*eps*x + 105372*eps^2*x - 672*eps*Nf*x + 8*eps^2*Nf*x - 
        33696*eps*x^2 - 187137*eps^2*x^2 + 624*eps*Nf*x^2 - 
        208*eps^2*Nf*x^2 + 3024*eps*x^3 + 10782*eps^2*x^3)*G[0, 1, 1, x])/
      (216*(-1 + x)*x) + (eps^3*(-48 + 248*eps + 20*x - 251*eps*x + 88*x^2 + 
        131*eps*x^2 + 6*eps*x^3)*G[0, 0, 0, 1, x])/(12*(-1 + x)*x) - 
     (eps^3*(-156 - 810*eps - 8*eps*Nf + 324*x + 1791*eps*x + 16*eps*Nf*x - 
        408*x^2 - 1737*eps*x^2 + 54*eps*x^3)*G[0, 0, 1, 1, x])/
      (36*(-1 + x)*x) - (eps^3*(60 - 38*eps - 56*x - 337*eps*x + 42*eps*x^2)*
       G[0, 1, 1, 1, x])/(12*x) - (2*eps^4*(-22 + 15*x + 23*x^2)*
       G[0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
     (2*eps^4*(70 - 61*x + 21*x^2)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^4*(-32 - x + 6*x^2)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
     (2*eps^4*(32 - 124*x + 31*x^2)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(9 - 57*x + 2*x^2)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)*x) + 
     (eps^4*(-25 + 12*x)*G[0, 1, 1, 1, 1, x])/(3*x) + 
     (eps^2*(14040 + 30024*eps + 201141*eps^2 + 10608*eps*Nf + 
        44200*eps^2*Nf - 5112*x - 15012*eps*x - 199350*eps^2*x - 
        2160*eps*Nf*x - 52656*eps^2*Nf*x - 9792*x^2 + 11124*eps*x^2 + 
        44658*eps^2*x^2 - 8592*eps*Nf*x^2 + 7856*eps^2*Nf*x^2 + 
        1944*eps*x^3 + 10548*eps^2*x^3)*Zeta[3])/(648*(-1 + x)*x) + 
     G[0, 1, x]*(-1/648*(eps*(-1512 - 26892*eps - 91395*eps^2 - 
           267597*eps^3 - 1008*eps*Nf - 4200*eps^2*Nf - 14896*eps^3*Nf + 
           13608*x + 51138*eps*x + 154170*eps^2*x + 430461*eps^3*x + 
           2016*eps*Nf*x + 8400*eps^2*Nf*x + 29792*eps^3*Nf*x - 7344*x^2 - 
           10206*eps*x^2 - 9936*eps^2*x^2 - 15471*eps^3*x^2 - 972*eps*x^3 + 
           7452*eps^2*x^3 + 80514*eps^3*x^3))/((-1 + x)*x) + 
       (eps^4*(-32 - x + 6*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) - 
       (eps^4*(215 - 1023*x + 470*x^2)*Zeta[3])/(9*(-1 + x)*x)) - 
     (eps^4*(-756 - 1093*x + 1794*x^2)*Zeta[5])/(30*(-1 + x)*x))) + 
 Pi*(((-1/139968*I)*(559872 + 1679616*eps + 5738688*eps^2 + 15571440*eps^3 + 
      40293288*eps^4 + 99491004*eps^5 + 238536090*eps^6 + 561317607*eps^7 + 
      466560*eps*Nf + 1617408*eps^2*Nf + 5277312*eps^3*Nf + 
      14715648*eps^4*Nf + 38457216*eps^5*Nf + 97348416*eps^6*Nf + 
      242821600*eps^7*Nf + 124416*eps^2*Nf^2 + 414720*eps^3*Nf^2 + 
      1119744*eps^4*Nf^2 + 2801664*eps^5*Nf^2 + 6721536*eps^6*Nf^2 + 
      15679488*eps^7*Nf^2))/eps^3 + 
   ((I/4320)*eps^2*(-1296 - 3258*eps - 11322*eps^2 - 96*eps*Nf - 
      184*eps^2*Nf + 2592*x + 4878*eps*x + 4779*eps^2*x + 48*eps*Nf*x - 
      16*eps^2*Nf*x + 1836*eps*x^2 + 10098*eps^2*x^2)*G[0, x]^5)/(-1 + x) - 
   ((I/4320)*eps^2*(-720 - 6912*eps - 36405*eps^2 + 48*eps*Nf + 
      200*eps^2*Nf - 2304*x - 1782*eps*x + 11601*eps^2*x + 48*eps*Nf*x - 
      16*eps^2*Nf*x + 1836*eps*x^2 + 10098*eps^2*x^2)*G[1, x]^5)/x - 
   ((I/36)*eps^2*(-8568 - 19296*eps - 56925*eps^2 - 48*eps*Nf - 
      200*eps^2*Nf + 8640*x + 34686*eps*x + 88938*eps^2*x + 96*eps*Nf*x + 
      400*eps^2*Nf*x + 1728*x^2 - 9918*eps*x^2 - 52641*eps^2*x^2 + 
      2052*eps*x^3 + 27162*eps^2*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((I/36)*eps^2*(15984 - 30312*eps - 38052*eps^2 + 48*eps*Nf + 
      200*eps^2*Nf + 11088*x + 69552*eps*x + 181782*eps^2*x - 96*eps*Nf*x - 
      400*eps^2*Nf*x - 44640*x^2 - 120816*eps*x^2 - 305415*eps^2*x^2 + 
      8640*eps*x^3 + 87210*eps^2*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   ((I/2)*eps^2*(204 - 974*eps - 1909*eps^2 + 428*x + 2225*eps*x + 
      5997*eps^2*x - 1096*x^2 - 3313*eps*x^2 - 8309*eps^2*x^2 + 222*eps*x^3 + 
      2292*eps^2*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   ((I/36)*eps^2*(4896 - 65736*eps - 218205*eps^2 - 48*eps*Nf - 
      200*eps^2*Nf + 11664*x + 97920*eps*x + 362574*eps^2*x + 96*eps*Nf*x + 
      400*eps^2*Nf*x - 37152*x^2 - 137808*eps*x^2 - 402471*eps^2*x^2 + 
      8640*eps*x^3 + 87210*eps^2*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/2)*eps^2*(256 - 1208*eps - 3919*eps^2 + 156*x + 1609*eps*x + 
      6527*eps^2*x - 760*x^2 - 2473*eps*x^2 - 8039*eps^2*x^2 + 222*eps*x^3 + 
      2292*eps^2*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   ((I/36)*eps^2*(1944 + 14076*eps + 50274*eps^2 + 48*eps*Nf + 200*eps^2*Nf + 
      6192*x - 19458*eps*x - 53478*eps^2*x - 96*eps*Nf*x - 400*eps^2*Nf*x + 
      288*x^2 + 22194*eps*x^2 + 25947*eps^2*x^2 + 2052*eps*x^3 + 
      27162*eps^2*x^3)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   ((I/972)*(-31752 - 66096*eps - 322542*eps^2 - 1412964*eps^3 - 
      6114285*eps^4 - 9936*eps*Nf - 39888*eps^2*Nf - 141288*eps^3*Nf - 
      406852*eps^4*Nf - 4032*eps^2*Nf^2 - 13440*eps^3*Nf^2 - 
      36288*eps^4*Nf^2 + 18144*x + 25272*eps*x + 269568*eps^2*x + 
      1475658*eps^3*x + 7037199*eps^4*x + 9936*eps*Nf*x + 39888*eps^2*Nf*x + 
      141288*eps^3*Nf*x + 406852*eps^4*Nf*x + 4032*eps^2*Nf^2*x + 
      13440*eps^3*Nf^2*x + 36288*eps^4*Nf^2*x)*Zeta[3])/(-1 + x) - 
   (((28*I)/27)*eps^3*(-105 - 180*eps - 11*eps*Nf + 42*x - 9*eps*x + 
      11*eps*Nf*x)*Zeta[3]^2)/(-1 + x) + 
   G[1, x]^4*(((I/2592)*eps*(-2160 - 11232*eps - 49275*eps^2 - 221967*eps^3 + 
        144*eps*Nf + 600*eps^2*Nf + 2128*eps^3*Nf - 1728*x + 2646*eps*x + 
        27999*eps^2*x + 182304*eps^3*x + 144*eps*Nf*x - 48*eps^2*Nf*x - 
        896*eps^3*Nf*x + 1620*eps*x^2 + 8910*eps^2*x^2 + 2430*eps^3*x^2))/x + 
     (((7*I)/9)*eps^4*(5 + 4*x)*Zeta[3])/x) + 
   G[0, x]^4*(((-1/2592*I)*eps*(-2160 - 3078*eps - 11718*eps^2 - 
        58617*eps^3 - 288*eps*Nf - 552*eps^2*Nf - 1232*eps^3*Nf + 2592*x + 
        4050*eps*x + 6885*eps^2*x + 55620*eps^3*x + 144*eps*Nf*x - 
        48*eps^2*Nf*x - 896*eps^3*Nf*x + 1620*eps*x^2 + 8910*eps^2*x^2 + 
        2430*eps^3*x^2))/(-1 + x) - 
     ((I/864)*eps^2*(-792 + 108*eps + 7515*eps^2 + 1944*x + 4248*eps*x + 
        3654*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x - 720*x^2 - 
        2700*eps*x^2 - 7650*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 
        216*eps*x^3 + 1188*eps^2*x^3)*G[1, x])/((-1 + x)*x) + 
     (((7*I)/9)*eps^4*(-5 + 6*x)*Zeta[3])/(-1 + x)) + 
   G[0, 1, 1, 1, x]*(((I/108)*eps*(1728 - 9288*eps - 42795*eps^2 - 
        236952*eps^3 + 144*eps*Nf + 600*eps^2*Nf + 2128*eps^3*Nf - 6696*x - 
        972*eps*x - 17010*eps^2*x + 72954*eps^3*x + 288*eps*Nf*x - 
        96*eps^2*Nf*x - 1792*eps^3*Nf*x - 432*x^2 + 540*eps*x^2 + 
        41580*eps^2*x^2 + 113994*eps^3*x^2 - 288*eps*Nf*x^2 + 
        96*eps^2*Nf*x^2 + 1792*eps^3*Nf*x^2 - 648*eps*x^3 - 1296*eps^2*x^3 + 
        14256*eps^3*x^3))/((-1 + x)*x) + 
     (((28*I)/3)*eps^4*(-8 + 31*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, 1, x]*(((I/54)*eps*(1728 - 2592*eps - 8019*eps^2 - 
        47628*eps^3 + 72*eps*Nf + 300*eps^2*Nf + 1064*eps^3*Nf - 1296*x - 
        2970*eps*x - 18846*eps^2*x - 30672*eps^3*x + 144*eps*Nf*x - 
        48*eps^2*Nf*x - 896*eps^3*Nf*x - 1296*x^2 + 2430*eps*x^2 + 
        35748*eps^2*x^2 + 143100*eps^3*x^2 - 144*eps*Nf*x^2 + 
        48*eps^2*Nf*x^2 + 896*eps^3*Nf*x^2 - 324*eps*x^3 - 648*eps^2*x^3 + 
        7128*eps^3*x^3))/((-1 + x)*x) + (((112*I)/3)*eps^4*(-4 + 3*x + 3*x^2)*
       Zeta[3])/((-1 + x)*x)) + G[0, 1, x]^2*
    (((-1/8*I)*eps*(-128 + 96*eps + 243*eps^2 + 1599*eps^3 + 224*x + 
        208*eps*x + 912*eps^2*x + 374*eps^3*x - 128*x^2 - 512*eps*x^2 - 
        608*eps^2*x^2 + 2586*eps^3*x^2))/((-1 + x)*x) - 
     (((56*I)/3)*eps^4*(4 - 7*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 0, 1, x]*(((I/108)*eps*(5832 + 11664*eps + 31941*eps^2 + 
        75924*eps^3 + 144*eps*Nf + 600*eps^2*Nf + 2128*eps^3*Nf - 6264*x - 
        31644*eps*x - 87534*eps^2*x - 199530*eps^3*x + 288*eps*Nf*x - 
        96*eps^2*Nf*x - 1792*eps^3*Nf*x + 3024*x^2 + 29916*eps*x^2 + 
        130572*eps^2*x^2 + 462294*eps^3*x^2 - 288*eps*Nf*x^2 + 
        96*eps^2*Nf*x^2 + 1792*eps^3*Nf*x^2 - 648*eps*x^3 - 1296*eps^2*x^3 + 
        14256*eps^3*x^3))/((-1 + x)*x) - 
     (((28*I)/3)*eps^4*(27 - 29*x + 14*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 0, 1, x]*(((-1/324*I)*(-3240 - 4536*eps - 9072*eps^2 + 18630*eps^3 + 
        227853*eps^4 - 432*eps*Nf - 1800*eps^2*Nf - 6384*eps^3*Nf - 
        21104*eps^4*Nf + 7128*x + 16200*eps*x + 19278*eps^2*x - 
        79218*eps^3*x - 707454*eps^4*x + 864*eps*Nf*x + 3600*eps^2*Nf*x + 
        12768*eps^3*Nf*x + 42208*eps^4*Nf*x - 1296*x^2 + 1296*eps*x^2 + 
        22680*eps^2*x^2 + 129600*eps^3*x^2 + 594864*eps^4*x^2))/
      ((-1 + x)*x) + (((28*I)/9)*eps^3*(-15 - 21*eps - 2*eps*Nf + 33*x + 
        75*eps*x + 4*eps*Nf*x - 6*x^2 + 6*eps*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]^3*(((I/1944)*(3888 + 15552*eps + 58725*eps^2 + 253449*eps^3 + 
        1029267*eps^4 - 432*eps*Nf - 1800*eps^2*Nf - 6384*eps^3*Nf - 
        21104*eps^4*Nf - 9882*eps*x - 51273*eps^2*x - 250128*eps^3*x - 
        1053405*eps^4*x - 432*eps*Nf*x + 144*eps^2*Nf*x + 2688*eps^3*Nf*x + 
        12160*eps^4*Nf*x - 972*eps*x^2 - 5346*eps^2*x^2 - 1458*eps^3*x^2 + 
        54918*eps^4*x^2))/x + ((I/216)*eps^2*(-2664 - 11412*eps - 
        24084*eps^2 - 48*eps*Nf - 200*eps^2*Nf + 7128*x + 27036*eps*x + 
        55296*eps^2*x + 96*eps*Nf*x + 400*eps^2*Nf*x - 4464*x^2 - 
        16596*eps*x^2 - 33813*eps^2*x^2 + 1080*eps*x^3 + 4806*eps^2*x^3)*
       G[0, 1, x])/((-1 + x)*x) + 
     (((7*I)/54)*eps^3*(-72 - 288*eps + 8*eps*Nf + 183*eps*x + 8*eps*Nf*x + 
        18*eps*x^2)*Zeta[3])/x) + G[0, 1, 1, x]*
    (((-1/324*I)*(-2592 - 15552*eps - 46170*eps^2 - 111780*eps^3 - 
        243081*eps^4 - 432*eps*Nf - 1800*eps^2*Nf - 6384*eps^3*Nf - 
        21104*eps^4*Nf + 4536*x + 34344*eps*x + 95094*eps^2*x + 
        187434*eps^3*x + 205902*eps^4*x + 864*eps*Nf*x + 3600*eps^2*Nf*x + 
        12768*eps^3*Nf*x + 42208*eps^4*Nf*x - 3888*x^2 - 19440*eps*x^2 - 
        33696*eps^2*x^2 + 14256*eps^3*x^2 + 460080*eps^4*x^2))/((-1 + x)*x) - 
     (((28*I)/9)*eps^3*(12 + 72*eps + 2*eps*Nf - 21*x - 159*eps*x - 
        4*eps*Nf*x + 18*x^2 + 90*eps*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^3*(((-1/1944*I)*(3888 + 3402*eps + 14418*eps^2 + 66015*eps^3 + 
        277668*eps^4 + 864*eps*Nf + 1656*eps^2*Nf + 3696*eps^3*Nf + 
        8944*eps^4*Nf - 2592*x - 2430*eps*x - 10611*eps^2*x - 76140*eps^3*x - 
        329103*eps^4*x - 432*eps*Nf*x + 144*eps^2*Nf*x + 2688*eps^3*Nf*x + 
        12160*eps^4*Nf*x - 972*eps*x^2 - 5346*eps^2*x^2 - 1458*eps^3*x^2 + 
        54918*eps^4*x^2))/(-1 + x) + 
     ((I/432)*eps^2*(792 + 5652*eps + 15417*eps^2 - 1368*x - 6408*eps*x - 
        3186*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x + 432*x^2 + 108*eps*x^2 - 
        19080*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 648*eps*x^3 + 
        5832*eps^2*x^3)*G[1, x]^2)/((-1 + x)*x) - 
     ((I/24)*eps^2*(216 + 308*eps + 165*eps^2 - 464*x - 876*eps*x - 
        448*eps^2*x + 160*x^2 + 188*eps*x^2 - 1584*eps^2*x^2 + 120*eps*x^3 + 
        912*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x) - 
     (((7*I)/54)*eps^3*(-72 - 63*eps - 16*eps*Nf + 48*x + 45*eps*x + 
        8*eps*Nf*x + 18*eps*x^2)*Zeta[3])/(-1 + x) + 
     G[1, x]*(((I/648)*eps*(-648 + 1188*eps + 13365*eps^2 + 75249*eps^3 + 
          648*x + 2808*eps*x - 702*eps^2*x - 66420*eps^3*x - 288*eps*Nf*x - 
          552*eps^2*Nf*x - 1232*eps^3*Nf*x - 432*x^2 - 4644*eps*x^2 - 
          16902*eps^2*x^2 - 10908*eps^3*x^2 + 144*eps*Nf*x^2 - 
          48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 648*eps*x^3 + 3564*eps^2*x^3 + 
          972*eps^3*x^3))/((-1 + x)*x) + (((14*I)/9)*eps^4*(3 - 3*x + 2*x^2)*
         Zeta[3])/((-1 + x)*x))) + 
   ((I/180)*eps^2*(7092 + 41841*eps + 39123*eps^2 - 1680*eps*Nf - 
      14032*eps^2*Nf - 1984*eps^2*Nf^2 - 78552*x - 314361*eps*x - 
      502938*eps^2*x + 1680*eps*Nf*x + 14032*eps^2*Nf*x + 1984*eps^2*Nf^2*x + 
      13230*eps*x^2 + 126630*eps^2*x^2)*Zeta[5])/(-1 + x) + 
   G[0, x]^2*(((I/1944)*(7776 + 7776*eps + 31104*eps^2 + 110322*eps^3 + 
        399735*eps^4 + 1492992*eps^5 + 2592*eps*Nf + 4968*eps^2*Nf + 
        11088*eps^3*Nf + 26832*eps^4*Nf + 68432*eps^5*Nf - 3888*x - 
        1944*eps*x - 18468*eps^2*x - 102546*eps^3*x - 405810*eps^4*x - 
        1344276*eps^5*x - 1296*eps*Nf*x + 432*eps^2*Nf*x + 8064*eps^3*Nf*x + 
        36480*eps^4*Nf*x + 133184*eps^5*Nf*x))/(eps*(-1 + x)) - 
     ((I/432)*eps^2*(216 + 6804*eps + 20493*eps^2 - 1296*x - 7182*eps*x - 
        5544*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x + 864*x^2 - 846*eps*x^2 - 
        23886*eps^2*x^2 + 48*eps*Nf*x^2 - 16*eps^2*Nf*x^2 + 756*eps*x^3 + 
        6048*eps^2*x^3)*G[1, x]^3)/((-1 + x)*x) + 
     ((I/4)*eps^2*(196 + 374*eps + 770*eps^2 - 252*x - 687*eps*x - 
        1119*eps^2*x + 8*x^2 + 299*eps*x^2 + 680*eps^2*x^2 + 6*eps*x^3 + 
        54*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/8)*eps^2*(328 - 324*eps - 815*eps^2 - 240*x + 40*eps*x + 
        920*eps^2*x - 64*x^2 + 32*eps*x^2 - 2388*eps^2*x^2 + 192*eps*x^3 + 
        1728*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x) - 
     ((I/27)*eps^2*(1368 - 144*eps + 5607*eps^2 + 384*eps*Nf + 736*eps^2*Nf + 
        288*x + 1548*eps*x - 10782*eps^2*x - 192*eps*Nf*x + 64*eps^2*Nf*x + 
        648*eps*x^2 + 5832*eps^2*x^2)*Zeta[3])/(-1 + x) + 
     G[1, x]^2*(((-1/432*I)*eps*(648 + 7452*eps + 21033*eps^2 + 72927*eps^3 - 
          2160*x - 8370*eps*x - 3132*eps^2*x + 8046*eps^3*x - 288*eps*Nf*x - 
          552*eps^2*Nf*x - 1232*eps^3*Nf*x + 864*x^2 - 1458*eps*x^2 - 
          32940*eps^2*x^2 - 126522*eps^3*x^2 + 144*eps*Nf*x^2 - 
          48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 972*eps*x^3 + 8748*eps^2*x^3 + 
          24300*eps^3*x^3))/((-1 + x)*x) + 
       (((7*I)/3)*eps^4*(3 - 10*x + 4*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((I/8)*eps*(72 + 76*eps - 120*eps^2 - 1497*eps^3 - 160*x - 
          280*eps*x + 82*eps^2*x + 2917*eps^3*x + 64*x^2 + 56*eps*x^2 - 
          817*eps^2*x^2 - 4128*eps^3*x^2 + 48*eps*x^3 + 390*eps^2*x^3 + 
          918*eps^3*x^3))/((-1 + x)*x) - (((14*I)/3)*eps^4*(9 - 20*x + 8*x^2)*
         Zeta[3])/((-1 + x)*x)) + 
     G[1, x]*(((I/648)*(648 - 1620*eps - 16200*eps^2 - 89505*eps^3 - 
          417069*eps^4 + 1296*x - 1134*eps*x + 4374*eps^2*x + 83106*eps^3*x + 
          535815*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 3696*eps^3*Nf*x + 
          8944*eps^4*Nf*x + 7938*eps*x^2 + 32481*eps^2*x^2 + 
          56700*eps^3*x^2 + 14337*eps^4*x^2 - 432*eps*Nf*x^2 + 
          144*eps^2*Nf*x^2 + 2688*eps^3*Nf*x^2 + 12160*eps^4*Nf*x^2 - 
          972*eps*x^3 - 5346*eps^2*x^3 - 1458*eps^3*x^3 + 54918*eps^4*x^3))/
        ((-1 + x)*x) - ((I/8)*eps^2*(192 + 192*eps + 436*eps^2 - 136*x - 
          490*eps*x - 916*eps^2*x - 16*x^2 + 418*eps*x^2 + 809*eps^2*x^2 + 
          36*eps*x^3 + 366*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x) + 
       (((7*I)/18)*eps^3*(-12 + 30*eps - 24*x + 21*eps*x - 16*eps*Nf*x - 
          147*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/((-1 + x)*x)) + 
     (((124*I)/5)*eps^4*(-2 + x)*Zeta[5])/(-1 + x)) + 
   G[0, 1, x]*(((I/972)*(1944 + 1944*eps + 3402*eps^2 - 59778*eps^3 - 
        463887*eps^4 - 2484432*eps^5 + 1296*eps*Nf + 5400*eps^2*Nf + 
        19152*eps^3*Nf + 63312*eps^4*Nf + 201616*eps^5*Nf - 3888*eps*x - 
        13608*eps^2*x + 45684*eps^3*x + 552582*eps^4*x + 3442824*eps^5*x + 
        2592*eps*Nf*x - 864*eps^2*Nf*x - 16128*eps^3*Nf*x - 
        72960*eps^4*Nf*x - 266368*eps^5*Nf*x + 11664*eps*x^2 + 
        60264*eps^2*x^2 + 213840*eps^3*x^2 + 707616*eps^4*x^2 + 
        2255040*eps^5*x^2 - 2592*eps*Nf*x^2 + 864*eps^2*Nf*x^2 + 
        16128*eps^3*Nf*x^2 + 72960*eps^4*Nf*x^2 + 266368*eps^5*Nf*x^2))/
      (eps*(-1 + x)*x) - ((I/4)*eps^2*(120 - 1180*eps - 2663*eps^2 + 448*x + 
        2456*eps*x + 7156*eps^2*x - 960*x^2 - 3224*eps*x^2 - 9152*eps^2*x^2 + 
        240*eps*x^3 + 2328*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/4)*eps^2*(376 - 1148*eps - 4057*eps^2 - 8*x + 1178*eps*x + 
        5538*eps^2*x - 752*x^2 - 2202*eps*x^2 - 7142*eps^2*x^2 + 
        204*eps*x^3 + 2256*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/54)*eps^2*(2196 + 1170*eps - 6228*eps^2 - 768*eps*Nf - 
        3200*eps^2*Nf - 2160*x - 6768*eps*x - 1440*eps^2*x - 1536*eps*Nf*x + 
        512*eps^2*Nf*x - 1728*x^2 - 3024*eps*x^2 - 30879*eps^2*x^2 + 
        1536*eps*Nf*x^2 - 512*eps^2*Nf*x^2 + 1296*eps*x^3 + 17334*eps^2*x^3)*
       Zeta[3])/((-1 + x)*x) - (((124*I)/5)*eps^4*Zeta[5])/((-1 + x)*x)) + 
   G[1, x]^2*(((-1/1944*I)*(3888 + 13608*eps + 43740*eps^2 + 204120*eps^3 + 
        882333*eps^4 + 3599316*eps^5 - 1296*eps*Nf - 5400*eps^2*Nf - 
        19152*eps^3*Nf - 63312*eps^4*Nf - 201616*eps^5*Nf - 3888*x - 
        17496*eps*x - 70956*eps^2*x - 286254*eps^3*x - 1094958*eps^4*x - 
        4013388*eps^5*x - 1296*eps*Nf*x + 432*eps^2*Nf*x + 8064*eps^3*Nf*x + 
        36480*eps^4*Nf*x + 133184*eps^5*Nf*x))/(eps*x) - 
     ((I/72)*eps^2*(-4824 - 16380*eps - 33426*eps^2 - 48*eps*Nf - 
        200*eps^2*Nf + 10944*x + 40248*eps*x + 90234*eps^2*x + 96*eps*Nf*x + 
        400*eps^2*Nf*x - 5472*x^2 - 22896*eps*x^2 - 58941*eps^2*x^2 + 
        1728*eps*x^3 + 12150*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((I/72)*eps^2*(3528 + 13572*eps + 29754*eps^2 + 48*eps*Nf + 
        200*eps^2*Nf - 6840*x - 30708*eps*x - 66348*eps^2*x - 96*eps*Nf*x - 
        400*eps^2*Nf*x + 3888*x^2 + 19116*eps*x^2 + 37539*eps^2*x^2 - 
        648*eps*x^3 + 1350*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/108)*eps^2*(-7272 - 17676*eps - 47952*eps^2 + 768*eps*Nf + 
        3200*eps^2*Nf + 8820*x + 40842*eps*x + 123399*eps^2*x - 
        3456*eps^2*Nf*x - 3384*x^2 - 30186*eps*x^2 - 96993*eps^2*x^2 - 
        768*eps*Nf*x^2 + 256*eps^2*Nf*x^2 + 972*eps*x^3 + 3078*eps^2*x^3)*
       Zeta[3])/((-1 + x)*x) + G[0, 1, x]*
      (((-1/216*I)*eps*(-648 + 9180*eps + 31860*eps^2 + 160002*eps^3 - 
          144*eps*Nf - 600*eps^2*Nf - 2128*eps^3*Nf + 2808*x + 2160*eps*x + 
          32400*eps^2*x + 18927*eps^3*x - 288*eps*Nf*x + 96*eps^2*Nf*x + 
          1792*eps^3*Nf*x - 2160*x^2 - 14256*eps*x^2 - 88425*eps^2*x^2 - 
          237600*eps^3*x^2 + 288*eps*Nf*x^2 - 96*eps^2*Nf*x^2 - 
          1792*eps^3*Nf*x^2 + 2592*eps*x^3 + 19926*eps^2*x^3 + 
          41958*eps^3*x^3))/((-1 + x)*x) - (((14*I)/3)*eps^4*(-3 + 10*x)*
         Zeta[3])/x) - (((124*I)/5)*eps^4*(-1 + x)*Zeta[5])/x) + 
   G[1, x]*(((I/1458)*(-2916 - 8748*eps - 32805*eps^2 - 64152*eps^3 - 
        47385*eps^4 + 395118*eps^5 + 3130326*eps^6 - 1944*eps*Nf - 
        8100*eps^2*Nf - 28728*eps^3*Nf - 94968*eps^4*Nf - 302424*eps^5*Nf - 
        942280*eps^6*Nf - 5832*x - 5832*eps*x - 18954*eps^2*x - 
        67068*eps^3*x - 256608*eps^4*x - 950616*eps^5*x - 3353400*eps^6*x - 
        1944*eps*Nf*x + 648*eps^2*Nf*x + 12096*eps^3*Nf*x + 
        54720*eps^4*Nf*x + 199776*eps^5*Nf*x + 669728*eps^6*Nf*x))/
      (eps^2*x) + ((I/8)*eps^2*(-328 - 188*eps + 581*eps^2 + 448*x + 
        1204*eps*x + 2066*eps^2*x + 32*x^2 - 460*eps*x^2 - 1823*eps^2*x^2 + 
        72*eps*x^3 + 354*eps^2*x^3)*G[0, 1, x]^2)/((-1 + x)*x) + 
     ((I/36)*eps^2*(-4176 - 20232*eps - 58869*eps^2 - 48*eps*Nf - 
        200*eps^2*Nf + 9432*x + 40698*eps*x + 110736*eps^2*x + 96*eps*Nf*x + 
        400*eps^2*Nf*x - 6768*x^2 - 27090*eps*x^2 - 76707*eps^2*x^2 + 
        1404*eps*x^3 + 16038*eps^2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
     ((I/36)*eps^2*(-3888 - 17568*eps - 50571*eps^2 - 48*eps*Nf - 
        200*eps^2*Nf + 6696*x + 34182*eps*x + 90558*eps^2*x + 96*eps*Nf*x + 
        400*eps^2*Nf*x - 5040*x^2 - 25038*eps*x^2 - 58158*eps^2*x^2 + 
        324*eps*x^3 + 648*eps^2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     ((I/36)*eps^2*(3168 + 13896*eps + 36549*eps^2 + 48*eps*Nf + 
        200*eps^2*Nf - 2448*x - 25722*eps*x - 56286*eps^2*x - 96*eps*Nf*x - 
        400*eps^2*Nf*x + 2016*x^2 + 17802*eps*x^2 + 24165*eps^2*x^2 + 
        756*eps*x^3 + 14742*eps^2*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
     ((I/162)*eps*(-108 + 3402*eps + 46008*eps^2 + 204741*eps^3 + 
        2304*eps*Nf + 9600*eps^2*Nf + 34048*eps^3*Nf + 12528*x + 
        21897*eps*x + 36072*eps^2*x - 12582*eps^3*x - 10368*eps^2*Nf*x - 
        48384*eps^3*Nf*x - 6912*x^2 - 9585*eps*x^2 - 48546*eps^2*x^2 - 
        69363*eps^3*x^2 - 2304*eps*Nf*x^2 + 768*eps^2*Nf*x^2 + 
        14336*eps^3*Nf*x^2 + 2430*eps*x^3 + 21870*eps^2*x^3 + 
        60750*eps^3*x^3)*Zeta[3])/((-1 + x)*x) - 
     (((28*I)/9)*eps^4*(8 - 109*x + 50*x^2)*Zeta[3]^2)/((-1 + x)*x) + 
     G[0, 1, 1, x]*(((I/108)*eps*(-1728 + 7560*eps + 32805*eps^2 + 
          188514*eps^3 - 144*eps*Nf - 600*eps^2*Nf - 2128*eps^3*Nf + 5184*x + 
          7722*eps*x + 46764*eps^2*x + 29241*eps^3*x - 288*eps*Nf*x + 
          96*eps^2*Nf*x + 1792*eps^3*Nf*x - 1728*x^2 - 13554*eps*x^2 - 
          86184*eps^2*x^2 - 214272*eps^3*x^2 + 288*eps*Nf*x^2 - 
          96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 + 2268*eps*x^3 + 
          15876*eps^2*x^3 + 26244*eps^3*x^3))/((-1 + x)*x) + 
       (((224*I)/3)*eps^4*(1 - 3*x + x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 0, 1, x]*(((I/108)*eps*(-4320 + 2592*eps + 9423*eps^2 + 
          83970*eps^3 - 144*eps*Nf - 600*eps^2*Nf - 2128*eps^3*Nf + 6264*x + 
          17010*eps*x + 76302*eps^2*x + 130761*eps^3*x - 288*eps*Nf*x + 
          96*eps^2*Nf*x + 1792*eps^3*Nf*x - 3888*x^2 - 29970*eps*x^2 - 
          129276*eps^2*x^2 - 333612*eps^3*x^2 + 288*eps*Nf*x^2 - 
          96*eps^2*Nf*x^2 - 1792*eps^3*Nf*x^2 + 2268*eps*x^3 + 
          15876*eps^2*x^3 + 26244*eps^3*x^3))/((-1 + x)*x) + 
       (((28*I)/3)*eps^4*(20 - 29*x + 18*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, x]*(((I/324)*(-648 - 10044*eps - 31185*eps^2 - 77436*eps^3 - 
          189216*eps^4 - 432*eps*Nf - 1800*eps^2*Nf - 6384*eps^3*Nf - 
          21104*eps^4*Nf + 4536*x + 20088*eps*x + 42606*eps^2*x + 
          47385*eps^3*x - 86913*eps^4*x + 864*eps*Nf*x + 3600*eps^2*Nf*x + 
          12768*eps^3*Nf*x + 42208*eps^4*Nf*x - 3888*x^2 - 9072*eps*x^2 - 
          2268*eps^2*x^2 + 65286*eps^3*x^2 + 410508*eps^4*x^2))/
        ((-1 + x)*x) + (((14*I)/9)*eps^3*(6 + 93*eps + 4*eps*Nf - 42*x - 
          186*eps*x - 8*eps*Nf*x + 36*x^2 + 84*eps*x^2)*Zeta[3])/
        ((-1 + x)*x)) + (((124*I)/15)*eps^3*(3 + 9*eps + 2*eps*Nf + 6*x + 
        6*eps*x + 2*eps*Nf*x)*Zeta[5])/x) + 
   G[0, x]*(((-1/1458*I)*(8748 + 14580*eps + 51759*eps^2 + 157464*eps^3 + 
        518319*eps^4 + 1823958*eps^5 + 6740334*eps^6 + 3888*eps*Nf + 
        7452*eps^2*Nf + 16632*eps^3*Nf + 40248*eps^4*Nf + 102648*eps^5*Nf + 
        272552*eps^6*Nf - 5832*x - 5832*eps*x - 18954*eps^2*x - 
        67068*eps^3*x - 256608*eps^4*x - 950616*eps^5*x - 3353400*eps^6*x - 
        1944*eps*Nf*x + 648*eps^2*Nf*x + 12096*eps^3*Nf*x + 
        54720*eps^4*Nf*x + 199776*eps^5*Nf*x + 669728*eps^6*Nf*x))/
      (eps^2*(-1 + x)) + ((I/864)*eps^2*(648 + 8460*eps + 23931*eps^2 - 
        1800*x - 9990*eps*x - 9972*eps^2*x - 96*eps*Nf*x - 184*eps^2*Nf*x + 
        1008*x^2 + 306*eps*x^2 - 22959*eps^2*x^2 + 48*eps*Nf*x^2 - 
        16*eps^2*Nf*x^2 + 756*eps*x^3 + 5670*eps^2*x^3)*G[1, x]^4)/
      ((-1 + x)*x) - ((I/8)*eps^2*(-80 + 88*eps + 26*eps^2 + 56*x - 
        266*eps*x - 292*eps^2*x + 144*x^2 + 322*eps*x^2 + 79*eps^2*x^2 + 
        36*eps*x^3 + 282*eps^2*x^3)*G[0, 1, x]^2)/((-1 + x)*x) + 
     ((I/4)*eps^2*(-632 - 1348*eps - 3415*eps^2 + 576*x + 2104*eps*x + 
        4848*eps^2*x + 192*x^2 - 920*eps*x^2 - 4338*eps^2*x^2 + 144*eps*x^3 + 
        1380*eps^2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     ((I/4)*eps^2*(648 + 76*eps + 1125*eps^2 - 328*x - 122*eps*x - 
        896*eps^2*x - 432*x^2 - 30*eps*x^2 + 271*eps^2*x^2 + 36*eps*x^3 + 
        450*eps^2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     ((I/4)*eps^2*(664 - 524*eps - 1711*eps^2 - 320*x + 60*eps*x + 
        1496*eps^2*x - 288*x^2 + 364*eps*x^2 - 1780*eps^2*x^2 + 216*eps*x^3 + 
        2280*eps^2*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((I/162)*eps*(10692 + 11205*eps + 67581*eps^2 + 270378*eps^3 + 
        4608*eps*Nf + 8832*eps^2*Nf + 19712*eps^3*Nf - 3672*x - 2457*eps*x - 
        71226*eps^2*x - 349461*eps^3*x - 2304*eps*Nf*x + 768*eps^2*Nf*x + 
        14336*eps^3*Nf*x + 2430*eps*x^2 + 21870*eps^2*x^2 + 60750*eps^3*x^2)*
       Zeta[3])/(-1 + x) + (((56*I)/9)*eps^4*(-39 + 10*x)*Zeta[3]^2)/
      (-1 + x) + G[0, 0, 1, x]*(((-1/4*I)*eps*(136 + 236*eps + 380*eps^2 + 
          223*eps^3 - 216*x - 534*eps*x - 582*eps^2*x + 857*eps^3*x + 
          80*x^2 + 302*eps*x^2 + 32*eps^2*x^2 - 786*eps^3*x^2 + 60*eps*x^3 + 
          540*eps^2*x^3 + 1500*eps^3*x^3))/((-1 + x)*x) + 
       (((28*I)/3)*eps^4*(-17 + 10*x)*Zeta[3])/x) + 
     G[0, 1, x]*(((I/4)*(-24 - 20*eps + 75*eps^2 + 675*eps^3 + 3562*eps^4 + 
          32*x + 64*eps*x - 80*eps^2*x - 1317*eps^3*x - 7591*eps^4*x + 
          220*eps^2*x^2 + 1482*eps^3*x^2 + 7012*eps^4*x^2))/((-1 + x)*x) - 
       (((14*I)/3)*eps^3*(-6 - 5*eps + 8*x + 16*eps*x)*Zeta[3])/
        ((-1 + x)*x)) + G[1, x]^3*
      (((I/648)*eps*(216 + 8964*eps + 23517*eps^2 + 78381*eps^3 - 1944*x - 
          9882*eps*x - 324*eps^2*x + 28296*eps^3*x - 288*eps*Nf*x - 
          552*eps^2*Nf*x - 1232*eps^3*Nf*x + 1296*x^2 - 1458*eps*x^2 - 
          40689*eps^2*x^2 - 166914*eps^3*x^2 + 144*eps*Nf*x^2 - 
          48*eps^2*Nf*x^2 - 896*eps^3*Nf*x^2 + 972*eps*x^3 + 9882*eps^2*x^3 + 
          31914*eps^3*x^3))/((-1 + x)*x) - 
       (((14*I)/9)*eps^4*(1 - 9*x + 6*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[0, 1, 1, x]*(((-1/4*I)*eps*(136 - 244*eps - 705*eps^2 - 2937*eps^3 - 
          88*x + 202*eps*x + 786*eps^2*x + 4695*eps^3*x - 80*x^2 - 
          146*eps*x^2 - 1176*eps^2*x^2 - 5368*eps^3*x^2 + 60*eps*x^3 + 
          540*eps^2*x^3 + 1500*eps^3*x^3))/((-1 + x)*x) - 
       (((28*I)/3)*eps^4*(-17 + 11*x + 10*x^2)*Zeta[3])/((-1 + x)*x)) + 
     G[1, x]^2*(((-1/648*I)*(-648 - 11340*eps - 35397*eps^2 - 132759*eps^3 - 
          535248*eps^4 + 3240*x + 13770*eps*x + 20088*eps^2*x + 
          67716*eps^3*x + 361827*eps^4*x + 864*eps*Nf*x + 1656*eps^2*Nf*x + 
          3696*eps^3*Nf*x + 8944*eps^4*Nf*x - 1296*x^2 + 2754*eps*x^2 + 
          39933*eps^2*x^2 + 136566*eps^3*x^2 + 381429*eps^4*x^2 - 
          432*eps*Nf*x^2 + 144*eps^2*Nf*x^2 + 2688*eps^3*Nf*x^2 + 
          12160*eps^4*Nf*x^2 - 972*eps*x^3 - 5346*eps^2*x^3 - 
          1458*eps^3*x^3 + 54918*eps^4*x^3))/((-1 + x)*x) + 
       ((I/8)*eps^2*(-112 - 216*eps - 42*eps^2 + 136*x + 482*eps*x + 
          312*eps^2*x - 16*x^2 - 234*eps*x^2 - 121*eps^2*x^2 + 12*eps*x^3 + 
          66*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x) - 
       (((7*I)/18)*eps^3*(12 + 210*eps - 60*x - 255*eps*x - 16*eps*Nf*x + 
          24*x^2 - 51*eps*x^2 + 8*eps*Nf*x^2 + 18*eps*x^3)*Zeta[3])/
        ((-1 + x)*x)) - (((124*I)/15)*eps^3*(-9 - 15*eps - 4*eps*Nf + 6*x + 
        6*eps*x + 2*eps*Nf*x)*Zeta[5])/(-1 + x) + 
     G[1, x]*(((-1/972*I)*(1944 + 2916*eps + 2430*eps^2 - 11907*eps^3 - 
          95985*eps^4 - 487458*eps^5 + 1944*x - 3888*eps*x - 6318*eps^2*x + 
          972*eps^3*x + 97929*eps^4*x + 751356*eps^5*x + 2592*eps*Nf*x + 
          4968*eps^2*Nf*x + 11088*eps^3*Nf*x + 26832*eps^4*Nf*x + 
          68432*eps^5*Nf*x + 13608*eps*x^2 + 56376*eps^2*x^2 + 
          198774*eps^3*x^2 + 698382*eps^4*x^2 + 2462076*eps^5*x^2 - 
          1296*eps*Nf*x^2 + 432*eps^2*Nf*x^2 + 8064*eps^3*Nf*x^2 + 
          36480*eps^4*Nf*x^2 + 133184*eps^5*Nf*x^2))/(eps*(-1 + x)*x) + 
       ((I/2)*eps^2*(120 + 260*eps + 675*eps^2 - 96*x - 490*eps*x - 
          1030*eps^2*x + 16*x^2 + 326*eps*x^2 + 679*eps^2*x^2 + 12*eps*x^3 + 
          66*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)*x) + 
       ((I/4)*eps^2*(320 + 320*eps + 176*eps^2 - 256*x - 868*eps*x - 
          978*eps^2*x - 32*x^2 + 652*eps*x^2 + 1015*eps^2*x^2 + 24*eps*x^3 + 
          342*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x) + 
       ((I/54)*eps^2*(1152 + 9288*eps + 34326*eps^2 + 2988*x - 10269*eps*x - 
          32445*eps^2*x + 1536*eps*Nf*x + 2944*eps^2*Nf*x + 1512*x^2 + 
          16137*eps*x^2 + 51930*eps^2*x^2 - 768*eps*Nf*x^2 + 
          256*eps^2*Nf*x^2 + 162*eps*x^3 + 1458*eps^2*x^3)*Zeta[3])/
        ((-1 + x)*x) + G[0, 1, x]*(((I/4)*eps*(64 + 16*eps - 32*eps^2 - 
            496*eps^3 - 40*x - 102*eps*x - 112*eps^2*x + 924*eps^3*x - 
            16*x^2 + 118*eps*x^2 + 209*eps^2*x^2 - 170*eps^3*x^2 + 
            12*eps*x^3 + 150*eps^2*x^3 + 582*eps^3*x^3))/((-1 + x)*x) + 
         (((28*I)/3)*eps^4*(-8 + 5*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) + 
       (((124*I)/5)*eps^4*(1 + x)*Zeta[5])/((-1 + x)*x))))


==> anc/Bare_FFs/eemumu/2L_eemumu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-12041*eps^4*Pi^8*(-1 + 2*x))/(75600*(-1 + x)^2) - 
 (eps^2*(-4455*eps^2 + 1296*x + 270*eps*x + 13050*eps^2*x + 744*eps*Nf*x + 
    2380*eps^2*Nf*x - 2592*x^2 + 612*eps*x^2 - 28773*eps^2*x^2 - 
    1488*eps*Nf*x^2 - 4736*eps^2*Nf*x^2 + 1674*eps*x^3 + 22122*eps^2*x^3)*
   G[0, x]^6)/(6480*(-1 + x)^2*x) + 
 (eps^2*(2592 + 7092*eps + 29916*eps^2 - 744*eps*Nf - 2356*eps^2*Nf - 
    7776*x - 13068*eps*x - 64782*eps^2*x + 2232*eps*Nf*x + 7092*eps^2*Nf*x + 
    5184*x^2 + 4302*eps*x^2 + 19575*eps^2*x^2 - 1488*eps*Nf*x^2 - 
    4736*eps^2*Nf*x^2 + 1674*eps*x^3 + 22122*eps^2*x^3)*G[1, x]^6)/
  (6480*(-1 + x)*x^2) + 
 Pi^7*(((I/7560)*eps^3*(-1738*eps + 2702*x + 8283*eps*x + 112*eps*Nf*x - 
      5404*x^2 - 9268*eps*x^2 - 224*eps*Nf*x^2 + 273*eps*x^3))/
    ((-1 + x)^2*x) + (((223*I)/252)*eps^4*(-1 + 2*x)*G[0, x])/(-1 + x)^2 - 
   ((I/3780)*eps^4*(-1 + 2*x)*(-869 + 1738*x + 2421*x^2)*G[1, x])/
    ((-1 + x)^2*x^2)) + 
 Pi^6*((eps^2*(21864*eps - 46737*eps^2 + 13956*eps^2*Nf - 18540*x - 
      98655*eps*x + 103188*eps^2*x + 9960*eps*Nf*x + 7624*eps^2*Nf*x + 
      37080*x^2 - 156702*eps*x^2 - 552231*eps^2*x^2 - 19920*eps*Nf*x^2 - 
      53120*eps^2*Nf*x^2 + 17352*eps*x^3 + 141408*eps^2*x^3))/
    (68040*(-1 + x)^2*x) - (407*eps^4*(-1 + 2*x)*G[0, x]^2)/
    (945*(-1 + x)^2) + (eps^3*(-5418 - 38472*eps + 1260*eps*Nf + 21672*x + 
      118350*eps*x - 5040*eps*Nf*x - 16170*x^2 - 87201*eps*x^2 + 
      8288*eps*Nf*x^2 - 11004*x^3 - 11346*eps*x^3 - 6496*eps*Nf*x^3 + 
      1008*eps*x^4)*G[1, x])/(22680*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(2701 - 5402*x + 4521*x^2)*G[1, x]^2)/
    (7560*(-1 + x)^2*x^2) + 
   G[0, x]*((eps^3*(6972*eps - 11256*x - 38436*eps*x - 3248*eps*Nf*x + 
        22512*x^2 + 34404*eps*x^2 + 6496*eps*Nf*x^2 + 2205*eps*x^3))/
      (22680*(-1 + x)^2*x) + (eps^4*(-1 + 2*x)*(-83 + 166*x + 219*x^2)*
       G[1, x])/(270*(-1 + x)^2*x^2)) + 
   (eps^4*(-1 + 2*x)*(259 - 518*x + 446*x^2)*G[0, 1, x])/
    (540*(-1 + x)^2*x^2)) + 
 (eps^2*(-816 + 504*eps - 918*eps^2 + 3264*x + 64*eps*x + 4446*eps^2*x - 
    3872*x^2 - 1084*eps*x^2 - 4473*eps^2*x^2 + 1216*x^3 + 576*eps*x^3 + 
    1858*eps^2*x^3 + 12*eps*x^4 + 318*eps^2*x^4)*G[0, 0, 1, x]^2)/
  (4*(-1 + x)^2*x^2) - (eps^2*(-48 + 472*eps + 2671*eps^2 + 192*x - 
    1112*eps*x - 6906*eps^2*x + 576*x^2 + 956*eps*x^2 + 7089*eps^2*x^2 - 
    1536*x^3 - 2224*eps*x^3 - 5050*eps^2*x^3 + 12*eps*x^4 + 318*eps^2*x^4)*
   G[0, 1, 1, x]^2)/(4*(-1 + x)^2*x^2) - 
 (eps^2*(-880*eps - 1566*eps^2 - 584*x - 276*eps*x + 1501*eps^2*x + 
    1168*x^2 + 2960*eps*x^2 + 5080*eps^2*x^2 + 120*eps*x^3 + 3982*eps^2*x^3)*
   G[0, 0, 0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
 (eps^2*(-16488 + 31608*eps + 19269*eps^2 + 48*eps*Nf + 152*eps^2*Nf + 
    65952*x - 54720*eps*x - 47376*eps^2*x - 192*eps*Nf*x - 560*eps^2*Nf*x - 
    73152*x^2 + 40032*eps*x^2 + 133119*eps^2*x^2 + 288*eps*Nf*x^2 + 
    768*eps^2*Nf*x^2 + 14400*x^3 - 30024*eps*x^3 - 197982*eps^2*x^3 - 
    192*eps*Nf*x^3 - 512*eps^2*Nf*x^3 + 4644*eps*x^4 + 51318*eps^2*x^4)*
   G[0, 0, 0, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
 (eps^2*(-784 + 856*eps + 117*eps^2 + 3136*x - 864*eps*x + 1090*eps^2*x - 
    3656*x^2 - 232*eps*x^2 - 95*eps^2*x^2 + 1040*x^3 + 48*eps*x^3 - 
    2018*eps^2*x^3 + 108*eps*x^4 + 1434*eps^2*x^4)*G[0, 0, 0, 1, 0, 1, x])/
  (2*(-1 + x)^2*x^2) - (eps^2*(2568 + 956*eps + 4639*eps^2 - 10272*x - 
    8648*eps*x - 21200*eps^2*x + 14240*x^2 + 11876*eps*x^2 + 
    32016*eps^2*x^2 - 7936*x^3 - 12272*eps*x^3 - 18466*eps^2*x^3 + 
    564*eps*x^4 + 5372*eps^2*x^4)*G[0, 0, 0, 1, 1, 1, x])/
  (2*(-1 + x)^2*x^2) - (eps^2*(1288 + 580*eps + 2627*eps^2 - 5152*x - 
    5112*eps*x - 13958*eps^2*x + 7040*x^2 + 7560*eps*x^2 + 23898*eps^2*x^2 - 
    3776*x^3 - 6784*eps*x^3 - 16080*eps^2*x^3 + 384*eps*x^4 + 3876*eps^2*x^4)*
   G[0, 0, 1, 0, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
 (eps^2*(-272 + 256*eps - 271*eps^2 + 1088*x + 116*eps*x + 2091*eps^2*x - 
    1536*x^2 - 1036*eps*x^2 - 4071*eps^2*x^2 + 896*x^3 + 1208*eps*x^3 + 
    2074*eps^2*x^3)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
 (eps^2*(3096 + 11700*eps + 67716*eps^2 + 48*eps*Nf + 152*eps^2*Nf - 
    12384*x - 64152*eps*x - 281772*eps^2*x - 192*eps*Nf*x - 560*eps^2*Nf*x + 
    32112*x^2 + 96192*eps*x^2 + 468621*eps^2*x^2 + 288*eps*Nf*x^2 + 
    768*eps^2*Nf*x^2 - 39456*x^3 - 97704*eps*x^3 - 325458*eps^2*x^3 - 
    192*eps*Nf*x^3 - 512*eps^2*Nf*x^3 + 4644*eps*x^4 + 51318*eps^2*x^4)*
   G[0, 0, 1, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
 (eps^2*(24 + 636*eps + 3120*eps^2 - 96*x - 2160*eps*x - 9910*eps^2*x + 
    904*x^2 + 2592*eps*x^2 + 13159*eps^2*x^2 - 1616*x^3 - 3040*eps*x^3 - 
    8774*eps^2*x^3 + 108*eps*x^4 + 1434*eps^2*x^4)*G[0, 1, 0, 1, 1, 1, x])/
  (2*(-1 + x)^2*x^2) - (eps^2*(-72 - 836*eps - 4741*eps^2 + 216*x + 
    948*eps*x + 8535*eps^2*x - 144*x^2 + 648*eps*x^2 - 1090*eps^2*x^2 + 
    120*eps*x^3 + 3982*eps^2*x^3)*G[0, 1, 1, 1, 1, 1, x])/(2*(-1 + x)*x^2) - 
 (eps^2*(-6228*eps - 12789*eps^2 - 1392*eps^2*Nf + 3312*x + 23832*eps*x + 
    99918*eps^2*x - 1392*eps*Nf*x - 1624*eps^2*Nf*x - 6624*x^2 - 
    26748*eps*x^2 - 63099*eps^2*x^2 + 2784*eps*Nf*x^2 + 7424*eps^2*Nf*x^2 + 
    1458*eps*x^3 + 10422*eps^2*x^3)*Zeta[3]^2)/(54*(-1 + x)^2*x) + 
 G[0, 0, 0, 0, 1, x]*
  ((eps*(-9504*eps - 14472*eps^2 - 81162*eps^3 + 72*eps^3*Nf - 2592*x + 
      1512*eps*x + 11745*eps^2*x + 160785*eps^3*x - 144*eps*Nf*x - 
      312*eps^2*Nf*x - 784*eps^3*Nf*x + 5184*x^2 + 25704*eps*x^2 + 
      70092*eps^2*x^2 + 132921*eps^3*x^2 + 288*eps*Nf*x^2 + 
      768*eps^2*Nf*x^2 + 2240*eps^3*Nf*x^2 - 648*eps*x^3 + 25110*eps^2*x^3 + 
      187596*eps^3*x^3))/(54*(-1 + x)^2*x) - (224*eps^4*(-1 + 2*x)*Zeta[3])/
    (-1 + x)^2) + 
 Pi^5*(((-1/19440*I)*eps*(-50976*eps - 216486*eps^2 - 414963*eps^3 - 
      4464*eps^2*Nf - 19464*eps^3*Nf + 48384*x + 165348*eps*x + 
      523071*eps^2*x + 859518*eps^3*x + 6192*eps*Nf*x + 17880*eps^2*Nf*x + 
      50080*eps^3*Nf*x - 96768*x^2 - 183168*eps*x^2 - 499986*eps^2*x^2 - 
      925263*eps^3*x^2 - 12384*eps*Nf*x^2 - 33024*eps^2*Nf*x^2 - 
      96320*eps^3*Nf*x^2 + 4212*eps*x^3 + 59454*eps^2*x^3 + 
      249966*eps^3*x^3))/((-1 + x)^2*x) + 
   (((149*I)/270)*eps^4*(-1 + 2*x)*G[0, x]^3)/(-1 + x)^2 - 
   ((I/540)*eps^3*(-84 - 810*eps + 38*eps*Nf + 336*x + 909*eps*x - 
      152*eps*Nf*x - 420*x^2 + 1059*eps*x^2 + 210*eps*Nf*x^2 + 168*x^3 - 
      1338*eps*x^3 - 116*eps*Nf*x^3 + 135*eps*x^4)*G[1, x]^2)/
    ((-1 + x)^2*x^2) - (((29*I)/135)*eps^4*(-1 + 2*x)*G[1, x]^3)/x^2 + 
   G[0, x]^2*(((-1/180*I)*eps^3*(91*eps - 98*x - 325*eps*x - 6*eps*Nf*x + 
        196*x^2 + 218*eps*x^2 + 12*eps*Nf*x^2 + 75*eps*x^3))/((-1 + x)^2*x) - 
     ((I/180)*eps^4*(-1 + 2*x)*(-91 + 182*x + 146*x^2)*G[1, x])/
      ((-1 + x)^2*x^2)) + ((I/270)*eps^3*(-273 + 885*eps + 38*eps*Nf + 
      1092*x - 2118*eps*x - 152*eps*Nf*x - 978*x^2 + 2994*eps*x^2 + 
      228*eps*Nf*x^2 - 228*x^3 - 2304*eps*x^3 - 152*eps*Nf*x^3 + 180*eps*x^4)*
     G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*(((-1/2160*I)*eps^2*(1488*eps - 2418*eps^2 - 9528*x - 
        13524*eps*x - 1275*eps^2*x - 192*eps*Nf*x - 416*eps^2*Nf*x + 
        19056*x^2 + 10992*eps*x^2 - 25218*eps^2*x^2 + 384*eps*Nf*x^2 + 
        1024*eps^2*Nf*x^2 + 1836*eps*x^3 + 11862*eps^2*x^3))/((-1 + x)^2*x) + 
     ((I/180)*eps^3*(22 - 549*eps - 88*x + 1196*eps*x - 46*x^2 - 
        656*eps*x^2 - 12*eps*Nf*x^2 + 268*x^3 + 300*eps*x^3 + 24*eps*Nf*x^3 + 
        60*eps*x^4)*G[1, x])/((-1 + x)^2*x^2) + 
     ((I/60)*eps^4*(-1 + 2*x)*(57 - 114*x + 83*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x^2) - ((I/90)*eps^4*(-1 + 2*x)*(293 - 586*x + 102*x^2)*
       G[0, 1, x])/((-1 + x)^2*x^2)) + 
   G[1, x]*(((I/6480)*eps^2*(16992 + 34884*eps + 19809*eps^2 + 1488*eps*Nf + 
        4712*eps^2*Nf - 67968*x - 187560*eps*x - 244998*eps^2*x - 
        5952*eps*Nf*x - 17360*eps^2*Nf*x + 51120*x^2 + 247644*eps*x^2 + 
        567612*eps^2*x^2 + 5376*eps*Nf*x^2 + 16112*eps^2*Nf*x^2 + 33696*x^3 - 
        38880*eps*x^3 - 189504*eps^2*x^3 + 1152*eps*Nf*x^3 + 
        3072*eps^2*Nf*x^3 + 9720*eps*x^4 + 95040*eps^2*x^4))/
      ((-1 + x)^2*x^2) - ((I/90)*eps^4*(-1 + 2*x)*(181 - 362*x + 351*x^2)*
       G[0, 1, x])/((-1 + x)^2*x^2)) + 
   ((I/90)*eps^4*(-1 + 2*x)*(575 - 1150*x + 551*x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((I/90)*eps^4*(-1 + 2*x)*(174 - 348*x + 347*x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((4597*I)/270)*eps^4*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
 G[0, x]^5*((eps*(-3438*eps^2 - 7812*eps^3 - 744*eps^3*Nf + 2016*x + 
      2844*eps*x + 12852*eps^2*x + 21825*eps^3*x + 720*eps*Nf*x + 
      2328*eps^2*Nf*x + 7888*eps^3*Nf*x - 4032*x^2 - 3384*eps*x^2 - 
      24858*eps^2*x^2 - 73764*eps^3*x^2 - 1440*eps*Nf*x^2 - 
      4608*eps^2*Nf*x^2 - 14784*eps^3*Nf*x^2 + 756*eps*x^3 + 
      11700*eps^2*x^3 + 44298*eps^3*x^3))/(2160*(-1 + x)^2*x) + 
   (eps^2*(-210*eps - 2322*eps^2 + 360*x + 1146*eps*x + 5091*eps^2*x + 
      60*eps*Nf*x + 130*eps^2*Nf*x - 720*x^2 - 1488*eps*x^2 - 
      6579*eps^2*x^2 - 120*eps*Nf*x^2 - 320*eps^2*Nf*x^2 + 90*eps*x^3 + 
      762*eps^2*x^3)*G[1, x])/(180*(-1 + x)^2*x) + 
   (196*eps^4*(-1 + 2*x)*Zeta[3])/(45*(-1 + x)^2)) + 
 G[0, 1, 0, 1, 1, x]*((eps*(144*eps + 636*eps^2 + 2472*eps^3 - 672*eps*x - 
      2706*eps^2*x - 9755*eps^3*x + 128*x^2 + 960*eps*x^2 + 4603*eps^2*x^2 + 
      15283*eps^3*x^2 - 256*x^3 - 752*eps*x^3 - 2732*eps^2*x^3 - 
      7327*eps^3*x^3 + 48*eps*x^4 + 726*eps^2*x^4 + 3174*eps^3*x^4))/
    (2*(-1 + x)^2*x^2) + (896*eps^4*(-1 + 2*x)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[1, x]^5*(-1/2160*(eps*(2304 + 5256*eps + 20808*eps^2 + 84717*eps^3 - 
       720*eps*Nf - 2280*eps^2*Nf - 7640*eps^3*Nf - 6912*x - 10872*eps*x - 
       48924*eps^2*x - 228753*eps^3*x + 2160*eps*Nf*x + 6888*eps^2*Nf*x + 
       21680*eps^3*Nf*x + 4608*x^2 + 4860*eps*x^2 + 21150*eps^2*x^2 + 
       119142*eps^3*x^2 - 1440*eps*Nf*x^2 - 4608*eps^2*Nf*x^2 - 
       14784*eps^3*Nf*x^2 + 756*eps*x^3 + 11700*eps^2*x^3 + 44298*eps^3*x^3))/
     ((-1 + x)*x^2) + (224*eps^4*(-1 + 2*x)*Zeta[3])/(45*x^2)) + 
 G[0, 1, 1, 1, 1, x]*
  (-1/54*(eps*(3456 - 4104*eps - 40851*eps^2 - 240300*eps^3 + 144*eps*Nf + 
       456*eps^2*Nf + 1528*eps^3*Nf - 10368*x - 7776*eps*x + 51651*eps^2*x + 
       479007*eps^3*x - 432*eps*Nf*x - 1224*eps^2*Nf*x - 3696*eps^3*Nf*x + 
       6912*x^2 + 22032*eps*x^2 + 37746*eps^2*x^2 - 138429*eps^3*x^2 + 
       288*eps*Nf*x^2 + 768*eps^2*Nf*x^2 + 2240*eps^3*Nf*x^2 - 648*eps*x^3 + 
       25110*eps^2*x^3 + 187596*eps^3*x^3))/((-1 + x)*x^2) + 
   (896*eps^4*(-1 + 2*x)*Zeta[3])/(3*x^2)) + 
 G[0, 0, 1, 0, 1, x]*
  (-1/2*(eps*(-128 + 368*eps + 783*eps^2 + 3783*eps^3 + 512*x - 720*eps*x - 
       2104*eps^2*x - 11590*eps^3*x - 544*x^2 + 448*eps*x^2 + 
       2491*eps^2*x^2 + 14426*eps^3*x^2 + 64*x^3 - 240*eps*x^3 - 
       2124*eps^2*x^3 - 9913*eps^3*x^3 + 48*eps*x^4 + 726*eps^2*x^4 + 
       3174*eps^3*x^4))/((-1 + x)^2*x^2) + 
   (224*eps^4*(-1 + 2*x)*(4 - 8*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, 0, 0, 1, 1, x]*
  (-1/54*(eps*(-13608 + 7992*eps + 5589*eps^2 + 73494*eps^3 - 144*eps*Nf - 
       456*eps^2*Nf - 1528*eps^3*Nf + 54432*x + 9288*eps*x - 13230*eps^2*x - 
       306990*eps^3*x + 576*eps*Nf*x + 1680*eps^2*Nf*x + 5224*eps^3*Nf*x - 
       64584*x^2 - 27864*eps*x^2 + 55998*eps^2*x^2 + 570861*eps^3*x^2 - 
       720*eps*Nf*x^2 - 1992*eps^2*Nf*x^2 - 5936*eps^3*Nf*x^2 + 20304*x^3 - 
       1512*eps*x^3 - 96336*eps^2*x^3 - 460674*eps^3*x^3 + 288*eps*Nf*x^3 + 
       768*eps^2*Nf*x^3 + 2240*eps^3*Nf*x^3 + 3240*eps*x^4 + 
       37368*eps^2*x^4 + 137430*eps^3*x^4))/((-1 + x)^2*x^2) + 
   (56*eps^4*(-1 + 2*x)*(63 - 126*x + 47*x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, 0, 1, 1, 1, x]*((eps*(6048 + 26568*eps + 82053*eps^2 + 290385*eps^3 - 
      24192*x - 104544*eps*x - 291438*eps^2*x - 925614*eps^3*x + 
      72*eps^3*Nf*x + 43416*x^2 + 138240*eps*x^2 + 435186*eps^2*x^2 + 
      1235007*eps^3*x^2 - 144*eps*Nf*x^2 - 312*eps^2*Nf*x^2 - 
      784*eps^3*Nf*x^2 - 38448*x^3 - 84888*eps*x^3 - 258552*eps^2*x^3 - 
      603558*eps^3*x^3 + 288*eps*Nf*x^3 + 768*eps^2*Nf*x^3 + 
      2240*eps^3*Nf*x^3 + 3240*eps*x^4 + 37368*eps^2*x^4 + 137430*eps^3*x^4))/
    (54*(-1 + x)^2*x^2) + (56*eps^4*(-1 + 2*x)*(28 - 56*x + 89*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x^2)) + 
 G[1, x]^4*((6480 + 12960*eps + 49572*eps^2 + 214569*eps^3 + 939195*eps^4 - 
     3024*eps*Nf - 9576*eps^2*Nf - 32088*eps^3*Nf - 103040*eps^4*Nf - 
     19440*x - 28512*eps*x - 127980*eps^2*x - 638685*eps^3*x - 
     2882304*eps^4*x + 9072*eps*Nf*x + 29160*eps^2*Nf*x + 92016*eps^3*Nf*x + 
     287280*eps^4*Nf*x + 12960*x^2 + 14580*eps*x^2 + 69498*eps^2*x^2 + 
     384102*eps^3*x^2 + 1789047*eps^4*x^2 - 6048*eps*Nf*x^2 - 
     19584*eps^2*Nf*x^2 - 63168*eps^3*Nf*x^2 - 199360*eps^4*Nf*x^2 + 
     972*eps*x^3 + 21708*eps^2*x^3 + 91530*eps^3*x^3 + 310878*eps^4*x^3)/
    (3888*(-1 + x)*x^2) - (7*eps^3*(-60 - 120*eps + 28*eps*Nf + 120*x + 
      144*eps*x - 56*eps*Nf*x + 9*eps*x^2)*Zeta[3])/(54*x^2)) + 
 G[0, 0, 0, 1, x]*(-1/2*(-96*eps - 38*eps^2 - 503*eps^3 - 3388*eps^4 - 16*x - 
      8*eps*x - 162*eps^2*x + 859*eps^3*x + 7795*eps^4*x + 32*x^2 + 
      320*eps*x^2 + 1168*eps^2*x^2 + 2840*eps^3*x^2 + 5998*eps^4*x^2 - 
      24*eps*x^3 + 184*eps^2*x^3 + 1988*eps^3*x^3 + 10924*eps^4*x^3)/
     ((-1 + x)^2*x) - (56*eps^3*(12*eps + 2*x + eps*x - 4*x^2 - 40*eps*x^2 + 
      3*eps*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 1, 1, x]*(-1/2*(48 - 80*eps - 664*eps^2 - 3672*eps^3 - 17713*eps^4 - 
      144*x - 96*eps*x + 878*eps^2*x + 7263*eps^3*x + 39715*eps^4*x + 
      96*x^2 + 296*eps*x^2 + 536*eps^2*x^2 - 1924*eps^3*x^2 - 
      19442*eps^4*x^2 - 24*eps*x^3 + 184*eps^2*x^3 + 1988*eps^3*x^3 + 
      10924*eps^4*x^3)/((-1 + x)*x^2) - 
   (56*eps^3*(-6 + 10*eps + 18*x + 12*eps*x - 12*x^2 - 37*eps*x^2 + 
      3*eps*x^3)*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[0, 0, 1, 1, x]*(-1/162*(-3240 + 12960*eps + 46494*eps^2 + 225585*eps^3 + 
      1042794*eps^4 - 432*eps*Nf - 1368*eps^2*Nf - 4584*eps^3*Nf - 
      14720*eps^4*Nf + 12960*x - 25920*eps*x - 116154*eps^2*x - 
      665820*eps^3*x - 3321243*eps^4*x + 1728*eps*Nf*x + 5040*eps^2*Nf*x + 
      15888*eps^3*Nf*x + 49472*eps^4*Nf*x - 14256*x^2 + 3240*eps*x^2 + 
      66582*eps^2*x^2 + 599076*eps^3*x^2 + 3408399*eps^4*x^2 - 
      2592*eps*Nf*x^2 - 6912*eps^2*Nf*x^2 - 20160*eps^3*Nf*x^2 - 
      60096*eps^4*Nf*x^2 + 2592*x^3 + 14256*eps*x^3 + 49896*eps^2*x^3 - 
      1944*eps^3*x^3 - 626616*eps^4*x^3 + 1728*eps*Nf*x^3 + 
      4608*eps^2*Nf*x^3 + 13440*eps^3*Nf*x^3 + 40064*eps^4*Nf*x^3 - 
      1944*eps*x^4 + 14904*eps^2*x^4 + 161028*eps^3*x^4 + 884844*eps^4*x^4)/
     ((-1 + x)^2*x^2) - (56*eps^3*(15 - 60*eps + 2*eps*Nf - 60*x + 
      120*eps*x - 8*eps*Nf*x + 66*x^2 - 15*eps*x^2 + 12*eps*Nf*x^2 - 12*x^3 - 
      66*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
 G[0, x]^4*(-1/3888*(-11502*eps^2 - 24948*eps^3 - 40824*eps^4 - 
      3240*eps^3*Nf - 15120*eps^4*Nf + 9072*x + 19116*eps*x + 56052*eps^2*x + 
      95013*eps^3*x + 145152*eps^4*x + 3024*eps*Nf*x + 10008*eps^2*Nf*x + 
      34320*eps^3*Nf*x + 111440*eps^4*Nf*x - 18144*x^2 - 25272*eps*x^2 - 
      98334*eps^2*x^2 - 272484*eps^3*x^2 - 821745*eps^4*x^2 - 
      6048*eps*Nf*x^2 - 19584*eps^2*Nf*x^2 - 63168*eps^3*Nf*x^2 - 
      199360*eps^4*Nf*x^2 + 972*eps*x^3 + 21708*eps^2*x^3 + 91530*eps^3*x^3 + 
      310878*eps^4*x^3)/((-1 + x)^2*x) + 
   (eps^2*(792 + 18108*eps + 53721*eps^2 - 3168*x - 50544*eps*x - 
      129798*eps^2*x + 2088*x^2 + 37476*eps*x^2 + 79731*eps^2*x^2 - 
      336*eps*Nf*x^2 - 728*eps^2*Nf*x^2 + 2160*x^3 - 576*eps*x^3 + 
      16560*eps^2*x^3 + 672*eps*Nf*x^3 + 1792*eps^2*Nf*x^3 - 1728*eps*x^4 + 
      1494*eps^2*x^4)*G[1, x]^2)/(864*(-1 + x)^2*x^2) + 
   (eps^2*(5616*eps + 16110*eps^2 - 792*x - 8460*eps*x - 16893*eps^2*x - 
      384*eps*Nf*x - 832*eps^2*Nf*x + 1584*x^2 - 3600*eps*x^2 - 
      26352*eps^2*x^2 + 768*eps*Nf*x^2 + 2048*eps^2*Nf*x^2 + 1944*eps*x^3 + 
      2754*eps^2*x^3)*G[0, 1, x])/(432*(-1 + x)^2*x) + 
   (7*eps^3*(84 + 177*eps + 28*eps*Nf - 168*x - 234*eps*x - 56*eps*Nf*x + 
      9*eps*x^2)*Zeta[3])/(54*(-1 + x)^2) + 
   G[1, x]*(-1/1296*(eps*(-2376*eps - 32400*eps^2 - 92259*eps^3 - 
         504*eps^3*Nf + 5616*x + 15336*eps*x + 75276*eps^2*x + 
         177822*eps^3*x + 1008*eps*Nf*x + 2184*eps^2*Nf*x + 5488*eps^3*Nf*x - 
         11232*x^2 - 22464*eps*x^2 - 103896*eps^2*x^2 - 333342*eps^3*x^2 - 
         2016*eps*Nf*x^2 - 5376*eps^2*Nf*x^2 - 15680*eps^3*Nf*x^2 + 
         1296*eps*x^3 + 13392*eps^2*x^3 + 41364*eps^3*x^3))/((-1 + x)^2*x) - 
     (182*eps^4*(-1 + 2*x)*Zeta[3])/(9*(-1 + x)^2))) + 
 G[0, 1, x]*(-1/2*(eps^2*(-784 + 856*eps + 117*eps^2 + 3136*x - 864*eps*x + 
       1090*eps^2*x - 3656*x^2 - 232*eps*x^2 - 95*eps^2*x^2 + 1040*x^3 + 
       48*eps*x^3 - 2018*eps^2*x^3 + 108*eps*x^4 + 1434*eps^2*x^4)*
      G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (eps^2*(-272 + 256*eps - 271*eps^2 + 1088*x + 116*eps*x + 2091*eps^2*x - 
      1536*x^2 - 1036*eps*x^2 - 4071*eps^2*x^2 + 896*x^3 + 1208*eps*x^3 + 
      2074*eps^2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (eps*(648 - 3024*eps + 6156*eps^2 + 40635*eps^3 + 144*eps*Nf + 
      456*eps^2*Nf + 1528*eps^3*Nf - 2592*x + 1944*eps*x - 28134*eps^2*x - 
      183411*eps^3*x - 576*eps*Nf*x - 1680*eps^2*Nf*x - 5296*eps^3*Nf*x + 
      2160*x^2 - 8424*eps*x^2 + 16173*eps^2*x^2 + 211059*eps^3*x^2 + 
      864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 + 864*x^3 + 
      12528*eps*x^3 + 18900*eps^2*x^3 - 64557*eps^3*x^3 - 576*eps*Nf*x^3 - 
      1536*eps^2*Nf*x^3 - 4480*eps^3*Nf*x^3 + 23274*eps^2*x^4 + 
      153630*eps^3*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) + 
   (56*eps^4*(-1 + 2*x)*(-3 + 6*x + 2*x^2)*Zeta[3]^2)/(3*(-1 + x)^2*x^2) + 
   G[0, 0, 1, x]*((eps*(-128 + 368*eps + 783*eps^2 + 3783*eps^3 + 512*x - 
        720*eps*x - 2104*eps^2*x - 11590*eps^3*x - 544*x^2 + 448*eps*x^2 + 
        2491*eps^2*x^2 + 14426*eps^3*x^2 + 64*x^3 - 240*eps*x^3 - 
        2124*eps^2*x^3 - 9913*eps^3*x^3 + 48*eps*x^4 + 726*eps^2*x^4 + 
        3174*eps^3*x^4))/(2*(-1 + x)^2*x^2) - 
     (224*eps^4*(-1 + 2*x)*(4 - 8*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x^2))) + 
 Pi^4*(-1/58320*(-264384*eps - 1282230*eps^2 - 4247559*eps^3 - 
      13891743*eps^4 - 74304*eps^2*Nf - 287784*eps^3*Nf - 996240*eps^4*Nf + 
      77112*x + 548532*eps*x + 2108106*eps^2*x + 6986250*eps^3*x + 
      23844618*eps^4*x + 30672*eps*Nf*x + 140760*eps^2*Nf*x + 
      439440*eps^3*Nf*x + 1373392*eps^4*Nf*x - 154224*x^2 - 311688*eps*x^2 - 
      1472094*eps^2*x^2 - 6036768*eps^3*x^2 - 23737131*eps^4*x^2 - 
      61344*eps*Nf*x^2 - 163584*eps^2*Nf*x^2 - 477120*eps^3*Nf*x^2 - 
      1422272*eps^4*Nf*x^2 - 16524*eps*x^3 + 126684*eps^2*x^3 + 
      1368738*eps^3*x^3 + 7521174*eps^4*x^3)/((-1 + x)^2*x) - 
   (337*eps^4*(-1 + 2*x)*G[0, x]^4)/(1080*(-1 + x)^2) + 
   (eps^3*(486 - 651*eps - 772*eps*Nf - 1458*x + 6405*eps*x + 2316*eps*Nf*x + 
      972*x^2 - 4944*eps*x^2 - 1544*eps*Nf*x^2 + 90*eps*x^3)*G[1, x]^3)/
    (3240*(-1 + x)*x^2) - (7*eps^4*(-1 + 2*x)*G[1, x]^4)/(216*x^2) + 
   G[0, x]^3*(-1/3240*(eps^3*(-900*eps + 2670*x + 7443*eps*x + 772*eps*Nf*x - 
         5340*x^2 - 8646*eps*x^2 - 1544*eps*Nf*x^2 + 90*eps*x^3))/
       ((-1 + x)^2*x) + (eps^4*(-1 + 2*x)*(-150 + 300*x + 779*x^2)*G[1, x])/
      (540*(-1 + x)^2*x^2)) + (eps^2*(14904 + 74844*eps + 179604*eps^2 + 
      4128*eps*Nf + 13072*eps^2*Nf - 59616*x - 237708*eps*x - 
      723258*eps^2*x - 16512*eps*Nf*x - 48160*eps^2*Nf*x + 95760*x^2 + 
      357390*eps*x^2 + 1213074*eps^2*x^2 + 24768*eps*Nf*x^2 + 
      66048*eps^2*Nf*x^2 - 72288*x^3 - 236016*eps*x^3 - 1119825*eps^2*x^3 - 
      16512*eps*Nf*x^3 - 44032*eps^2*Nf*x^3 + 6750*eps*x^4 + 33876*eps^2*x^4)*
     G[0, 1, x])/(3240*(-1 + x)^2*x^2) - 
   (2*eps^4*(-1 + 2*x)*(5 - 10*x + 4*x^2)*G[0, 1, x]^2)/(3*(-1 + x)^2*x^2) + 
   G[1, x]^2*(-1/12960*(eps^2*(28656 - 93708*eps - 84420*eps^2 + 
         10224*eps*Nf + 32376*eps^2*Nf - 114624*x + 10224*eps*x - 
         604908*eps^2*x - 40896*eps*Nf*x - 123216*eps^2*Nf*x + 162000*x^2 + 
         353196*eps*x^2 + 2145951*eps^2*x^2 + 54528*eps*Nf*x^2 + 
         156688*eps^2*Nf*x^2 - 94752*x^3 - 325368*eps*x^3 - 
         1971054*eps^2*x^3 - 27264*eps*Nf*x^3 - 76640*eps^2*Nf*x^3 + 
         25380*eps*x^4 + 267570*eps^2*x^4))/((-1 + x)^2*x^2) - 
     (11*eps^4*(-1 + 2*x)*(3 - 6*x + 5*x^2)*G[0, 1, x])/
      (18*(-1 + x)^2*x^2)) + G[0, x]^2*
    (-1/12960*(eps^2*(-26136*eps - 176922*eps^2 - 16488*x + 14868*eps*x + 
         336141*eps^2*x - 6816*eps*Nf*x - 18704*eps^2*Nf*x + 32976*x^2 + 
         60336*eps*x^2 - 23130*eps^2*x^2 + 13632*eps*Nf*x^2 + 
         40288*eps^2*Nf*x^2 + 5724*eps*x^3 + 88254*eps^2*x^3))/
       ((-1 + x)^2*x) + (eps^3*(-20 - 450*eps + 80*x + 878*eps*x + 784*x^2 + 
        1605*eps*x^2 + 148*eps*Nf*x^2 - 1728*x^3 - 3782*eps*x^3 - 
        296*eps*Nf*x^3 + 120*eps*x^4)*G[1, x])/(360*(-1 + x)^2*x^2) - 
     (17*eps^4*(-1 + 2*x)*(-3 + 6*x + 23*x^2)*G[1, x]^2)/
      (360*(-1 + x)^2*x^2) + (eps^4*(-1 + 2*x)*(125 - 250*x + 128*x^2)*
       G[0, 1, x])/(90*(-1 + x)^2*x^2)) + 
   (eps^3*(-270 - 1590*eps + 140*eps*Nf + 1080*x + 1500*eps*x - 
      560*eps*Nf*x - 2217*x^2 - 1128*eps*x^2 + 642*eps*Nf*x^2 + 2274*x^3 + 
      5226*eps*x^3 - 164*eps*Nf*x^3 + 225*eps*x^4)*G[0, 0, 1, x])/
    (270*(-1 + x)^2*x^2) - (eps^3*(-807 - 3615*eps - 58*eps*Nf + 3228*x + 
      13878*eps*x + 232*eps*Nf*x - 3225*x^2 - 13956*eps*x^2 - 
      150*eps*Nf*x^2 - 6*x^3 + 3558*eps*x^3 - 164*eps*Nf*x^3 + 225*eps*x^4)*
     G[0, 1, 1, x])/(270*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(-285 + 570*x + 134*x^2)*G[0, 0, 0, 1, x])/
    (45*(-1 + x)^2*x^2) - (eps^4*(-1 + 2*x)*(1165 - 2330*x + 558*x^2)*
     G[0, 0, 1, 1, x])/(90*(-1 + x)^2*x^2) - 
   (eps^4*(-1 + 2*x)*(39 - 78*x + 164*x^2)*G[0, 1, 1, 1, x])/
    (15*(-1 + x)^2*x^2) - (eps^3*(19485*eps - 4827*x - 38802*eps*x - 
      2234*eps*Nf*x + 9654*x^2 + 8808*eps*x^2 + 4468*eps*Nf*x^2 + 
      396*eps*x^3)*Zeta[3])/(810*(-1 + x)^2*x) + 
   G[0, x]*((eps*(-69336*eps - 330102*eps^2 - 1323648*eps^3 + 
        10224*eps^3*Nf - 2376*x + 67824*eps*x + 491616*eps^2*x + 
        2413719*eps^3*x - 14544*eps*Nf*x - 37416*eps^2*Nf*x - 
        109688*eps^3*Nf*x + 4752*x^2 + 120312*eps*x^2 + 337986*eps^2*x^2 + 
        472284*eps^3*x^2 + 29088*eps*Nf*x^2 + 83472*eps^2*Nf*x^2 + 
        253792*eps^3*Nf*x^2 - 11340*eps*x^3 + 7560*eps^2*x^3 + 
        434052*eps^3*x^3))/(19440*(-1 + x)^2*x) - 
     (eps^3*(-426 - 8973*eps + 1704*x + 25938*eps*x - 1050*x^2 - 
        18723*eps*x^2 + 280*eps*Nf*x^2 - 1308*x^3 - 1242*eps*x^3 - 
        560*eps*Nf*x^3 + 450*eps*x^4)*G[1, x]^2)/(1080*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(73 - 146*x + 118*x^2)*G[1, x]^3)/
      (135*(-1 + x)^2*x^2) - (eps^3*(-150 - 1155*eps + 600*x + 2130*eps*x - 
        627*x^2 - 1863*eps*x^2 + 82*eps*Nf*x^2 + 54*x^3 + 1836*eps*x^3 - 
        164*eps*Nf*x^3 + 90*eps*x^4)*G[0, 1, x])/(270*(-1 + x)^2*x^2) + 
     G[1, x]*((eps^2*(-23112 - 86868*eps - 260748*eps^2 + 92448*x + 
          245160*eps*x + 682992*eps^2*x - 112248*x^2 - 209412*eps*x^2 - 
          434421*eps^2*x^2 - 4848*eps*Nf*x^2 - 10504*eps^2*Nf*x^2 + 
          39600*x^3 + 59616*eps*x^3 + 47124*eps^2*x^3 + 9696*eps*Nf*x^3 + 
          25856*eps^2*Nf*x^3 + 17064*eps*x^4 + 80694*eps^2*x^4))/
        (6480*(-1 + x)^2*x^2) + (eps^4*(-1 + 2*x)*(-18 + 36*x + 19*x^2)*
         G[0, 1, x])/(9*(-1 + x)^2*x^2)) - 
     (eps^4*(-1 + 2*x)*(390 - 780*x + 329*x^2)*G[0, 0, 1, x])/
      (90*(-1 + x)^2*x^2) - (eps^4*(-1 + 2*x)*(-927 + 1854*x + 310*x^2)*
       G[0, 1, 1, x])/(90*(-1 + x)^2*x^2) - (91*eps^4*(-1 + 2*x)*Zeta[3])/
      (27*(-1 + x)^2)) + 
   G[1, x]*((eps*(88128 + 358560*eps + 972135*eps^2 + 3066363*eps^3 + 
        24768*eps*Nf + 78432*eps^2*Nf + 262816*eps^3*Nf - 352512*x - 
        1234008*eps*x - 2937708*eps^2*x - 8672454*eps^3*x - 99072*eps*Nf*x - 
        294864*eps^2*Nf*x - 918016*eps^3*Nf*x + 384480*x^2 + 
        1250532*eps*x^2 + 3240540*eps^2*x^2 + 9818577*eps^3*x^2 + 
        113616*eps*Nf*x^2 + 332280*eps^2*Nf*x^2 + 1017480*eps^3*Nf*x^2 - 
        63936*x^3 - 279072*eps*x^3 - 810972*eps^2*x^3 - 2657340*eps^3*x^3 - 
        29088*eps*Nf*x^3 - 83472*eps^2*Nf*x^3 - 253792*eps^3*Nf*x^3 - 
        5184*eps*x^4 + 119124*eps^2*x^4 + 934686*eps^3*x^4))/
      (19440*(-1 + x)^2*x^2) + (eps^3*(-42 - 705*eps - 28*eps*Nf + 168*x + 
        2490*eps*x + 112*eps*Nf*x - 78*x^2 - 2313*eps*x^2 - 112*eps*Nf*x^2 - 
        180*x^3 + 270*eps*x^3 + 27*eps*x^4)*G[0, 1, x])/(54*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(49 - 98*x + 81*x^2)*G[0, 0, 1, x])/
      (9*(-1 + x)^2*x^2) + (eps^4*(-1 + 2*x)*(499 - 998*x + 859*x^2)*
       G[0, 1, 1, x])/(90*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(1299 - 2598*x + 547*x^2)*Zeta[3])/
      (54*(-1 + x)^2*x^2))) - 
 (eps*(-5184*eps - 24066*eps^2 - 34389*eps^3 + 288*eps^2*Nf + 912*eps^3*Nf + 
    1728*x + 9216*eps*x + 45711*eps^2*x + 52191*eps^3*x + 288*eps*Nf*x + 
    336*eps^2*Nf*x + 512*eps^3*Nf*x - 3456*x^2 - 12384*eps*x^2 - 
    51012*eps^2*x^2 - 118539*eps^3*x^2 - 576*eps*Nf*x^2 - 1536*eps^2*Nf*x^2 - 
    4480*eps^3*Nf*x^2 + 864*eps*x^3 + 5310*eps^2*x^3 + 5922*eps^3*x^3)*
   Zeta[5])/(36*(-1 + x)^2*x) + 
 Zeta[3]*((1944*eps + 17982*eps^2 - 18468*eps^3 - 244215*eps^4 - 
     1303209*eps^5 - 1296*eps^2*Nf - 4104*eps^3*Nf - 13104*eps^4*Nf - 
     41136*eps^5*Nf - 1944*x - 1944*eps*x - 10692*eps^2*x + 139239*eps^3*x + 
     858519*eps^4*x + 3839400*eps^5*x - 1296*eps*Nf*x - 1512*eps^2*Nf*x - 
     2304*eps^3*Nf*x - 2832*eps^4*Nf*x - 592*eps^5*Nf*x + 3888*x^2 + 
     7776*eps*x^2 + 40824*eps^2*x^2 + 89910*eps^3*x^2 + 223560*eps^4*x^2 + 
     742608*eps^5*x^2 + 2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 
     20160*eps^3*Nf*x^2 + 60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2)/
    (486*eps*(-1 + x)^2*x) - (1368*eps^4*(-1 + 2*x)*Zeta[5])/
    (5*(-1 + x)^2)) + G[0, 0, 1, x]*
  ((17010*eps^2 + 51030*eps^3 + 116883*eps^4 + 64881*eps^5 + 648*eps^3*Nf + 
     3024*eps^4*Nf + 11088*eps^5*Nf - 1944*x - 7776*eps*x - 33048*eps^2*x - 
     67311*eps^3*x - 80919*eps^4*x + 466074*eps^5*x - 1296*eps*Nf*x - 
     2808*eps^2*Nf*x - 7056*eps^3*Nf*x - 18960*eps^4*Nf*x - 
     52816*eps^5*Nf*x + 3888*x^2 + 15552*eps*x^2 + 64152*eps^2*x^2 + 
     226962*eps^3*x^2 + 801900*eps^4*x^2 + 2747844*eps^5*x^2 + 
     2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 20160*eps^3*Nf*x^2 + 
     60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2)/(486*eps*(-1 + x)^2*x) + 
   (eps^2*(-328 + 1052*eps + 238*eps^2 + 1312*x - 2040*eps*x + 182*eps^2*x - 
      2072*x^2 + 84*eps*x^2 - 1641*eps^2*x^2 + 1520*x^3 + 1024*eps*x^3 - 
      276*eps^2*x^3 + 192*eps*x^4 + 1938*eps^2*x^4)*G[0, 1, 1, x])/
    (2*(-1 + x)^2*x^2) + (eps^2*(-1944 + 14040*eps - 7857*eps^2 - 
      144*eps*Nf - 456*eps^2*Nf + 7776*x - 42120*eps*x - 26316*eps^2*x + 
      576*eps*Nf*x + 1680*eps^2*Nf*x - 16488*x^2 + 34272*eps*x^2 + 
      67626*eps^2*x^2 + 672*eps*Nf*x^2 + 1024*eps^2*Nf*x^2 + 17424*x^3 + 
      5112*eps*x^3 - 57456*eps^2*x^3 - 2496*eps*Nf*x^3 - 6656*eps^2*Nf*x^3 + 
      2592*eps*x^4 + 40068*eps^2*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) - 
   (248*eps^4*(-1 + 2*x)*Zeta[5])/(5*(-1 + x)^2)) + 
 Pi^3*(((-1/2916*I)*(11664*eps + 56862*eps^2 + 200232*eps^3 + 672624*eps^4 + 
      2155653*eps^5 + 6480*eps^2*Nf + 24408*eps^3*Nf + 83664*eps^4*Nf + 
      272208*eps^5*Nf - 1944*x - 15552*eps*x - 69012*eps^2*x - 
      248589*eps^3*x - 919998*eps^4*x - 3263490*eps^5*x - 1296*eps*Nf*x - 
      9288*eps^2*Nf*x - 30816*eps^3*Nf*x - 99600*eps^4*Nf*x - 
      313936*eps^5*Nf*x + 3888*x^2 + 11664*eps*x^2 + 60264*eps^2*x^2 + 
      259038*eps^3*x^2 + 1085238*eps^4*x^2 + 4386636*eps^5*x^2 + 
      2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 20160*eps^3*Nf*x^2 + 
      60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2))/(eps*(-1 + x)^2*x) + 
   ((I/10)*eps^4*(-1 + 2*x)*G[0, x]^5)/(-1 + x)^2 + 
   ((I/216)*eps^3*(60 + 252*eps - 4*eps*Nf - 180*x - 504*eps*x + 
      12*eps*Nf*x + 120*x^2 + 141*eps*x^2 - 8*eps*Nf*x^2 + 45*eps*x^3)*
     G[1, x]^4)/((-1 + x)*x^2) - ((I/18)*eps^4*(-1 + 2*x)*G[1, x]^5)/x^2 + 
   G[0, x]^4*(((-1/216*I)*eps^3*(66*eps - 12*x - 231*eps*x + 4*eps*Nf*x + 
        24*x^2 + 180*eps*x^2 - 8*eps*Nf*x^2 + 45*eps*x^3))/((-1 + x)^2*x) + 
     ((I/36)*eps^4*(-1 + 2*x)*(11 - 22*x + 5*x^2)*G[1, x])/
      ((-1 + x)^2*x^2)) + (((2*I)/3)*eps^3*(-8 + 14*eps + 32*x - 3*eps*x - 
      42*x^2 - 32*eps*x^2 + 20*x^3 + 32*eps*x^3)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[1, x]^3*
    (((I/648)*eps^2*(504 - 6444*eps - 10404*eps^2 - 240*eps*Nf - 
        760*eps^2*Nf - 2016*x + 20160*eps*x + 18648*eps^2*x + 960*eps*Nf*x + 
        2800*eps^2*Nf*x + 2520*x^2 - 19512*eps*x^2 - 14967*eps^2*x^2 - 
        1152*eps*Nf*x^2 - 3216*eps^2*Nf*x^2 - 1008*x^3 + 5472*eps*x^3 + 
        384*eps*Nf*x^3 + 1024*eps^2*Nf*x^3 + 216*eps*x^4 + 2322*eps^2*x^4))/
      ((-1 + x)^2*x^2) - (((37*I)/9)*eps^4*(-1 + 2*x)*G[0, 1, x])/x^2) + 
   G[0, x]^3*(((-1/162*I)*eps^2*(360*eps + 540*eps^2 - 648*x - 1260*eps*x - 
        693*eps^2*x - 48*eps*Nf*x - 104*eps^2*Nf*x + 1296*x^2 + 720*eps*x^2 - 
        3042*eps^2*x^2 + 96*eps*Nf*x^2 + 256*eps^2*Nf*x^2 + 324*eps*x^3 + 
        1782*eps^2*x^3))/((-1 + x)^2*x) + 
     ((I/54)*eps^3*(18 - 51*eps - 72*x + 96*eps*x + 102*x^2 - 3*eps*x^2 + 
        4*eps*Nf*x^2 - 60*x^3 - 48*eps*x^3 - 8*eps*Nf*x^3 + 18*eps*x^4)*
       G[1, x])/((-1 + x)^2*x^2) + ((I/18)*eps^4*(-1 + 2*x)*
       (11 - 22*x + 9*x^2)*G[1, x]^2)/((-1 + x)^2*x^2) - 
     ((I/9)*eps^4*(-1 + 2*x)*(27 - 54*x + 16*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x^2)) - ((I/54)*eps^2*(-1512 + 342*eps - 2439*eps^2 + 
      120*eps*Nf + 380*eps^2*Nf + 6048*x - 1440*eps*x + 16164*eps^2*x - 
      480*eps*Nf*x - 1400*eps^2*Nf*x - 7920*x^2 - 144*eps*x^2 - 
      21888*eps^2*x^2 + 480*eps*Nf*x^2 + 1400*eps^2*Nf*x^2 + 3744*x^3 + 
      6120*eps*x^3 + 22797*eps^2*x^3 + 54*eps*x^4 + 864*eps^2*x^4)*
     G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
   ((I/108)*eps^2*(-360 + 22716*eps + 36657*eps^2 + 240*eps*Nf + 
      760*eps^2*Nf + 1440*x - 66096*eps*x - 105822*eps^2*x - 960*eps*Nf*x - 
      2800*eps^2*Nf*x - 2376*x^2 + 53928*eps*x^2 + 123030*eps^2*x^2 + 
      960*eps*Nf*x^2 + 2800*eps^2*Nf*x^2 + 1872*x^3 - 17424*eps*x^3 - 
      61452*eps^2*x^3 + 1728*eps*x^4 + 18576*eps^2*x^4)*G[0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (((2*I)/9)*eps^3*(81 + 81*eps + 2*eps*Nf - 324*x - 
      387*eps*x - 8*eps*Nf*x + 441*x^2 + 696*eps*x^2 + 12*eps*Nf*x^2 - 
      234*x^3 - 492*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x^2) - (((2*I)/9)*eps^3*(48 - 120*eps + 2*eps*Nf - 192*x + 
      99*eps*x - 8*eps*Nf*x + 216*x^2 + 282*eps*x^2 + 12*eps*Nf*x^2 - 
      48*x^3 - 198*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (((2*I)/9)*eps^3*(24 - 153*eps + 2*eps*Nf - 96*x + 
      159*eps*x - 8*eps*Nf*x + 45*x^2 + 138*eps*x^2 + 12*eps*Nf*x^2 + 
      102*x^3 - 84*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + (((2*I)/3)*eps^4*(-1 + 2*x)*(119 - 238*x + 94*x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (((4*I)/3)*eps^4*(-1 + 2*x)*(-111 + 222*x + 11*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (((2*I)/3)*eps^4*(-1 + 2*x)*(-51 + 102*x + 65*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   (((4*I)/3)*eps^4*(-1 + 2*x)*(-34 + 68*x + 109*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + (((2*I)/3)*eps^4*(-1 + 2*x)*(-64 + 128*x + 23*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((6*I)*eps^4*(-1 + 2*x)*(3 - 6*x + 16*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + ((I/162)*eps^2*(1404*eps + 4023*eps^2 + 
      3840*eps^2*Nf - 3420*x - 7488*eps*x + 29088*eps^2*x - 768*eps*Nf*x - 
      5504*eps^2*Nf*x + 6840*x^2 - 9720*eps*x^2 - 43128*eps^2*x^2 + 
      1536*eps*Nf*x^2 + 4096*eps^2*Nf*x^2 + 2592*eps*x^3 + 27864*eps^2*x^3)*
     Zeta[3])/((-1 + x)^2*x) + G[0, x]^2*
    (((I/648)*eps*(1296*eps + 864*eps^2 - 945*eps^3 + 288*eps^3*Nf - 3456*x - 
        7020*eps*x - 3159*eps^2*x + 15147*eps^3*x - 576*eps*Nf*x - 
        1248*eps^2*Nf*x - 3136*eps^3*Nf*x + 6912*x^2 + 6048*eps*x^2 - 
        8694*eps^2*x^2 - 51813*eps^3*x^2 + 1152*eps*Nf*x^2 + 
        3072*eps^2*Nf*x^2 + 8960*eps^3*Nf*x^2 + 1620*eps*x^3 + 
        8910*eps^2*x^3 + 2430*eps^3*x^3))/((-1 + x)^2*x) - 
     ((I/36)*eps^3*(-18 - 189*eps + 72*x + 468*eps*x - 72*x^2 - 291*eps*x^2 + 
        4*eps*Nf*x^2 - 36*eps*x^3 - 8*eps*Nf*x^3 + 27*eps*x^4)*G[1, x]^2)/
      ((-1 + x)^2*x^2) + ((I/6)*eps^4*(-1 + 2*x)^2*G[1, x]^3)/
      ((-1 + x)^2*x^2) + ((I/6)*eps^3*(-18 - eps + 72*x + 42*eps*x - 84*x^2 - 
        56*eps*x^2 + 24*x^3 - 16*eps*x^3 + 12*eps*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + G[1, x]*
      (((-1/216*I)*eps^2*(-432 + 2232*eps + 6291*eps^2 + 1728*x - 
          3456*eps*x - 11646*eps^2*x + 216*x^2 + 1368*eps*x^2 + 
          5787*eps^2*x^2 + 192*eps*Nf*x^2 + 416*eps^2*Nf*x^2 - 3888*x^3 - 
          4176*eps*x^3 - 15318*eps^2*x^3 - 384*eps*Nf*x^3 - 
          1024*eps^2*Nf*x^3 + 324*eps*x^4 + 1782*eps^2*x^4))/
        ((-1 + x)^2*x^2) - ((I/3)*eps^4*(-1 + 2*x)*(24 - 48*x + 29*x^2)*
         G[0, 1, x])/((-1 + x)^2*x^2)) + 
     ((I/3)*eps^4*(-1 + 2*x)*(49 - 98*x + 37*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((I/3)*eps^4*(-1 + 2*x)*(41 - 82*x + 44*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - (((380*I)/9)*eps^4*(-1 + 2*x)*
       Zeta[3])/(-1 + x)^2) + G[0, 1, x]*
    (((-1/324*I)*eps*(-1296 + 6372*eps + 15768*eps^2 + 59967*eps^3 + 
        720*eps*Nf + 2280*eps^2*Nf + 7640*eps^3*Nf + 5184*x - 17928*eps*x - 
        65934*eps^2*x - 244863*eps^3*x - 2880*eps*Nf*x - 8400*eps^2*Nf*x - 
        26480*eps^3*Nf*x - 3024*x^2 + 29592*eps*x^2 + 128007*eps^2*x^2 + 
        466371*eps^3*x^2 + 4320*eps*Nf*x^2 + 11520*eps^2*Nf*x^2 + 
        33600*eps^3*Nf*x^2 - 4320*x^3 - 24624*eps*x^3 - 136404*eps^2*x^3 - 
        508491*eps^3*x^3 - 2880*eps*Nf*x^3 - 7680*eps^2*Nf*x^3 - 
        22400*eps^3*Nf*x^3 + 1296*eps*x^4 + 12798*eps^2*x^4 + 
        40014*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (((2*I)/3)*eps^4*(-1 + 2*x)*(-15 + 30*x + 34*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) - (((2*I)/3)*eps^4*(-1 + 2*x)*(-47 + 94*x + x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((2*I)/9)*eps^4*(-1 + 2*x)*(-159 + 318*x + 98*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[1, x]^2*
    (((I/648)*eps*(-1944 - 9180*eps - 13041*eps^2 - 52866*eps^3 + 
        720*eps*Nf + 2280*eps^2*Nf + 7640*eps^3*Nf + 7776*x + 17928*eps*x + 
        5184*eps^2*x + 46305*eps^3*x - 2880*eps*Nf*x - 8400*eps^2*Nf*x - 
        26192*eps^3*Nf*x - 9720*x^2 - 4428*eps*x^2 + 58752*eps^2*x^2 + 
        195831*eps^3*x^2 + 3744*eps*Nf*x^2 + 10272*eps^2*Nf*x^2 + 
        30464*eps^3*Nf*x^2 + 3888*x^3 - 5616*eps*x^3 - 69282*eps^2*x^3 - 
        268704*eps^3*x^3 - 1728*eps*Nf*x^3 - 4608*eps^2*Nf*x^3 - 
        13440*eps^3*Nf*x^3 + 972*eps*x^4 + 11016*eps^2*x^4 + 
        39528*eps^3*x^4))/((-1 + x)^2*x^2) - 
     ((I/18)*eps^3*(18 - 273*eps + 4*eps*Nf - 72*x + 312*eps*x - 
        16*eps*Nf*x + 90*x^2 + 384*eps*x^2 + 24*eps*Nf*x^2 - 36*x^3 - 
        504*eps*x^3 - 16*eps*Nf*x^3 + 72*eps*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + ((I/3)*eps^4*(-1 + 2*x)*(67 - 134*x + 58*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/3)*eps^4*(-1 + 2*x)*(49 - 98*x + 57*x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - ((I/3)*eps^4*(-1 + 2*x)*(100 - 200*x + 117*x^2)*
       Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]*(((-1/972*I)*(3888 + 23004*eps + 73548*eps^2 + 260172*eps^3 + 
        888084*eps^4 + 2160*eps*Nf + 6840*eps^2*Nf + 22920*eps^3*Nf + 
        73600*eps^4*Nf - 15552*x - 69336*eps*x - 195048*eps^2*x - 
        658206*eps^3*x - 2245401*eps^4*x - 8640*eps*Nf*x - 25200*eps^2*Nf*x - 
        78144*eps^3*Nf*x - 241312*eps^4*Nf*x + 19440*x^2 + 66420*eps*x^2 + 
        178929*eps^2*x^2 + 602073*eps^3*x^2 + 2149497*eps^4*x^2 + 
        10368*eps*Nf*x^2 + 28944*eps^2*Nf*x^2 + 86688*eps^3*Nf*x^2 + 
        262560*eps^4*Nf*x^2 - 7776*x^3 - 18144*eps*x^3 - 38718*eps^2*x^3 - 
        135351*eps^3*x^3 - 584010*eps^4*x^3 - 3456*eps*Nf*x^3 - 
        9216*eps^2*Nf*x^3 - 26880*eps^3*Nf*x^3 - 80128*eps^4*Nf*x^3 - 
        972*eps*x^4 - 5346*eps^2*x^4 - 1458*eps^3*x^4 + 54918*eps^4*x^4))/
      ((-1 + x)^2*x^2) + ((I/108)*eps^2*(-1080 + 9684*eps + 17685*eps^2 + 
        240*eps*Nf + 760*eps^2*Nf + 4320*x - 30528*eps*x - 42786*eps^2*x - 
        960*eps*Nf*x - 2800*eps^2*Nf*x - 6624*x^2 + 24768*eps*x^2 + 
        41661*eps^2*x^2 + 960*eps*Nf*x^2 + 2800*eps^2*Nf*x^2 + 4608*x^3 - 
        2304*eps*x^3 - 2898*eps^2*x^3 + 324*eps*x^4 + 4806*eps^2*x^4)*
       G[0, 1, x])/((-1 + x)^2*x^2) - ((I/3)*eps^4*(-1 + 2*x)*
       (41 - 82*x + 22*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     ((I/9)*eps^3*(120 - 192*eps + 4*eps*Nf - 480*x - 96*eps*x - 
        16*eps*Nf*x + 654*x^2 + 1062*eps*x^2 + 24*eps*Nf*x^2 - 348*x^3 - 
        1008*eps*x^3 - 16*eps*Nf*x^3 + 63*eps*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((I/9)*eps^3*(48 - 258*eps + 4*eps*Nf - 192*x + 
        132*eps*x - 16*eps*Nf*x + 192*x^2 + 678*eps*x^2 + 24*eps*Nf*x^2 - 
        552*eps*x^3 - 16*eps*Nf*x^3 + 63*eps*x^4)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (((2*I)/3)*eps^4*(-1 + 2*x)*(58 - 116*x + 79*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
     (((2*I)/3)*eps^4*(-1 + 2*x)*(54 - 108*x + 85*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (((4*I)/3)*eps^4*(-1 + 2*x)*(22 - 44*x + 41*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/27)*eps^3*(-414 - 3009*eps - 352*eps*Nf + 1656*x + 8016*eps*x + 
        1408*eps*Nf*x - 2376*x^2 - 6936*eps*x^2 - 1704*eps*Nf*x^2 + 
        1440*x^3 + 2244*eps*x^3 + 592*eps*Nf*x^3 + 261*eps*x^4)*Zeta[3])/
      ((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/972)*(1296*eps + 8262*eps^2 + 39771*eps^3 + 177957*eps^4 - 
        864*eps^3*Nf - 4032*eps^4*Nf + 3240*x + 6804*eps*x - 3483*eps^2*x - 
        81486*eps^3*x - 471906*eps^4*x + 1728*eps*Nf*x + 3744*eps^2*Nf*x + 
        9408*eps^3*Nf*x + 25280*eps^4*Nf*x - 6480*x^2 - 12960*eps*x^2 - 
        16686*eps^2*x^2 + 10773*eps^3*x^2 + 217566*eps^4*x^2 - 
        3456*eps*Nf*x^2 - 9216*eps^2*Nf*x^2 - 26880*eps^3*Nf*x^2 - 
        80128*eps^4*Nf*x^2 - 972*eps*x^3 - 5346*eps^2*x^3 - 1458*eps^3*x^3 + 
        54918*eps^4*x^3))/((-1 + x)^2*x) + 
     ((I/54)*eps^3*(-6 - 243*eps + 24*x + 564*eps*x - 18*x^2 - 303*eps*x^2 + 
        4*eps*Nf*x^2 - 12*x^3 - 72*eps*x^3 - 8*eps*Nf*x^3 + 27*eps*x^4)*
       G[1, x]^3)/((-1 + x)^2*x^2) + ((I/36)*eps^4*(-1 + 2*x)*
       (9 - 18*x + 7*x^2)*G[1, x]^4)/((-1 + x)^2*x^2) + 
     ((I/3)*eps^2*(-40 + 40*eps + 34*eps^2 + 160*x - 24*eps*x + 25*eps^2*x - 
        168*x^2 - 66*eps*x^2 + 50*eps^2*x^2 + 16*x^3 + 4*eps*x^3 - 
        371*eps^2*x^3 + 30*eps*x^4 + 270*eps^2*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (((5*I)/3)*eps^4*(-1 + 2*x)*(-2 + 4*x + x^2)*
       G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^2*(((-1/216*I)*eps^2*(-1008 + 72*eps + 3456*eps^2 + 4032*x + 
          288*eps*x - 9540*eps^2*x - 6048*x^2 - 3384*eps*x^2 + 
          6849*eps^2*x^2 - 192*eps*Nf*x^2 - 416*eps^2*Nf*x^2 + 4032*x^3 + 
          5184*eps*x^3 + 4554*eps^2*x^3 + 384*eps*Nf*x^3 + 
          1024*eps^2*Nf*x^3 + 108*eps*x^4 + 4374*eps^2*x^4))/
        ((-1 + x)^2*x^2) - ((I/3)*eps^4*(-1 + 2*x)*(14 - 28*x + 13*x^2)*
         G[0, 1, x])/((-1 + x)^2*x^2)) - 
     ((I/3)*eps^3*(-34 - 25*eps + 136*x + 118*eps*x - 170*x^2 - 160*eps*x^2 + 
        68*x^3 + 68*eps*x^3 + 15*eps*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/3)*eps^3*(-34 + 95*eps + 136*x - 162*eps*x - 162*x^2 + 36*eps*x^2 + 
        52*x^3 - 8*eps*x^3 + 15*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((2*I)/3)*eps^4*(-1 + 2*x)*(79 - 158*x + 62*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x^2) - (((2*I)/3)*eps^4*(-1 + 2*x)*(81 - 162*x + 67*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (((2*I)/3)*eps^4*(-1 + 2*x)*(83 - 166*x + 90*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) + ((I/27)*eps^3*(-276*eps - 726*x - 1134*eps*x - 
        296*eps*Nf*x + 1452*x^2 + 1968*eps*x^2 + 592*eps*Nf*x^2 + 
        261*eps*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/324*I)*eps*(-432 - 6264*eps - 22383*eps^2 - 98091*eps^3 + 
          1728*x + 14256*eps*x + 54972*eps^2*x + 261873*eps^3*x + 
          288*eps^3*Nf*x - 5184*x^2 - 11772*eps*x^2 - 37584*eps^2*x^2 - 
          206469*eps^3*x^2 - 576*eps*Nf*x^2 - 1248*eps^2*Nf*x^2 - 
          3136*eps^3*Nf*x^2 + 6912*x^3 + 9936*eps*x^3 + 29052*eps^2*x^3 + 
          144612*eps^3*x^3 + 1152*eps*Nf*x^3 + 3072*eps^2*Nf*x^3 + 
          8960*eps^3*Nf*x^3 + 648*eps*x^4 + 3564*eps^2*x^4 + 972*eps^3*x^4))/
        ((-1 + x)^2*x^2) + ((I/3)*eps^3*(-16 + 12*eps + 64*x - 4*eps*x - 
          82*x^2 - 54*eps*x^2 + 36*x^3 + 52*eps*x^3 + 3*eps*x^4)*G[0, 1, x])/
        ((-1 + x)^2*x^2) + (((20*I)/3)*eps^4*(-1 + 2*x)*(3 - 6*x + 4*x^2)*
         G[0, 0, 1, x])/((-1 + x)^2*x^2) + (((8*I)/3)*eps^4*(-1 + 2*x)*
         (10 - 20*x + 11*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
       (((2*I)/9)*eps^4*(-1 + 2*x)*(46 - 92*x + 371*x^2)*Zeta[3])/
        ((-1 + x)^2*x^2))) - (((1861*I)/15)*eps^4*(-1 + 2*x)*Zeta[5])/
    (-1 + x)^2) + G[0, x]^3*
  ((-4050*eps^2 - 9072*eps^3 - 18792*eps^4 - 29808*eps^5 - 1512*eps^3*Nf - 
     7056*eps^4*Nf - 25872*eps^5*Nf + 3240*x + 10044*eps*x + 25920*eps^2*x + 
     49329*eps^3*x + 100764*eps^4*x + 285930*eps^5*x + 1296*eps*Nf*x + 
     4536*eps^2*Nf*x + 15984*eps^3*Nf*x + 52560*eps^4*Nf*x + 
     166800*eps^5*Nf*x - 6480*x^2 - 13608*eps*x^2 - 42444*eps^2*x^2 - 
     115020*eps^3*x^2 - 346275*eps^4*x^2 - 1234764*eps^5*x^2 - 
     2592*eps*Nf*x^2 - 8640*eps^2*Nf*x^2 - 28224*eps^3*Nf*x^2 - 
     89664*eps^4*Nf*x^2 - 279232*eps^5*Nf*x^2 + 2592*eps^2*x^3 + 
     13446*eps^3*x^3 + 50706*eps^4*x^3 + 167508*eps^5*x^3)/
    (972*eps*(-1 + x)^2*x) + (eps^2*(120 - 2580*eps + 153*eps^2 - 480*x + 
      4176*eps*x - 16950*eps^2*x + 816*x^2 + 12*eps*x^2 + 38655*eps^2*x^2 + 
      48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 672*x^3 - 2448*eps*x^3 - 
      34470*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 468*eps*x^4 + 
      8634*eps^2*x^4)*G[1, x]^3)/(216*(-1 + x)^2*x^2) - 
   (eps^2*(3600*eps + 7686*eps^2 + 576*x - 3636*eps*x - 3987*eps^2*x - 
      192*eps*Nf*x - 416*eps^2*Nf*x - 1152*x^2 - 6048*eps*x^2 - 
      30402*eps^2*x^2 + 384*eps*Nf*x^2 + 1024*eps^2*Nf*x^2 + 1620*eps*x^3 + 
      2466*eps^2*x^3)*G[0, 0, 1, x])/(108*(-1 + x)^2*x) - 
   (eps^2*(-4680 + 8460*eps + 1773*eps^2 + 18720*x - 9144*eps*x + 
      5328*eps^2*x - 18864*x^2 - 1080*eps*x^2 + 10665*eps^2*x^2 + 
      192*eps*Nf*x^2 + 416*eps^2*Nf*x^2 + 288*x^3 - 8064*eps*x^3 - 
      67464*eps^2*x^3 - 384*eps*Nf*x^3 - 1024*eps^2*Nf*x^3 + 3240*eps*x^4 + 
      23850*eps^2*x^4)*G[0, 1, 1, x])/(108*(-1 + x)^2*x^2) + 
   (eps^2*(-144*eps - 4812*eps^2 - 996*x - 2004*eps*x + 10554*eps^2*x - 
      288*eps*Nf*x - 1040*eps^2*Nf*x + 1992*x^2 + 2592*eps*x^2 - 
      4911*eps^2*x^2 + 576*eps*Nf*x^2 + 1952*eps^2*Nf*x^2 + 810*eps*x^3 + 
      5478*eps^2*x^3)*Zeta[3])/(27*(-1 + x)^2*x) + 
   G[0, 1, x]*((eps*(-4752*eps - 16146*eps^2 - 59292*eps^3 - 288*eps^3*Nf + 
        1944*x + 8532*eps*x + 20979*eps^2*x + 78732*eps^3*x + 576*eps*Nf*x + 
        1248*eps^2*Nf*x + 3136*eps^3*Nf*x - 3888*x^2 - 432*eps*x^2 + 
        7020*eps^2*x^2 - 12069*eps^3*x^2 - 1152*eps*Nf*x^2 - 
        3072*eps^2*Nf*x^2 - 8960*eps^3*Nf*x^2 - 1296*eps*x^3 + 
        810*eps^2*x^3 + 51354*eps^3*x^3))/(324*(-1 + x)^2*x) + 
     (28*eps^4*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]^2*(-1/216*(eps*(216 + 5724*eps + 16317*eps^2 + 69507*eps^3 - 
         864*x - 15696*eps*x - 37998*eps^2*x - 174699*eps^3*x + 
         72*eps^3*Nf*x + 432*x^2 + 10908*eps*x^2 + 20475*eps^2*x^2 + 
         127278*eps^3*x^2 - 144*eps*Nf*x^2 - 312*eps^2*Nf*x^2 - 
         784*eps^3*Nf*x^2 + 864*x^3 + 720*eps*x^3 + 8802*eps^2*x^3 - 
         5175*eps^3*x^3 + 288*eps*Nf*x^3 + 768*eps^2*Nf*x^3 + 
         2240*eps^3*Nf*x^3 - 540*eps*x^4 + 450*eps^2*x^4 + 20394*eps^3*x^4))/
       ((-1 + x)^2*x^2) + (14*eps^4*(-1 + 2*x)*(-1 + 2*x + 2*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x^2)) + 
   G[1, x]*((-648*eps - 11232*eps^2 - 34695*eps^3 - 89532*eps^4 - 
       216*eps^3*Nf - 1008*eps^4*Nf + 1944*x + 5184*eps*x + 27000*eps^2*x + 
       72738*eps^3*x + 172719*eps^4*x + 432*eps*Nf*x + 936*eps^2*Nf*x + 
       2352*eps^3*Nf*x + 6320*eps^4*Nf*x - 3888*x^2 - 8208*eps*x^2 - 
       38718*eps^2*x^2 - 132030*eps^3*x^2 - 436914*eps^4*x^2 - 
       864*eps*Nf*x^2 - 2304*eps^2*Nf*x^2 - 6720*eps^3*Nf*x^2 - 
       20032*eps^4*Nf*x^2 + 324*eps*x^3 + 4644*eps^2*x^3 + 17064*eps^3*x^3 + 
       52920*eps^4*x^3)/(324*(-1 + x)^2*x) - 
     (eps^2*(1584 + 4536*eps + 20430*eps^2 - 6336*x - 16992*eps*x - 
        62964*eps^2*x + 6120*x^2 + 17784*eps*x^2 + 59805*eps^2*x^2 - 
        192*eps*Nf*x^2 - 416*eps^2*Nf*x^2 + 432*x^3 - 2160*eps*x^3 - 
        8118*eps^2*x^3 + 384*eps*Nf*x^3 + 1024*eps^2*Nf*x^3 - 972*eps*x^4 + 
        1098*eps^2*x^4)*G[0, 1, x])/(108*(-1 + x)^2*x^2) - 
     (14*eps^3*(-6*eps + 18*x + 48*eps*x + 4*eps*Nf*x - 36*x^2 - 76*eps*x^2 - 
        8*eps*Nf*x^2 + 3*eps*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   (124*eps^4*(-1 + 2*x)*Zeta[5])/(3*(-1 + x)^2)) + 
 G[1, x]^3*(-1/972*(648 + 972*eps + 4374*eps^2 + 32805*eps^3 + 191565*eps^4 + 
      934254*eps^5 - 1296*eps*Nf - 4104*eps^2*Nf - 13752*eps^3*Nf - 
      44160*eps^4*Nf - 138304*eps^5*Nf - 1944*x - 1620*eps*x - 
      15552*eps^2*x - 128061*eps^3*x - 698220*eps^4*x - 3234330*eps^5*x + 
      3888*eps*Nf*x + 12744*eps^2*Nf*x + 40464*eps^3*Nf*x + 
      126768*eps^4*Nf*x + 391664*eps^5*Nf*x + 1296*x^2 + 648*eps*x^2 + 
      11340*eps^2*x^2 + 92826*eps^3*x^2 + 487053*eps^4*x^2 + 
      2212272*eps^5*x^2 - 2592*eps*Nf*x^2 - 8640*eps^2*Nf*x^2 - 
      28224*eps^3*Nf*x^2 - 89664*eps^4*Nf*x^2 - 279232*eps^5*Nf*x^2 + 
      2592*eps^2*x^3 + 13446*eps^3*x^3 + 50706*eps^4*x^3 + 167508*eps^5*x^3)/
     (eps*(-1 + x)*x^2) + (eps^2*(1512 + 12708*eps + 40086*eps^2 - 6048*x - 
      36864*eps*x - 109584*eps^2*x + 7560*x^2 + 29412*eps*x^2 + 
      85635*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 3024*x^3 - 
      4392*eps*x^3 - 19422*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 - 
      756*eps*x^4 + 7686*eps^2*x^4)*G[0, 0, 1, x])/(108*(-1 + x)^2*x^2) + 
   (eps^2*(576 - 1980*eps - 14859*eps^2 + 24*eps*Nf + 76*eps^2*Nf - 1728*x - 
      828*eps*x + 21321*eps^2*x - 72*eps*Nf*x - 204*eps^2*Nf*x + 1152*x^2 + 
      6534*eps*x^2 + 12717*eps^2*x^2 + 48*eps*Nf*x^2 + 128*eps^2*Nf*x^2 - 
      918*eps*x^3 + 1440*eps^2*x^3)*G[0, 1, 1, x])/(54*(-1 + x)*x^2) - 
   (eps^2*(1128 + 684*eps + 31140*eps^2 - 1200*eps*Nf - 3800*eps^2*Nf - 
      4512*x - 8256*eps*x - 126180*eps^2*x + 4800*eps*Nf*x + 
      15664*eps^2*Nf*x + 5640*x^2 + 15864*eps*x^2 + 162633*eps^2*x^2 - 
      5952*eps*Nf*x^2 - 19824*eps^2*Nf*x^2 - 2256*x^3 - 10560*eps*x^3 - 
      89100*eps^2*x^3 + 2304*eps*Nf*x^3 + 7808*eps^2*Nf*x^3 + 2160*eps*x^4 + 
      17106*eps^2*x^4)*Zeta[3])/(108*(-1 + x)^2*x^2) + 
   (124*eps^4*(-1 + 2*x)*Zeta[5])/(15*x^2)) + 
 G[0, 1, 1, x]*(-1/486*(1944 - 6318*eps^2 - 58077*eps^3 - 369360*eps^4 - 
      1898559*eps^5 + 1296*eps*Nf + 4104*eps^2*Nf + 13752*eps^3*Nf + 
      44160*eps^4*Nf + 138304*eps^5*Nf - 5832*x - 7776*eps*x + 4860*eps^2*x + 
      125145*eps^3*x + 823041*eps^4*x + 4124682*eps^5*x - 3888*eps*Nf*x - 
      11016*eps^2*Nf*x - 33264*eps^3*Nf*x - 101232*eps^4*Nf*x - 
      307248*eps^5*Nf*x + 3888*x^2 + 7776*eps*x^2 + 27216*eps^2*x^2 + 
      49086*eps^3*x^2 + 30132*eps^4*x^2 - 243972*eps^5*x^2 + 
      2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 20160*eps^3*Nf*x^2 + 
      60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2)/(eps*(-1 + x)*x^2) + 
   (eps^2*(-9036 + 17226*eps + 21375*eps^2 - 696*eps*Nf - 2204*eps^2*Nf + 
      36144*x - 25848*eps*x - 31626*eps^2*x + 2784*eps*Nf*x + 
      8120*eps^2*Nf*x - 41616*x^2 - 5220*eps*x^2 - 8199*eps^2*x^2 - 
      3408*eps*Nf*x^2 - 9472*eps^2*Nf*x^2 + 10944*x^3 + 2340*eps*x^3 + 
      2655*eps^2*x^3 + 1248*eps*Nf*x^3 + 3328*eps^2*Nf*x^3 + 1458*eps*x^4 + 
      10422*eps^2*x^4)*Zeta[3])/(27*(-1 + x)^2*x^2) + 
   (248*eps^4*(-1 + 2*x)*Zeta[5])/(5*x^2)) + 
 G[1, x]^2*(-1/2916*(5832 + 11664*eps + 36450*eps^2 + 67068*eps^3 - 
      2187*eps^4 - 800442*eps^5 - 5419386*eps^6 + 3888*eps*Nf + 
      12312*eps^2*Nf + 41256*eps^3*Nf + 132480*eps^4*Nf + 414912*eps^5*Nf + 
      1279712*eps^6*Nf - 17496*x - 34992*eps*x - 86022*eps^2*x - 
      74358*eps^3*x + 490617*eps^4*x + 4045950*eps^5*x + 21547782*eps^6*x - 
      11664*eps*Nf*x - 40824*eps^2*Nf*x - 132192*eps^3*Nf*x - 
      418608*eps^4*Nf*x - 1301616*eps^5*Nf*x - 3997584*eps^6*Nf*x + 
      11664*x^2 + 23328*eps*x^2 + 49572*eps^2*x^2 + 5832*eps^3*x^2 - 
      476766*eps^4*x^2 - 3163860*eps^5*x^2 - 15760980*eps^6*x^2 + 
      7776*eps*Nf*x^2 + 28512*eps^2*Nf*x^2 + 96768*eps^3*Nf*x^2 + 
      313344*eps^4*Nf*x^2 + 986496*eps^5*Nf*x^2 + 3052672*eps^6*Nf*x^2)/
     (eps^2*(-1 + x)*x^2) + (eps^2*(-304 - 840*eps - 34*eps^2 + 1216*x + 
      1984*eps*x - 2820*eps^2*x - 1640*x^2 - 1184*eps*x^2 + 7185*eps^2*x^2 + 
      848*x^3 + 128*eps*x^3 - 5770*eps^2*x^3 + 60*eps*x^4 + 1442*eps^2*x^4)*
     G[0, 0, 0, 1, x])/(4*(-1 + x)^2*x^2) + 
   (eps^2*(1368 - 7452*eps - 24759*eps^2 + 48*eps*Nf + 152*eps^2*Nf - 
      5472*x + 2016*eps*x + 16470*eps^2*x - 192*eps*Nf*x - 560*eps^2*Nf*x + 
      5400*x^2 + 26280*eps*x^2 + 96750*eps^2*x^2 + 288*eps*Nf*x^2 + 
      768*eps^2*Nf*x^2 + 144*x^3 - 21096*eps*x^3 - 103140*eps^2*x^3 - 
      192*eps*Nf*x^3 - 512*eps^2*Nf*x^3 + 3024*eps*x^4 + 18216*eps^2*x^4)*
     G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
   (2*eps^2*(36 - 58*eps - 536*eps^2 - 108*x - 90*eps*x + 672*eps^2*x + 
      72*x^2 + 306*eps*x^2 + 601*eps^2*x^2 - 30*eps*x^3 + 140*eps^2*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (eps*(4968 - 33804*eps - 133137*eps^2 - 718686*eps^3 + 3312*eps*Nf + 
      10488*eps^2*Nf + 35144*eps^3*Nf - 19872*x + 60696*eps*x + 
      258876*eps^2*x + 1869129*eps^3*x - 13248*eps*Nf*x - 46128*eps^2*Nf*x - 
      151568*eps^3*Nf*x + 24840*x^2 - 7668*eps*x^2 - 20574*eps^2*x^2 - 
      1166211*eps^3*x^2 + 16992*eps*Nf*x^2 + 61728*eps^2*Nf*x^2 + 
      205024*eps^3*Nf*x^2 - 9936*x^3 - 21168*eps*x^3 - 154818*eps^2*x^3 - 
      246510*eps^3*x^3 - 7488*eps*Nf*x^3 - 27456*eps^2*Nf*x^3 - 
      93184*eps^3*Nf*x^3 + 972*eps*x^4 + 27540*eps^2*x^4 + 142560*eps^3*x^4)*
     Zeta[3])/(324*(-1 + x)^2*x^2) - (448*eps^4*(-1 + 2*x)*Zeta[3]^2)/
    (9*x^2) + G[0, 0, 1, x]*
    (-1/108*(eps*(-216 - 4860*eps + 7074*eps^2 + 47196*eps^3 + 864*x + 
         6048*eps*x - 61128*eps^2*x - 305559*eps^3*x - 72*eps^3*Nf*x - 
         1080*x^2 + 2916*eps*x^2 + 112131*eps^2*x^2 + 538758*eps^3*x^2 + 
         144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 + 432*x^3 - 
         5400*eps*x^3 - 89262*eps^2*x^3 - 441801*eps^3*x^3 - 288*eps*Nf*x^3 - 
         768*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 972*eps*x^4 + 
         23814*eps^2*x^4 + 121500*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (28*eps^4*(-1 + 2*x)*Zeta[3])/(3*x^2)) + 
   G[0, 1, 1, x]*(-1/108*(eps*(864 - 4968*eps - 33210*eps^2 - 172179*eps^3 + 
         144*eps*Nf + 456*eps^2*Nf + 1528*eps^3*Nf - 2592*x + 216*eps*x + 
         51462*eps^2*x + 355671*eps^3*x - 432*eps*Nf*x - 1224*eps^2*Nf*x - 
         3696*eps^3*Nf*x + 1728*x^2 + 11124*eps*x^2 + 19926*eps^2*x^2 - 
         89856*eps^3*x^2 + 288*eps*Nf*x^2 + 768*eps^2*Nf*x^2 + 
         2240*eps^3*Nf*x^2 - 1620*eps*x^3 + 3888*eps^2*x^3 + 
         79542*eps^3*x^3))/((-1 + x)*x^2) + (112*eps^4*(-1 + 2*x)*Zeta[3])/
      (3*x^2)) + (124*eps^3*(3 + 6*eps + 2*eps*Nf)*(-1 + 2*x)*Zeta[5])/
    (15*x^2)) + G[1, x]*((-2916 - 8748*eps - 32805*eps^2 - 109350*eps^3 - 
     349920*eps^4 - 1093500*eps^5 - 3367980*eps^6 - 1944*eps*Nf - 
     8100*eps^2*Nf - 28728*eps^3*Nf - 94968*eps^4*Nf - 302424*eps^5*Nf - 
     942280*eps^6*Nf + 2916*x + 10206*eps*x + 37908*eps^2*x + 
     128304*eps^3*x + 414072*eps^4*x + 1300536*eps^5*x + 4018248*eps^6*x + 
     1944*eps*Nf*x + 9072*eps^2*Nf*x + 33264*eps^3*Nf*x + 111600*eps^4*Nf*x + 
     358224*eps^5*Nf*x + 1121392*eps^6*Nf*x)/(729*eps^2*(-1 + x)*x) - 
   (eps^2*(3168 - 9936*eps - 20268*eps^2 - 12672*x + 17640*eps*x + 
      19440*eps^2*x + 13536*x^2 - 2016*eps*x^2 + 33993*eps^2*x^2 + 
      48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 1728*x^3 - 3456*eps*x^3 - 
      34704*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 3222*eps^2*x^4)*
     G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x^2) - 
   (eps^2*(10080 - 4752*eps + 6768*eps^2 + 48*eps*Nf + 152*eps^2*Nf - 
      40320*x - 16056*eps*x - 92394*eps^2*x - 192*eps*Nf*x - 560*eps^2*Nf*x + 
      54720*x^2 + 62208*eps*x^2 + 224091*eps^2*x^2 + 240*eps*Nf*x^2 + 
      664*eps^2*Nf*x^2 - 28800*x^3 - 53568*eps*x^3 - 185148*eps^2*x^3 - 
      96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 1296*eps*x^4 + 6750*eps^2*x^4)*
     G[0, 0, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(-256 + 96*eps + 71*eps^2 + 1024*x + 30*eps^2*x - 1496*x^2 - 
      872*eps*x^2 - 962*eps^2*x^2 + 944*x^3 + 1136*eps*x^3 + 1482*eps^2*x^3 + 
      36*eps*x^4 + 912*eps^2*x^4)*G[0, 0, 1, 0, 1, x])/(2*(-1 + x)^2*x^2) - 
   (eps^2*(4608 - 4032*eps - 21429*eps^2 - 18432*x - 26784*eps*x - 
      52200*eps^2*x + 14256*x^2 + 69660*eps*x^2 + 243963*eps^2*x^2 + 
      48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 + 8352*x^3 - 25272*eps*x^3 - 
      170172*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 4536*eps*x^4 + 
      44118*eps^2*x^4)*G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
   (eps^2*(72 - 44*eps - 698*eps^2 - 288*x - 608*eps*x - 282*eps^2*x - 
      8*x^2 + 1352*eps*x^2 + 3851*eps^2*x^2 + 592*x^3 + 64*eps*x^3 - 
      2054*eps^2*x^3 + 108*eps*x^4 + 1266*eps^2*x^4)*G[0, 1, 0, 1, 1, x])/
    (2*(-1 + x)^2*x^2) + (eps^2*(900 - 2322*eps - 18711*eps^2 + 24*eps*Nf + 
      76*eps^2*Nf - 2700*x - 1242*eps*x + 26514*eps^2*x - 72*eps*Nf*x - 
      204*eps^2*Nf*x + 1800*x^2 + 8280*eps*x^2 + 12492*eps^2*x^2 + 
      48*eps*Nf*x^2 + 128*eps^2*Nf*x^2 - 324*eps*x^3 + 10944*eps^2*x^3)*
     G[0, 1, 1, 1, 1, x])/(9*(-1 + x)*x^2) + 
   ((648 + 6480*eps - 7290*eps^2 - 71847*eps^3 - 391959*eps^4 - 432*eps*Nf - 
      1368*eps^2*Nf - 4584*eps^3*Nf - 14720*eps^4*Nf - 2592*x - 30888*eps*x + 
      3564*eps^2*x + 190593*eps^3*x + 1194588*eps^4*x + 1728*eps*Nf*x + 
      1296*eps^2*Nf*x + 288*eps^3*Nf*x - 5856*eps^4*Nf*x + 3240*x^2 + 
      35208*eps*x^2 + 38043*eps^2*x^2 - 39177*eps^3*x^2 - 672408*eps^4*x^2 - 
      2592*eps*Nf*x^2 + 576*eps^2*Nf*x^2 + 12912*eps^3*Nf*x^2 + 
      59296*eps^4*Nf*x^2 - 1296*x^3 - 8856*eps*x^3 - 31806*eps^2*x^3 - 
      115695*eps^3*x^3 - 421821*eps^4*x^3 + 1728*eps*Nf*x^3 + 
      864*eps^2*Nf*x^3 - 4032*eps^3*Nf*x^3 - 24000*eps^4*Nf*x^3 - 
      972*eps*x^4 + 10854*eps^2*x^4 + 103356*eps^3*x^4 + 554688*eps^4*x^4)*
     Zeta[3])/(162*(-1 + x)^2*x^2) + 
   (28*eps^3*(-6 - 60*eps + 4*eps*Nf + 24*x + 272*eps*x - 16*eps*Nf*x - 
      30*x^2 - 298*eps*x^2 + 24*eps*Nf*x^2 + 12*x^3 + 68*eps*x^3 - 
      16*eps*Nf*x^3 + 9*eps*x^4)*Zeta[3]^2)/(9*(-1 + x)^2*x^2) + 
   G[0, 1, 1, 1, x]*((eps*(60 - 98*eps - 868*eps^2 - 4877*eps^3 - 180*x - 
        138*eps*x + 1111*eps^2*x + 9650*eps^3*x + 120*x^2 + 454*eps*x^2 + 
        869*eps^2*x^2 - 2403*eps^3*x^2 - 42*eps*x^3 + 232*eps^2*x^3 + 
        2948*eps^3*x^3))/((-1 + x)*x^2) - (280*eps^4*(-1 + 2*x)*Zeta[3])/
      x^2) + G[0, 0, 0, 1, x]*
    ((eps*(96 - 592*eps - 1519*eps^2 - 6887*eps^3 - 384*x + 1280*eps*x + 
        2738*eps^2*x + 14847*eps^3*x + 360*x^2 - 616*eps*x^2 - 
        342*eps^2*x^2 - 6995*eps^3*x^2 + 48*x^3 + 64*eps*x^3 - 
        746*eps^2*x^3 - 728*eps^3*x^3 + 12*eps*x^4 + 88*eps^2*x^4 + 
        68*eps^3*x^4))/(2*(-1 + x)^2*x^2) - 
     (56*eps^4*(-1 + 2*x)*(-4 + 8*x + x^2)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, 0, 1, 1, x]*((eps*(-2808 - 11772*eps - 20169*eps^2 - 50922*eps^3 - 
        144*eps*Nf - 456*eps^2*Nf - 1528*eps^3*Nf + 11232*x + 40824*eps*x + 
        44388*eps^2*x + 17712*eps^3*x + 576*eps*Nf*x + 1680*eps^2*Nf*x + 
        5152*eps^3*Nf*x - 18360*x^2 - 51516*eps*x^2 - 62262*eps^2*x^2 + 
        61020*eps^3*x^2 - 576*eps*Nf*x^2 - 1680*eps^2*Nf*x^2 - 
        5152*eps^3*Nf*x^2 + 14256*x^3 + 31752*eps*x^3 + 47034*eps^2*x^3 - 
        66096*eps^3*x^3 - 972*eps*x^4 + 7452*eps^2*x^4 + 80514*eps^3*x^4))/
      (54*(-1 + x)^2*x^2) - (56*eps^4*(-1 + 2*x)*(13 - 26*x + 33*x^2)*
       Zeta[3])/(3*(-1 + x)^2*x^2)) + G[0, 1, 1, x]*
    ((648 - 4860*eps - 29889*eps^2 - 154062*eps^3 - 737181*eps^4 + 
       432*eps*Nf + 1368*eps^2*Nf + 4584*eps^3*Nf + 14720*eps^4*Nf - 1944*x + 
       972*eps*x + 49329*eps^2*x + 325458*eps^3*x + 1674756*eps^4*x - 
       1296*eps*Nf*x - 3672*eps^2*Nf*x - 11088*eps^3*Nf*x - 
       33744*eps^4*Nf*x + 1296*x^2 + 7452*eps*x^2 + 13284*eps^2*x^2 - 
       74601*eps^3*x^2 - 661041*eps^4*x^2 + 864*eps*Nf*x^2 + 
       2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 + 20032*eps^4*Nf*x^2 - 
       972*eps*x^3 + 4050*eps^2*x^3 + 57672*eps^3*x^3 + 330156*eps^4*x^3)/
      (162*(-1 + x)*x^2) + (28*eps^3*(-6 + 45*eps - 4*eps*Nf + 18*x - 
        9*eps*x + 12*eps*Nf*x - 12*x^2 - 69*eps*x^2 - 8*eps*Nf*x^2 + 
        9*eps*x^3)*Zeta[3])/(9*(-1 + x)*x^2)) + 
   G[0, 0, 1, x]*((eps*(14256 + 45846*eps + 202014*eps^2 + 861354*eps^3 - 
        38232*x - 108540*eps*x - 513864*eps^2*x - 2330775*eps^3*x + 
        216*eps^2*Nf*x + 1008*eps^3*Nf*x + 26568*x^2 + 65043*eps*x^2 + 
        388395*eps^2*x^2 + 1983042*eps^3*x^2 - 432*Nf*x^2 - 936*eps*Nf*x^2 - 
        2352*eps^2*Nf*x^2 - 6320*eps^3*Nf*x^2 - 648*x^3 + 6966*eps*x^3 - 
        66987*eps^2*x^3 - 580689*eps^3*x^3 + 864*Nf*x^3 + 2304*eps*Nf*x^3 + 
        6720*eps^2*Nf*x^3 + 20032*eps^3*Nf*x^3 - 972*x^4 + 4050*eps*x^4 + 
        57672*eps^2*x^4 + 330156*eps^3*x^4))/(162*(-1 + x)^2*x^2) + 
     (28*eps^4*(-132 + 354*x - 246*x^2 + 4*Nf*x^2 + 6*x^3 - 8*Nf*x^3 + 9*x^4)*
       Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*(-1/2*(eps^2*(-256 + 96*eps + 71*eps^2 + 1024*x + 30*eps^2*x - 
         1496*x^2 - 872*eps*x^2 - 962*eps^2*x^2 + 944*x^3 + 1136*eps*x^3 + 
         1482*eps^2*x^3 + 36*eps*x^4 + 912*eps^2*x^4)*G[0, 0, 1, x])/
       ((-1 + x)^2*x^2) + (eps^2*(2808 - 180*eps + 10629*eps^2 + 48*eps*Nf + 
        152*eps^2*Nf - 11232*x - 5688*eps*x - 47268*eps^2*x - 192*eps*Nf*x - 
        560*eps^2*Nf*x + 13320*x^2 + 13356*eps*x^2 + 66789*eps^2*x^2 + 
        192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 4176*x^3 - 6120*eps*x^3 - 
        43758*eps^2*x^3 + 324*eps*x^4 + 13230*eps^2*x^4)*Zeta[3])/
      (18*(-1 + x)^2*x^2)) - (eps^2*(-8640 - 29880*eps - 34185*eps^2 + 
      480*eps*Nf + 1520*eps^2*Nf + 34560*x + 134256*eps*x + 199878*eps^2*x - 
      1920*eps*Nf*x + 2144*eps^2*Nf*x - 41880*x^2 - 166872*eps*x^2 - 
      339279*eps^2*x^2 + 2880*eps*Nf*x^2 - 7808*eps^2*Nf*x^2 + 14640*x^3 + 
      49776*eps*x^3 + 128166*eps^2*x^3 - 1920*eps*Nf*x^3 + 
      2624*eps^2*Nf*x^3 + 4140*eps*x^4 + 15810*eps^2*x^4)*Zeta[5])/
    (60*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((11664*eps^2 + 30618*eps^3 + 87480*eps^4 + 239112*eps^5 + 
     641520*eps^6 + 5832*eps^3*Nf + 27216*eps^4*Nf + 99792*eps^5*Nf + 
     334800*eps^6*Nf - 5832*x - 34992*eps*x - 94770*eps^2*x - 
     223074*eps^3*x - 585387*eps^4*x - 1791882*eps^5*x - 6509970*eps^6*x - 
     3888*eps*Nf*x - 16200*eps^2*Nf*x - 61344*eps^3*Nf*x - 
     208080*eps^4*Nf*x - 671376*eps^5*Nf*x - 2107760*eps^6*Nf*x + 11664*x^2 + 
     46656*eps*x^2 + 142884*eps^2*x^2 + 402408*eps^3*x^2 + 
     1223262*eps^4*x^2 + 4166964*eps^5*x^2 + 15737652*eps^6*x^2 + 
     7776*eps*Nf*x^2 + 28512*eps^2*Nf*x^2 + 96768*eps^3*Nf*x^2 + 
     313344*eps^4*Nf*x^2 + 986496*eps^5*Nf*x^2 + 3052672*eps^6*Nf*x^2)/
    (2916*eps^2*(-1 + x)^2*x) - 
   (eps^2*(-540 - 4518*eps - 10485*eps^2 + 2160*x + 11952*eps*x + 
      22608*eps^2*x - 2628*x^2 - 8370*eps*x^2 - 7929*eps^2*x^2 + 
      24*eps*Nf*x^2 + 52*eps^2*Nf*x^2 + 936*x^3 + 396*eps*x^3 - 
      8145*eps^2*x^3 - 48*eps*Nf*x^3 - 128*eps^2*Nf*x^3 + 378*eps*x^4 + 
      1368*eps^2*x^4)*G[1, x]^4)/(432*(-1 + x)^2*x^2) + 
   (eps^2*(-112 + 616*eps + 1701*eps^2 + 448*x - 1376*eps*x - 4970*eps^2*x - 
      424*x^2 + 976*eps*x^2 + 5943*eps^2*x^2 - 48*x^3 - 528*eps*x^3 - 
      5022*eps^2*x^3 + 132*eps*x^4 + 1734*eps^2*x^4)*G[0, 1, x]^2)/
    (8*(-1 + x)^2*x^2) - (eps^2*(432*eps + 1350*eps^2 - 1080*x - 1692*eps*x - 
      3843*eps^2*x + 96*eps*Nf*x + 208*eps^2*Nf*x + 2160*x^2 + 1728*eps*x^2 + 
      288*eps^2*x^2 - 192*eps*Nf*x^2 - 512*eps^2*Nf*x^2 + 216*eps*x^3 + 
      2142*eps^2*x^3)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x) + 
   (eps^2*(-5400 + 9540*eps - 1188*eps^2 + 21600*x - 12888*eps*x + 
      27090*eps^2*x - 23544*x^2 + 936*eps*x^2 - 41319*eps^2*x^2 + 
      96*eps*Nf*x^2 + 208*eps^2*Nf*x^2 + 3888*x^3 - 1296*eps*x^3 + 
      9810*eps^2*x^3 - 192*eps*Nf*x^3 - 512*eps^2*Nf*x^3 + 540*eps*x^4 + 
      1062*eps^2*x^4)*G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps^2*(-5544 + 12924*eps - 513*eps^2 + 22176*x - 19080*eps*x + 
      43128*eps^2*x - 30312*x^2 - 8316*eps*x^2 - 94059*eps^2*x^2 - 
      96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 16272*x^3 + 16848*eps*x^3 + 
      61236*eps^2*x^3 + 192*eps*Nf*x^3 + 512*eps^2*Nf*x^3 + 1296*eps*x^4 + 
      6534*eps^2*x^4)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps*(-1296*eps + 46116*eps^2 + 198855*eps^3 - 5184*eps^3*Nf + 5616*x + 
      35316*eps*x - 44901*eps^2*x - 203715*eps^3*x + 2880*eps*Nf*x + 
      13728*eps^2*Nf*x + 54368*eps^3*Nf*x - 11232*x^2 - 44928*eps*x^2 - 
      61938*eps^2*x^2 - 382563*eps^3*x^2 - 5760*eps*Nf*x^2 - 
      22848*eps^2*Nf*x^2 - 79744*eps^3*Nf*x^2 - 6804*eps*x^3 - 
      32238*eps^2*x^3 + 16686*eps^3*x^3)*Zeta[3])/(324*(-1 + x)^2*x) + 
   (532*eps^4*(-1 + 2*x)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[0, 0, 1, x]*(-1/108*(eps*(-4752*eps - 9558*eps^2 - 48060*eps^3 - 
         144*eps^3*Nf + 432*x + 5508*eps*x + 5265*eps^2*x + 68526*eps^3*x + 
         288*eps*Nf*x + 624*eps^2*Nf*x + 1568*eps^3*Nf*x - 864*x^2 + 
         6480*eps*x^2 + 39582*eps^2*x^2 + 72765*eps^3*x^2 - 576*eps*Nf*x^2 - 
         1536*eps^2*Nf*x^2 - 4480*eps^3*Nf*x^2 - 2268*eps*x^3 - 
         3942*eps^2*x^3 + 51246*eps^3*x^3))/((-1 + x)^2*x) - 
     (56*eps^4*(-1 + 2*x)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]^3*(-1/648*(eps*(216 - 7236*eps - 7452*eps^2 - 23382*eps^3 - 
         864*x + 14688*eps*x - 11340*eps^2*x - 59535*eps^3*x - 
         72*eps^3*Nf*x + 1512*x^2 - 5292*eps*x^2 + 57024*eps^2*x^2 + 
         245322*eps^3*x^2 + 144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 
         784*eps^3*Nf*x^2 - 1296*x^3 - 4104*eps*x^3 - 62046*eps^2*x^3 - 
         269784*eps^3*x^3 - 288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 
         2240*eps^3*Nf*x^3 + 972*eps*x^4 + 14148*eps^2*x^4 + 
         59238*eps^3*x^4))/((-1 + x)^2*x^2) - 
     (14*eps^4*(-1 + 2*x)*(1 - 2*x + 3*x^2)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   G[0, 1, 1, x]*(-1/108*(eps*(2376 - 2700*eps + 11232*eps^2 + 51570*eps^3 - 
         9504*x - 1944*eps*x - 33102*eps^2*x - 145368*eps^3*x + 
         144*eps^3*Nf*x + 8640*x^2 + 5292*eps*x^2 + 13203*eps^2*x^2 + 
         84618*eps^3*x^2 - 288*eps*Nf*x^2 - 624*eps^2*Nf*x^2 - 
         1568*eps^3*Nf*x^2 + 1728*x^3 + 7776*eps*x^3 + 48870*eps^2*x^3 + 
         118827*eps^3*x^3 + 576*eps*Nf*x^3 + 1536*eps^2*Nf*x^3 + 
         4480*eps^3*Nf*x^3 - 2268*eps*x^4 - 10746*eps^2*x^4 + 
         5562*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (28*eps^4*(-1 + 2*x)*(-11 + 22*x + 4*x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*(-1/324*(-2592*eps - 15066*eps^2 - 46737*eps^3 - 125064*eps^4 - 
        432*eps^3*Nf - 2016*eps^4*Nf + 2592*x + 7128*eps*x + 25920*eps^2*x + 
        60507*eps^3*x + 115911*eps^4*x + 864*eps*Nf*x + 1872*eps^2*Nf*x + 
        4704*eps^3*Nf*x + 12640*eps^4*Nf*x - 5184*x^2 - 6480*eps*x^2 - 
        28188*eps^2*x^2 - 101898*eps^3*x^2 - 374220*eps^4*x^2 - 
        1728*eps*Nf*x^2 - 4608*eps^2*Nf*x^2 - 13440*eps^3*Nf*x^2 - 
        40064*eps^4*Nf*x^2 + 6804*eps^2*x^3 + 45684*eps^3*x^3 + 
        224532*eps^4*x^3)/((-1 + x)^2*x) - 
     (28*eps^3*(12*eps - 12*x - 33*eps*x - 4*eps*Nf*x + 24*x^2 + 30*eps*x^2 + 
        8*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]^2*((648 + 11988*eps + 31266*eps^2 + 129924*eps^3 + 541485*eps^4 - 
       2592*x - 32400*eps*x - 69012*eps^2*x - 312093*eps^3*x - 
       1425195*eps^4*x + 216*eps^3*Nf*x + 1008*eps^4*Nf*x + 1944*x^2 + 
       21060*eps*x^2 + 30294*eps^2*x^2 + 207360*eps^3*x^2 + 
       1171260*eps^4*x^2 - 432*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 
       2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 + 1296*x^3 + 3240*eps*x^3 + 
       27054*eps^2*x^3 + 31914*eps^3*x^3 - 148635*eps^4*x^3 + 
       864*eps*Nf*x^3 + 2304*eps^2*Nf*x^3 + 6720*eps^3*Nf*x^3 + 
       20032*eps^4*Nf*x^3 - 972*eps*x^4 + 648*eps^2*x^4 + 34830*eps^3*x^4 + 
       217890*eps^4*x^4)/(648*(-1 + x)^2*x^2) - 
     (eps^2*(864 - 1440*eps + 7956*eps^2 - 3456*x - 2016*eps*x - 
        51336*eps^2*x + 4824*x^2 + 7992*eps*x^2 + 84789*eps^2*x^2 + 
        96*eps*Nf*x^2 + 208*eps^2*Nf*x^2 - 2736*x^3 - 6048*eps*x^3 - 
        65070*eps^2*x^3 - 192*eps*Nf*x^3 - 512*eps^2*Nf*x^3 + 756*eps*x^4 + 
        17226*eps^2*x^4)*G[0, 1, x])/(72*(-1 + x)^2*x^2) + 
     (7*eps^3*(-6 - 111*eps + 24*x + 300*eps*x - 18*x^2 - 195*eps*x^2 + 
        4*eps*Nf*x^2 - 12*x^3 - 30*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*
       Zeta[3])/(9*(-1 + x)^2*x^2)) - 
   (124*eps^3*(-3 - 18*eps - 2*eps*Nf + 6*x + 24*eps*x + 4*eps*Nf*x)*Zeta[5])/
    (15*(-1 + x)^2) + G[1, x]*
    (-1/972*(-1944*eps - 29646*eps^2 - 104976*eps^3 - 337527*eps^4 - 
        980262*eps^5 - 648*eps^3*Nf - 3024*eps^4*Nf - 11088*eps^5*Nf + 
        3888*x + 14580*eps*x + 73386*eps^2*x + 242757*eps^3*x + 
        795825*eps^4*x + 2462562*eps^5*x + 1296*eps*Nf*x + 2808*eps^2*Nf*x + 
        7056*eps^3*Nf*x + 18960*eps^4*Nf*x + 52816*eps^5*Nf*x - 7776*x^2 - 
        21384*eps*x^2 - 99144*eps^2*x^2 - 375192*eps^3*x^2 - 
        1368819*eps^4*x^2 - 4894020*eps^5*x^2 - 2592*eps*Nf*x^2 - 
        6912*eps^2*Nf*x^2 - 20160*eps^3*Nf*x^2 - 60096*eps^4*Nf*x^2 - 
        180032*eps^5*Nf*x^2 + 7776*eps^2*x^3 + 40338*eps^3*x^3 + 
        152118*eps^4*x^3 + 502524*eps^5*x^3)/(eps*(-1 + x)^2*x) + 
     (eps^2*(1584 - 1800*eps + 54*eps^2 - 6336*x + 432*eps*x - 
        13428*eps^2*x + 6336*x^2 + 4320*eps*x^2 + 26775*eps^2*x^2 - 
        96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 576*eps*x^3 - 8856*eps^2*x^3 + 
        192*eps*Nf*x^3 + 512*eps^2*Nf*x^3 - 432*eps*x^4 + 666*eps^2*x^4)*
       G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
     (eps^2*(2448 - 2664*eps + 7497*eps^2 - 9792*x - 1008*eps*x - 
        54414*eps^2*x + 13536*x^2 + 13176*eps*x^2 + 97011*eps^2*x^2 + 
        96*eps*Nf*x^2 + 208*eps^2*Nf*x^2 - 7488*x^3 - 12528*eps*x^3 - 
        76248*eps^2*x^3 - 192*eps*Nf*x^3 - 512*eps^2*Nf*x^3 + 432*eps*x^4 + 
        12042*eps^2*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
     (eps^2*(432 - 10152*eps - 2025*eps^2 - 1728*x + 16128*eps*x - 
        35658*eps^2*x + 792*x^2 - 7128*eps*x^2 + 99729*eps^2*x^2 - 
        960*eps*Nf*x^2 - 2080*eps^2*Nf*x^2 + 1872*x^3 + 2880*eps*x^3 - 
        68094*eps^2*x^3 + 1920*eps*Nf*x^3 + 5120*eps^2*Nf*x^3 + 
        2916*eps*x^4 + 33498*eps^2*x^4)*Zeta[3])/(108*(-1 + x)^2*x^2) + 
     G[0, 1, x]*((eps*(864 + 7344*eps + 27081*eps^2 + 117585*eps^3 - 3456*x - 
          22896*eps*x - 72846*eps^2*x - 327915*eps^3*x + 144*eps^3*Nf*x + 
          2808*x^2 + 19656*eps*x^2 + 57240*eps^2*x^2 + 292653*eps^3*x^2 - 
          288*eps*Nf*x^2 - 624*eps^2*Nf*x^2 - 1568*eps^3*Nf*x^2 + 1296*x^3 - 
          864*eps*x^3 - 54*eps^2*x^3 - 67014*eps^3*x^3 + 576*eps*Nf*x^3 + 
          1536*eps^2*Nf*x^3 + 4480*eps^3*Nf*x^3 - 972*eps*x^4 + 
          2052*eps^2*x^4 + 45576*eps^3*x^4))/(108*(-1 + x)^2*x^2) - 
       (28*eps^4*(-1 + 2*x)*(-4 + 8*x + 3*x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) - 
     (248*eps^4*(-1 + 2*x)*Zeta[5])/(5*(-1 + x)^2))) + 
 G[0, x]*(-1/729*(-1458*eps - 5103*eps^2 - 18954*eps^3 - 64152*eps^4 - 
      207036*eps^5 - 650268*eps^6 - 972*eps^2*Nf - 4536*eps^3*Nf - 
      16632*eps^4*Nf - 55800*eps^5*Nf - 179112*eps^6*Nf + 2916*x + 
      10206*eps*x + 37908*eps^2*x + 128304*eps^3*x + 414072*eps^4*x + 
      1300536*eps^5*x + 4018248*eps^6*x + 1944*eps*Nf*x + 9072*eps^2*Nf*x + 
      33264*eps^3*Nf*x + 111600*eps^4*Nf*x + 358224*eps^5*Nf*x + 
      1121392*eps^6*Nf*x)/(eps^2*(-1 + x)*x) - 
   (eps^2*(-16 - 280*eps - 1509*eps^2 + 48*x + 696*eps*x + 3645*eps^2*x - 
      32*x^2 - 136*eps*x^2 - 1910*eps^2*x^2 + 1194*eps^2*x^3)*G[1, x]^5)/
    (240*(-1 + x)*x^2) + (eps^2*(864*eps + 2160*eps^2 - 2160*x - 4680*eps*x - 
      2151*eps^2*x + 48*eps*Nf*x + 104*eps^2*Nf*x + 4320*x^2 + 4104*eps*x^2 - 
      11952*eps^2*x^2 - 96*eps*Nf*x^2 - 256*eps^2*Nf*x^2 + 1728*eps*x^3 + 
      13950*eps^2*x^3)*G[0, 0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
   (eps^2*(-25416 + 23292*eps - 27567*eps^2 + 101664*x - 16560*eps*x + 
      135522*eps^2*x - 119232*x^2 - 17172*eps*x^2 - 132696*eps^2*x^2 + 
      48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 + 35136*x^3 + 10080*eps*x^3 + 
      49014*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 108*eps*x^4 + 
      7200*eps^2*x^4)*G[0, 0, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
   (eps^2*(-576 + 312*eps - 855*eps^2 + 2304*x + 160*eps*x + 3738*eps^2*x - 
      2744*x^2 - 844*eps*x^2 - 3746*eps^2*x^2 + 880*x^3 + 432*eps*x^3 + 
      1680*eps^2*x^3 + 84*eps^2*x^4)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   (eps^2*(-7416 + 37188*eps + 6318*eps^2 + 29664*x - 75168*eps*x + 
      12132*eps^2*x - 50688*x^2 + 14580*eps*x^2 - 60417*eps^2*x^2 + 
      48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 + 42048*x^3 + 22320*eps*x^3 - 
      23958*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 6372*eps*x^4 + 
      55098*eps^2*x^4)*G[0, 0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
   (eps^2*(-232 + 980*eps + 166*eps^2 + 928*x - 1928*eps*x + 354*eps^2*x - 
      1516*x^2 + 328*eps*x^2 - 1502*eps^2*x^2 + 1176*x^3 + 584*eps*x^3 - 
      789*eps^2*x^3 + 174*eps*x^4 + 1482*eps^2*x^4)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) + (eps^2*(2088 + 17748*eps + 66375*eps^2 - 8352*x - 
      46512*eps*x - 168246*eps^2*x + 18864*x^2 + 41472*eps*x^2 + 
      132660*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 21024*x^3 - 
      22392*eps*x^3 - 63054*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 - 
      756*eps*x^4 + 3528*eps^2*x^4)*G[0, 1, 1, 1, 1, x])/
    (18*(-1 + x)^2*x^2) - ((-2592*eps + 2862*eps^2 + 19008*eps^3 + 
      86211*eps^4 - 1440*eps^3*Nf - 6720*eps^4*Nf + 1296*x + 13392*eps*x + 
      34047*eps^2*x + 165132*eps^3*x + 656856*eps^4*x - 864*eps*Nf*x + 
      1872*eps^2*Nf*x + 14640*eps^3*Nf*x + 60160*eps^4*Nf*x - 2592*x^2 - 
      15336*eps*x^2 - 68094*eps^2*x^2 - 361611*eps^3*x^2 - 
      1592919*eps^4*x^2 + 1728*eps*Nf*x^2 + 864*eps^2*Nf*x^2 - 
      4032*eps^3*Nf*x^2 - 24000*eps^4*Nf*x^2 - 972*eps*x^3 + 
      10854*eps^2*x^3 + 103356*eps^3*x^3 + 554688*eps^4*x^3)*Zeta[3])/
    (162*(-1 + x)^2*x) - (28*eps^3*(24*eps - 12*x - 110*eps*x + 8*eps*Nf*x + 
      24*x^2 + 128*eps*x^2 - 16*eps*Nf*x^2 + 9*eps*x^3)*Zeta[3]^2)/
    (9*(-1 + x)^2*x) + G[0, 0, 0, 1, x]*
    (-1/54*(eps*(-648*eps^2 + 1242*eps^3 + 72*eps^3*Nf - 648*x - 2160*eps*x + 
         5643*eps^2*x + 11313*eps^3*x - 144*eps*Nf*x - 312*eps^2*Nf*x - 
         784*eps^3*Nf*x + 1296*x^2 + 1944*eps*x^2 - 13878*eps^2*x^2 - 
         32481*eps^3*x^2 + 288*eps*Nf*x^2 + 768*eps^2*Nf*x^2 + 
         2240*eps^3*Nf*x^2 + 1620*eps*x^3 + 12582*eps^2*x^3 + 
         28404*eps^3*x^3))/((-1 + x)^2*x) + (56*eps^4*(-1 + 2*x)*Zeta[3])/
      (-1 + x)^2) + G[1, x]^4*
    ((eps*(16 - 72*eps - 449*eps^2 - 2197*eps^3 - 48*x + 168*eps*x + 
        1065*eps^2*x + 5341*eps^3*x + 32*x^2 - 8*eps*x^2 - 558*eps^2*x^2 - 
        3593*eps^3*x^2 + 434*eps^2*x^3 + 2572*eps^3*x^3))/(48*(-1 + x)*x^2) - 
     (14*eps^4*(-1 + 2*x)*Zeta[3])/(9*x^2)) + 
   G[0, 1, x]^2*(-1/4*(eps*(-128 + 368*eps + 783*eps^2 + 3783*eps^3 + 512*x - 
         720*eps*x - 2104*eps^2*x - 11590*eps^3*x - 544*x^2 + 448*eps*x^2 + 
         2491*eps^2*x^2 + 14426*eps^3*x^2 + 64*x^3 - 240*eps*x^3 - 
         2124*eps^2*x^3 - 9913*eps^3*x^3 + 48*eps*x^4 + 726*eps^2*x^4 + 
         3174*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (112*eps^4*(-1 + 2*x)*(4 - 8*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 1, 1, 1, x]*((eps*(-1080 - 7884*eps - 7128*eps^2 - 14310*eps^3 + 
        4320*x + 13824*eps*x - 24300*eps^2*x - 157032*eps^3*x - 
        72*eps^3*Nf*x - 10800*x^2 - 9072*eps*x^2 + 72117*eps^2*x^2 + 
        422523*eps^3*x^2 + 144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 
        784*eps^3*Nf*x^2 + 12960*x^3 + 7128*eps*x^3 - 58806*eps^2*x^3 - 
        382833*eps^3*x^3 - 288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 
        2240*eps^3*Nf*x^3 + 972*eps*x^4 + 23814*eps^2*x^4 + 
        121500*eps^3*x^4))/(54*(-1 + x)^2*x^2) - 
     (280*eps^4*(-1 + 2*x)*(1 - 2*x + 6*x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
   G[0, 0, 1, 1, x]*((eps*(-1944 - 7020*eps - 10854*eps^2 - 30996*eps^3 + 
        7776*x + 17280*eps*x + 16092*eps^2*x + 17766*eps^3*x + 
        72*eps^3*Nf*x - 12096*x^2 - 12420*eps*x^2 + 9936*eps^2*x^2 + 
        112293*eps^3*x^2 - 144*eps*Nf*x^2 - 312*eps^2*Nf*x^2 - 
        784*eps^3*Nf*x^2 + 8640*x^3 + 7776*eps*x^3 + 918*eps^2*x^3 - 
        54756*eps^3*x^3 + 288*eps*Nf*x^3 + 768*eps^2*Nf*x^3 + 
        2240*eps^3*Nf*x^3 - 324*eps*x^4 + 5616*eps^2*x^4 + 46548*eps^3*x^4))/
      (54*(-1 + x)^2*x^2) - (56*eps^4*(-1 + 2*x)*(9 - 18*x + 20*x^2)*Zeta[3])/
      (3*(-1 + x)^2*x^2)) + G[1, x]^3*
    (-1/12*(16 - 8*eps - 93*eps^2 - 529*eps^3 - 2465*eps^4 - 48*x + 8*eps*x + 
        197*eps^2*x + 1177*eps^3*x + 5434*eps^4*x + 32*x^2 + 24*eps*x^2 - 
        86*eps^2*x^2 - 757*eps^3*x^2 - 3539*eps^4*x^2 + 138*eps^2*x^3 + 
        780*eps^3*x^3 + 3264*eps^4*x^3)/((-1 + x)*x^2) - 
     (eps^2*(1512 + 12708*eps + 40086*eps^2 - 6048*x - 36864*eps*x - 
        109584*eps^2*x + 7560*x^2 + 29412*eps*x^2 + 85635*eps^2*x^2 - 
        48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 3024*x^3 - 4392*eps*x^3 - 
        19422*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 - 756*eps*x^4 + 
        7686*eps^2*x^4)*G[0, 1, x])/(108*(-1 + x)^2*x^2) + 
     (28*eps^3*(2 - eps - 6*x + eps*x + 4*x^2 + 3*eps*x^2)*Zeta[3])/
      (9*(-1 + x)*x^2)) + G[0, 0, 1, x]*
    ((-5184*eps - 9072*eps^2 - 43740*eps^3 - 199746*eps^4 - 216*eps^3*Nf - 
       1008*eps^4*Nf + 648*x + 3240*eps*x + 6399*eps^2*x + 65043*eps^3*x + 
       373653*eps^4*x + 432*eps*Nf*x + 936*eps^2*Nf*x + 2352*eps^3*Nf*x + 
       6320*eps^4*Nf*x - 1296*x^2 + 9720*eps*x^2 + 33210*eps^2*x^2 + 
       64071*eps^3*x^2 + 55809*eps^4*x^2 - 864*eps*Nf*x^2 - 
       2304*eps^2*Nf*x^2 - 6720*eps^3*Nf*x^2 - 20032*eps^4*Nf*x^2 - 
       972*eps*x^3 + 10854*eps^2*x^3 + 103356*eps^3*x^3 + 554688*eps^4*x^3)/
      (162*(-1 + x)^2*x) + (28*eps^3*(48*eps - 6*x - 30*eps*x - 4*eps*Nf*x + 
        12*x^2 - 90*eps*x^2 + 8*eps*Nf*x^2 + 9*eps*x^3)*Zeta[3])/
      (9*(-1 + x)^2*x)) + G[0, 1, 1, x]*
    ((-1944 + 14580*eps + 53541*eps^2 + 249399*eps^3 + 1087506*eps^4 + 
       7776*x - 37584*eps*x - 131382*eps^2*x - 670599*eps^3*x - 
       3107241*eps^4*x + 216*eps^3*Nf*x + 1008*eps^4*Nf*x - 7776*x^2 + 
       25920*eps*x^2 + 94689*eps^2*x^2 + 590814*eps^3*x^2 + 
       2984040*eps^4*x^2 - 432*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 
       2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 - 648*eps*x^3 - 6642*eps^2*x^3 - 
       158355*eps^3*x^3 - 1029753*eps^4*x^3 + 864*eps*Nf*x^3 + 
       2304*eps^2*Nf*x^3 + 6720*eps^3*Nf*x^3 + 20032*eps^4*Nf*x^3 - 
       972*eps*x^4 + 10854*eps^2*x^4 + 103356*eps^3*x^4 + 554688*eps^4*x^4)/
      (162*(-1 + x)^2*x^2) + (28*eps^3*(18 - 135*eps - 72*x + 348*eps*x + 
        72*x^2 - 240*eps*x^2 + 4*eps*Nf*x^2 + 6*eps*x^3 - 8*eps*Nf*x^3 + 
        9*eps*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   (eps^2*(3360*eps - 726*eps^2 - 540*x - 16188*eps*x - 17697*eps^2*x + 
      480*eps*Nf*x - 2832*eps^2*Nf*x + 1080*x^2 + 13488*eps*x^2 + 
      16323*eps^2*x^2 - 960*eps*Nf*x^2 + 1312*eps^2*Nf*x^2 + 4230*eps*x^3 + 
      21180*eps^2*x^3)*Zeta[5])/(30*(-1 + x)^2*x) + 
   G[0, 1, x]*(-1/486*(17010*eps^2 + 51030*eps^3 + 116883*eps^4 + 
        64881*eps^5 + 648*eps^3*Nf + 3024*eps^4*Nf + 11088*eps^5*Nf - 
        1944*x - 7776*eps*x - 33048*eps^2*x - 67311*eps^3*x - 80919*eps^4*x + 
        466074*eps^5*x - 1296*eps*Nf*x - 2808*eps^2*Nf*x - 7056*eps^3*Nf*x - 
        18960*eps^4*Nf*x - 52816*eps^5*Nf*x + 3888*x^2 + 15552*eps*x^2 + 
        64152*eps^2*x^2 + 226962*eps^3*x^2 + 801900*eps^4*x^2 + 
        2747844*eps^5*x^2 + 2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 
        20160*eps^3*Nf*x^2 + 60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2)/
       (eps*(-1 + x)^2*x) - (eps^2*(336 - 120*eps + 792*eps^2 - 1344*x - 
        256*eps*x - 3030*eps^2*x + 1616*x^2 + 604*eps*x^2 + 3019*eps^2*x^2 - 
        544*x^3 - 288*eps*x^3 - 1502*eps^2*x^3 + 12*eps*x^4 + 150*eps^2*x^4)*
       G[0, 0, 1, x])/(2*(-1 + x)^2*x^2) - 
     (eps^2*(-328 + 1052*eps + 238*eps^2 + 1312*x - 2040*eps*x + 
        182*eps^2*x - 2072*x^2 + 84*eps*x^2 - 1641*eps^2*x^2 + 1520*x^3 + 
        1024*eps*x^3 - 276*eps^2*x^3 + 192*eps*x^4 + 1938*eps^2*x^4)*
       G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
     (eps^2*(-1296 + 11016*eps - 1701*eps^2 + 5184*x - 17712*eps*x + 
        10242*eps^2*x - 7632*x^2 + 12780*eps*x^2 - 8244*eps^2*x^2 + 
        1248*eps*Nf*x^2 + 2704*eps^2*Nf*x^2 + 4896*x^3 - 21024*eps*x^3 - 
        96066*eps^2*x^3 - 2496*eps*Nf*x^3 - 6656*eps^2*Nf*x^3 + 
        3564*eps*x^4 + 9936*eps^2*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) + 
     (248*eps^4*(-1 + 2*x)*Zeta[5])/(5*(-1 + x)^2)) + 
   G[1, x]^2*((8 + 4*eps - 2*eps^2 - 56*eps^3 - 327*eps^4 - 1521*eps^5 - 
       24*x - 20*eps*x - 26*eps^2*x + 154*eps^4*x + 592*eps^5*x + 16*x^2 + 
       24*eps*x^2 + 48*eps^2*x^2 + 112*eps^3*x^2 + 455*eps^4*x^2 + 
       2628*eps^5*x^2 + 32*eps^2*x^3 + 166*eps^3*x^3 + 626*eps^4*x^3 + 
       2068*eps^5*x^3)/(4*eps*(-1 + x)*x^2) + 
     (eps^2*(1800 + 3060*eps + 4131*eps^2 - 7200*x - 9936*eps*x - 
        12978*eps^2*x + 9792*x^2 + 9324*eps*x^2 + 10062*eps^2*x^2 + 
        48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 5184*x^3 - 3600*eps*x^3 - 
        6570*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 108*eps*x^4 + 
        2124*eps^2*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
     (eps^2*(1512 + 13572*eps + 44892*eps^2 - 6048*x - 38880*eps*x - 
        122292*eps^2*x + 8136*x^2 + 30852*eps*x^2 + 96201*eps^2*x^2 - 
        48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 4176*x^3 - 5544*eps*x^3 - 
        25902*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 - 756*eps*x^4 + 
        8442*eps^2*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
     (eps^2*(1392 + 10488*eps + 35535*eps^2 - 5568*x - 31392*eps*x - 
        98118*eps^2*x + 6744*x^2 + 26592*eps*x^2 + 78693*eps^2*x^2 - 
        96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 2352*x^3 - 4536*eps*x^3 - 
        18660*eps^2*x^3 + 192*eps*Nf*x^3 + 512*eps^2*Nf*x^3 - 864*eps*x^4 + 
        7122*eps^2*x^4)*Zeta[3])/(36*(-1 + x)^2*x^2) + 
     G[0, 1, x]*((eps*(-216 - 4860*eps + 7074*eps^2 + 47196*eps^3 + 864*x + 
          6048*eps*x - 61128*eps^2*x - 305559*eps^3*x - 72*eps^3*Nf*x - 
          1080*x^2 + 2916*eps*x^2 + 112131*eps^2*x^2 + 538758*eps^3*x^2 + 
          144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 + 432*x^3 - 
          5400*eps*x^3 - 89262*eps^2*x^3 - 441801*eps^3*x^3 - 
          288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 
          972*eps*x^4 + 23814*eps^2*x^4 + 121500*eps^3*x^4))/
        (108*(-1 + x)^2*x^2) - (28*eps^4*(-1 + 2*x)*Zeta[3])/(3*x^2)) - 
     (124*eps^4*(-1 + 2*x)*Zeta[5])/(5*x^2)) + 
   G[1, x]*(-1/2*((8 + 32*eps + 136*eps^2 + 583*eps^3 + 2514*eps^4 + 
         10802*eps^5)*(-1 + 2*x))/(eps*(-1 + x)*x) + 
     (eps^2*(-256 + 96*eps + 71*eps^2 + 1024*x + 30*eps^2*x - 1496*x^2 - 
        872*eps*x^2 - 962*eps^2*x^2 + 944*x^3 + 1136*eps*x^3 + 
        1482*eps^2*x^3 + 36*eps*x^4 + 912*eps^2*x^4)*G[0, 1, x]^2)/
      (4*(-1 + x)^2*x^2) + (eps^2*(-216*eps - 1080*eps^2 + 216*x + 
        936*eps*x + 4491*eps^2*x + 48*eps*Nf*x + 104*eps^2*Nf*x - 432*x^2 - 
        1296*eps*x^2 - 5418*eps^2*x^2 - 96*eps*Nf*x^2 - 256*eps^2*Nf*x^2 + 
        108*eps*x^3 + 774*eps^2*x^3)*G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^2*(72 + 1620*eps + 1359*eps^2 - 288*x - 3744*eps*x - 1530*eps^2*x + 
        432*x^2 + 756*eps*x^2 - 4671*eps^2*x^2 + 48*eps*Nf*x^2 + 
        104*eps^2*Nf*x^2 - 288*x^3 + 1296*eps*x^3 + 2934*eps^2*x^3 - 
        96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 108*eps*x^4 + 2502*eps^2*x^4)*
       G[0, 0, 1, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^2*(1800 + 14724*eps + 50427*eps^2 - 7200*x - 40608*eps*x - 
        131886*eps^2*x + 11736*x^2 + 33084*eps*x^2 + 100233*eps^2*x^2 - 
        48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 9072*x^3 - 10440*eps*x^3 - 
        34326*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 - 756*eps*x^4 + 
        5418*eps^2*x^4)*G[0, 1, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
     (eps*(864 - 864*eps + 3726*eps^2 + 16686*eps^3 - 3456*x - 2448*eps*x - 
        36360*eps^2*x - 138087*eps^3*x - 144*eps^3*Nf*x + 4968*x^2 + 
        4536*eps*x^2 + 59346*eps^2*x^2 + 223479*eps^3*x^2 + 288*eps*Nf*x^2 + 
        624*eps^2*Nf*x^2 + 1568*eps^3*Nf*x^2 - 3024*x^3 - 3384*eps*x^3 - 
        56196*eps^2*x^3 - 241398*eps^3*x^3 - 576*eps*Nf*x^3 - 
        1536*eps^2*Nf*x^3 - 4480*eps^3*Nf*x^3 + 1296*eps*x^4 + 
        21600*eps^2*x^4 + 97794*eps^3*x^4)*Zeta[3])/(54*(-1 + x)^2*x^2) + 
     (56*eps^4*(-1 + 2*x)*(4 - 8*x + 7*x^2)*Zeta[3]^2)/(3*(-1 + x)^2*x^2) + 
     G[0, 0, 1, x]*(-1/54*(eps*(1728 - 4320*eps - 6966*eps^2 - 34182*eps^3 - 
           6912*x + 5832*eps*x + 540*eps^2*x + 36477*eps^3*x + 
           72*eps^3*Nf*x + 6264*x^2 + 1512*eps*x^2 + 24003*eps^2*x^2 + 
           51894*eps^3*x^2 - 144*eps*Nf*x^2 - 312*eps^2*Nf*x^2 - 
           784*eps^3*Nf*x^2 + 1296*x^3 + 432*eps*x^3 - 10098*eps^2*x^3 - 
           43335*eps^3*x^3 + 288*eps*Nf*x^3 + 768*eps^2*Nf*x^3 + 
           2240*eps^3*Nf*x^3 - 324*eps*x^4 + 2214*eps^2*x^4 + 
           23706*eps^3*x^4))/((-1 + x)^2*x^2) + 
       (56*eps^4*(-1 + 2*x)*(-8 + 16*x + 3*x^2)*Zeta[3])/
        (3*(-1 + x)^2*x^2)) + G[0, 1, 1, x]*
      (-1/54*(eps*(-1080 - 5724*eps + 4887*eps^2 + 41985*eps^3 + 4320*x + 
           8208*eps*x - 58374*eps^2*x - 316224*eps^3*x - 72*eps^3*Nf*x - 
           7128*x^2 - 972*eps*x^2 + 111510*eps^2*x^2 + 585711*eps^3*x^2 + 
           144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 + 5616*x^3 - 
           216*eps*x^3 - 83430*eps^2*x^3 - 462780*eps^3*x^3 - 
           288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 
           972*eps*x^4 + 27216*eps^2*x^4 + 144342*eps^3*x^4))/
         ((-1 + x)^2*x^2) + (56*eps^4*(-1 + 2*x)*(5 - 10*x + 13*x^2)*Zeta[3])/
        (3*(-1 + x)^2*x^2)) + G[0, 1, x]*
      (-1/162*(eps*(14256 + 45846*eps + 202014*eps^2 + 861354*eps^3 - 
           38232*x - 108540*eps*x - 513864*eps^2*x - 2330775*eps^3*x + 
           216*eps^2*Nf*x + 1008*eps^3*Nf*x + 26568*x^2 + 65043*eps*x^2 + 
           388395*eps^2*x^2 + 1983042*eps^3*x^2 - 432*Nf*x^2 - 
           936*eps*Nf*x^2 - 2352*eps^2*Nf*x^2 - 6320*eps^3*Nf*x^2 - 648*x^3 + 
           6966*eps*x^3 - 66987*eps^2*x^3 - 580689*eps^3*x^3 + 864*Nf*x^3 + 
           2304*eps*Nf*x^3 + 6720*eps^2*Nf*x^3 + 20032*eps^3*Nf*x^3 - 
           972*x^4 + 4050*eps*x^4 + 57672*eps^2*x^4 + 330156*eps^3*x^4))/
         ((-1 + x)^2*x^2) - (28*eps^4*(-132 + 354*x - 246*x^2 + 4*Nf*x^2 + 
          6*x^3 - 8*Nf*x^3 + 9*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
     (248*eps^4*(-1 + 2*x)*Zeta[5])/(5*(-1 + x)*x))) + 
 Pi^2*((17496 + 47628*eps + 138024*eps^2 + 315657*eps^3 + 437886*eps^4 - 
     985122*eps^5 + 9072*eps*Nf + 33264*eps^2*Nf + 112896*eps^3*Nf + 
     365568*eps^4*Nf + 1150912*eps^5*Nf + 7776*eps*x + 87480*eps^2*x + 
     538974*eps^3*x + 2794500*eps^4*x + 13299876*eps^5*x)/
    (2916*eps*(-1 + x)*x) - (eps^4*(-1 + 2*x)*G[0, x]^6)/(30*(-1 + x)^2) + 
   (eps^2*(-1728 - 5616*eps - 23265*eps^2 - 672*eps*Nf - 2128*eps^2*Nf + 
      5184*x + 29952*eps*x + 93429*eps^2*x + 2016*eps*Nf*x + 
      6096*eps^2*Nf*x - 3456*x^2 - 22248*eps*x^2 - 98118*eps^2*x^2 - 
      1344*eps*Nf*x^2 - 3968*eps^2*Nf*x^2 + 1296*eps*x^3 + 29034*eps^2*x^3)*
     G[1, x]^4)/(2592*(-1 + x)*x^2) + 
   (eps^3*(-64 - 146*eps + 20*eps*Nf + 128*x + 156*eps*x - 40*eps*Nf*x + 
      21*eps*x^2)*G[1, x]^5)/(360*x^2) - (eps^4*(-1 + 2*x)*G[1, x]^6)/
    (15*x^2) + G[0, x]^5*
    (-1/360*(eps^3*(56 + 79*eps + 20*eps*Nf - 112*x - 94*eps*x - 
         40*eps*Nf*x + 21*eps*x^2))/(-1 + x)^2 + (eps^4*(-1 + 2*x)*G[1, x])/
      (3*(-1 + x)^2)) + (eps^2*(-240 + 1040*eps + 1019*eps^2 + 960*x - 
      1348*eps*x - 163*eps^2*x - 1152*x^2 + 28*eps*x^2 - 3897*eps^2*x^2 + 
      384*x^3 + 840*eps*x^3 + 358*eps^2*x^3)*G[0, 1, x]^2)/
    (12*(-1 + x)^2*x^2) + G[0, x]^4*
    (-1/2592*(eps^2*(-3384*eps - 34200*eps^2 + 1728*x + 10656*eps*x + 
         91431*eps^2*x + 672*eps*Nf*x + 1840*eps^2*Nf*x - 3456*x^2 - 
         7560*eps*x^2 - 84888*eps^2*x^2 - 1344*eps*Nf*x^2 - 
         3968*eps^2*Nf*x^2 + 1296*eps*x^3 + 29034*eps^2*x^3))/
       ((-1 + x)^2*x) + (eps^3*(-33*eps + 78*x + 213*eps*x + 14*eps*Nf*x - 
        156*x^2 - 312*eps*x^2 - 28*eps*Nf*x^2 + 18*eps*x^3)*G[1, x])/
      (108*(-1 + x)^2*x) - (eps^4*(-1 + 2*x)*(-11 + 22*x + 15*x^2)*G[1, x]^2)/
      (72*(-1 + x)^2*x^2) - (11*eps^4*(-1 + 2*x)*G[0, 1, x])/
      (36*(-1 + x)^2)) - (2*eps^4*(-1 + 2*x)*(51 - 102*x + 38*x^2)*
     G[0, 0, 1, x]^2)/(3*(-1 + x)^2*x^2) - 
   (2*eps^4*(-1 + 2*x)*(-1 + 2*x + 16*x^2)*G[0, 1, 1, x]^2)/
    ((-1 + x)^2*x^2) + (eps^2*(4104 + 19800*eps + 19845*eps^2 - 336*eps*Nf - 
      1064*eps^2*Nf - 16416*x - 46368*eps*x - 13266*eps^2*x + 1344*eps*Nf*x + 
      3920*eps^2*Nf*x + 14040*x^2 - 7488*eps*x^2 - 130977*eps^2*x^2 - 
      2016*eps*Nf*x^2 - 5376*eps^2*Nf*x^2 + 4752*x^3 + 43272*eps*x^3 + 
      219456*eps^2*x^3 + 1344*eps*Nf*x^3 + 3584*eps^2*Nf*x^3 - 216*eps*x^4 + 
      14958*eps^2*x^4)*G[0, 0, 0, 1, x])/(108*(-1 + x)^2*x^2) - 
   (eps^2*(1584 - 3606*eps - 6375*eps^2 + 48*eps*Nf + 152*eps^2*Nf - 6336*x + 
      2868*eps*x - 1707*eps^2*x - 192*eps*Nf*x - 560*eps^2*Nf*x + 7080*x^2 + 
      8544*eps*x^2 + 35901*eps^2*x^2 + 288*eps*Nf*x^2 + 768*eps^2*Nf*x^2 - 
      1488*x^3 - 6216*eps*x^3 - 40620*eps^2*x^3 - 192*eps*Nf*x^3 - 
      512*eps^2*Nf*x^3 + 396*eps*x^4 + 888*eps^2*x^4)*G[0, 0, 1, 1, x])/
    (18*(-1 + x)^2*x^2) + (eps^2*(-3024 + 16344*eps + 36720*eps^2 - 
      336*eps*Nf - 1064*eps^2*Nf + 12096*x - 13176*eps*x - 4068*eps^2*x + 
      1344*eps*Nf*x + 3920*eps^2*Nf*x - 20520*x^2 - 47592*eps*x^2 - 
      196425*eps^2*x^2 - 2016*eps*Nf*x^2 - 5376*eps^2*Nf*x^2 + 16848*x^3 + 
      38808*eps*x^3 + 185040*eps^2*x^3 + 1344*eps*Nf*x^3 + 
      3584*eps^2*Nf*x^3 - 216*eps*x^4 + 14958*eps^2*x^4)*G[0, 1, 1, 1, x])/
    (108*(-1 + x)^2*x^2) + (2*eps^3*(132*eps + 36*x - 21*eps*x + 2*eps*Nf*x - 
      72*x^2 - 357*eps*x^2 - 4*eps*Nf*x^2 + 9*eps*x^3)*G[0, 0, 0, 0, 1, x])/
    (9*(-1 + x)^2*x) + (2*eps^3*(-189 + 111*eps - 2*eps*Nf + 756*x + 
      129*eps*x + 8*eps*Nf*x - 897*x^2 - 387*eps*x^2 - 10*eps*Nf*x^2 + 
      282*x^3 - 21*eps*x^3 + 4*eps*Nf*x^3 + 45*eps*x^4)*G[0, 0, 0, 1, 1, x])/
    (9*(-1 + x)^2*x^2) + (4*eps^3*(-8 + 23*eps + 32*x - 45*eps*x - 34*x^2 + 
      28*eps*x^2 + 4*x^3 - 15*eps*x^3 + 3*eps*x^4)*G[0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^2*x^2) - (2*eps^3*(84 + 369*eps - 336*x - 1452*eps*x + 
      603*x^2 + 1920*eps*x^2 - 2*eps*Nf*x^2 - 534*x^3 - 1179*eps*x^3 + 
      4*eps*Nf*x^3 + 45*eps*x^4)*G[0, 0, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
   (4*eps^3*(9*eps - 42*eps*x + 8*x^2 + 60*eps*x^2 - 16*x^3 - 47*eps*x^3 + 
      3*eps*x^4)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps^3*(-48 + 57*eps - 2*eps*Nf + 144*x + 108*eps*x + 6*eps*Nf*x - 
      96*x^2 - 306*eps*x^2 - 4*eps*Nf*x^2 + 9*eps*x^3)*G[0, 1, 1, 1, 1, x])/
    (9*(-1 + x)*x^2) + (146*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 0, 1, x])/
    (3*(-1 + x)^2) - (2*eps^4*(-1 + 2*x)*(229 - 458*x + 100*x^2)*
     G[0, 0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps^4*(-1 + 2*x)*(98 - 196*x + 65*x^2)*G[0, 0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^2*x^2) - (2*eps^4*(-1 + 2*x)*(321 - 642*x + 496*x^2)*
     G[0, 0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps^4*(-1 + 2*x)*(161 - 322*x + 236*x^2)*G[0, 0, 1, 0, 1, 1, x])/
    (3*(-1 + x)^2*x^2) - (8*eps^4*(-1 + 2*x)*(17 - 34*x + 28*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   (2*eps^4*(-1 + 2*x)*(43 - 86*x + 274*x^2)*G[0, 0, 1, 1, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + (2*eps^4*(-1 + 2*x)*(3 - 6*x + 101*x^2)*
     G[0, 1, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (6*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 - 
   (eps*(-14040*eps - 22698*eps^2 - 135315*eps^3 - 10608*eps^2*Nf - 
      38968*eps^3*Nf - 1080*x + 16200*eps*x + 1332*eps^2*x + 69894*eps^3*x + 
      144*eps*Nf*x + 10920*eps^2*Nf*x + 39680*eps^3*Nf*x + 2160*x^2 + 
      30024*eps*x^2 + 51174*eps^2*x^2 + 122526*eps^3*x^2 - 288*eps*Nf*x^2 - 
      768*eps^2*Nf*x^2 - 2240*eps^3*Nf*x^2 + 1620*eps*x^3 + 20520*eps^2*x^3 + 
      81702*eps^3*x^3)*Zeta[3])/(324*(-1 + x)^2*x) + 
   (20*eps^4*(-1 + 2*x)*Zeta[3]^2)/(9*(-1 + x)^2) + 
   G[0, x]^3*((eps*(-3240*eps - 39420*eps^2 - 157761*eps^3 - 1008*eps^3*Nf + 
        6264*x + 16416*eps*x + 107757*eps^2*x + 412695*eps^3*x + 
        1440*eps*Nf*x + 3696*eps^2*Nf*x + 10816*eps^3*Nf*x - 12528*x^2 - 
        17064*eps*x^2 - 107190*eps^2*x^2 - 419553*eps^3*x^2 - 
        2880*eps*Nf*x^2 - 8256*eps^2*Nf*x^2 - 25088*eps^3*Nf*x^2 + 
        324*eps*x^3 + 25434*eps^2*x^3 + 147420*eps^3*x^3))/
      (1944*(-1 + x)^2*x) - (eps^3*(-6 - 159*eps + 24*x + 436*eps*x - 
        12*x^2 - 303*eps*x^2 + 4*eps*Nf*x^2 - 24*x^3 - 20*eps*x^3 - 
        8*eps*Nf*x^3 + 15*eps*x^4)*G[1, x]^2)/(36*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(5 - 10*x + 14*x^2)*G[1, x]^3)/(54*(-1 + x)^2*x^2) + 
     (eps^3*(132*eps - 54*x - 237*eps*x - 16*eps*Nf*x + 108*x^2 + 
        12*eps*x^2 + 32*eps*Nf*x^2 + 36*eps*x^3)*G[0, 1, x])/
      (54*(-1 + x)^2*x) + G[1, x]*
      ((eps^2*(-1080 - 6732*eps - 4437*eps^2 + 4320*x + 16776*eps*x - 
          9810*eps^2*x - 720*x^2 - 396*eps*x^2 + 55440*eps^2*x^2 + 
          480*eps*Nf*x^2 + 1040*eps^2*Nf*x^2 - 7200*x^3 - 18288*eps*x^3 - 
          82314*eps^2*x^3 - 960*eps*Nf*x^3 - 2560*eps^2*Nf*x^3 + 
          972*eps*x^4 + 3600*eps^2*x^4))/(648*(-1 + x)^2*x^2) + 
       (eps^4*(-1 + 2*x)*(-22 + 44*x + 3*x^2)*G[0, 1, x])/
        (9*(-1 + x)^2*x^2)) - (8*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/
      (9*(-1 + x)^2) + (eps^4*(-1 + 2*x)*(65 - 130*x + 2*x^2)*G[0, 1, 1, x])/
      (9*(-1 + x)^2*x^2) + (310*eps^4*(-1 + 2*x)*Zeta[3])/(27*(-1 + x)^2)) + 
   G[1, x]^3*(-1/1944*(eps*(1080 - 3348*eps - 20709*eps^2 - 77841*eps^3 - 
         1440*eps*Nf - 4560*eps^2*Nf - 15280*eps^3*Nf - 3240*x + 
         24732*eps*x + 84159*eps^2*x + 258633*eps^3*x + 4320*eps*Nf*x + 
         12816*eps^2*Nf*x + 39360*eps^3*Nf*x + 2160*x^2 - 18468*eps*x^2 - 
         89208*eps^2*x^2 - 309555*eps^3*x^2 - 2880*eps*Nf*x^2 - 
         8256*eps^2*Nf*x^2 - 25088*eps^3*Nf*x^2 + 324*eps*x^3 + 
         25434*eps^2*x^3 + 147420*eps^3*x^3))/((-1 + x)*x^2) + 
     (7*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/(3*x^2) - 
     (16*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(9*x^2) + 
     (37*eps^4*(-1 + 2*x)*Zeta[3])/(27*x^2)) + 
   G[0, 1, 1, x]*((eps*(-6480 - 26028*eps - 36153*eps^2 - 43011*eps^3 - 
        864*eps*Nf - 2736*eps^2*Nf - 9168*eps^3*Nf + 25920*x + 102600*eps*x + 
        113616*eps^2*x + 25380*eps^3*x + 3456*eps*Nf*x + 10080*eps^2*Nf*x + 
        30840*eps^3*Nf*x - 26568*x^2 - 105840*eps*x^2 - 156168*eps^2*x^2 - 
        68121*eps^3*x^2 - 3312*eps*Nf*x^2 - 9768*eps^2*Nf*x^2 - 
        30128*eps^3*Nf*x^2 + 1296*x^3 + 28296*eps*x^3 + 9126*eps^2*x^3 - 
        216648*eps^3*x^3 - 288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 
        2240*eps^3*Nf*x^3 + 1620*eps*x^4 + 20520*eps^2*x^4 + 
        81702*eps^3*x^4))/(324*(-1 + x)^2*x^2) - 
     (2*eps^4*(-1 + 2*x)*(73 - 146*x + 20*x^2)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, 0, 1, x]*(-1/324*(eps*(-1944 - 11448*eps + 81*eps^2 + 23058*eps^3 + 
         1008*eps*Nf + 3192*eps^2*Nf + 10696*eps^3*Nf + 7776*x + 
         10800*eps*x + 36558*eps^2*x + 88830*eps^3*x - 4032*eps*Nf*x - 
         11760*eps^2*Nf*x - 36136*eps^3*Nf*x - 16632*x^2 - 10800*eps*x^2 - 
         62262*eps^2*x^2 - 124821*eps^3*x^2 + 4176*eps*Nf*x^2 + 
         12072*eps^2*Nf*x^2 + 36848*eps^3*Nf*x^2 + 17712*x^3 + 
         42984*eps*x^3 + 104490*eps^2*x^3 + 290736*eps^3*x^3 - 
         288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 
         1620*eps*x^4 + 20520*eps^2*x^4 + 81702*eps^3*x^4))/
       ((-1 + x)^2*x^2) - (2*eps^4*(-1 + 2*x)*(41 - 82*x + 95*x^2)*
       G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     (2*eps^4*(-1 + 2*x)*(99 - 198*x + 439*x^2)*Zeta[3])/
      (9*(-1 + x)^2*x^2)) + G[0, 1, x]*
    (-1/972*(3240 + 5184*eps + 46170*eps^2 + 155925*eps^3 + 390258*eps^4 + 
        3024*eps*Nf + 9576*eps^2*Nf + 32088*eps^3*Nf + 103040*eps^4*Nf - 
        12960*x - 38880*eps*x - 227610*eps^2*x - 752004*eps^3*x - 
        2103003*eps^4*x - 12096*eps*Nf*x - 35280*eps^2*Nf*x - 
        111216*eps^3*Nf*x - 346304*eps^4*Nf*x + 24624*x^2 + 88776*eps*x^2 + 
        402894*eps^2*x^2 + 1380564*eps^3*x^2 + 4464639*eps^4*x^2 + 
        18144*eps*Nf*x^2 + 48384*eps^2*Nf*x^2 + 141120*eps^3*Nf*x^2 + 
        420672*eps^4*Nf*x^2 - 23328*x^3 - 63504*eps*x^3 - 319464*eps^2*x^3 - 
        1274616*eps^3*x^3 - 4815288*eps^4*x^3 - 12096*eps*Nf*x^3 - 
        32256*eps^2*Nf*x^3 - 94080*eps^3*Nf*x^3 - 280448*eps^4*Nf*x^3 - 
        1944*eps*x^4 + 14904*eps^2*x^4 + 161028*eps^3*x^4 + 884844*eps^4*x^4)/
       ((-1 + x)^2*x^2) - (4*eps^3*(-8 + 23*eps + 32*x - 45*eps*x - 34*x^2 + 
        28*eps*x^2 + 4*x^3 - 15*eps*x^3 + 3*eps*x^4)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x^2) + (2*eps^4*(-1 + 2*x)*(98 - 196*x + 65*x^2)*
       G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
     (8*eps^4*(-1 + 2*x)*(17 - 34*x + 28*x^2)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) - (2*eps^3*(-237 - 210*eps - 202*eps*Nf + 948*x + 
        2439*eps*x + 808*eps*Nf*x - 1686*x^2 - 5403*eps*x^2 - 
        1212*eps*Nf*x^2 + 1476*x^3 + 3594*eps*x^3 + 808*eps*Nf*x^3 + 
        126*eps*x^4)*Zeta[3])/(27*(-1 + x)^2*x^2)) + 
   G[1, x]^2*((1296 - 7452*eps - 40176*eps^2 - 134541*eps^3 - 360531*eps^4 - 
       3456*eps*Nf - 10944*eps^2*Nf - 36672*eps^3*Nf - 117760*eps^4*Nf - 
       3888*x + 33372*eps*x + 119232*eps^2*x + 322137*eps^3*x + 
       715473*eps^4*x + 10368*eps*Nf*x + 30240*eps^2*Nf*x + 
       92304*eps^3*Nf*x + 282720*eps^4*Nf*x + 2592*x^2 - 24300*eps*x^2 - 
       104166*eps^2*x^2 - 329346*eps^3*x^2 - 981558*eps^4*x^2 - 
       6912*eps*Nf*x^2 - 19296*eps^2*Nf*x^2 - 57792*eps^3*Nf*x^2 - 
       175040*eps^4*Nf*x^2 - 972*eps*x^3 + 15228*eps^2*x^3 + 
       120852*eps^3*x^3 + 594540*eps^4*x^3)/(1944*(-1 + x)*x^2) - 
     (eps^2*(2376 - 14292*eps - 22905*eps^2 + 336*eps*Nf + 1064*eps^2*Nf - 
        9504*x + 4608*eps*x - 46422*eps^2*x - 1344*eps*Nf*x - 
        3920*eps^2*Nf*x + 13464*x^2 + 45576*eps*x^2 + 256518*eps^2*x^2 + 
        2016*eps*Nf*x^2 + 5376*eps^2*Nf*x^2 - 7920*x^3 - 42552*eps*x^3 - 
        247140*eps^2*x^3 - 1344*eps*Nf*x^3 - 3584*eps^2*Nf*x^3 + 
        3888*eps*x^4 + 34920*eps^2*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x^2) + 
     (eps^3*(-6 - 135*eps + 24*x + 168*eps*x - 30*x^2 + 81*eps*x^2 + 
        4*eps*Nf*x^2 + 12*x^3 - 150*eps*x^3 - 8*eps*Nf*x^3 + 27*eps*x^4)*
       G[0, 0, 1, x])/(18*(-1 + x)^2*x^2) - 
     (eps^3*(-24 + 138*eps - 4*eps*Nf + 72*x - 6*eps*x + 12*eps*Nf*x - 
        48*x^2 - 309*eps*x^2 - 8*eps*Nf*x^2 + 45*eps*x^3)*G[0, 1, 1, x])/
      (18*(-1 + x)*x^2) - (eps^4*(-1 + 2*x)*(38 - 76*x + 53*x^2)*
       G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^4*(-1 + 2*x)*(-19 + 38*x + x^2)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + (12*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
     (eps^3*(222 - 2073*eps - 412*eps*Nf - 888*x + 7650*eps*x + 
        1648*eps*Nf*x + 1110*x^2 - 8529*eps*x^2 - 2048*eps*Nf*x^2 - 444*x^3 + 
        2772*eps*x^3 + 800*eps*Nf*x^3 + 153*eps*x^4)*Zeta[3])/
      (54*(-1 + x)^2*x^2)) + G[0, x]^2*
    (-1/1944*(-648*eps - 36774*eps^2 - 146286*eps^3 - 532980*eps^4 - 
        2160*eps^3*Nf - 10080*eps^4*Nf + 12960*x + 24624*eps*x + 
        116964*eps^2*x + 394389*eps^3*x + 1387449*eps^4*x + 3456*eps*Nf*x + 
        8352*eps^2*Nf*x + 23280*eps^3*Nf*x + 67360*eps^4*Nf*x - 25920*x^2 - 
        37584*eps*x^2 - 152118*eps^2*x^2 - 526986*eps^3*x^2 - 
        1857006*eps^4*x^2 - 6912*eps*Nf*x^2 - 19296*eps^2*Nf*x^2 - 
        57792*eps^3*Nf*x^2 - 175040*eps^4*Nf*x^2 - 972*eps*x^3 + 
        15228*eps^2*x^3 + 120852*eps^3*x^3 + 594540*eps^4*x^3)/
       ((-1 + x)^2*x) + (eps^3*(6 - 201*eps - 24*x + 408*eps*x + 42*x^2 - 
        147*eps*x^2 + 4*eps*Nf*x^2 - 36*x^3 - 114*eps*x^3 - 8*eps*Nf*x^3 + 
        27*eps*x^4)*G[1, x]^3)/(108*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(15 - 30*x + 13*x^2)*G[1, x]^4)/(72*(-1 + x)^2*x^2) + 
     (eps^2*(1800 + 9972*eps + 9126*eps^2 - 7200*x - 21672*eps*x - 
        16596*eps^2*x + 9936*x^2 + 18288*eps*x^2 + 15723*eps^2*x^2 - 
        96*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 5472*x^3 - 17136*eps*x^3 - 
        56556*eps^2*x^3 + 192*eps*Nf*x^3 + 512*eps^2*Nf*x^3 + 1944*eps*x^4 + 
        1602*eps^2*x^4)*G[0, 1, x])/(216*(-1 + x)^2*x^2) + 
     (eps^4*(-1 + 2*x)*(-14 + 28*x + 3*x^2)*G[0, 1, x]^2)/
      (6*(-1 + x)^2*x^2) + G[1, x]^2*
      ((eps^2*(144 + 19800*eps + 57663*eps^2 - 576*x - 55584*eps*x - 
          143010*eps^2*x - 2016*x^2 + 40464*eps*x^2 + 89514*eps^2*x^2 - 
          384*eps*Nf*x^2 - 832*eps^2*Nf*x^2 + 5184*x^3 + 1800*eps*x^3 + 
          19242*eps^2*x^3 + 768*eps*Nf*x^3 + 2048*eps^2*Nf*x^3 - 
          1620*eps*x^4 + 5004*eps^2*x^4))/(432*(-1 + x)^2*x^2) - 
       (eps^4*(-1 + 2*x)*(12 - 24*x + 19*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2*x^2)) - (eps^3*(132*eps - 12*x - 153*eps*x - 
        8*eps*Nf*x + 24*x^2 - 180*eps*x^2 + 16*eps*Nf*x^2 + 63*eps*x^3)*
       G[0, 0, 1, x])/(18*(-1 + x)^2*x) - 
     (eps^3*(-66 + 75*eps + 264*x + 54*eps*x - 240*x^2 - 147*eps*x^2 + 
        8*eps*Nf*x^2 - 48*x^3 - 216*eps*x^3 - 16*eps*Nf*x^3 + 63*eps*x^4)*
       G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
     (5*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     (eps^4*(-5 + x)*(-1 + 2*x)*(-5 + 9*x)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (eps^4*(-1 + 2*x)*(77 - 154*x + 113*x^2)*
       G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     (eps^3*(-48*eps + 1608*x + 2715*eps*x + 424*eps*Nf*x - 3216*x^2 - 
        4296*eps*x^2 - 848*eps*Nf*x^2 + 63*eps*x^3)*Zeta[3])/
      (54*(-1 + x)^2*x) + G[1, x]*
      (-1/648*(eps*(-216 - 4860*eps + 7074*eps^2 + 47196*eps^3 + 864*x + 
           10152*eps*x - 56214*eps^2*x - 243216*eps^3*x - 576*eps^3*Nf*x + 
           7128*x^2 + 12312*eps*x^2 + 119205*eps^2*x^2 + 382212*eps^3*x^2 + 
           1152*eps*Nf*x^2 + 2496*eps^2*Nf*x^2 + 6272*eps^3*Nf*x^2 - 
           15984*x^3 - 33480*eps*x^3 - 149472*eps^2*x^3 - 488997*eps^3*x^3 - 
           2304*eps*Nf*x^3 - 6144*eps^2*Nf*x^3 - 17920*eps^3*Nf*x^3 + 
           1296*eps*x^4 + 10206*eps^2*x^4 + 26568*eps^3*x^4))/
         ((-1 + x)^2*x^2) + (eps^3*(-24 - 204*eps + 96*x + 636*eps*x - 
          78*x^2 - 546*eps*x^2 + 8*eps*Nf*x^2 - 36*x^3 + 24*eps*x^3 - 
          16*eps*Nf*x^3 + 27*eps*x^4)*G[0, 1, x])/(18*(-1 + x)^2*x^2) - 
       (22*eps^4*(-1 + 2*x)^2*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
       (2*eps^4*(-1 + 2*x)*(17 - 34*x + 26*x^2)*G[0, 1, 1, x])/
        (3*(-1 + x)^2*x^2) - (eps^4*(-1 + 2*x)*(-8 + 16*x + 533*x^2)*Zeta[3])/
        (9*(-1 + x)^2*x^2))) + 
   (4*eps^3*(189*eps + 30*x - 119*eps*x + 5*eps*Nf*x - 60*x^2 - 215*eps*x^2 - 
      10*eps*Nf*x^2 + 15*eps*x^3)*Zeta[5])/(15*(-1 + x)^2*x) + 
   G[0, x]*((9720*eps - 8262*eps^2 - 32805*eps^3 - 75573*eps^4 - 5589*eps^5 - 
       5184*eps^3*Nf - 24192*eps^4*Nf - 88704*eps^5*Nf + 17496*x + 
       33048*eps*x + 106920*eps^2*x + 202176*eps^3*x + 345546*eps^4*x + 
       516132*eps^5*x + 9072*eps*Nf*x + 20952*eps^2*Nf*x + 56088*eps^3*Nf*x + 
       157920*eps^4*Nf*x + 455200*eps^5*Nf*x - 34992*x^2 - 81648*eps*x^2 - 
       282852*eps^2*x^2 - 810648*eps^3*x^2 - 2403027*eps^4*x^2 - 
       7664220*eps^5*x^2 - 18144*eps*Nf*x^2 - 49680*eps^2*Nf*x^2 - 
       147168*eps^3*Nf*x^2 - 442848*eps^4*Nf*x^2 - 1334624*eps^5*Nf*x^2 + 
       7776*eps^2*x^3 + 40338*eps^3*x^3 + 152118*eps^4*x^3 + 
       502524*eps^5*x^3)/(2916*eps*(-1 + x)^2*x) + 
     (eps^3*(-2 + 9*eps + 6*x - 21*eps*x - 4*x^2 + eps*x^2)*G[1, x]^4)/
      (36*(-1 + x)*x^2) - (eps^4*(-1 + 2*x)*G[1, x]^5)/(90*x^2) + 
     (2*eps^3*(-8 + 23*eps + 32*x - 45*eps*x - 34*x^2 + 28*eps*x^2 + 4*x^3 - 
        15*eps*x^3 + 3*eps*x^4)*G[0, 1, x]^2)/(3*(-1 + x)^2*x^2) + 
     G[1, x]^3*((eps^2*(1656 - 5796*eps + 33363*eps^2 - 6624*x - 2160*eps*x - 
          186066*eps^2*x + 9576*x^2 + 21636*eps*x^2 + 292554*eps^2*x^2 + 
          336*eps*Nf*x^2 + 728*eps^2*Nf*x^2 - 5904*x^3 - 18576*eps*x^3 - 
          217494*eps^2*x^3 - 672*eps*Nf*x^3 - 1792*eps^2*Nf*x^3 + 
          1836*eps*x^4 + 53856*eps^2*x^4))/(648*(-1 + x)^2*x^2) - 
       (7*eps^4*(-1 + 2*x)*G[0, 1, x])/(3*x^2)) - 
     (eps^2*(2808 + 14364*eps + 15633*eps^2 - 11232*x - 39096*eps*x - 
        48240*eps^2*x + 13824*x^2 + 30240*eps*x^2 + 52812*eps^2*x^2 - 
        48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 - 5184*x^3 - 9288*eps*x^3 - 
        53712*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 + 2808*eps*x^4 + 
        25740*eps^2*x^4)*G[0, 0, 1, x])/(108*(-1 + x)^2*x^2) - 
     (eps^2*(-7344 + 30312*eps + 53343*eps^2 + 29376*x - 59544*eps*x - 
        113004*eps^2*x - 27144*x^2 + 35460*eps*x^2 + 89181*eps^2*x^2 + 
        48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 4464*x^3 - 19368*eps*x^3 - 
        85482*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 2268*eps*x^4 + 
        25974*eps^2*x^4)*G[0, 1, 1, x])/(108*(-1 + x)^2*x^2) + 
     (eps^3*(-18 - 60*eps - 4*eps*Nf + 36*x + 54*eps*x + 8*eps*Nf*x + 
        45*eps*x^2)*G[0, 0, 0, 1, x])/(9*(-1 + x)^2) + 
     (eps^3*(54 + 195*eps - 216*x - 480*eps*x + 336*x^2 + 345*eps*x^2 + 
        4*eps*Nf*x^2 - 240*x^3 - 216*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*
       G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
     (eps^3*(-30 - 219*eps + 120*x + 384*eps*x - 300*x^2 - 252*eps*x^2 + 
        4*eps*Nf*x^2 + 360*x^3 + 198*eps*x^3 - 8*eps*Nf*x^3 + 27*eps*x^4)*
       G[0, 1, 1, 1, x])/(9*(-1 + x)^2*x^2) - 
     (20*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
     (2*eps^4*(-1 + 2*x)*(353 - 706*x + 244*x^2)*G[0, 0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + (4*eps^4*(-1 + 2*x)*(72 - 144*x + 55*x^2)*
       G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*eps^4*(-1 + 2*x)*(103 - 206*x + 292*x^2)*G[0, 0, 1, 1, 1, x])/
      (3*(-1 + x)^2*x^2) - (2*eps^4*(-1 + 2*x)*(58 - 116*x + 147*x^2)*
       G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     (2*eps^4*(-1 + 2*x)*(29 - 58*x + 146*x^2)*G[0, 1, 1, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + (eps^2*(-8568*eps - 24399*eps^2 - 6588*x - 
        3978*eps*x + 57411*eps^2*x - 5232*eps*Nf*x - 11960*eps^2*Nf*x + 
        13176*x^2 + 23652*eps*x^2 + 8613*eps^2*x^2 + 10464*eps*Nf*x^2 + 
        28528*eps^2*Nf*x^2 + 3402*eps*x^3 + 36054*eps^2*x^3)*Zeta[3])/
      (162*(-1 + x)^2*x) + G[0, 1, x]*
      ((eps*(-1080 - 8316*eps + 1620*eps^2 + 30942*eps^3 + 4320*x + 
          15336*eps*x - 17064*eps^2*x - 160002*eps^3*x - 72*eps^3*Nf*x - 
          5184*x^2 - 16092*eps*x^2 + 25650*eps^2*x^2 + 247995*eps^3*x^2 + 
          144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 + 1728*x^3 + 
          18576*eps*x^3 + 19440*eps^2*x^3 - 27864*eps^3*x^3 - 
          288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 2240*eps^3*Nf*x^3 + 
          648*eps*x^4 + 27972*eps^2*x^4 + 162216*eps^3*x^4))/
        (324*(-1 + x)^2*x^2) - (4*eps^4*(-1 + 2*x)*(21 - 42*x + 17*x^2)*
         G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
       (2*eps^4*(-1 + 2*x)*(41 - 82*x + 95*x^2)*G[0, 1, 1, x])/
        (3*(-1 + x)^2*x^2) - (8*eps^4*(-1 + 2*x)*(13 - 26*x + 2*x^2)*Zeta[3])/
        (9*(-1 + x)^2*x^2)) + G[1, x]^2*
      (-1/648*(eps*(864 + 31968*eps + 97146*eps^2 + 420282*eps^3 - 3456*x - 
           91368*eps*x - 250668*eps^2*x - 1153251*eps^3*x + 504*eps^3*Nf*x + 
           432*x^2 + 63720*eps*x^2 + 171855*eps^2*x^2 + 983502*eps^3*x^2 - 
           1008*eps*Nf*x^2 - 2184*eps^2*Nf*x^2 - 5488*eps^3*Nf*x^2 + 
           6048*x^3 + 6480*eps*x^3 + 10314*eps^2*x^3 - 233469*eps^3*x^3 + 
           2016*eps*Nf*x^3 + 5376*eps^2*Nf*x^3 + 15680*eps^3*Nf*x^3 - 
           1620*eps*x^4 + 25218*eps^2*x^4 + 216162*eps^3*x^4))/
         ((-1 + x)^2*x^2) - (eps^3*(-6 - 135*eps + 24*x + 168*eps*x - 
          30*x^2 + 81*eps*x^2 + 4*eps*Nf*x^2 + 12*x^3 - 150*eps*x^3 - 
          8*eps*Nf*x^3 + 27*eps*x^4)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
       (eps^4*(-1 + 2*x)*(25 - 50*x + 36*x^2)*G[0, 0, 1, x])/
        (3*(-1 + x)^2*x^2) + (eps^4*(-1 + 2*x)*(21 - 42*x + 29*x^2)*
         G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
       (eps^4*(-1 + 2*x)*(-128 + 256*x + 133*x^2)*Zeta[3])/
        (9*(-1 + x)^2*x^2)) + G[1, x]*
      ((3240 + 4212*eps + 47061*eps^2 + 214407*eps^3 + 913194*eps^4 - 
         12960*x - 17496*eps*x - 188406*eps^2*x - 796878*eps^3*x - 
         3154302*eps^4*x - 1512*eps^3*Nf*x - 7056*eps^4*Nf*x + 27864*x^2 + 
         46980*eps*x^2 + 250128*eps^2*x^2 + 929961*eps^3*x^2 + 
         3403215*eps^4*x^2 + 3024*eps*Nf*x^2 + 6552*eps^2*Nf*x^2 + 
         16464*eps^3*Nf*x^2 + 44240*eps^4*Nf*x^2 - 29808*x^3 - 
         60264*eps*x^3 - 251586*eps^2*x^3 - 970218*eps^3*x^3 - 
         3658689*eps^4*x^3 - 6048*eps*Nf*x^3 - 16128*eps^2*Nf*x^3 - 
         47040*eps^3*Nf*x^3 - 140224*eps^4*Nf*x^3 - 972*eps*x^4 + 
         7452*eps^2*x^4 + 80514*eps^3*x^4 + 442422*eps^4*x^4)/
        (972*(-1 + x)^2*x^2) - (eps^2*(1296 - 6408*eps - 9837*eps^2 - 
          5184*x + 11160*eps*x + 3150*eps^2*x + 3816*x^2 - 1944*eps*x^2 + 
          31365*eps^2*x^2 - 48*eps*Nf*x^2 - 104*eps^2*Nf*x^2 + 2736*x^3 + 
          504*eps*x^3 - 20016*eps^2*x^3 + 96*eps*Nf*x^3 + 256*eps^2*Nf*x^3 - 
          216*eps*x^4 + 3834*eps^2*x^4)*G[0, 1, x])/(108*(-1 + x)^2*x^2) - 
       (eps^4*(-1 + 2*x)*(32 - 64*x + 59*x^2)*G[0, 1, x]^2)/
        (3*(-1 + x)^2*x^2) - (eps^3*(-48 + 120*eps + 192*x - 162*eps*x - 
          174*x^2 - 42*eps*x^2 + 4*eps*Nf*x^2 - 36*x^3 - 12*eps*x^3 - 
          8*eps*Nf*x^3 + 9*eps*x^4)*G[0, 0, 1, x])/(9*(-1 + x)^2*x^2) + 
       (eps^3*(-30 - 159*eps + 120*x + 228*eps*x - 198*x^2 - 27*eps*x^2 + 
          4*eps*Nf*x^2 + 156*x^3 - 6*eps*x^3 - 8*eps*Nf*x^3 + 27*eps*x^4)*
         G[0, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
       (2*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
       (2*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/
        (3*(-1 + x)^2*x^2) - (2*eps^4*(-1 + 2*x)*(25 - 50*x + 63*x^2)*
         G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
       (2*eps^3*(-246 - 237*eps + 984*x + 1278*eps*x - 2013*x^2 - 
          3360*eps*x^2 - 208*eps*Nf*x^2 + 2058*x^3 + 4131*eps*x^3 + 
          416*eps*Nf*x^3 + 9*eps*x^4)*Zeta[3])/(27*(-1 + x)^2*x^2)) + 
     (357*eps^4*(-1 + 2*x)*Zeta[5])/(5*(-1 + x)^2)) + 
   G[1, x]*(-1/2916*(-17496 - 46656*eps - 168642*eps^2 - 488673*eps^3 - 
        1248048*eps^4 - 2722815*eps^5 - 9072*eps*Nf - 28728*eps^2*Nf - 
        96264*eps^3*Nf - 309120*eps^4*Nf - 968128*eps^5*Nf + 52488*x + 
        130248*eps*x + 413100*eps^2*x + 1007478*eps^3*x + 2055294*eps^4*x + 
        2505816*eps^5*x + 27216*eps*Nf*x + 78408*eps^2*Nf*x + 
        238248*eps^3*Nf*x + 727776*eps^4*Nf*x + 2214048*eps^5*Nf*x - 
        34992*x^2 - 93312*eps*x^2 - 300348*eps^2*x^2 - 741150*eps^3*x^2 - 
        1661391*eps^4*x^2 - 2925720*eps^5*x^2 - 18144*eps*Nf*x^2 - 
        49680*eps^2*Nf*x^2 - 147168*eps^3*Nf*x^2 - 442848*eps^4*Nf*x^2 - 
        1334624*eps^5*Nf*x^2 + 7776*eps^2*x^3 + 40338*eps^3*x^3 + 
        152118*eps^4*x^3 + 502524*eps^5*x^3)/(eps*(-1 + x)*x^2) + 
     (eps^2*(3528 - 23148*eps - 35514*eps^2 + 336*eps*Nf + 1064*eps^2*Nf - 
        14112*x + 23184*eps*x - 24570*eps^2*x - 1344*eps*Nf*x - 
        3920*eps^2*Nf*x + 19944*x^2 + 45540*eps*x^2 + 286101*eps^2*x^2 + 
        1968*eps*Nf*x^2 + 5272*eps^2*Nf*x^2 - 11664*x^3 - 61272*eps*x^3 - 
        296766*eps^2*x^3 - 1248*eps*Nf*x^3 - 3328*eps^2*Nf*x^3 + 
        4644*eps*x^4 + 31302*eps^2*x^4)*G[0, 0, 1, x])/(108*(-1 + x)^2*x^2) + 
     (eps^2*(3816 - 16020*eps - 39951*eps^2 + 288*eps*Nf + 912*eps^2*Nf - 
        15264*x + 5544*eps*x - 2484*eps^2*x - 1152*eps*Nf*x - 
        3360*eps^2*Nf*x + 21672*x^2 + 55728*eps*x^2 + 233541*eps^2*x^2 + 
        1776*eps*Nf*x^2 + 4712*eps^2*Nf*x^2 - 12816*x^3 - 49680*eps*x^3 - 
        231120*eps^2*x^3 - 1248*eps*Nf*x^3 - 3328*eps^2*Nf*x^3 + 
        3024*eps*x^4 + 10782*eps^2*x^4)*G[0, 1, 1, x])/(108*(-1 + x)^2*x^2) - 
     (eps^3*(24 - 148*eps - 96*x + 320*eps*x + 90*x^2 - 154*eps*x^2 + 
        12*x^3 + 16*eps*x^3 + 3*eps*x^4)*G[0, 0, 0, 1, x])/
      (3*(-1 + x)^2*x^2) + (eps^3*(78 + 327*eps + 4*eps*Nf - 312*x - 
        1134*eps*x - 16*eps*Nf*x + 510*x^2 + 1431*eps*x^2 + 16*eps*Nf*x^2 - 
        396*x^3 - 882*eps*x^3 + 27*eps*x^4)*G[0, 0, 1, 1, x])/
      (9*(-1 + x)^2*x^2) + (eps^3*(-30 + 49*eps + 90*x + 69*eps*x - 60*x^2 - 
        227*eps*x^2 + 21*eps*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
     (8*eps^4*(-1 + 2*x)*(11 - 22*x + 3*x^2)*G[0, 0, 0, 0, 1, x])/
      (3*(-1 + x)^2*x^2) - (40*eps^4*(-1 + 2*x)*(7 - 14*x + 10*x^2)*
       G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*eps^4*(-1 + 2*x)*(32 - 64*x + 59*x^2)*G[0, 0, 1, 0, 1, x])/
      (3*(-1 + x)^2*x^2) + (4*eps^4*(-1 + 2*x)*(-32 + 64*x + 29*x^2)*
       G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     (2*eps^4*(-1 + 2*x)*(-9 + 18*x + 37*x^2)*G[0, 1, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) - (50*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/
      (3*x^2) - (eps^2*(-14040 - 15984*eps - 143469*eps^2 - 10608*eps*Nf - 
        33592*eps^2*Nf + 56160*x + 62136*eps*x + 435510*eps^2*x + 
        42432*eps*Nf*x + 125008*eps^2*Nf*x - 69336*x^2 - 97776*eps*x^2 - 
        493920*eps^2*x^2 - 52896*eps*Nf*x^2 - 148928*eps^2*Nf*x^2 + 
        26352*x^3 + 78624*eps*x^3 + 221976*eps^2*x^3 + 20928*eps*Nf*x^3 + 
        57056*eps^2*Nf*x^3 + 1944*eps*x^4 + 10548*eps^2*x^4)*Zeta[3])/
      (324*(-1 + x)^2*x^2) + G[0, 1, x]*
      ((eps*(1512 + 25380*eps + 54135*eps^2 + 179118*eps^3 + 1008*eps*Nf + 
          3192*eps^2*Nf + 10696*eps^3*Nf - 6048*x - 89640*eps*x - 
          146988*eps^2*x - 432648*eps^3*x - 4032*eps*Nf*x - 
          11760*eps^2*Nf*x - 36064*eps^3*Nf*x + 2808*x^2 + 83268*eps*x^2 + 
          156654*eps^2*x^2 + 478656*eps^3*x^2 + 4032*eps*Nf*x^2 + 
          11760*eps^2*Nf*x^2 + 36064*eps^3*Nf*x^2 + 6480*x^3 - 9720*eps*x^3 - 
          13662*eps^2*x^3 - 55728*eps^3*x^3 - 972*eps*x^4 + 7452*eps^2*x^4 + 
          80514*eps^3*x^4))/(324*(-1 + x)^2*x^2) + 
       (2*eps^4*(-1 + 2*x)*(32 - 64*x + 59*x^2)*G[0, 0, 1, x])/
        (3*(-1 + x)^2*x^2) - (2*eps^4*(-1 + 2*x)*(-215 + 430*x + 123*x^2)*
         Zeta[3])/(9*(-1 + x)^2*x^2)) - 
     (eps^4*(-1 + 2*x)*(756 - 1512*x + 811*x^2)*Zeta[5])/
      (15*(-1 + x)^2*x^2))) + 
 Pi*((((-2*I)/729)*(1458 + 3645*eps + 13851*eps^2 + 45198*eps^3 + 
      142884*eps^4 + 443232*eps^5 + 1358856*eps^6 + 972*eps*Nf + 
      3564*eps^2*Nf + 12096*eps^3*Nf + 39168*eps^4*Nf + 123312*eps^5*Nf + 
      381584*eps^6*Nf))/(eps^2*(-1 + x)*x) - 
   ((I/2160)*eps^2*(2520*eps + 10746*eps^2 - 1296*x - 8964*eps*x - 
      30267*eps^2*x + 48*eps*Nf*x + 104*eps^2*Nf*x + 2592*x^2 + 
      6768*eps*x^2 + 7218*eps^2*x^2 - 96*eps*Nf*x^2 - 256*eps^2*Nf*x^2 + 
      1836*eps*x^3 + 10098*eps^2*x^3)*G[0, x]^5)/((-1 + x)^2*x) + 
   ((I/2160)*eps^2*(720 + 6192*eps + 31797*eps^2 - 48*eps*Nf - 152*eps^2*Nf - 
      2160*x - 10656*eps*x - 64521*eps^2*x + 144*eps*Nf*x + 408*eps^2*Nf*x + 
      1440*x^2 + 108*eps*x^2 + 14040*eps^2*x^2 - 96*eps*Nf*x^2 - 
      256*eps^2*Nf*x^2 + 1836*eps*x^3 + 10098*eps^2*x^3)*G[1, x]^5)/
    ((-1 + x)*x^2) + ((I/18)*eps^2*(8568 + 10728*eps + 35325*eps^2 + 
      48*eps*Nf + 152*eps^2*Nf - 34272*x - 46728*eps*x - 113544*eps^2*x - 
      192*eps*Nf*x - 560*eps^2*Nf*x + 41040*x^2 + 46728*eps*x^2 + 
      108225*eps^2*x^2 + 192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 13536*x^3 - 
      7056*eps*x^3 - 55854*eps^2*x^3 + 2052*eps*x^4 + 27162*eps^2*x^4)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   ((I/18)*eps^2*(-15984 + 46296*eps + 10044*eps^2 - 48*eps*Nf - 
      152*eps^2*Nf + 63936*x - 97992*eps*x - 43578*eps^2*x + 192*eps*Nf*x + 
      560*eps^2*Nf*x - 62352*x^2 + 77400*eps*x^2 + 197037*eps^2*x^2 - 
      192*eps*Nf*x^2 - 560*eps^2*Nf*x^2 - 3168*x^3 - 89712*eps*x^3 - 
      254556*eps^2*x^3 + 8640*eps*x^4 + 87210*eps^2*x^4)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (I*eps^2*(-204 + 1178*eps + 935*eps^2 + 816*x - 
      3000*eps*x - 3269*eps^2*x - 556*x^2 + 2784*eps*x^2 + 7104*eps^2*x^2 - 
      520*x^3 - 2560*eps*x^3 - 7151*eps^2*x^3 + 222*eps*x^4 + 2292*eps^2*x^4)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/18)*eps^2*(-4896 + 70632*eps + 150165*eps^2 + 48*eps*Nf + 
      152*eps^2*Nf + 19584*x - 182232*eps*x - 411732*eps^2*x - 192*eps*Nf*x - 
      560*eps^2*Nf*x - 3888*x^2 + 133272*eps*x^2 + 454365*eps^2*x^2 + 
      192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 31392*x^3 - 106704*eps*x^3 - 
      351612*eps^2*x^3 + 8640*eps*x^4 + 87210*eps^2*x^4)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + (I*eps^2*(-256 + 1464*eps + 2711*eps^2 + 1024*x - 
      3376*eps*x - 7166*eps^2*x - 932*x^2 + 1908*eps*x^2 + 7755*eps^2*x^2 - 
      184*x^3 - 1720*eps*x^3 - 6881*eps^2*x^3 + 222*eps*x^4 + 2292*eps^2*x^4)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/18)*eps^2*(-1944 - 12132*eps - 33894*eps^2 - 48*eps*Nf - 
      152*eps^2*Nf + 7776*x + 35064*eps*x + 77544*eps^2*x + 192*eps*Nf*x + 
      560*eps^2*Nf*x - 18144*x^2 - 39600*eps*x^2 - 64809*eps^2*x^2 - 
      192*eps*Nf*x^2 - 560*eps^2*Nf*x^2 + 20736*x^3 + 25056*eps*x^3 + 
      22734*eps^2*x^3 + 2052*eps*x^4 + 27162*eps^2*x^4)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + ((I/81)*(108*eps + 1971*eps^2 - 30321*eps^3 - 
      192429*eps^4 - 2304*eps^2*Nf - 8448*eps^3*Nf - 28672*eps^4*Nf - 
      2268*x - 7236*eps*x - 21006*eps^2*x + 16794*eps^3*x + 313200*eps^4*x + 
      2304*eps^2*Nf*x + 8448*eps^3*Nf*x + 28672*eps^4*Nf*x + 4536*x^2 + 
      11664*eps*x^2 + 21060*eps^2*x^2 - 4536*eps^3*x^2 - 256446*eps^4*x^2)*
     Zeta[3])/((-1 + x)^2*x) - 
   (((56*I)/9)*eps^3*(8*eps - 21*x - 74*eps*x + 42*x^2 + 108*eps*x^2)*
     Zeta[3]^2)/((-1 + x)^2*x) + 
   G[0, x]^4*(((I/1296)*eps*(2376*eps + 10638*eps^2 + 50517*eps^3 - 
        72*eps^3*Nf - 432*x - 8316*eps*x - 32589*eps^2*x - 156384*eps^3*x + 
        144*eps*Nf*x + 312*eps^2*Nf*x + 784*eps^3*Nf*x + 864*x^2 + 
        6480*eps*x^2 + 11070*eps^2*x^2 + 71685*eps^3*x^2 - 288*eps*Nf*x^2 - 
        768*eps^2*Nf*x^2 - 2240*eps^3*Nf*x^2 + 1620*eps*x^3 + 
        8910*eps^2*x^3 + 2430*eps^3*x^3))/((-1 + x)^2*x) + 
     ((I/432)*eps^2*(792 - 900*eps - 7407*eps^2 - 3168*x + 576*eps*x + 
        11466*eps^2*x + 3528*x^2 + 1548*eps*x^2 - 3960*eps^2*x^2 + 
        48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 720*x^3 - 756*eps^2*x^3 - 
        96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 216*eps*x^4 + 1188*eps^2*x^4)*
       G[1, x])/((-1 + x)^2*x^2) - (((14*I)/9)*eps^4*(-1 + 2*x)*Zeta[3])/
      (-1 + x)^2) + G[1, x]^4*
    (((-1/1296*I)*eps*(2160 + 9072*eps + 41499*eps^2 + 170424*eps^3 - 
        144*eps*Nf - 456*eps^2*Nf - 1528*eps^3*Nf - 6480*x - 18144*eps*x - 
        90207*eps^2*x - 404676*eps^3*x + 432*eps*Nf*x + 1224*eps^2*Nf*x + 
        3696*eps^3*Nf*x + 4320*x^2 + 5076*eps*x^2 + 32184*eps^2*x^2 + 
        198369*eps^3*x^2 - 288*eps*Nf*x^2 - 768*eps^2*Nf*x^2 - 
        2240*eps^3*Nf*x^2 + 1620*eps*x^3 + 8910*eps^2*x^3 + 2430*eps^3*x^3))/
      ((-1 + x)*x^2) + (((70*I)/9)*eps^4*(-1 + 2*x)*Zeta[3])/x^2) + 
   G[0, 0, 1, 1, x]*(((-1/54*I)*eps*(-3456 + 8640*eps + 14310*eps^2 + 
        75411*eps^3 - 144*eps*Nf - 456*eps^2*Nf - 1528*eps^3*Nf + 13824*x - 
        7128*eps*x + 7398*eps^2*x - 80514*eps^3*x + 576*eps*Nf*x + 
        1680*eps^2*Nf*x + 5296*eps^3*Nf*x - 15552*x^2 - 20304*eps*x^2 - 
        89910*eps^2*x^2 - 183654*eps^3*x^2 - 864*eps*Nf*x^2 - 
        2304*eps^2*Nf*x^2 - 6720*eps^3*Nf*x^2 + 3456*x^3 + 14256*eps*x^3 + 
        96336*eps^2*x^3 + 327456*eps^3*x^3 + 576*eps*Nf*x^3 + 
        1536*eps^2*Nf*x^3 + 4480*eps^3*Nf*x^3 - 648*eps*x^4 - 
        1296*eps^2*x^4 + 14256*eps^3*x^4))/((-1 + x)^2*x^2) + 
     (((448*I)/3)*eps^4*(-1 + 2*x)*(2 - 4*x + x^2)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[0, 1, x]^2*
    (((I/4)*eps*(128 - 224*eps - 147*eps^2 - 1311*eps^3 - 512*x + 48*eps*x - 
        602*eps^2*x + 1835*eps^3*x + 672*x^2 + 512*eps*x^2 + 2112*eps^2*x^2 + 
        857*eps^3*x^2 - 320*x^3 - 512*eps*x^3 - 608*eps^2*x^3 + 
        2586*eps^3*x^3))/((-1 + x)^2*x^2) + 
     (((112*I)/3)*eps^4*(-1 + 2*x)*(4 - 8*x + 5*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[0, 0, 0, 1, x]*
    (((-1/54*I)*eps*(-5832 - 5832*eps - 16821*eps^2 - 46980*eps^3 - 
        144*eps*Nf - 456*eps^2*Nf - 1528*eps^3*Nf + 23328*x + 27864*eps*x + 
        80568*eps^2*x + 205011*eps^3*x + 576*eps*Nf*x + 1680*eps^2*Nf*x + 
        5296*eps^3*Nf*x - 31752*x^2 - 50112*eps*x^2 - 139644*eps^2*x^2 - 
        351081*eps^3*x^2 - 864*eps*Nf*x^2 - 2304*eps^2*Nf*x^2 - 
        6720*eps^3*Nf*x^2 + 16848*x^3 + 35424*eps*x^3 + 145044*eps^2*x^3 + 
        482814*eps^3*x^3 + 576*eps*Nf*x^3 + 1536*eps^2*Nf*x^3 + 
        4480*eps^3*Nf*x^3 - 648*eps*x^4 - 1296*eps^2*x^4 + 14256*eps^3*x^4))/
      ((-1 + x)^2*x^2) + ((56*I)*eps^4*(-1 + 2*x)*(9 - 18*x + 13*x^2)*
       Zeta[3])/((-1 + x)^2*x^2)) + G[0, 1, 1, 1, x]*
    (((-1/54*I)*eps*(-1728 + 11016*eps + 36963*eps^2 + 189540*eps^3 - 
        144*eps*Nf - 456*eps^2*Nf - 1528*eps^3*Nf + 6912*x - 11448*eps*x - 
        44604*eps^2*x - 368307*eps^3*x + 576*eps*Nf*x + 1680*eps^2*Nf*x + 
        5296*eps^3*Nf*x - 3240*x^2 - 9936*eps*x^2 - 52812*eps^2*x^2 + 
        40149*eps^3*x^2 - 864*eps*Nf*x^2 - 2304*eps^2*Nf*x^2 - 
        6720*eps^3*Nf*x^2 - 7344*x^3 + 6048*eps*x^3 + 56052*eps^2*x^3 + 
        134514*eps^3*x^3 + 576*eps*Nf*x^3 + 1536*eps^2*Nf*x^3 + 
        4480*eps^3*Nf*x^3 - 648*eps*x^4 - 1296*eps^2*x^4 + 14256*eps^3*x^4))/
      ((-1 + x)^2*x^2) - (((56*I)/3)*eps^4*(-1 + 2*x)*(-8 + 16*x + 17*x^2)*
       Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]^3*(((-1/972*I)*(-3888 - 11664*eps - 48357*eps^2 - 191808*eps^3 - 
        755730*eps^4 + 432*eps*Nf + 1368*eps^2*Nf + 4584*eps^3*Nf + 
        14720*eps^4*Nf + 11664*x + 25920*eps*x + 112833*eps^2*x + 
        477900*eps^3*x + 1926018*eps^4*x - 1296*eps*Nf*x - 3672*eps^2*Nf*x - 
        11088*eps^3*Nf*x - 33744*eps^4*Nf*x - 7776*x^2 - 11340*eps*x^2 - 
        53784*eps^2*x^2 - 259767*eps^3*x^2 - 1101600*eps^4*x^2 + 
        864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 + 
        20032*eps^4*Nf*x^2 - 972*eps*x^3 - 5346*eps^2*x^3 - 1458*eps^3*x^3 + 
        54918*eps^4*x^3))/((-1 + x)*x^2) - 
     ((I/108)*eps^2*(2664 + 8748*eps + 10368*eps^2 + 48*eps*Nf + 
        152*eps^2*Nf - 10656*x - 34560*eps*x - 37224*eps^2*x - 192*eps*Nf*x - 
        560*eps^2*Nf*x + 13320*x^2 + 44136*eps*x^2 + 68427*eps^2*x^2 + 
        192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 5328*x^3 - 19296*eps*x^3 - 
        41976*eps^2*x^3 + 1080*eps*x^4 + 4806*eps^2*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (((14*I)/27)*eps^3*(36 + 108*eps - 4*eps*Nf - 
        108*x - 240*eps*x + 12*eps*Nf*x + 72*x^2 + 105*eps*x^2 - 
        8*eps*Nf*x^2 + 9*eps*x^3)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, 0, 1, x]*(((I/162)*(3240 + 1296*eps - 648*eps^2 - 23571*eps^3 - 
        181440*eps^4 + 432*eps*Nf + 1368*eps^2*Nf + 4584*eps^3*Nf + 
        14720*eps^4*Nf - 12960*x - 17496*eps*x + 9882*eps^2*x + 
        142236*eps^3*x + 868644*eps^4*x - 1728*eps*Nf*x - 5040*eps^2*Nf*x - 
        15456*eps^3*Nf*x - 47456*eps^4*Nf*x + 13608*x^2 + 21384*eps*x^2 - 
        17172*eps^2*x^2 - 190512*eps^3*x^2 - 1105650*eps^4*x^2 + 
        1728*eps*Nf*x^2 + 5040*eps^2*Nf*x^2 + 15456*eps^3*Nf*x^2 + 
        47456*eps^4*Nf*x^2 - 1296*x^3 + 5184*eps*x^3 + 33048*eps^2*x^3 + 
        150336*eps^3*x^3 + 636336*eps^4*x^3))/((-1 + x)^2*x^2) - 
     (((56*I)/9)*eps^3*(15 + 6*eps + 2*eps*Nf - 60*x - 81*eps*x - 
        8*eps*Nf*x + 63*x^2 + 99*eps*x^2 + 8*eps*Nf*x^2 - 6*x^3 + 24*eps*x^3)*
       Zeta[3])/((-1 + x)^2*x^2)) + G[0, 1, 1, x]*
    (((I/162)*(2592 + 12960*eps + 25434*eps^2 + 67311*eps^3 + 143694*eps^4 + 
        432*eps*Nf + 1368*eps^2*Nf + 4584*eps^3*Nf + 14720*eps^4*Nf - 
        10368*x - 49896*eps*x - 78246*eps^2*x - 142236*eps^3*x - 
        72576*eps^4*x - 1728*eps*Nf*x - 5040*eps^2*Nf*x - 15456*eps^3*Nf*x - 
        47456*eps^4*Nf*x + 14904*x^2 + 61560*eps*x^2 + 117936*eps^2*x^2 + 
        196020*eps^3*x^2 - 486*eps^4*x^2 + 1728*eps*Nf*x^2 + 
        5040*eps^2*Nf*x^2 + 15456*eps^3*Nf*x^2 + 47456*eps^4*Nf*x^2 - 
        9072*x^3 - 23328*eps*x^3 - 44064*eps^2*x^3 - 6480*eps^3*x^3 + 
        418608*eps^4*x^3))/((-1 + x)^2*x^2) + 
     (((56*I)/9)*eps^3*(-12 - 60*eps - 2*eps*Nf + 48*x + 231*eps*x + 
        8*eps*Nf*x - 69*x^2 - 285*eps*x^2 - 8*eps*Nf*x^2 + 42*x^3 + 
        108*eps*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]^3*(((I/972)*(-1944*eps - 9234*eps^2 - 47547*eps^3 - 214974*eps^4 + 
        216*eps^3*Nf + 1008*eps^4*Nf - 1296*x + 5508*eps*x + 31347*eps^2*x + 
        165888*eps^3*x + 716364*eps^4*x - 432*eps*Nf*x - 936*eps^2*Nf*x - 
        2352*eps^3*Nf*x - 6320*eps^4*Nf*x + 2592*x^2 - 3888*eps*x^2 - 
        13122*eps^2*x^2 - 85779*eps^3*x^2 - 377298*eps^4*x^2 + 
        864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 + 
        20032*eps^4*Nf*x^2 - 972*eps*x^3 - 5346*eps^2*x^3 - 1458*eps^3*x^3 + 
        54918*eps^4*x^3))/((-1 + x)^2*x) - 
     ((I/216)*eps^2*(-792 - 4860*eps - 9765*eps^2 + 3168*x + 12528*eps*x + 
        14958*eps^2*x - 3816*x^2 - 9036*eps*x^2 + 4770*eps^2*x^2 + 
        48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 + 1296*x^3 + 864*eps*x^3 - 
        19116*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 648*eps*x^4 + 
        5832*eps^2*x^4)*G[1, x]^2)/((-1 + x)^2*x^2) + 
     ((I/12)*eps^2*(-216 - 92*eps + 143*eps^2 + 864*x + 680*eps*x + 
        88*eps^2*x - 992*x^2 - 816*eps*x^2 + 714*eps^2*x^2 + 256*x^3 - 
        64*eps*x^3 - 2552*eps^2*x^3 + 120*eps*x^4 + 912*eps^2*x^4)*
       G[0, 1, x])/((-1 + x)^2*x^2) + 
     (((14*I)/27)*eps^3*(18*eps + 12*x - 51*eps*x + 4*eps*Nf*x - 24*x^2 + 
        36*eps*x^2 - 8*eps*Nf*x^2 + 9*eps*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/324*I)*eps*(648 - 1836*eps - 12177*eps^2 - 60831*eps^3 - 
          2592*x + 3456*eps*x + 22302*eps^2*x + 145341*eps^3*x - 
          72*eps^3*Nf*x + 3672*x^2 - 108*eps*x^2 - 7776*eps^2*x^2 - 
          119232*eps^3*x^2 + 144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 
          784*eps^3*Nf*x^2 - 2160*x^3 - 1728*eps*x^3 - 10044*eps^2*x^3 + 
          5886*eps^3*x^3 - 288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 
          2240*eps^3*Nf*x^3 + 648*eps*x^4 + 3564*eps^2*x^4 + 972*eps^3*x^4))/
        ((-1 + x)^2*x^2) - (((28*I)/9)*eps^4*(-1 + 2*x)*(3 - 6*x + 5*x^2)*
         Zeta[3])/((-1 + x)^2*x^2))) - 
   ((I/30)*eps^2*(-7152*eps - 21180*eps^2 + 4352*eps^2*Nf + 23820*x + 
      39132*eps*x + 148020*eps^2*x - 4352*eps^2*Nf*x - 47640*x^2 - 
      99000*eps*x^2 - 195015*eps^2*x^2 + 4410*eps*x^3 + 42210*eps^2*x^3)*
     Zeta[5])/((-1 + x)^2*x) + G[0, x]^2*
    (((-1/972*I)*(-1944*eps - 8262*eps^2 - 47142*eps^3 - 222588*eps^4 - 
        985365*eps^5 + 648*eps^3*Nf + 3024*eps^4*Nf + 11088*eps^5*Nf - 
        3888*x + 25758*eps^2*x + 176175*eps^3*x + 802872*eps^4*x + 
        3265434*eps^5*x - 1296*eps*Nf*x - 2808*eps^2*Nf*x - 7056*eps^3*Nf*x - 
        18960*eps^4*Nf*x - 52816*eps^5*Nf*x + 7776*x^2 + 3888*eps*x^2 - 
        2916*eps^2*x^2 - 71442*eps^3*x^2 - 343602*eps^4*x^2 - 
        1219860*eps^5*x^2 + 2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 
        20160*eps^3*Nf*x^2 + 60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2))/
      (eps*(-1 + x)^2*x) + ((I/216)*eps^2*(-216 - 6588*eps - 13689*eps^2 + 
        864*x + 15696*eps*x + 21078*eps^2*x - 864*x^2 - 9108*eps*x^2 + 
        8172*eps^2*x^2 + 48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 1008*eps*x^3 - 
        26334*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 756*eps*x^4 + 
        6048*eps^2*x^4)*G[1, x]^3)/((-1 + x)^2*x^2) - 
     ((I/2)*eps^2*(-196 - 178*eps - 396*eps^2 + 784*x + 748*eps*x + 
        1537*eps^2*x - 932*x^2 - 832*eps*x^2 - 1455*eps^2*x^2 + 296*x^3 + 
        296*eps*x^3 + 653*eps^2*x^3 + 6*eps*x^4 + 54*eps^2*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/4)*eps^2*(-328 + 652*eps + 491*eps^2 + 1312*x - 968*eps*x - 
        424*eps^2*x - 1664*x^2 - 184*eps*x^2 + 194*eps^2*x^2 + 704*x^3 + 
        224*eps*x^3 - 2484*eps^2*x^3 + 192*eps*x^4 + 1728*eps^2*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (((2*I)/27)*eps^2*(-288*eps - 3951*eps^2 - 1656*x - 1080*eps*x + 
        11862*eps^2*x - 192*eps*Nf*x - 416*eps^2*Nf*x + 3312*x^2 + 
        1116*eps*x^2 - 13986*eps^2*x^2 + 384*eps*Nf*x^2 + 1024*eps^2*Nf*x^2 + 
        648*eps*x^3 + 5832*eps^2*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]^2*(((I/216)*eps*(-648 - 6804*eps - 13581*eps^2 - 51327*eps^3 + 
          2592*x + 16848*eps*x + 18198*eps^2*x + 70011*eps^3*x - 
          72*eps^3*Nf*x - 2592*x^2 - 10476*eps*x^2 + 13878*eps^2*x^2 + 
          49842*eps^3*x^2 + 144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 
          784*eps^3*Nf*x^2 - 1296*eps*x^3 - 35586*eps^2*x^3 - 
          135216*eps^3*x^3 - 288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 
          2240*eps^3*Nf*x^3 + 972*eps*x^4 + 8748*eps^2*x^4 + 
          24300*eps^3*x^4))/((-1 + x)^2*x^2) + 
       ((14*I)*eps^4*(-1 + 2*x)^2*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[0, 1, x]*(((-1/4*I)*eps*(-72 - 4*eps + 196*eps^2 + 1338*eps^3 + 
          288*x + 168*eps*x - 406*eps^2*x - 3787*eps^3*x - 336*x^2 - 
          224*eps*x^2 + 723*eps^2*x^2 + 5299*eps^3*x^2 + 96*x^3 - 
          64*eps*x^3 - 1268*eps^2*x^3 - 5099*eps^3*x^3 + 48*eps*x^4 + 
          390*eps^2*x^4 + 918*eps^3*x^4))/((-1 + x)^2*x^2) + 
       ((28*I)*eps^4*(-1 + 2*x)*(3 - 6*x + 2*x^2)*Zeta[3])/
        ((-1 + x)^2*x^2)) + G[1, x]*
      (((-1/324*I)*(-648 + 2268*eps + 14580*eps^2 + 72090*eps^3 + 
          319869*eps^4 + 2592*x - 5184*eps*x - 25596*eps^2*x - 
          167670*eps^3*x - 862002*eps^4*x + 216*eps^3*Nf*x + 
          1008*eps^4*Nf*x - 5184*x^2 - 324*eps*x^2 + 2673*eps^2*x^2 + 
          124659*eps^3*x^2 + 824175*eps^4*x^2 - 432*eps*Nf*x^2 - 
          936*eps^2*Nf*x^2 - 2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 + 
          5184*x^3 + 6480*eps*x^3 + 29970*eps^2*x^3 + 47061*eps^3*x^3 - 
          33858*eps^4*x^3 + 864*eps*Nf*x^3 + 2304*eps^2*Nf*x^3 + 
          6720*eps^3*Nf*x^3 + 20032*eps^4*Nf*x^3 - 972*eps*x^4 - 
          5346*eps^2*x^4 - 1458*eps^3*x^4 + 54918*eps^4*x^4))/
        ((-1 + x)^2*x^2) + ((I/4)*eps^2*(-192 - 244*eps^2 + 768*x + 
          304*eps*x + 1288*eps^2*x - 1000*x^2 - 816*eps*x^2 - 
          2009*eps^2*x^2 + 464*x^3 + 592*eps*x^3 + 1138*eps^2*x^3 + 
          36*eps*x^4 + 366*eps^2*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
       (((14*I)/9)*eps^3*(6 - 21*eps - 24*x + 48*eps*x + 48*x^2 + 3*eps*x^2 + 
          4*eps*Nf*x^2 - 48*x^3 - 60*eps*x^3 - 8*eps*Nf*x^3 + 9*eps*x^4)*
         Zeta[3])/((-1 + x)^2*x^2)) + (((248*I)/5)*eps^4*(-1 + 2*x)*Zeta[5])/
      (-1 + x)^2) + G[1, x]^2*
    (((I/972)*(-3888 - 9720*eps - 37908*eps^2 - 156735*eps^3 - 652698*eps^4 - 
        2638737*eps^5 + 1296*eps*Nf + 4104*eps^2*Nf + 13752*eps^3*Nf + 
        44160*eps^4*Nf + 138304*eps^5*Nf + 11664*x + 23328*eps*x + 
        97686*eps^2*x + 433755*eps^3*x + 1805004*eps^4*x + 7149546*eps^5*x - 
        3888*eps*Nf*x - 11016*eps^2*Nf*x - 33264*eps^3*Nf*x - 
        101232*eps^4*Nf*x - 307248*eps^5*Nf*x - 7776*x^2 - 11664*eps*x^2 - 
        55404*eps^2*x^2 - 255150*eps^3*x^2 - 1032750*eps^4*x^2 - 
        3888972*eps^5*x^2 + 2592*eps*Nf*x^2 + 6912*eps^2*Nf*x^2 + 
        20160*eps^3*Nf*x^2 + 60096*eps^4*Nf*x^2 + 180032*eps^5*Nf*x^2))/
      (eps*(-1 + x)*x^2) + ((I/36)*eps^2*(4824 + 11556*eps + 14742*eps^2 + 
        48*eps*Nf + 152*eps^2*Nf - 19296*x - 48816*eps*x - 65340*eps^2*x - 
        192*eps*Nf*x - 560*eps^2*Nf*x + 23472*x^2 + 63072*eps*x^2 + 
        117693*eps^2*x^2 + 192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 8352*x^3 - 
        25488*eps*x^3 - 69624*eps^2*x^3 + 1728*eps*x^4 + 12150*eps^2*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/36)*eps^2*(-3528 - 10044*eps - 13878*eps^2 - 48*eps*Nf - 
        152*eps^2*Nf + 14112*x + 40032*eps*x + 51228*eps^2*x + 192*eps*Nf*x + 
        560*eps^2*Nf*x - 18216*x^2 - 51912*eps*x^2 - 87273*eps^2*x^2 - 
        192*eps*Nf*x^2 - 560*eps^2*Nf*x^2 + 8208*x^3 + 23328*eps*x^3 + 
        47232*eps^2*x^3 - 648*eps*x^4 + 1350*eps^2*x^4)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - ((I/27)*eps^2*(3636 + 5202*eps + 17442*eps^2 - 
        384*eps*Nf - 1216*eps^2*Nf - 14544*x - 22860*eps*x - 72198*eps^2*x + 
        1536*eps*Nf*x + 4480*eps^2*Nf*x + 19098*x^2 + 32238*eps*x^2 + 
        101169*eps^2*x^2 - 1920*eps*Nf*x^2 - 5312*eps^2*Nf*x^2 - 9108*x^3 - 
        17172*eps*x^3 - 54162*eps^2*x^3 + 768*eps*Nf*x^3 + 
        2048*eps^2*Nf*x^3 + 486*eps*x^4 + 1539*eps^2*x^4)*Zeta[3])/
      ((-1 + x)^2*x^2) + G[0, 1, x]*
      (((I/108)*eps*(648 - 9828*eps - 26136*eps^2 - 124983*eps^3 + 
          144*eps*Nf + 456*eps^2*Nf + 1528*eps^3*Nf - 2592*x + 11232*eps*x + 
          23544*eps^2*x + 222291*eps^3*x - 576*eps*Nf*x - 1680*eps^2*Nf*x - 
          5296*eps^3*Nf*x + 3240*x^2 + 13824*eps*x^2 + 80595*eps^2*x^2 + 
          93231*eps^3*x^2 + 864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 
          6720*eps^3*Nf*x^2 - 1296*x^3 - 18144*eps*x^3 - 105300*eps^2*x^3 - 
          272403*eps^3*x^3 - 576*eps*Nf*x^3 - 1536*eps^2*Nf*x^3 - 
          4480*eps^3*Nf*x^3 + 2592*eps*x^4 + 19926*eps^2*x^4 + 
          41958*eps^3*x^4))/((-1 + x)^2*x^2) + 
       ((28*I)*eps^4*(-1 + 2*x)*Zeta[3])/x^2) + 
     (((248*I)/5)*eps^4*(-1 + 2*x)*Zeta[5])/x^2) + 
   G[0, 1, x]*(((-1/486*I)*(-1944 + 6318*eps^2 + 58077*eps^3 + 369360*eps^4 + 
        1898559*eps^5 - 1296*eps*Nf - 4104*eps^2*Nf - 13752*eps^3*Nf - 
        44160*eps^4*Nf - 138304*eps^5*Nf + 7776*x + 7776*eps*x + 
        5832*eps^2*x - 132192*eps^3*x - 1075518*eps^4*x - 5958360*eps^5*x + 
        5184*eps*Nf*x + 15120*eps^2*Nf*x + 47664*eps^3*Nf*x + 
        148416*eps^4*Nf*x + 456640*eps^5*Nf*x - 11664*x^2 - 23328*eps*x^2 - 
        55404*eps^2*x^2 + 8748*eps^3*x^2 + 711990*eps^4*x^2 + 
        4834728*eps^5*x^2 - 7776*eps*Nf*x^2 - 20736*eps^2*Nf*x^2 - 
        60480*eps^3*Nf*x^2 - 180288*eps^4*Nf*x^2 - 540096*eps^5*Nf*x^2 + 
        7776*x^3 + 23328*eps*x^3 + 91368*eps^2*x^3 + 276048*eps^3*x^3 + 
        832032*eps^4*x^3 + 2503872*eps^5*x^3 + 5184*eps*Nf*x^3 + 
        13824*eps^2*Nf*x^3 + 40320*eps^3*Nf*x^3 + 120192*eps^4*Nf*x^3 + 
        360064*eps^5*Nf*x^3))/(eps*(-1 + x)^2*x^2) + 
     ((I/2)*eps^2*(-120 + 1300*eps + 1483*eps^2 + 480*x - 3456*eps*x - 
        5208*eps^2*x - 208*x^2 + 3320*eps*x^2 + 9426*eps^2*x^2 - 544*x^3 - 
        2720*eps*x^3 - 8652*eps^2*x^3 + 240*eps*x^4 + 2328*eps^2*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/2)*eps^2*(-376 + 1524*eps + 2909*eps^2 + 1504*x - 3152*eps*x - 
        6724*eps^2*x - 1496*x^2 + 1040*eps*x^2 + 5448*eps^2*x^2 - 16*x^3 - 
        1200*eps*x^3 - 5326*eps^2*x^3 + 204*eps*x^4 + 2256*eps^2*x^4)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/27)*eps^2*(-2196 + 1026*eps + 2790*eps^2 + 768*eps*Nf + 
        2432*eps^2*Nf + 8784*x + 1440*eps*x + 2187*eps^2*x - 3072*eps*Nf*x - 
        8960*eps^2*Nf*x - 9288*x^2 - 9828*eps*x^2 - 12204*eps^2*x^2 + 
        4608*eps*Nf*x^2 + 12288*eps^2*Nf*x^2 + 1008*x^3 + 432*eps*x^3 - 
        28602*eps^2*x^3 - 3072*eps*Nf*x^3 - 8192*eps^2*Nf*x^3 + 
        1296*eps*x^4 + 17334*eps^2*x^4)*Zeta[3])/((-1 + x)^2*x^2) + 
     (((248*I)/5)*eps^4*(-1 + 2*x)*(1 - 2*x + 2*x^2)*Zeta[5])/
      ((-1 + x)^2*x^2)) + 
   G[1, x]*(((-1/1458*I)*(5832 + 11664*eps + 36450*eps^2 + 67068*eps^3 - 
        2187*eps^4 - 800442*eps^5 - 5419386*eps^6 + 3888*eps*Nf + 
        12312*eps^2*Nf + 41256*eps^3*Nf + 132480*eps^4*Nf + 414912*eps^5*Nf + 
        1279712*eps^6*Nf - 17496*x - 29160*eps*x - 74358*eps^2*x - 
        42282*eps^3*x + 503010*eps^4*x + 3612924*eps^5*x + 18047124*eps^6*x - 
        11664*eps*Nf*x - 33048*eps^2*Nf*x - 99792*eps^3*Nf*x - 
        303696*eps^4*Nf*x - 921744*eps^5*Nf*x - 2787888*eps^6*Nf*x + 
        11664*x^2 + 23328*eps*x^2 + 55404*eps^2*x^2 + 52488*eps^3*x^2 - 
        139968*eps^4*x^2 - 1154736*eps^5*x^2 - 5213808*eps^6*x^2 + 
        7776*eps*Nf*x^2 + 20736*eps^2*Nf*x^2 + 60480*eps^3*Nf*x^2 + 
        180288*eps^4*Nf*x^2 + 540096*eps^5*Nf*x^2 + 1619776*eps^6*Nf*x^2))/
      (eps^2*(-1 + x)*x^2) - ((I/4)*eps^2*(328 - 140*eps - 769*eps^2 - 
        1312*x - 608*eps*x - 312*eps^2*x + 1488*x^2 + 2224*eps*x^2 + 
        4813*eps^2*x^2 - 352*x^3 - 1072*eps*x^3 - 3536*eps^2*x^3 + 
        72*eps*x^4 + 354*eps^2*x^4)*G[0, 1, x]^2)/((-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(4176 + 16056*eps + 36333*eps^2 + 48*eps*Nf + 
        152*eps^2*Nf - 16704*x - 56736*eps*x - 114408*eps^2*x - 
        192*eps*Nf*x - 560*eps^2*Nf*x + 22392*x^2 + 59472*eps*x^2 + 
        135117*eps^2*x^2 + 192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 11376*x^3 - 
        23904*eps*x^3 - 74358*eps^2*x^3 + 1404*eps*x^4 + 16038*eps^2*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/18)*eps^2*(3888 + 13680*eps + 30699*eps^2 + 48*eps*Nf + 
        152*eps^2*Nf - 15552*x - 48816*eps*x - 94716*eps^2*x - 192*eps*Nf*x - 
        560*eps^2*Nf*x + 21672*x^2 + 54144*eps*x^2 + 114732*eps^2*x^2 + 
        192*eps*Nf*x^2 + 560*eps^2*Nf*x^2 - 12240*x^3 - 25200*eps*x^3 - 
        58482*eps^2*x^3 + 324*eps*x^4 + 648*eps^2*x^4)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + ((I/18)*eps^2*(-3168 - 10728*eps - 20349*eps^2 - 
        48*eps*Nf - 152*eps^2*Nf + 12672*x + 37584*eps*x + 57168*eps^2*x + 
        192*eps*Nf*x + 560*eps^2*Nf*x - 18576*x^2 - 44928*eps*x^2 - 
        68589*eps^2*x^2 - 192*eps*Nf*x^2 - 560*eps^2*Nf*x^2 + 11808*x^3 + 
        21312*eps*x^3 + 27162*eps^2*x^3 + 756*eps*x^4 + 14742*eps^2*x^4)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/81)*eps*(108 - 3510*eps - 35694*eps^2 - 158895*eps^3 - 2304*eps*Nf - 
        7296*eps^2*Nf - 24448*eps^3*Nf - 432*x - 6912*eps*x + 46467*eps^2*x + 
        252153*eps^3*x + 9216*eps*Nf*x + 26880*eps^2*Nf*x + 
        83584*eps^3*Nf*x - 4968*x^2 + 16524*eps*x^2 + 24354*eps^2*x^2 - 
        5616*eps^3*x^2 - 11520*eps*Nf*x^2 - 31872*eps^2*Nf*x^2 - 
        94976*eps^3*Nf*x^2 + 10800*x^3 + 4104*eps*x^3 - 19737*eps^2*x^3 - 
        20250*eps^3*x^3 + 4608*eps*Nf*x^3 + 12288*eps^2*Nf*x^3 + 
        35840*eps^3*Nf*x^3 + 2430*eps*x^4 + 21870*eps^2*x^4 + 
        60750*eps^3*x^4)*Zeta[3])/((-1 + x)^2*x^2) - 
     (((56*I)/9)*eps^4*(-1 + 2*x)*(-8 + 16*x + 43*x^2)*Zeta[3]^2)/
      ((-1 + x)^2*x^2) + G[0, 1, 1, x]*
      (((-1/54*I)*eps*(1728 - 9288*eps - 28701*eps^2 - 151902*eps^3 + 
          144*eps*Nf + 456*eps^2*Nf + 1528*eps^3*Nf - 6912*x + 4752*eps*x + 
          16632*eps^2*x + 260064*eps^3*x - 576*eps*Nf*x - 1680*eps^2*Nf*x - 
          5296*eps^3*Nf*x + 6912*x^2 + 24408*eps*x^2 + 105948*eps^2*x^2 + 
          113670*eps^3*x^2 + 864*eps*Nf*x^2 + 2304*eps^2*Nf*x^2 + 
          6720*eps^3*Nf*x^2 - 19872*eps*x^3 - 107946*eps^2*x^3 - 
          255042*eps^3*x^3 - 576*eps*Nf*x^3 - 1536*eps^2*Nf*x^3 - 
          4480*eps^3*Nf*x^3 + 2268*eps*x^4 + 15876*eps^2*x^4 + 
          26244*eps^3*x^4))/((-1 + x)^2*x^2) + 
       (((448*I)/3)*eps^4*(-1 + 2*x)^2*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[0, 0, 1, x]*(((-1/54*I)*eps*(4320 - 6912*eps - 10287*eps^2 - 
          70740*eps^3 + 144*eps*Nf + 456*eps^2*Nf + 1528*eps^3*Nf - 17280*x - 
          3456*eps*x - 32616*eps^2*x + 55782*eps^3*x - 576*eps*Nf*x - 
          1680*eps^2*Nf*x - 5296*eps^3*Nf*x + 23544*x^2 + 38232*eps*x^2 + 
          155034*eps^2*x^2 + 270702*eps^3*x^2 + 864*eps*Nf*x^2 + 
          2304*eps^2*Nf*x^2 + 6720*eps^3*Nf*x^2 - 12528*x^3 - 36288*eps*x^3 - 
          151038*eps^2*x^3 - 374382*eps^3*x^3 - 576*eps*Nf*x^3 - 
          1536*eps^2*Nf*x^3 - 4480*eps^3*Nf*x^3 + 2268*eps*x^4 + 
          15876*eps^2*x^4 + 26244*eps^3*x^4))/((-1 + x)^2*x^2) - 
       (((56*I)/3)*eps^4*(-1 + 2*x)*(20 - 40*x + 29*x^2)*Zeta[3])/
        ((-1 + x)^2*x^2)) + G[0, 1, x]*
      (((-1/162*I)*(648 + 9396*eps + 15957*eps^2 + 47952*eps^3 + 
          124173*eps^4 + 432*eps*Nf + 1368*eps^2*Nf + 4584*eps^3*Nf + 
          14720*eps^4*Nf - 2592*x - 32400*eps*x - 29322*eps^2*x - 
          34344*eps^3*x + 81162*eps^4*x - 1728*eps*Nf*x - 5040*eps^2*Nf*x - 
          15456*eps^3*Nf*x - 47456*eps^4*Nf*x + 3240*x^2 + 33048*eps*x^2 + 
          28998*eps^2*x^2 - 11664*eps^3*x^2 - 352755*eps^4*x^2 + 
          1728*eps*Nf*x^2 + 5040*eps^2*Nf*x^2 + 15456*eps^3*Nf*x^2 + 
          47456*eps^4*Nf*x^2 - 1296*x^3 - 9072*eps*x^3 - 2268*eps^2*x^3 + 
          65286*eps^3*x^3 + 410508*eps^4*x^3))/((-1 + x)^2*x^2) - 
       (((28*I)/9)*eps^3*(-6 - 87*eps - 4*eps*Nf + 24*x + 300*eps*x + 
          16*eps*Nf*x - 30*x^2 - 306*eps*x^2 - 16*eps*Nf*x^2 + 12*x^3 + 
          84*eps*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
     (((248*I)/15)*eps^3*(3 + 6*eps + 2*eps*Nf - 9*x - 15*eps*x - 
        6*eps*Nf*x + 6*x^2 + 12*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/
      ((-1 + x)*x^2)) + 
   G[0, x]*(((I/1458)*(-5832*eps - 17496*eps^2 - 88938*eps^3 - 413343*eps^4 - 
        1850202*eps^5 - 8061282*eps^6 + 1944*eps^3*Nf + 9072*eps^4*Nf + 
        33264*eps^5*Nf + 111600*eps^6*Nf - 5832*x - 5832*eps*x + 
        21870*eps^2*x + 246402*eps^3*x + 1278666*eps^4*x + 5619132*eps^5*x + 
        23144292*eps^6*x - 3888*eps*Nf*x - 8424*eps^2*Nf*x - 
        21168*eps^3*Nf*x - 56880*eps^4*Nf*x - 158448*eps^5*Nf*x - 
        451664*eps^6*Nf*x + 11664*x^2 + 23328*eps*x^2 + 55404*eps^2*x^2 + 
        52488*eps^3*x^2 - 139968*eps^4*x^2 - 1154736*eps^5*x^2 - 
        5213808*eps^6*x^2 + 7776*eps*Nf*x^2 + 20736*eps^2*Nf*x^2 + 
        60480*eps^3*Nf*x^2 + 180288*eps^4*Nf*x^2 + 540096*eps^5*Nf*x^2 + 
        1619776*eps^6*Nf*x^2))/(eps^2*(-1 + x)^2*x) - 
     ((I/432)*eps^2*(-648 - 7812*eps - 15471*eps^2 + 2592*x + 19440*eps*x + 
        26082*eps^2*x - 3096*x^2 - 12420*eps*x^2 + 4923*eps^2*x^2 + 
        48*eps*Nf*x^2 + 104*eps^2*Nf*x^2 + 1008*x^3 - 288*eps*x^3 - 
        26370*eps^2*x^3 - 96*eps*Nf*x^3 - 256*eps^2*Nf*x^3 + 756*eps*x^4 + 
        5670*eps^2*x^4)*G[1, x]^4)/((-1 + x)^2*x^2) + 
     ((I/4)*eps^2*(80 - 168*eps + 62*eps^2 - 320*x + 288*eps*x - 
        388*eps^2*x + 280*x^2 - 304*eps*x^2 + 277*eps^2*x^2 + 80*x^3 + 
        208*eps*x^3 - 318*eps^2*x^3 + 36*eps*x^4 + 282*eps^2*x^4)*
       G[0, 1, x]^2)/((-1 + x)^2*x^2) - 
     ((I/2)*eps^2*(632 + 716*eps + 2067*eps^2 - 2528*x - 2728*eps*x - 
        7148*eps^2*x + 3024*x^2 + 2704*eps*x^2 + 7224*eps^2*x^2 - 992*x^3 - 
        992*eps*x^3 - 5028*eps^2*x^3 + 144*eps*x^4 + 1380*eps^2*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/2)*eps^2*(-648 + 572*eps - 1049*eps^2 + 2592*x - 376*eps*x + 
        4304*eps^2*x - 3128*x^2 - 592*eps*x^2 - 4041*eps^2*x^2 + 1072*x^3 + 
        432*eps*x^3 + 1326*eps^2*x^3 + 36*eps*x^4 + 450*eps^2*x^4)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((I/2)*eps^2*(-664 + 1188*eps + 1187*eps^2 + 2656*x - 1752*eps*x - 
        1048*eps^2*x - 3376*x^2 - 664*eps*x^2 - 1506*eps^2*x^2 + 1440*x^3 + 
        1072*eps*x^3 - 744*eps^2*x^3 + 216*eps*x^4 + 2280*eps^2*x^4)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((I/81)*eps*(-3456*eps - 26244*eps^2 - 135486*eps^3 + 1152*eps^3*Nf - 
        7020*x - 6048*eps*x + 60750*eps^2*x + 397116*eps^3*x - 
        2304*eps*Nf*x - 4992*eps^2*Nf*x - 12544*eps^3*Nf*x + 14040*x^2 + 
        11232*eps*x^2 - 42417*eps^2*x^2 - 300348*eps^3*x^2 + 
        4608*eps*Nf*x^2 + 12288*eps^2*Nf*x^2 + 35840*eps^3*Nf*x^2 + 
        2430*eps*x^3 + 21870*eps^2*x^3 + 60750*eps^3*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + (((3248*I)/9)*eps^4*(-1 + 2*x)*Zeta[3]^2)/(-1 + x)^2 + 
     G[0, 0, 1, x]*(((I/2)*eps*(-136 - 100*eps - 144*eps^2 + 118*eps^3 + 
          544*x + 472*eps*x + 706*eps^2*x + 7*eps^3*x - 680*x^2 - 
          640*eps*x^2 - 558*eps^2*x^2 + 1305*eps^3*x^2 + 272*x^3 + 
          272*eps*x^3 - 238*eps^2*x^3 - 1536*eps^3*x^3 + 60*eps*x^4 + 
          540*eps^2*x^4 + 1500*eps^3*x^4))/((-1 + x)^2*x^2) - 
       (((952*I)/3)*eps^4*(-1 + 2*x)*Zeta[3])/x^2) + 
     G[1, x]^3*(((-1/324*I)*eps*(-216 - 8748*eps - 14553*eps^2 - 
          54135*eps^3 + 864*x + 20304*eps*x + 13878*eps^2*x + 51867*eps^3*x - 
          72*eps^3*Nf*x - 648*x^2 - 10908*eps*x^2 + 28485*eps^2*x^2 + 
          108540*eps^3*x^2 + 144*eps*Nf*x^2 + 312*eps^2*Nf*x^2 + 
          784*eps^3*Nf*x^2 - 432*x^3 - 2592*eps*x^3 - 47358*eps^2*x^3 - 
          186327*eps^3*x^3 - 288*eps*Nf*x^3 - 768*eps^2*Nf*x^3 - 
          2240*eps^3*Nf*x^3 + 972*eps*x^4 + 9882*eps^2*x^4 + 
          31914*eps^3*x^4))/((-1 + x)^2*x^2) - 
       (((28*I)/9)*eps^4*(-1 + 2*x)*(-1 + 2*x + x^2)*Zeta[3])/
        ((-1 + x)^2*x^2)) + G[0, 1, 1, x]*
      (((I/2)*eps*(-136 + 380*eps + 461*eps^2 + 2163*eps^3 + 544*x - 
          648*eps*x - 756*eps^2*x - 5278*eps^3*x - 648*x^2 + 144*eps*x^2 + 
          390*eps^2*x^2 + 5410*eps^3*x^2 + 208*x^3 - 32*eps*x^3 - 
          1062*eps^2*x^3 - 5350*eps^3*x^3 + 60*eps*x^4 + 540*eps^2*x^4 + 
          1500*eps^3*x^4))/((-1 + x)^2*x^2) - 
       (((56*I)/3)*eps^4*(-1 + 2*x)*(17 - 34*x + 13*x^2)*Zeta[3])/
        ((-1 + x)^2*x^2)) + G[0, 1, x]*
      (((-1/2*I)*(24 - 4*eps - 95*eps^2 - 585*eps^3 - 2792*eps^4 - 96*x - 
          40*eps*x + 236*eps^2*x + 1778*eps^3*x + 9004*eps^4*x + 112*x^2 + 
          32*eps*x^2 - 318*eps^2*x^2 - 2306*eps^3*x^2 - 11593*eps^4*x^2 - 
          32*x^3 + 48*eps*x^3 + 348*eps^2*x^3 + 1738*eps^3*x^3 + 
          7524*eps^4*x^3))/((-1 + x)^2*x^2) + 
       (((28*I)/3)*eps^3*(6 - eps - 24*x - 10*eps*x + 28*x^2 + 8*eps*x^2 - 
          8*x^3 + 12*eps*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
     G[1, x]^2*(((I/324)*(648 + 10692*eps + 24057*eps^2 + 96147*eps^3 + 
          394794*eps^4 - 2592*x - 27216*eps*x - 41634*eps^2*x - 
          182979*eps^3*x - 863298*eps^4*x + 216*eps^3*Nf*x + 
          1008*eps^4*Nf*x + 1944*x^2 + 15228*eps*x^2 - 4617*eps^2*x^2 + 
          32562*eps^3*x^2 + 395685*eps^4*x^2 - 432*eps*Nf*x^2 - 
          936*eps^2*Nf*x^2 - 2352*eps^3*Nf*x^2 - 6320*eps^4*Nf*x^2 + 
          1296*x^3 + 5184*eps*x^3 + 47790*eps^2*x^3 + 147663*eps^3*x^3 + 
          374706*eps^4*x^3 + 864*eps*Nf*x^3 + 2304*eps^2*Nf*x^3 + 
          6720*eps^3*Nf*x^3 + 20032*eps^4*Nf*x^3 - 972*eps*x^4 - 
          5346*eps^2*x^4 - 1458*eps^3*x^4 + 54918*eps^4*x^4))/
        ((-1 + x)^2*x^2) - ((I/4)*eps^2*(112 + 104*eps - 174*eps^2 - 448*x - 
          448*eps*x + 236*eps^2*x + 552*x^2 + 512*eps*x^2 - 59*eps^2*x^2 - 
          208*x^3 - 144*eps*x^3 + 102*eps^2*x^3 + 12*eps*x^4 + 66*eps^2*x^4)*
         G[0, 1, x])/((-1 + x)^2*x^2) + 
       (((14*I)/9)*eps^3*(-6 - 99*eps + 24*x + 252*eps*x - 18*x^2 - 
          141*eps*x^2 + 4*eps*Nf*x^2 - 12*x^3 - 48*eps*x^3 - 8*eps*Nf*x^3 + 
          9*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) - 
     (((248*I)/15)*eps^3*(-3*eps - 3*x - 3*eps*x - 2*eps*Nf*x + 6*x^2 + 
        12*eps*x^2 + 4*eps*Nf*x^2)*Zeta[5])/((-1 + x)^2*x) + 
     G[1, x]*(((I/486)*(-1944 - 972*eps + 486*eps^2 + 13608*eps^3 + 
          79461*eps^4 + 369603*eps^5 + 7776*x + 3888*eps*x + 19926*eps^2*x + 
          25272*eps^3*x - 62694*eps^4*x - 755001*eps^5*x + 648*eps^3*Nf*x + 
          3024*eps^4*Nf*x + 11088*eps^5*Nf*x - 13608*x^2 - 13608*eps*x^2 - 
          44712*eps^2*x^2 - 71685*eps^3*x^2 - 18954*eps^4*x^2 + 
          708102*eps^5*x^2 - 1296*eps*Nf*x^2 - 2808*eps^2*Nf*x^2 - 
          7056*eps^3*Nf*x^2 - 18960*eps^4*Nf*x^2 - 52816*eps^5*Nf*x^2 + 
          11664*x^3 + 19440*eps*x^3 + 71928*eps^2*x^3 + 229878*eps^3*x^3 + 
          760590*eps^4*x^3 + 2586492*eps^5*x^3 + 2592*eps*Nf*x^3 + 
          6912*eps^2*Nf*x^3 + 20160*eps^3*Nf*x^3 + 60096*eps^4*Nf*x^3 + 
          180032*eps^5*Nf*x^3))/(eps*(-1 + x)^2*x^2) - 
       (I*eps^2*(-120 - 140*eps - 415*eps^2 + 480*x + 536*eps*x + 
          1402*eps^2*x - 640*x^2 - 660*eps*x^2 - 1417*eps^2*x^2 + 320*x^3 + 
          320*eps*x^3 + 646*eps^2*x^3 + 12*eps*x^4 + 66*eps^2*x^4)*
         G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
       ((I/2)*eps^2*(-320 + 144*eps^2 + 1280*x + 528*eps*x + 656*eps^2*x - 
          1632*x^2 - 1288*eps*x^2 - 2071*eps^2*x^2 + 704*x^3 + 832*eps*x^3 + 
          1356*eps^2*x^3 + 24*eps*x^4 + 342*eps^2*x^4)*G[0, 1, 1, x])/
        ((-1 + x)^2*x^2) - ((I/27)*eps^2*(-1152 - 8136*eps - 25038*eps^2 + 
          4608*x + 18720*eps*x + 66888*eps^2*x - 11412*x^2 - 16704*eps*x^2 - 
          48798*eps^2*x^2 - 768*eps*Nf*x^2 - 1664*eps^2*Nf*x^2 + 13608*x^3 + 
          15624*eps*x^3 + 50049*eps^2*x^3 + 1536*eps*Nf*x^3 + 
          4096*eps^2*Nf*x^3 + 162*eps*x^4 + 1458*eps^2*x^4)*Zeta[3])/
        ((-1 + x)^2*x^2) + G[0, 1, x]*
        (((-1/2*I)*eps*(-64 + 48*eps + 48*eps^2 + 440*eps^3 + 256*x - 
            16*eps*x + 120*eps^2*x - 938*eps^3*x - 328*x^2 - 216*eps*x^2 - 
            537*eps^2*x^2 + 490*eps^3*x^2 + 144*x^3 + 208*eps*x^3 + 
            390*eps^2*x^3 + 51*eps^3*x^3 + 12*eps*x^4 + 150*eps^2*x^4 + 
            582*eps^3*x^4))/((-1 + x)^2*x^2) + (((56*I)/3)*eps^4*(-1 + 2*x)*
           (8 - 16*x + 9*x^2)*Zeta[3])/((-1 + x)^2*x^2)) - 
       (((248*I)/5)*eps^4*(-1 + 2*x)*(1 - 2*x + 3*x^2)*Zeta[5])/
        ((-1 + x)^2*x^2))))


==> anc/Bare_FFs/eemumu/3L_eemumu_FF1_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(34992 + 157464*eps + 656100*eps^2 + 2197935*eps^3 + 6790635*eps^4 + 
   19652382*eps^5 + 55035855*eps^6 - 52488*eps*Nf - 43740*eps^2*Nf + 
   125388*eps^3*Nf + 1143558*eps^4*Nf + 5102352*eps^5*Nf + 
   17502615*eps^6*Nf + 14256*eps^2*Nf^2 - 28296*eps^3*Nf^2 - 
   17496*eps^4*Nf^2 + 214752*eps^5*Nf^2 + 1310095*eps^6*Nf^2 + 
   36000*eps^6*Nf^3)/(26244*eps^6) - 
 (Pi^6*(-59993 + 35712*Nf + 697319*x + 35712*Nf*x))/(272160*(-1 + x)) + 
 ((267 + 298*x)*G[0, x]^6)/(720*(-1 + x)) - 
 ((396 + 1926*eps + 9369*eps^2 - 42*eps*Nf + 1781*eps^2*Nf - 40*eps^2*Nf^2 + 
    72*x - 1278*eps*x - 3123*eps^2*x + 12*eps*Nf*x - 1414*eps^2*Nf*x + 
    32*eps^2*Nf^2*x - 108*eps*x^2 - 1350*eps^2*x^2)*G[1, x]^4)/
  (432*eps^2*x) - ((132 + 456*eps - 138*eps*Nf - 300*x - 513*eps*x + 
    74*eps*Nf*x + 36*eps*x^2)*G[1, x]^5)/(360*eps*x) - 
 ((-53 + 26*x)*G[1, x]^6)/(80*x) + 
 G[0, x]^5*(-1/360*(48 - 411*eps + 68*eps*Nf + 684*x + 1731*eps*x + 
      174*eps*Nf*x - 216*eps*x^2)/(eps*(-1 + x)) - 
   ((35 + 138*x)*G[1, x])/(30*(-1 + x))) + 
 Pi^5*(((I/2160)*(2166 + 22033*eps + 3025*eps*Nf - 11100*x - 66636*eps*x - 
      9418*eps*Nf*x + 8934*x^2 + 44747*eps*x^2 + 6393*eps*Nf*x^2 + 
      144*eps*x^3))/(eps*(-1 + x)^2) - ((I/720)*(415 + 4892*x)*G[0, x])/
    (-1 + x) + ((I/720)*(-4973 + 224*Nf + 12169*x - 336*Nf*x + 604*x^2 + 
      112*Nf*x^2)*G[1, x])/((-1 + x)*x)) + 
 G[0, x]^4*((-468 - 1800*eps - 7146*eps^2 + 30*eps*Nf + 113*eps^2*Nf + 
     8*eps^2*Nf^2 + 1800*x + 5166*eps*x + 19863*eps^2*x + 204*eps*Nf*x + 
     3514*eps^2*Nf*x + 32*eps^2*Nf^2*x - 108*eps*x^2 - 4374*eps^2*x^2)/
    (432*eps^2*(-1 + x)) - ((-186 + 1203*eps - 209*eps*Nf - 408*x - 
      3336*eps*x + 108*eps*Nf*x + 162*eps*x^2)*G[1, x])/(72*eps*(-1 + x)) - 
   ((92 - 499*x + 252*x^2)*G[1, x]^2)/(24*(-1 + x)*x) + 
   ((-167 + 314*x)*G[0, 1, x])/(24*(-1 + x))) + 
 Pi^4*((-167292 - 732402*eps - 2989035*eps^2 - 121818*eps*Nf - 
     742949*eps^2*Nf - 67894*eps^2*Nf^2 + 212868*x + 904878*eps*x + 
     4030749*eps^2*x + 127254*eps*Nf*x + 779855*eps^2*Nf*x + 
     68470*eps^2*Nf^2*x + 11016*eps*x^2 + 26244*eps^2*x^2 + 
     18144*eps^2*Nf*x^2)/(38880*eps^2*(-1 + x)) + 
   ((-11273 + 454*x)*G[0, x]^2)/(1440*(-1 + x)) + 
   ((-13752 - 120864*eps - 4112*eps*Nf + 13566*x + 136323*eps*x - 
      9661*eps*Nf*x + 5430*x^2 + 6663*eps*x^2 + 14271*eps*Nf*x^2 - 
      2124*eps*x^3)*G[1, x])/(2160*eps*(-1 + x)*x) - 
   ((13341 + 1408*Nf - 28703*x - 2112*Nf*x + 11190*x^2 + 704*Nf*x^2)*
     G[1, x]^2)/(1440*(-1 + x)*x) + 
   G[0, x]*(-1/2160*(18666 + 72843*eps + 14365*eps*Nf - 33552*x - 
        113688*eps*x - 23916*eps*Nf*x + 14886*x^2 + 41085*eps*x^2 + 
        9551*eps*Nf*x^2 - 288*eps*x^3)/(eps*(-1 + x)^2) + 
     ((1799 - 1029*x + 493*x^2)*G[1, x])/(180*(-1 + x)*x)) - 
   ((-465 + 3061*x + 48*Nf*x - 310*x^2 + 48*Nf*x^2)*G[0, 1, x])/
    (180*(-1 + x)*x)) - ((-215 + 165*x + 8*Nf*x + 82*x^2 + 8*Nf*x^2)*
   G[0, 0, 1, x]^2)/((-1 + x)*x) + 
 ((-12 + 16*Nf + 55*x - 24*Nf*x + 170*x^2 + 8*Nf*x^2)*G[0, 1, 1, x]^2)/
  ((-1 + x)*x) + ((360 + 1116*eps - 4881*eps^2 + 132*eps*Nf + 3454*eps^2*Nf + 
    48*eps^2*Nf^2 - 576*x - 5400*eps*x - 23922*eps^2*x - 8208*eps^2*Nf*x + 
    432*eps*x^2 + 648*eps^2*x^2 + 864*eps^2*Nf*x^2)*G[0, 0, 0, 1, x])/
  (36*eps^2*(-1 + x)) + ((-324 + 702*eps + 5223*eps^2 + 18*eps*Nf + 
    771*eps^2*Nf + 576*x + 396*eps*x - 6138*eps^2*x - 96*eps*Nf*x - 
    808*eps^2*Nf*x - 900*eps*x^2 - 1962*eps^2*x^2 + 96*eps*Nf*x^2 + 
    1672*eps^2*Nf*x^2 + 216*eps*x^3 - 756*eps^2*x^3)*G[0, 0, 1, 1, x])/
  (18*eps^2*(-1 + x)*x) - 
 ((-792 - 396*eps + 5829*eps^2 + 132*eps*Nf - 3890*eps^2*Nf + 48*eps^2*Nf^2 + 
    576*x + 4968*eps*x + 10602*eps^2*x + 6864*eps^2*Nf*x - 432*eps*x^2 + 
    3672*eps^2*x^2 + 864*eps^2*Nf*x^2)*G[0, 1, 1, 1, x])/(36*eps^2*x) - 
 ((42 + 786*eps + 85*eps*Nf + 54*x + 111*eps*x - 165*eps*Nf*x - 96*x^2 - 
    873*eps*x^2 + 80*eps*Nf*x^2 + 36*eps*x^3)*G[0, 0, 0, 0, 1, x])/
  (3*eps*(-1 + x)^2) - ((750 + 831*eps + 197*eps*Nf - 912*x - 1148*eps*x - 
    778*eps*Nf*x - 24*x^2 - 302*eps*x^2 + 528*eps*Nf*x^2 + 180*eps*x^3)*
   G[0, 0, 0, 1, 1, x])/(3*eps*(-1 + x)*x) - 
 ((192 - 59*eps - 8*eps*Nf - 240*x + 331*eps*x - 112*eps*Nf*x - 96*x^2 - 
    822*eps*x^2 + 120*eps*Nf*x^2 + 72*eps*x^3)*G[0, 0, 1, 0, 1, x])/
  (3*eps*(-1 + x)*x) + ((-330 - 1831*eps - 21*eps*Nf + 528*x + 4716*eps*x - 
    646*eps*Nf*x - 936*x^2 - 6446*eps*x^2 + 464*eps*Nf*x^2 + 180*eps*x^3)*
   G[0, 0, 1, 1, 1, x])/(3*eps*(-1 + x)*x) + 
 ((-286*eps + 48*eps*Nf + 96*x + 1205*eps*x - 224*eps*Nf*x - 288*x^2 - 
    1806*eps*x^2 + 40*eps*Nf*x^2 + 72*eps*x^3)*G[0, 1, 0, 1, 1, x])/
  (3*eps*(-1 + x)*x) + ((-60*eps + 186*x - 33*eps*x + 37*eps*Nf*x - 48*x^2 - 
    201*eps*x^2 + 32*eps*Nf*x^2 + 36*eps*x^3)*G[0, 1, 1, 1, 1, x])/
  (3*eps*x^2) - ((93 + 250*x)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x) + 
 (2*(557 - 588*x + 48*Nf*x - 272*x^2 + 48*Nf*x^2)*G[0, 0, 0, 0, 1, 1, x])/
  ((-1 + x)*x) + (2*(259 - 305*x + 12*Nf*x - 44*x^2 + 12*Nf*x^2)*
   G[0, 0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
 (2*(722 - 1579*x + 998*x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*(415 - 904*x + 552*x^2)*G[0, 0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*(189 - 278*x + 144*x^2)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)*x) + 
 (2*(-427 + 96*Nf + 1064*x - 144*Nf*x - 1040*x^2 + 48*Nf*x^2)*
   G[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*(-82 + 24*Nf + 185*x - 36*Nf*x - 260*x^2 + 12*Nf*x^2)*
   G[0, 1, 0, 1, 1, 1, x])/((-1 + x)*x) + 
 ((103 + 6*x)*G[0, 1, 1, 1, 1, 1, x])/x + 
 ((45360 + 208008*eps + 1014444*eps^2 + 4414257*eps^3 - 23112*eps*Nf + 
    43668*eps^2*Nf + 391236*eps^3*Nf - 3216*eps^2*Nf^2 - 20944*eps^3*Nf^2 - 
    41472*x - 174960*eps*x - 793800*eps^2*x - 3346272*eps^3*x + 
    21168*eps*Nf*x - 33624*eps^2*Nf*x - 262392*eps^3*Nf*x + 
    3216*eps^2*Nf^2*x + 20944*eps^3*Nf^2*x + 119232*eps^3*x^2)*Zeta[3])/
  (1944*eps^3*(-1 + x)) - (2*(844 + 48*Nf - 937*x + 48*Nf*x)*Zeta[3]^2)/
  (3*(-1 + x)) + 
 Pi^3*(((-1/1296*I)*(-8640 - 34992*eps - 136944*eps^2 - 393408*eps^3 - 
      3744*eps*Nf - 35256*eps^2*Nf - 174524*eps^3*Nf - 1800*eps^2*Nf^2 - 
      17208*eps^3*Nf^2 - 384*eps^3*Nf^3 + 9072*x + 38664*eps*x + 
      161460*eps^2*x + 544329*eps^3*x + 3528*eps*Nf*x + 36372*eps^2*Nf*x + 
      188840*eps^3*Nf*x + 1800*eps^2*Nf^2*x + 17208*eps^3*Nf^2*x + 
      384*eps^3*Nf^3*x - 19008*eps^3*x^2))/(eps^3*(-1 + x)) - 
   ((I/36)*(409 + 28*x)*G[0, x]^3)/(-1 + x) + 
   ((I/72)*(486 + 3199*eps + 261*eps*Nf - 498*x - 3495*eps*x - 451*eps*Nf*x + 
      96*x^2 + 518*eps*x^2 + 188*eps*Nf*x^2 + 144*eps*x^3)*G[1, x]^2)/
    (eps*(-1 + x)*x) + ((I/18)*(60 - 194*x + 135*x^2)*G[1, x]^3)/
    ((-1 + x)*x) + G[0, x]^2*
    (((-1/72*I)*(1110 + 1893*eps + 597*eps*Nf - 1398*x - 1761*eps*x - 
        817*eps*Nf*x + 288*x^2 + 144*eps*x^2 + 220*eps*Nf*x^2 - 288*eps*x^3))/
      (eps*(-1 + x)^2) + ((I/12)*(-34 + 459*x + 40*x^2)*G[1, x])/
      ((-1 + x)*x)) - ((I/36)*(186 - 157*eps - 109*eps*Nf - 912*x - 
      166*eps*x - 624*eps*Nf*x + 192*x^2 - 1920*eps*x^2 + 640*eps*Nf*x^2 + 
      72*eps*x^3)*G[0, 1, x])/(eps*(-1 + x)*x) + 
   G[0, x]*(((I/216)*(-2988 - 9054*eps - 34737*eps^2 - 1578*eps*Nf - 
        10007*eps^2*Nf - 424*eps^2*Nf^2 + 1872*x + 4500*eps*x + 
        17652*eps^2*x + 960*eps*Nf*x + 6796*eps^2*Nf*x + 296*eps^2*Nf^2*x - 
        216*eps*x^2 - 2376*eps^2*x^2 - 288*eps^2*Nf*x^2))/(eps^2*(-1 + x)) + 
     ((I/36)*(-204 - 2008*eps - 202*eps*Nf - 618*x + 847*eps*x - 
        91*eps*Nf*x + 120*x^2 - 2170*eps*x^2 + 32*eps*Nf*x^2 - 180*eps*x^3)*
       G[1, x])/(eps*(-1 + x)*x) + ((I/12)*(-106 - 197*x + 84*x^2)*G[1, x]^2)/
      ((-1 + x)*x) + (((2*I)/3)*(45 - 123*x + 4*Nf*x + 50*x^2 + 4*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x)) + 
   G[1, x]*(((-1/216*I)*(-1188 - 9486*eps - 49212*eps^2 - 558*eps*Nf - 
        8049*eps^2*Nf - 112*eps^2*Nf^2 - 468*x + 7830*eps*x + 49794*eps^2*x - 
        462*eps*Nf*x + 5611*eps^2*Nf*x - 216*eps^2*Nf^2*x + 1584*x^2 + 
        2052*eps*x^2 + 5502*eps^2*x^2 + 960*eps*Nf*x^2 + 2308*eps^2*Nf*x^2 + 
        328*eps^2*Nf^2*x^2 - 216*eps*x^3 - 2376*eps^2*x^3 - 
        288*eps^2*Nf*x^3))/(eps^2*(-1 + x)*x) - 
     ((I/6)*(25 + 16*Nf - 648*x - 24*Nf*x + 408*x^2 + 8*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) - ((I/6)*(237 - 190*x + 156*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) + ((I/6)*(109 + 32*Nf - 1014*x - 48*Nf*x + 752*x^2 + 
      16*Nf*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + ((I/3)*(-39 + 86*x)*Zeta[3])/
    (-1 + x)) + G[0, x]^3*
  (-1/648*(-2160 - 6048*eps - 19656*eps^2 - 56754*eps^3 + 216*eps*Nf - 
      1404*eps^2*Nf - 9108*eps^3*Nf + 48*eps^3*Nf^2 + 3888*x + 11880*eps*x + 
      44820*eps^2*x + 123111*eps^3*x - 360*eps*Nf*x + 6492*eps^2*Nf*x + 
      36548*eps^3*Nf*x + 720*eps^3*Nf^2*x - 1728*eps^2*x^2 - 8244*eps^3*x^2)/
     (eps^3*(-1 + x)) + ((18 + 470*eps + 3*eps*Nf - 135*x - 660*eps*x - 
      46*eps*Nf*x + 66*x^2 - 86*eps*x^2 + 46*eps*Nf*x^2 + 45*eps*x^3)*
     G[1, x]^2)/(9*eps*(-1 + x)*x) + ((2 - 109*x + 96*x^2)*G[1, x]^3)/
    (9*(-1 + x)*x) - ((-78 + 672*eps - 115*eps*Nf - 18*x - 1461*eps*x + 
      171*eps*Nf*x + 96*x^2 + 711*eps*x^2 - 56*eps*Nf*x^2 + 72*eps*x^3)*
     G[0, 1, x])/(18*eps*(-1 + x)^2) + 
   G[1, x]*((-72 + 846*eps + 6825*eps^2 - 264*eps*Nf - 1544*eps^2*Nf - 
       48*eps^2*Nf^2 - 720*x - 4122*eps*x - 25041*eps^2*x + 264*eps*Nf*x - 
       292*eps^2*Nf*x + 48*eps^2*Nf^2*x + 108*eps*x^2 + 3510*eps^2*x^2)/
      (108*eps^2*(-1 + x)) + ((98 - 275*x + 84*x^2)*G[0, 1, x])/
      (3*(-1 + x)*x)) - (3*(-11 + 10*x)*G[0, 0, 1, x])/(-1 + x) + 
   ((-216 + 421*x + 20*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) + 
   (2*(-155 + 239*x)*Zeta[3])/(3*(-1 + x))) + 
 G[1, x]^3*((864 + 3672*eps + 14148*eps^2 + 61983*eps^3 - 288*eps*Nf - 
     408*eps^2*Nf + 664*eps^3*Nf - 768*eps^3*Nf^2 - 1296*x - 5400*eps*x - 
     20844*eps^2*x - 72549*eps^3*x + 504*eps*Nf*x - 1140*eps^2*Nf*x - 
     6988*eps^3*Nf*x + 720*eps^3*Nf^2*x - 1728*eps^2*x^2 - 5364*eps^3*x^2)/
    (648*eps^3*x) - ((56 - 77*x + 22*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) - 
   ((-25 + 42*x)*G[0, 1, 1, x])/(6*x) - ((-145 + 133*x + 14*x^2)*Zeta[3])/
    (6*(-1 + x)*x)) + G[0, 1, 1, x]*
  (-1/216*(-432 - 216*eps + 1404*eps^2 + 50823*eps^3 + 216*eps*Nf - 
      1116*eps^2*Nf - 4524*eps^3*Nf + 2160*eps^2*x - 9126*eps^3*x - 
      576*eps*Nf*x - 2256*eps^2*Nf*x + 13184*eps^3*Nf*x - 1056*eps^3*Nf^2*x + 
      13248*eps^3*x^2)/(eps^3*x) + 
   (2*(175 + 48*Nf - 135*x - 72*Nf*x - 166*x^2 + 24*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 0, 1, x]*
  (-1/216*(-432 - 216*eps - 756*eps^2 - 13743*eps^3 - 360*eps*Nf - 
      3372*eps^2*Nf + 5780*eps^3*Nf - 1056*eps^3*Nf^2 - 3456*eps*x - 
      23760*eps^2*x - 131418*eps^3*x + 576*eps*Nf*x + 2256*eps^2*Nf*x - 
      20096*eps^3*Nf*x + 1056*eps^3*Nf^2*x + 13248*eps^3*x^2)/
     (eps^3*(-1 + x)) - (2*(-91 - 85*x + 48*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) - (2*(-5 - 95*x + 32*Nf*x + 92*x^2 + 32*Nf*x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[0, 1, x]*
  (((192 - 59*eps - 8*eps*Nf - 240*x + 331*eps*x - 112*eps*Nf*x - 96*x^2 - 
      822*eps*x^2 + 120*eps*Nf*x^2 + 72*eps*x^3)*G[0, 0, 1, x])/
    (3*eps*(-1 + x)*x) - (2*(259 - 305*x + 12*Nf*x - 44*x^2 + 12*Nf*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) - 
   (2*(189 - 278*x + 144*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
   ((36 - 24*eps + 48*eps*Nf - 192*x - 709*eps*x - 528*eps*Nf*x + 96*x^2 + 
      314*eps*x^2 + 632*eps*Nf*x^2)*Zeta[3])/(3*eps*(-1 + x)*x)) + 
 G[1, x]^2*(-1/1296*(-1296 - 5832*eps - 28188*eps^2 - 76707*eps^3 - 
      160569*eps^4 + 648*eps*Nf - 3348*eps^2*Nf - 25668*eps^3*Nf - 
      101784*eps^4*Nf - 7008*eps^4*Nf^2 - 2592*x - 1296*eps*x - 
      8424*eps^2*x - 72090*eps^3*x - 472122*eps^4*x + 432*eps*Nf*x + 
      72*eps^2*Nf*x + 21000*eps^3*Nf*x + 34304*eps^4*Nf*x + 
      9408*eps^4*Nf^2*x - 19440*eps^4*x^2 + 5184*eps^4*Nf*x^2)/(eps^4*x) - 
   ((12 + 662*eps + 100*eps*Nf - 66*x - 594*eps*x - 181*eps*Nf*x + 96*x^2 + 
      25*eps*x^2 + 80*eps*Nf*x^2 + 90*eps*x^3)*G[0, 0, 1, x])/
    (6*eps*(-1 + x)*x) - ((6*eps - 30*x - 102*eps*x - 33*eps*Nf*x + 72*x^2 + 
      336*eps*x^2 + 56*eps*Nf*x^2 - 54*eps*x^3)*G[0, 1, 1, x])/(6*eps*x^2) + 
   ((-51 + 96*x + 86*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((-2 + 32*Nf + 107*x - 48*Nf*x + 46*x^2 + 16*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x) - ((3 + 34*x)*G[0, 1, 1, 1, x])/(2*x) - 
   ((-12*eps - 72*x + 224*eps*x + 37*eps*Nf*x - 366*x^2 - 909*eps*x^2 - 
      272*eps*Nf*x^2 + 480*x^3 + 826*eps*x^3 + 234*eps*Nf*x^3 + 54*eps*x^4)*
     Zeta[3])/(6*eps*(-1 + x)*x^2)) + 
 G[0, x]^2*((-6480 - 18792*eps - 61884*eps^2 - 185571*eps^3 - 567405*eps^4 + 
     2376*eps*Nf - 6516*eps^2*Nf - 34692*eps^3*Nf - 145384*eps^4*Nf - 
     2400*eps^4*Nf^2 + 7776*x + 24624*eps*x + 90072*eps^2*x + 
     285606*eps^3*x + 915894*eps^4*x - 3024*eps*Nf*x + 9864*eps^2*Nf*x + 
     60360*eps^3*Nf*x + 264448*eps^4*Nf*x + 9408*eps^4*Nf^2*x + 
     19440*eps^4*x^2 - 5184*eps^4*Nf*x^2)/(1296*eps^4*(-1 + x)) - 
   ((1032*eps + 44*eps*Nf - 186*x - 1227*eps*x - 103*eps*Nf*x + 168*x^2 + 
      64*eps*Nf*x^2 + 108*eps*x^3)*G[1, x]^3)/(36*eps*(-1 + x)*x) - 
   ((28 - 101*x + 68*x^2)*G[1, x]^4)/(24*(-1 + x)*x) - 
   ((-504 + 36*eps + 3567*eps^2 - 396*eps*Nf - 3210*eps^2*Nf - 
      80*eps^2*Nf^2 - 2160*eps*x - 15882*eps^2*x + 384*eps*Nf*x + 
      2896*eps^2*Nf*x + 64*eps^2*Nf^2*x + 1080*eps^2*x^2 - 288*eps^2*Nf*x^2)*
     G[0, 1, x])/(72*eps^2*(-1 + x)) - 
   ((-75 + 93*x + 4*Nf*x + 76*x^2 + 4*Nf*x^2)*G[0, 1, x]^2)/(2*(-1 + x)*x) + 
   G[1, x]^2*(-1/72*(144 + 1620*eps + 6750*eps^2 + 1656*eps^2*Nf - 612*x - 
        2628*eps*x - 7620*eps^2*x - 102*eps*Nf*x - 3677*eps^2*Nf*x + 
        288*x^2 - 18*eps*x^2 - 6501*eps^2*x^2 + 144*eps*Nf*x^2 + 
        1740*eps^2*Nf*x^2 + 108*eps*x^3 + 2106*eps^2*x^3 + 144*eps^2*Nf*x^3)/
       (eps^2*(-1 + x)*x) - ((-7 - 36*x + 22*x^2)*G[0, 1, x])/
      (2*(-1 + x)*x)) + ((-12 + 258*eps - 64*eps*Nf - 12*x + 117*eps*x + 
      88*eps*Nf*x + 24*x^2 - 555*eps*x^2 - 24*eps*Nf*x^2 + 162*eps*x^3)*
     G[0, 0, 1, x])/(6*eps*(-1 + x)^2) + 
   ((72 + 948*eps - 96*eps*Nf - 222*x - 1524*eps*x + 11*eps*Nf*x + 72*x^2 - 
      351*eps*x^2 + 80*eps*Nf*x^2 + 162*eps*x^3)*G[0, 1, 1, x])/
    (6*eps*(-1 + x)*x) + ((-47 + 28*x)*G[0, 0, 0, 1, x])/(-1 + x) - 
   ((-112 + 111*x + 8*Nf*x + 114*x^2 + 8*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x) - ((-161 + 171*x + 24*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
   ((594 + 1713*eps + 256*eps*Nf - 1386*x - 4188*eps*x - 542*eps*Nf*x + 
      792*x^2 + 2331*eps*x^2 + 286*eps*Nf*x^2 + 162*eps*x^3)*Zeta[3])/
    (6*eps*(-1 + x)^2) + 
   G[1, x]*(-1/432*(2160 + 4968*eps + 26028*eps^2 + 104373*eps^3 - 
        504*eps*Nf - 2388*eps^2*Nf + 11404*eps^3*Nf - 1056*eps^3*Nf^2 - 
        3456*x - 11232*eps*x - 62208*eps^2*x - 270846*eps^3*x + 
        864*eps*Nf*x - 288*eps^2*Nf*x - 32592*eps^3*Nf*x + 
        1056*eps^3*Nf^2*x + 3456*eps^2*x^2 + 23400*eps^3*x^2)/
       (eps^3*(-1 + x)) + ((-48 - 1279*eps + 56*eps*Nf + 282*x + 2035*eps*x - 
        65*eps*Nf*x - 168*x^2 - 289*eps*x^2 + 16*eps*Nf*x^2 - 90*eps*x^3)*
       G[0, 1, x])/(6*eps*(-1 + x)*x) + 
     ((-81 + 121*x + 52*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     ((32 - 27*x + 24*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     ((-49 - 64*x + 146*x^2)*Zeta[3])/((-1 + x)*x))) + 
 Pi^2*(-1/3888*(24624 + 106920*eps + 426708*eps^2 + 1338363*eps^3 + 
      3732939*eps^4 + 2376*eps*Nf + 85284*eps^2*Nf + 437880*eps^3*Nf + 
      1673681*eps^4*Nf + 504*eps^2*Nf^2 + 30552*eps^3*Nf^2 + 
      187452*eps^4*Nf^2 + 5760*eps^4*Nf^3 - 58320*eps^4*x + 15552*eps^4*Nf*x)/
     eps^4 - ((-1123 + 802*x)*G[0, x]^4)/(144*(-1 + x)) + 
   ((6*eps + 234*x + 2028*eps*x + 121*eps*Nf*x + 366*x^2 + 141*eps*x^2 + 
      167*eps*Nf*x^2 - 180*eps*x^3)*G[1, x]^3)/(108*eps*x^2) - 
   ((-25 + 142*x)*G[1, x]^4)/(144*x) + 
   G[0, x]^3*((1404 + 1935*eps + 470*eps*Nf - 2022*x - 2034*eps*x - 
       723*eps*Nf*x + 618*x^2 + 33*eps*x^2 + 253*eps*Nf*x^2 + 72*eps*x^3)/
      (108*eps*(-1 + x)^2) - ((4 + 171*x + 3*x^2)*G[1, x])/(9*(-1 + x)*x)) - 
   ((-252 - 126*eps - 2259*eps^2 - 66*eps*Nf + 157*eps^2*Nf - 1152*x - 
      1548*eps*x + 6930*eps^2*x - 1248*eps*Nf*x - 8824*eps^2*Nf*x - 
      384*eps^2*Nf^2*x + 576*x^2 - 1980*eps*x^2 - 28494*eps^2*x^2 + 
      1248*eps*Nf*x^2 + 6808*eps^2*Nf*x^2 + 384*eps^2*Nf^2*x^2 - 
      216*eps*x^3 + 756*eps^2*x^3)*G[0, 1, x])/(108*eps^2*(-1 + x)*x) + 
   ((307 - 610*x + 384*x^2)*G[0, 1, x]^2)/(6*(-1 + x)*x) + 
   G[0, x]^2*(-1/144*(-2316 - 4926*eps - 15561*eps^2 - 762*eps*Nf - 
        4843*eps^2*Nf - 96*eps^2*Nf^2 + 984*x + 480*eps*x - 2812*eps^2*x + 
        444*eps*Nf*x + 242*eps^2*Nf*x + 64*eps^2*Nf^2*x - 72*eps*x^2 + 
        1164*eps^2*x^2)/(eps^2*(-1 + x)) - 
     ((-288 + 192*eps + 64*eps*Nf - 1710*x - 17*eps*x - 1273*eps*Nf*x + 
        192*x^2 - 7586*eps*x^2 + 852*eps*Nf*x^2 + 252*eps*x^3)*G[1, x])/
      (72*eps*(-1 + x)*x) - ((292 - 1519*x + 752*x^2)*G[1, x]^2)/
      (24*(-1 + x)*x) + ((104 - 61*x + 16*Nf*x - 112*x^2 + 16*Nf*x^2)*
       G[0, 1, x])/(12*(-1 + x)*x)) + 
   G[1, x]^2*((-2628 - 12078*eps - 54645*eps^2 - 294*eps*Nf - 37*eps^2*Nf + 
       96*eps^2*Nf^2 - 216*x + 6840*eps*x + 38904*eps^2*x + 372*eps*Nf*x - 
       250*eps^2*Nf*x + 192*eps^2*Nf^2*x - 216*eps*x^2 + 1476*eps^2*x^2)/
      (432*eps^2*x) - ((-38 + 32*Nf - 63*x - 48*Nf*x + 34*x^2 + 16*Nf*x^2)*
       G[0, 1, x])/(6*(-1 + x)*x)) + 
   ((-324 - 366*eps - 6*eps*Nf + 1110*x + 4743*eps*x + 761*eps*Nf*x - 
      162*x^2 - 759*eps*x^2 - 1275*eps*Nf*x^2 - 624*x^3 - 3390*eps*x^3 + 
      520*eps*Nf*x^3 - 180*eps*x^4)*G[0, 0, 1, x])/(36*eps*(-1 + x)^2*x) + 
   ((-48*eps + 1038*x + 7569*eps*x + 325*eps*Nf*x - 3042*x^2 - 
      17277*eps*x^2 - 419*eps*Nf*x^2 + 1968*x^3 + 9522*eps*x^3 + 
      248*eps*Nf*x^3 + 180*eps*x^4)*G[0, 1, 1, x])/(36*eps*(-1 + x)*x^2) - 
   ((-430 - 15*x + 48*Nf*x - 36*x^2 + 48*Nf*x^2)*G[0, 0, 0, 1, x])/
    (6*(-1 + x)*x) - ((-861 + 520*x + 912*x^2)*G[0, 0, 1, 1, x])/
    (6*(-1 + x)*x) - ((-281 + 96*Nf + 463*x - 144*Nf*x + 252*x^2 + 48*Nf*x^2)*
     G[0, 1, 1, 1, x])/(6*(-1 + x)*x) + 
   ((8142 + 38025*eps + 2383*eps*Nf - 13134*x - 53325*eps*x - 3617*eps*Nf*x + 
      4992*x^2 + 15984*eps*x^2 + 1234*eps*Nf*x^2 - 540*eps*x^3)*Zeta[3])/
    (108*eps*(-1 + x)^2) + 
   G[0, x]*((-18144 - 56592*eps - 215784*eps^2 - 701838*eps^3 - 5184*eps*Nf - 
       50904*eps^2*Nf - 182832*eps^3*Nf - 816*eps^2*Nf^2 - 12608*eps^3*Nf^2 + 
       11664*x + 25704*eps*x + 63180*eps^2*x + 131967*eps^3*x + 
       4392*eps*Nf*x + 25140*eps^2*Nf*x + 27308*eps^3*Nf*x + 
       816*eps^2*Nf^2*x + 6464*eps^3*Nf^2*x + 3456*eps^2*x^2 + 
       3240*eps^3*x^2)/(1296*eps^3*(-1 + x)) + 
     ((-54 + 2722*eps - 149*eps*Nf - 876*x - 4275*eps*x - 68*eps*Nf*x + 
        480*x^2 - 970*eps*x^2 + 210*eps*Nf*x^2 + 180*eps*x^3)*G[1, x]^2)/
      (36*eps*(-1 + x)*x) + ((41 - 412*x + 326*x^2)*G[1, x]^3)/
      (18*(-1 + x)*x) + ((216 - 408*eps - 44*eps*Nf + 486*x + 1089*eps*x + 
        469*eps*Nf*x - 1566*x^2 - 2481*eps*x^2 - 977*eps*Nf*x^2 + 864*x^3 + 
        1776*eps*x^3 + 552*eps*Nf*x^3)*G[0, 1, x])/(36*eps*(-1 + x)^2*x) + 
     G[1, x]*((-792 - 3096*eps - 15543*eps^2 - 156*eps*Nf - 566*eps^2*Nf - 
         1476*x + 504*eps*x + 10692*eps^2*x - 930*eps*Nf*x - 
         6659*eps^2*Nf*x - 192*eps^2*Nf^2*x + 648*x^2 - 5418*eps*x^2 - 
         38025*eps^2*x^2 + 864*eps*Nf*x^2 + 2208*eps^2*Nf*x^2 + 
         192*eps^2*Nf^2*x^2 - 108*eps*x^3 + 882*eps^2*x^3)/
        (108*eps^2*(-1 + x)*x) + ((416 - 723*x + 92*x^2)*G[0, 1, x])/
        (6*(-1 + x)*x)) + (2*(-63 + 79*x + 7*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)*x) + ((-982 + 1145*x + 568*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)*x) - ((-443 + 168*x)*Zeta[3])/(2*(-1 + x))) + 
   G[1, x]*(-1/1296*(6480 + 34344*eps + 175068*eps^2 + 623223*eps^3 + 
        792*eps*Nf + 25764*eps^2*Nf + 165316*eps^3*Nf + 6144*eps^3*Nf^2 + 
        11664*x + 20520*eps*x + 47628*eps^2*x + 53559*eps^3*x + 
        4392*eps*Nf*x + 25140*eps^2*Nf*x + 18668*eps^3*Nf*x + 
        816*eps^2*Nf^2*x + 6464*eps^3*Nf^2*x + 3456*eps^2*x^2 + 
        23976*eps^3*x^2)/(eps^3*x) - 
     ((-12*eps + 114*x + 2613*eps*x - 55*eps*Nf*x - 1272*x^2 - 6075*eps*x^2 - 
        110*eps*Nf*x^2 + 936*x^3 + 2541*eps*x^3 + 168*eps*Nf*x^3 + 
        18*eps*x^4)*G[0, 1, x])/(18*eps*(-1 + x)*x^2) - 
     ((792 - 1181*x + 776*x^2)*G[0, 0, 1, x])/(6*(-1 + x)*x) + 
     ((-161 + 96*Nf + 175*x - 144*Nf*x + 16*x^2 + 48*Nf*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)*x) - ((84 + 32*Nf + 375*x - 48*Nf*x - 320*x^2 + 16*Nf*x^2)*
       Zeta[3])/(2*(-1 + x)*x))) + 
 ((9468 + 5241*eps + 25246*eps*Nf - 23076*x - 46197*eps*x - 57722*eps*Nf*x + 
    13608*x^2 + 41316*eps*x^2 + 32476*eps*Nf*x^2 - 2160*eps*x^3)*Zeta[5])/
  (90*eps*(-1 + x)^2) + 
 G[0, x]*(-1/2916*(11664 + 40824*eps + 148716*eps^2 + 465831*eps^3 + 
      1436130*eps^4 + 4433049*eps^5 - 9720*eps*Nf + 8100*eps^2*Nf + 
      72468*eps^3*Nf + 332136*eps^4*Nf + 1312818*eps^5*Nf + 864*eps^2*Nf^2 - 
      3600*eps^3*Nf^2 + 6480*eps^4*Nf^2 + 67696*eps^5*Nf^2)/eps^5 + 
   ((132 + 384*eps - 22*eps*Nf - 120*x - 243*eps*x + 20*eps*Nf*x - 
      18*eps*x^2)*G[1, x]^4)/(72*eps*x) + ((-31 + 14*x)*G[1, x]^5)/(30*x) - 
   ((192 - 59*eps - 8*eps*Nf - 240*x + 331*eps*x - 112*eps*Nf*x - 96*x^2 - 
      822*eps*x^2 + 120*eps*Nf*x^2 + 72*eps*x^3)*G[0, 1, x]^2)/
    (6*eps*(-1 + x)*x) + G[1, x]^3*
    (-1/108*(72 + 324*eps + 339*eps^2 - 24*eps*Nf - 412*eps^2*Nf - 288*x - 
        432*eps*x - 2667*eps^2*x + 24*eps*Nf*x + 412*eps^2*Nf*x - 
        54*eps^2*x^2)/(eps^2*x) + ((56 - 77*x + 22*x^2)*G[0, 1, x])/
      (3*(-1 + x)*x)) + ((-108 - 135*eps + 1056*eps^2 - 66*eps*Nf - 
      833*eps^2*Nf - 16*eps^2*Nf^2 + 72*x + 405*eps*x + 1005*eps^2*x + 
      48*eps*Nf*x + 1388*eps^2*Nf*x + 8*eps^2*Nf^2*x - 54*eps*x^2 + 
      54*eps^2*x^2 - 144*eps^2*Nf*x^2)*G[0, 0, 1, x])/(9*eps^2*(-1 + x)) - 
   ((-216 + 1224*eps + 8499*eps^2 + 12*eps*Nf + 1166*eps^2*Nf + 180*x - 
      1692*eps*x - 12522*eps^2*x - 90*eps*Nf*x - 2175*eps^2*Nf*x + 288*x^2 + 
      918*eps*x^2 + 4758*eps^2*x^2 + 96*eps*Nf*x^2 + 1492*eps^2*Nf*x^2 + 
      108*eps*x^3 - 324*eps^2*x^3 + 144*eps^2*Nf*x^3)*G[0, 1, 1, x])/
    (18*eps^2*(-1 + x)*x) - ((-228*eps - 54*eps*Nf - 24*x + 567*eps*x + 
      86*eps*Nf*x + 24*x^2 - 501*eps*x^2 - 32*eps*Nf*x^2 + 126*eps*x^3)*
     G[0, 0, 0, 1, x])/(3*eps*(-1 + x)^2) + 
   ((156 + 56*eps + 158*eps*Nf - 168*x - 231*eps*x - 304*eps*Nf*x + 96*x^2 + 
      1045*eps*x^2 + 168*eps*Nf*x^2 - 54*eps*x^3)*G[0, 0, 1, 1, x])/
    (3*eps*(-1 + x)*x) + ((120 + 20*eps + 102*eps*Nf + 138*x + 418*eps*x - 
      67*eps*Nf*x + 48*x^2 + 827*eps*x^2 + 24*eps*Nf*x^2 + 18*eps*x^3)*
     G[0, 1, 1, 1, x])/(3*eps*(-1 + x)*x) + 
   (8*(1 + 10*x)*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
   (2*(-668 + 523*x + 276*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*(-307 + 271*x + 66*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
   (2*(447 - 11*x + 104*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (2*(-178 - 53*x + 4*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) - 
   (2*(24 + 127*x + 64*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   ((-3348 - 12528*eps - 50841*eps^2 - 666*eps*Nf - 10203*eps^2*Nf - 
      152*eps^2*Nf^2 + 3888*x + 15174*eps*x + 66384*eps^2*x + 612*eps*Nf*x + 
      14118*eps^2*Nf*x + 104*eps^2*Nf^2*x + 324*eps*x^2 - 972*eps^2*x^2 + 
      432*eps^2*Nf*x^2)*Zeta[3])/(54*eps^2*(-1 + x)) + 
   G[1, x]^2*((-216 - 648*eps - 2052*eps^2 - 1422*eps^3 + 36*eps*Nf - 
       390*eps^2*Nf - 2150*eps^3*Nf + 648*eps*x + 108*eps^2*x - 
       11691*eps^3*x - 72*eps*Nf*x + 636*eps^2*Nf*x + 3556*eps^3*Nf*x + 
       864*eps^2*x^2 + 4266*eps^3*x^2)/(108*eps^3*x) + 
     ((12 + 662*eps + 100*eps*Nf - 66*x - 594*eps*x - 181*eps*Nf*x + 96*x^2 + 
        25*eps*x^2 + 80*eps*Nf*x^2 + 90*eps*x^3)*G[0, 1, x])/
      (6*eps*(-1 + x)*x) - (2*(-11 + 33*x + 16*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) + ((-53 - 10*x + 16*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((15 - 110*x + 66*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, 1, x]*((-432 - 216*eps - 756*eps^2 - 13743*eps^3 - 360*eps*Nf - 
       3372*eps^2*Nf + 5780*eps^3*Nf - 1056*eps^3*Nf^2 - 3456*eps*x - 
       23760*eps^2*x - 131418*eps^3*x + 576*eps*Nf*x + 2256*eps^2*Nf*x - 
       20096*eps^3*Nf*x + 1056*eps^3*Nf^2*x + 13248*eps^3*x^2)/
      (216*eps^3*(-1 + x)) + (4*(46 - 53*x + 4*Nf*x + 8*x^2 + 4*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + (2*(-91 - 85*x + 48*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x) + (2*(-33 + 31*x + 8*Nf*x + 22*x^2 + 8*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[1, x]*
    ((2*(-324 - 810*eps - 3078*eps^2 - 11178*eps^3 - 43983*eps^4 + 
        108*eps*Nf - 306*eps^2*Nf - 1230*eps^3*Nf - 7030*eps^4*Nf - 
        1215*eps^4*x + 324*eps^4*Nf*x))/(81*eps^4) + 
     ((1584*eps + 8592*eps^2 + 1584*eps^2*Nf - 252*x - 2412*eps*x - 
        11322*eps^2*x - 66*eps*Nf*x - 3155*eps^2*Nf*x + 288*x^2 + 
        630*eps*x^2 + 444*eps^2*x^2 + 96*eps*Nf*x^2 + 1636*eps^2*Nf*x^2 + 
        108*eps*x^3 + 432*eps^2*x^3 + 144*eps^2*Nf*x^3)*G[0, 1, x])/
      (18*eps^2*(-1 + x)*x) + ((3 + 79*x + 20*x^2)*G[0, 1, x]^2)/
      ((-1 + x)*x) - ((-96 - 544*eps + 112*eps*Nf + 192*x + 759*eps*x - 
        274*eps*Nf*x + 24*x^2 + 253*eps*x^2 + 208*eps*Nf*x^2 - 18*eps*x^3)*
       G[0, 0, 1, x])/(3*eps*(-1 + x)*x) - 
     ((36 + 266*eps + 126*eps*Nf + 42*x + 40*eps*x - 177*eps*Nf*x + 72*x^2 + 
        239*eps*x^2 + 64*eps*Nf*x^2 + 54*eps*x^3)*G[0, 1, 1, x])/
      (3*eps*(-1 + x)*x) - (2*(15 - 37*x + 56*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - (2*(43 - 129*x + 112*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x) - (2*(-19 - 124*x + 18*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + ((-36 - 36*eps - 56*eps*Nf - 318*x - 473*eps*x + 
        15*eps*Nf*x + 384*x^2 + 550*eps*x^2 + 8*eps*Nf*x^2 + 108*eps*x^3)*
       Zeta[3])/(3*eps*(-1 + x)*x)) + ((-497 + 432*x)*Zeta[5])/
    (5*(-1 + x))) + 
 Pi*(((I/5832)*(23328 + 104976*eps + 437400*eps^2 + 1465290*eps^3 + 
      4527090*eps^4 + 13101588*eps^5 - 11664*eps*Nf + 40824*eps^2*Nf + 
      299376*eps^3*Nf + 1376190*eps^4*Nf + 4985685*eps^5*Nf - 
      2160*eps^2*Nf^2 + 1872*eps^3*Nf^2 + 89640*eps^4*Nf^2 + 
      490964*eps^5*Nf^2 + 14400*eps^5*Nf^3))/eps^5 - 
   ((I/120)*(-231 + 458*x)*G[0, x]^5)/(-1 + x) + 
   ((I/72)*(-198 - 1035*eps + 17*eps*Nf + 144*x + 909*eps*x + 60*eps*Nf*x)*
     G[1, x]^4)/(eps*x) + ((I/120)*(221 + 122*x)*G[1, x]^5)/x + 
   G[0, x]^4*(((I/72)*(-294 - 678*eps - 51*eps*Nf + 384*x + 1035*eps*x + 
        116*eps*Nf*x + 144*eps*x^2))/(eps*(-1 + x)) + 
     ((I/12)*(-56 + 97*x + 28*x^2)*G[1, x])/((-1 + x)*x)) - 
   ((I/6)*(192 + 227*eps - 56*eps*Nf - 336*x - 874*eps*x + 112*eps*Nf*x + 
      192*x^2 + 984*eps*x^2 + 80*eps*Nf*x^2)*G[0, 1, x]^2)/(eps*(-1 + x)*x) + 
   G[1, x]^3*(((I/108)*(-36 - 414*eps - 2634*eps^2 - 6*eps*Nf - 
        1393*eps^2*Nf - 8*eps^2*Nf^2 - 432*x - 990*eps*x - 4632*eps^2*x - 
        72*eps*Nf*x + 144*eps^2*Nf*x + 16*eps^2*Nf^2*x + 108*eps*x^2 + 
        540*eps^2*x^2))/(eps^2*x) + ((I/6)*(87 - 87*x + 2*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) + G[0, x]^3*
    (((-1/108*I)*(-828 - 1764*eps - 8052*eps^2 - 138*eps*Nf - 1355*eps^2*Nf - 
        8*eps^2*Nf^2 + 720*x + 1926*eps*x + 9696*eps^2*x + 216*eps*Nf*x + 
        1440*eps^2*Nf*x + 16*eps^2*Nf^2*x + 108*eps*x^2 + 972*eps^2*x^2))/
      (eps^2*(-1 + x)) - ((I/18)*(-72 + 134*eps - 12*eps*Nf + 18*x + 
        109*eps*x + 23*eps*Nf*x + 48*x^2 - 100*eps*x^2 + 16*eps*Nf*x^2 + 
        90*eps*x^3)*G[1, x])/(eps*(-1 + x)*x) - 
     ((I/6)*(16 - 17*x + 4*x^2)*G[1, x]^2)/((-1 + x)*x) + 
     ((I/6)*(248 - 537*x + 154*x^2)*G[0, 1, x])/((-1 + x)*x)) - 
   ((I/18)*(324 + 882*eps + 3369*eps^2 - 18*eps*Nf + 813*eps^2*Nf - 720*x - 
      2592*eps*x - 7485*eps^2*x - 1524*eps^2*Nf*x - 16*eps^2*Nf^2*x + 
      144*x^2 - 144*eps*x^2 - 5544*eps^2*x^2 + 48*eps*Nf*x^2 - 
      2608*eps^2*Nf*x^2 + 32*eps^2*Nf^2*x^2 + 1080*eps^2*x^3 + 
      432*eps^2*Nf*x^3)*G[0, 0, 1, x])/(eps^2*(-1 + x)*x) + 
   ((I/18)*(-252 - 1854*eps - 7896*eps^2 + 30*eps*Nf - 2983*eps^2*Nf + 
      16*eps^2*Nf^2 + 432*x + 4032*eps*x + 15765*eps^2*x - 96*eps*Nf*x + 
      5732*eps^2*Nf*x - 48*eps^2*Nf^2*x - 432*x^2 - 2736*eps*x^2 - 
      7200*eps^2*x^2 + 48*eps*Nf*x^2 - 2944*eps^2*Nf*x^2 + 
      32*eps^2*Nf^2*x^2 - 1080*eps^2*x^3 - 432*eps^2*Nf*x^3)*G[0, 1, 1, x])/
    (eps^2*(-1 + x)*x) + ((I/3)*(318 + 817*eps + 53*eps*Nf - 702*x - 
      2492*eps*x - 15*eps*Nf*x + 600*x^2 + 4055*eps*x^2 - 254*eps*Nf*x^2 - 
      216*x^3 - 2416*eps*x^3 + 216*eps*Nf*x^3 + 72*eps*x^4)*G[0, 0, 0, 1, x])/
    (eps*(-1 + x)^2*x) + ((I/3)*(-234 + 35*eps + 101*eps*Nf + 240*x + 
      556*eps*x - 448*eps*Nf*x + 144*x^2 - 148*eps*x^2 + 544*eps*Nf*x^2 + 
      72*eps*x^3)*G[0, 0, 1, 1, x])/(eps*(-1 + x)*x) + 
   ((I/3)*(36*eps - 150*x + 98*eps*x + 93*eps*Nf*x + 480*x^2 + 1237*eps*x^2 - 
      90*eps*Nf*x^2 - 24*x^3 - 160*eps*x^3 + 56*eps*Nf*x^3 + 72*eps*x^4)*
     G[0, 1, 1, 1, x])/(eps*(-1 + x)*x^2) - 
   ((2*I)*(289 - 458*x + 80*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((2*I)*(-711 + 12*x + 1088*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   ((4*I)*(-87 - 78*x + 271*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   ((2*I)*(-51 - 700*x + 1416*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   ((4*I)*(-66 - 96*x + 251*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) - 
   ((2*I)*(117 + 74*x + 24*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   ((I/54)*(648*eps^2 + 3672*x + 13608*eps*x + 72711*eps^2*x - 432*eps*Nf*x + 
      6168*eps^2*Nf*x - 340*eps^2*Nf^2*x - 2160*x^2 - 6372*eps*x^2 - 
      48978*eps^2*x^2 + 396*eps*Nf*x^2 + 3078*eps^2*Nf*x^2 + 
      292*eps^2*Nf^2*x^2 + 3240*eps^2*x^3 + 1296*eps^2*Nf*x^3)*Zeta[3])/
    (eps^2*(-1 + x)*x) + G[0, x]^2*
    (((I/432)*(-4752 - 11880*eps - 49356*eps^2 - 190179*eps^3 - 504*eps*Nf - 
        9012*eps^2*Nf - 33116*eps^3*Nf - 1056*eps^3*Nf^2 + 3456*x + 
        8640*eps*x + 38880*eps^2*x + 178812*eps^3*x + 864*eps*Nf*x + 
        6336*eps^2*Nf*x + 20064*eps^3*Nf*x + 1056*eps^3*Nf^2*x + 
        6336*eps^3*x^2))/(eps^3*(-1 + x)) + 
     ((I/12)*(12 + 700*eps + 56*eps*Nf - 114*x - 693*eps*x - 127*eps*Nf*x + 
        48*x^2 - 310*eps*x^2 + 80*eps*Nf*x^2 + 108*eps*x^3)*G[1, x]^2)/
      (eps*(-1 + x)*x) + ((I/6)*(32 - 101*x + 62*x^2)*G[1, x]^3)/
      ((-1 + x)*x) - ((I/6)*(-168 - 272*eps - 32*eps*Nf + 516*x + 
        1115*eps*x + 122*eps*Nf*x - 444*x^2 - 910*eps*x^2 - 154*eps*Nf*x^2 + 
        96*x^3 - 11*eps*x^3 + 64*eps*Nf*x^3 + 72*eps*x^4)*G[0, 1, x])/
      (eps*(-1 + x)^2*x) + G[1, x]*
      (((I/36)*(-144 - 36*eps + 1842*eps^2 - 72*eps^2*Nf - 252*x - 
          180*eps*x - 3384*eps^2*x - 102*eps*Nf*x - 533*eps^2*Nf*x + 
          144*x^2 - 666*eps*x^2 - 2544*eps^2*x^2 + 144*eps*Nf*x^2 + 
          252*eps^2*Nf*x^2 + 108*eps*x^3 + 972*eps^2*x^3))/
        (eps^2*(-1 + x)*x) - ((2*I)*(-26 - 4*x + 13*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) - ((2*I)*(92 - 140*x + 29*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) + (I*(-142 + 81*x + 56*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     (I*(-293 + 104*x)*Zeta[3])/(-1 + x)) + 
   G[0, 1, x]*(((I/216)*(-432 - 216*eps + 1404*eps^2 + 50823*eps^3 + 
        216*eps*Nf - 1116*eps^2*Nf - 4524*eps^3*Nf - 73692*eps^3*x - 
        1152*eps*Nf*x - 4512*eps^2*Nf*x + 23488*eps^3*Nf*x - 
        2112*eps^3*Nf^2*x - 3456*eps*x^2 - 25920*eps^2*x^2 - 
        109044*eps^3*x^2 + 1152*eps*Nf*x^2 + 4512*eps^2*Nf*x^2 - 
        33280*eps^3*Nf*x^2 + 2112*eps^3*Nf^2*x^2))/(eps^3*(-1 + x)*x) + 
     ((2*I)*(87 + 58*x + 8*Nf*x - 244*x^2 + 8*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) + ((2*I)*(-103 + 16*Nf - 30*x - 24*Nf*x + 218*x^2 + 
        8*Nf*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((4*I)*(-15 - 31*x + 4*Nf*x + 48*x^2 + 4*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[1, x]^2*
    (((I/432)*(2160 + 10584*eps + 48276*eps^2 + 194985*eps^3 - 216*eps*Nf + 
        3564*eps^2*Nf + 27684*eps^3*Nf - 6912*eps*x - 32832*eps^2*x - 
        119772*eps^3*x + 288*eps*Nf*x - 3264*eps^2*Nf*x - 27232*eps^3*Nf*x - 
        1056*eps^3*Nf^2*x + 6336*eps^3*x^2))/(eps^3*x) + 
     ((I/6)*(6*eps - 18*x + 554*eps*x + 67*eps*Nf*x + 36*x^2 - 156*eps*x^2 - 
        92*eps*Nf*x^2 + 24*x^3 - 365*eps*x^3 + 24*eps*Nf*x^3 + 144*eps*x^4)*
       G[0, 1, x])/(eps*(-1 + x)*x^2) + 
     (I*(-42 + 32*Nf + 151*x - 48*Nf*x - 56*x^2 + 16*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) - (I*(79 - 90*x + 58*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((2*I)*(60 + 16*Nf + 49*x - 24*Nf*x - 59*x^2 + 8*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[1, x]*
    (((I/216)*(432 + 1944*eps + 9396*eps^2 + 25569*eps^3 + 53523*eps^4 - 
        216*eps*Nf + 1116*eps^2*Nf + 8556*eps^3*Nf + 33928*eps^4*Nf + 
        2336*eps^4*Nf^2 + 1728*x + 5184*eps*x + 19440*eps^2*x + 
        67932*eps^3*x + 241938*eps^4*x + 3600*eps^2*Nf*x + 11616*eps^3*Nf*x + 
        49504*eps^4*Nf*x - 96*eps^2*Nf^2*x + 640*eps^3*Nf^2*x + 
        2528*eps^4*Nf^2*x))/(eps^4*x) - 
     ((I/36)*(-72 - 2412*eps - 11859*eps^2 + 12*eps*Nf - 4126*eps^2*Nf + 
        16*eps^2*Nf^2 + 864*x + 5616*eps*x + 21309*eps^2*x + 120*eps*Nf*x + 
        9668*eps^2*Nf*x - 48*eps^2*Nf^2*x - 864*x^2 - 3024*eps*x^2 - 
        4014*eps^2*x^2 - 192*eps*Nf*x^2 - 5384*eps^2*Nf*x^2 + 
        32*eps^2*Nf^2*x^2 - 1728*eps^2*x^3 - 576*eps^2*Nf*x^3)*G[0, 1, x])/
      (eps^2*(-1 + x)*x) - (I*(-39 + 24*Nf + 15*x - 36*Nf*x + 74*x^2 + 
        12*Nf*x^2)*G[0, 1, x]^2)/((-1 + x)*x) - 
     ((I/3)*(-186 + 23*eps + 101*eps*Nf + 216*x + 676*eps*x - 542*eps*Nf*x - 
        144*x^2 - 1498*eps*x^2 + 440*eps*Nf*x^2 + 144*eps*x^3)*G[0, 0, 1, x])/
      (eps*(-1 + x)*x) - ((I/3)*(18*eps - 66*x + 359*eps*x + 83*eps*Nf*x + 
        264*x^2 + 490*eps*x^2 - 118*eps*Nf*x^2 - 48*x^3 - 412*eps*x^3 + 
        48*eps*Nf*x^3 + 144*eps*x^4)*G[0, 1, 1, x])/(eps*(-1 + x)*x^2) + 
     ((2*I)*(30 - 275*x + 312*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     ((2*I)*(-130 + 16*Nf + 301*x - 24*Nf*x - 314*x^2 + 8*Nf*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x) + ((2*I)*(129 - 90*x + 86*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)*x) - 
     ((I/3)*(-36*eps + 12*x + 27*eps*x + 37*eps*Nf*x - 660*x^2 - 
        2019*eps*x^2 - 667*eps*Nf*x^2 + 384*x^3 + 846*eps*x^3 + 
        616*eps*Nf*x^3 - 72*eps*x^4)*Zeta[3])/(eps*(-1 + x)*x^2)) + 
   G[0, x]*(((-1/216*I)*(-2160 - 7128*eps - 28836*eps^2 - 101277*eps^3 - 
        364581*eps^4 + 216*eps*Nf - 4716*eps^2*Nf - 20172*eps^3*Nf - 
        87464*eps^4*Nf + 96*eps^2*Nf^2 - 640*eps^3*Nf^2 - 4864*eps^4*Nf^2 + 
        1728*x + 5184*eps*x + 19440*eps^2*x + 67932*eps^3*x + 
        241938*eps^4*x + 3600*eps^2*Nf*x + 11616*eps^3*Nf*x + 
        49504*eps^4*Nf*x - 96*eps^2*Nf^2*x + 640*eps^3*Nf^2*x + 
        2528*eps^4*Nf^2*x))/(eps^4*(-1 + x)) - 
     ((I/18)*(96 + 1254*eps + 58*eps*Nf - 258*x - 1476*eps*x - 133*eps*Nf*x + 
        144*x^2 + 9*eps*x^2 + 80*eps*Nf*x^2 + 126*eps*x^3)*G[1, x]^3)/
      (eps*(-1 + x)*x) - ((I/12)*(32 - 137*x + 100*x^2)*G[1, x]^4)/
      ((-1 + x)*x) + ((I/36)*(432 + 720*eps + 186*eps^2 - 24*eps*Nf + 
        836*eps^2*Nf - 576*x - 1584*eps*x - 1545*eps^2*x + 120*eps*Nf*x - 
        436*eps^2*Nf*x - 16*eps^2*Nf^2*x - 144*eps*x^2 - 4626*eps^2*x^2 - 
        96*eps*Nf*x^2 - 2200*eps^2*Nf*x^2 + 32*eps^2*Nf^2*x^2 + 
        432*eps^2*x^3 + 288*eps^2*Nf*x^3)*G[0, 1, x])/(eps^2*(-1 + x)*x) - 
     (I*(22 + 11*x + 4*Nf*x - 84*x^2 + 4*Nf*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     G[1, x]^2*(((-1/36*I)*(-144 + 648*eps + 4359*eps^2 - 12*eps*Nf + 
          1570*eps^2*Nf - 36*x - 576*eps*x - 2454*eps^2*x - 42*eps*Nf*x - 
          3151*eps^2*Nf*x - 1098*eps*x^2 - 8358*eps^2*x^2 + 96*eps*Nf*x^2 + 
          1300*eps^2*Nf*x^2 + 108*eps*x^3 + 1188*eps^2*x^3 + 
          144*eps^2*Nf*x^3))/(eps^2*(-1 + x)*x) + 
       ((4*I)*(4 - 21*x + 16*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
     ((I/3)*(-252 - 600*eps - 46*eps*Nf + 708*x + 1983*eps*x + 114*eps*Nf*x - 
        624*x^2 - 2205*eps*x^2 - 76*eps*Nf*x^2 + 168*x^3 + 732*eps*x^3 + 
        8*eps*Nf*x^3 + 72*eps*x^4)*G[0, 0, 1, x])/(eps*(-1 + x)^2*x) - 
     (((2*I)/3)*(-132 - 45*eps + 45*eps*Nf + 108*x + 150*eps*x - 
        71*eps*Nf*x + 48*x^2 + 111*eps*x^2 + 28*eps*Nf*x^2 - 36*eps*x^3)*
       G[0, 1, 1, x])/(eps*(-1 + x)*x) + 
     ((4*I)*(-7 + x)*(-17 + 19*x)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     ((2*I)*(-238 + 183*x + 8*Nf*x + 66*x^2 + 8*Nf*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x) - ((2*I)*(-216 + 105*x + 82*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + ((I/3)*(588 + 1497*eps + 261*eps*Nf - 876*x - 
        2319*eps*x - 437*eps*Nf*x + 288*x^2 + 876*eps*x^2 + 176*eps*Nf*x^2 - 
        72*eps*x^3)*Zeta[3])/(eps*(-1 + x)^2) + 
     G[1, x]*(((-1/216*I)*(-864 - 2592*eps - 8208*eps^2 - 5688*eps^3 + 
          144*eps*Nf - 1560*eps^2*Nf - 8600*eps^3*Nf - 2160*x - 2808*eps*x - 
          14580*eps^2*x - 115551*eps^3*x - 936*eps*Nf*x - 4908*eps^2*Nf*x + 
          7636*eps^3*Nf*x - 1056*eps^3*Nf^2*x + 1728*x^2 - 864*eps*x^2 - 
          9936*eps^2*x^2 - 28170*eps^3*x^2 + 1152*eps*Nf*x^2 + 
          3792*eps^2*Nf*x^2 - 20224*eps^3*Nf*x^2 + 1056*eps^3*Nf^2*x^2 + 
          6336*eps^3*x^3))/(eps^3*(-1 + x)*x) + 
       ((I/3)*(-72 - 91*eps + 30*eps*Nf + 48*x + 195*eps*x - 150*eps*Nf*x - 
          188*eps*x^2 + 128*eps*Nf*x^2)*G[0, 1, x])/(eps*(-1 + x)*x) - 
       ((4*I)*(27 - 44*x + 52*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
       ((4*I)*(42 - 60*x + 31*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
       ((4*I)*(-8 - 100*x + 9*x^2)*Zeta[3])/((-1 + x)*x))) + 
   (((2*I)/5)*(-874 + 2579*x)*Zeta[5])/(-1 + x)) + 
 G[1, x]*((11664 + 40824*eps + 148716*eps^2 + 465831*eps^3 + 1436130*eps^4 + 
     4433049*eps^5 - 9720*eps*Nf + 8100*eps^2*Nf + 72468*eps^3*Nf + 
     332136*eps^4*Nf + 1312818*eps^5*Nf + 864*eps^2*Nf^2 - 3600*eps^3*Nf^2 + 
     6480*eps^4*Nf^2 + 67696*eps^5*Nf^2)/(2916*eps^5) - 
   ((1584*eps + 8592*eps^2 + 1584*eps^2*Nf - 252*x - 2412*eps*x - 
      11322*eps^2*x - 66*eps*Nf*x - 3155*eps^2*Nf*x + 288*x^2 + 630*eps*x^2 + 
      444*eps^2*x^2 + 96*eps*Nf*x^2 + 1636*eps^2*Nf*x^2 + 108*eps*x^3 + 
      432*eps^2*x^3 + 144*eps^2*Nf*x^3)*G[0, 0, 1, x])/
    (18*eps^2*(-1 + x)*x) - ((72 - 756*eps - 5325*eps^2 - 12*eps*Nf + 
      958*eps^2*Nf - 16*eps^2*Nf^2 - 288*x - 1548*eps*x - 3990*eps^2*x - 
      2400*eps^2*Nf*x + 32*eps^2*Nf^2*x + 216*eps*x^2 - 864*eps^2*x^2 - 
      288*eps^2*Nf*x^2)*G[0, 1, 1, x])/(36*eps^2*x) + 
   ((-144 + 191*eps + 168*eps*Nf + 102*x - 517*eps*x - 483*eps*Nf*x + 
      216*x^2 + 795*eps*x^2 + 400*eps*Nf*x^2 + 54*eps*x^3)*G[0, 0, 0, 1, x])/
    (3*eps*(-1 + x)*x) - ((-102 - 887*eps - 111*eps*Nf + 216*x + 1717*eps*x - 
      6*eps*Nf*x - 408*x^2 - 2091*eps*x^2 + 56*eps*Nf*x^2 + 18*eps*x^3)*
     G[0, 0, 1, 1, x])/(3*eps*(-1 + x)*x) + 
   ((24*eps - 114*x - 180*eps*x - 67*eps*Nf*x + 120*x^2 + 510*eps*x^2 + 
      48*eps*Nf*x^2 - 90*eps*x^3)*G[0, 1, 1, 1, x])/(3*eps*x^2) - 
   (2*(-190 + 199*x + 72*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   (6*(59 - 74*x + 78*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*(3 + 79*x + 20*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   (2*(-196 + 96*Nf + 617*x - 144*Nf*x + 12*x^2 + 48*Nf*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (4*(-18 + 12*Nf + 47*x - 18*Nf*x + 47*x^2 + 6*Nf*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)*x) + ((-103 + 122*x)*G[0, 1, 1, 1, 1, x])/x - 
   ((432 + 5400*eps + 12555*eps^2 - 288*eps*Nf + 16296*eps^2*Nf - 
      144*eps^2*Nf^2 - 7128*x - 31320*eps*x - 129177*eps^2*x - 756*eps*Nf*x - 
      51558*eps^2*Nf*x + 32*eps^2*Nf^2*x + 6912*x^2 + 24732*eps*x^2 + 
      107442*eps^2*x^2 + 1224*eps*Nf*x^2 + 35652*eps^2*Nf*x^2 + 
      112*eps^2*Nf^2*x^2 + 648*eps*x^3 - 1944*eps^2*x^3 + 864*eps^2*Nf*x^3)*
     Zeta[3])/(108*eps^2*(-1 + x)*x) + 
   G[0, 1, x]*((-2*(3 + 79*x + 20*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (2*(83 + 24*Nf - 45*x - 36*Nf*x - 76*x^2 + 12*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x)) - ((1025 + 600*Nf - 2917*x - 900*Nf*x + 1172*x^2 + 
      300*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x))


==> anc/Bare_FFs/eemumu/3L_eemumu_FF2_GPL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Pi^6*(-36095 + 1984*Nf + 71502*x + 1984*Nf*x))/(7560*(-1 + x)^2) - 
 (113*(-1 + 2*x)*G[0, x]^6)/(72*(-1 + x)^2) + 
 ((-396 - 1530*eps - 4707*eps^2 + 42*eps*Nf - 1823*eps^2*Nf + 40*eps^2*Nf^2 + 
    1188*x + 4158*eps*x + 11385*eps^2*x - 126*eps*Nf*x + 4101*eps^2*Nf*x - 
    120*eps^2*Nf^2*x - 792*x^2 - 2520*eps*x^2 - 5598*eps^2*x^2 + 
    84*eps*Nf*x^2 - 2278*eps^2*Nf*x^2 + 80*eps^2*Nf^2*x^2 - 108*eps*x^3 - 
    1350*eps^2*x^3)*G[1, x]^4)/(216*eps^2*(-1 + x)*x^2) + 
 ((44 + 108*eps - 46*eps*Nf - 88*x + 147*eps*x + 92*eps*Nf*x + 12*eps*x^2)*
   G[1, x]^5)/(60*eps*x^2) + (53*(-1 + 2*x)*G[1, x]^6)/(40*x^2) + 
 G[0, x]^5*(-1/180*(732 + 1539*eps + 242*eps*Nf - 1464*x - 2127*eps*x - 
      484*eps*Nf*x + 216*eps*x^2)/(eps*(-1 + x)^2) + 
   (173*(-1 + 2*x)*G[1, x])/(15*(-1 + x)^2)) + 
 Pi^5*(((-1/1080*I)*(14919*eps - 672*eps*Nf - 6768*x - 43945*eps*x - 
      1112*eps*Nf*x + 13536*x^2 + 45980*eps*x^2 + 5152*eps*Nf*x^2 + 
      144*eps*x^3))/(eps*(-1 + x)^2*x) + (((1769*I)/120)*(-1 + 2*x)*G[0, x])/
    (-1 + x)^2 - ((I/360)*(4973 - 224*Nf - 19220*x + 560*Nf*x + 15721*x^2 - 
      448*Nf*x^2 + 6326*x^3 + 112*Nf*x^3)*G[1, x])/((-1 + x)^2*x^2)) + 
 G[0, x]^4*((-2142*eps^2 + 1332*x + 4482*eps*x + 12879*eps^2*x + 
     234*eps*Nf*x + 2457*eps^2*Nf*x + 40*eps^2*Nf^2*x - 2664*x^2 - 
     6516*eps*x^2 - 26100*eps^2*x^2 - 468*eps*Nf*x^2 - 5850*eps^2*Nf*x^2 - 
     80*eps^2*Nf^2*x^2 + 108*eps*x^3 + 4374*eps^2*x^3)/
    (216*eps^2*(-1 + x)^2*x) + 
   ((-552*eps + 594*x + 2718*eps*x + 101*eps*Nf*x - 1188*x^2 - 3705*eps*x^2 - 
      202*eps*Nf*x^2 + 162*eps*x^3)*G[1, x])/(36*eps*(-1 + x)^2*x) - 
   ((92 - 320*x + 209*x^2 + 174*x^3)*G[1, x]^2)/(12*(-1 + x)^2*x^2) - 
   (49*(-1 + 2*x)*G[0, 1, x])/(4*(-1 + x)^2)) + 
 Pi^4*(-1/3240*(41256*eps + 301032*eps^2 + 12336*eps^2*Nf - 7596*x - 
      76986*eps*x - 397071*eps^2*x - 906*eps*Nf*x - 2431*eps^2*Nf*x - 
      96*eps^2*Nf^2*x + 15192*x^2 + 56880*eps*x^2 + 304596*eps^2*x^2 + 
      1812*eps*Nf*x^2 + 12764*eps^2*Nf*x^2 + 192*eps^2*Nf^2*x^2 + 
      1836*eps*x^3 + 4374*eps^2*x^3 + 3024*eps^2*Nf*x^3)/
     (eps^2*(-1 + x)^2*x) + (10819*(-1 + 2*x)*G[0, x]^2)/(720*(-1 + x)^2) + 
   ((-13752 - 107112*eps - 4112*eps*Nf + 55008*x + 315897*eps*x + 
      15248*eps*Nf*x - 63516*x^2 - 295392*eps*x^2 - 16510*eps*Nf*x^2 + 
      17016*x^3 + 69729*eps*x^3 + 4876*eps*Nf*x^3 + 2124*eps*x^4)*G[1, x])/
    (1080*eps*(-1 + x)^2*x^2) + 
   ((-13341 - 1408*Nf + 50100*x + 3520*Nf*x - 56005*x^2 - 2816*Nf*x^2 + 
      15074*x^3 + 704*Nf*x^3)*G[1, x]^2)/(720*(-1 + x)^2*x^2) + 
   G[0, x]*(-1/1080*(-21588*eps - 3780*x + 13485*eps*x - 4814*eps*Nf*x + 
        7560*x^2 + 36513*eps*x^2 + 9628*eps*Nf*x^2 + 288*eps*x^3)/
       (eps*(-1 + x)^2*x) - ((-1799 + 7088*x - 10042*x^2 + 6016*x^3)*G[1, x])/
      (90*(-1 + x)^2*x^2)) + ((155 - 656*x - 151*x^2 + 16*Nf*x^2 + 1414*x^3 + 
      16*Nf*x^3)*G[0, 1, x])/(30*(-1 + x)^2*x^2)) + 
 (2*(215 - 848*x + 995*x^2 + 8*Nf*x^2 - 330*x^3 + 8*Nf*x^3)*G[0, 0, 1, x]^2)/
  ((-1 + x)^2*x^2) - (2*(12 - 16*Nf - 24*x + 40*Nf*x - 213*x^2 - 32*Nf*x^2 + 
    438*x^3 + 8*Nf*x^3)*G[0, 1, 1, x]^2)/((-1 + x)^2*x^2) - 
 ((1728*eps + 11892*eps^2 - 2016*eps^2*Nf + 216*x + 252*eps*x - 
    8997*eps^2*x - 132*eps*Nf*x + 5978*eps^2*Nf*x - 48*eps^2*Nf^2*x - 
    432*x^2 - 6048*eps*x^2 - 27558*eps^2*x^2 + 264*eps*Nf*x^2 - 
    8848*eps^2*Nf*x^2 + 96*eps^2*Nf^2*x^2 + 432*eps*x^3 + 648*eps^2*x^3 + 
    864*eps^2*Nf*x^3)*G[0, 0, 0, 1, x])/(18*eps^2*(-1 + x)^2*x) - 
 ((108 - 342*eps - 2179*eps^2 - 6*eps*Nf + 277*eps^2*Nf - 432*x + 420*eps*x + 
    4970*eps^2*x + 24*eps*Nf*x - 662*eps^2*Nf*x + 456*x^2 + 384*eps*x^2 - 
    3036*eps^2*x^2 - 36*eps*Nf*x^2 + 132*eps^2*Nf*x^2 - 48*x^3 - 
    480*eps*x^3 - 1140*eps^2*x^3 + 24*eps*Nf*x^3 + 264*eps^2*Nf*x^3 + 
    72*eps*x^4 - 252*eps^2*x^4)*G[0, 0, 1, 1, x])/(3*eps^2*(-1 + x)^2*x^2) + 
 ((792 - 396*eps - 11697*eps^2 - 132*eps*Nf + 4022*eps^2*Nf - 48*eps^2*Nf^2 - 
    2376*x - 4788*eps*x + 5151*eps^2*x + 396*eps*Nf*x - 10278*eps^2*Nf*x + 
    144*eps^2*Nf^2*x + 1584*x^2 + 7344*eps*x^2 + 15534*eps^2*x^2 - 
    264*eps*Nf*x^2 + 8560*eps^2*Nf*x^2 - 96*eps^2*Nf^2*x^2 - 432*eps*x^3 + 
    3672*eps^2*x^3 + 864*eps^2*Nf*x^3)*G[0, 1, 1, 1, x])/
  (18*eps^2*(-1 + x)*x^2) + 
 (2*(1140*eps + 138*x - 762*eps*x + 5*eps*Nf*x - 276*x^2 - 1683*eps*x^2 - 
    10*eps*Nf*x^2 + 36*eps*x^3)*G[0, 0, 0, 0, 1, x])/(3*eps*(-1 + x)^2*x) + 
 (2*(-750 - 81*eps - 197*eps*Nf + 3000*x + 3486*eps*x + 788*eps*Nf*x - 
    3564*x^2 - 4940*eps*x^2 - 1484*eps*Nf*x^2 + 1128*x^3 + 1102*eps*x^3 + 
    840*eps*Nf*x^3 + 180*eps*x^4)*G[0, 0, 0, 1, 1, x])/
  (3*eps*(-1 + x)^2*x^2) + 
 (2*(-192 + 251*eps + 8*eps*Nf + 768*x - 74*eps*x + 40*eps*Nf*x - 816*x^2 - 
    31*eps*x^2 - 200*eps*Nf*x^2 + 96*x^3 - 552*eps*x^3 + 152*eps*Nf*x^3 + 
    72*eps*x^4)*G[0, 0, 1, 0, 1, x])/(3*eps*(-1 + x)^2*x^2) - 
 (2*(330 + 1501*eps + 21*eps*Nf - 1320*x - 6928*eps*x + 468*eps*Nf*x + 
    2388*x^2 + 11174*eps*x^2 - 796*eps*Nf*x^2 - 2136*x^3 - 8570*eps*x^3 + 
    104*eps*Nf*x^3 + 180*eps*x^4)*G[0, 0, 1, 1, 1, x])/
  (3*eps*(-1 + x)^2*x^2) - 
 (2*(286*eps - 48*eps*Nf - 1216*eps*x + 288*eps*Nf*x + 192*x^2 + 
    2203*eps*x^2 - 368*eps*Nf*x^2 - 384*x^3 - 1968*eps*x^3 - 8*eps*Nf*x^3 + 
    72*eps*x^4)*G[0, 1, 0, 1, 1, x])/(3*eps*(-1 + x)^2*x^2) - 
 (2*(-186 + 99*eps - 37*eps*Nf + 558*x + 1068*eps*x + 111*eps*Nf*x - 
    372*x^2 - 1263*eps*x^2 - 74*eps*Nf*x^2 + 36*eps*x^3)*G[0, 1, 1, 1, 1, x])/
  (3*eps*(-1 + x)*x^2) + (686*(-1 + 2*x)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (4*(-557 + 2108*x - 2386*x^2 + 48*Nf*x^2 + 532*x^3 + 48*Nf*x^3)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (4*(-259 + 976*x - 1121*x^2 + 12*Nf*x^2 + 314*x^3 + 12*Nf*x^3)*
   G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) - 
 (4*(-722 + 2816*x - 3967*x^2 + 2014*x^3)*G[0, 0, 0, 1, 1, 1, x])/
  ((-1 + x)^2*x^2) - (4*(-415 + 1600*x - 2150*x^2 + 1028*x^3)*
   G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (4*(-189 + 708*x - 952*x^2 + 488*x^3)*G[0, 0, 1, 1, 0, 1, x])/
  ((-1 + x)^2*x^2) - (4*(427 - 96*Nf - 1564*x + 240*Nf*x + 2370*x^2 - 
    192*Nf*x^2 - 1636*x^3 + 48*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/
  ((-1 + x)^2*x^2) - (4*(82 - 24*Nf - 292*x + 60*Nf*x + 555*x^2 - 48*Nf*x^2 - 
    502*x^3 + 12*Nf*x^3)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (206*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 - 
 ((288*eps + 3024*eps^2 + 3150*eps^3 - 192*eps^2*Nf + 3628*eps^3*Nf - 
    96*eps^3*Nf^2 - 144*x - 72*eps*x - 612*eps^2*x + 23349*eps^3*x + 
    72*eps*Nf*x + 204*eps^2*Nf*x - 5156*eps^3*Nf*x + 128*eps^3*Nf^2*x + 
    288*x^2 + 864*eps*x^2 + 5688*eps^2*x^2 + 15984*eps^3*x^2 - 
    144*eps*Nf*x^2 + 432*eps^2*Nf*x^2 + 7560*eps^3*Nf*x^2 - 
    32*eps^3*Nf^2*x^2 + 4416*eps^3*x^3)*Zeta[3])/(36*eps^3*(-1 + x)^2*x) + 
 (4*(37 + 16*Nf - 68*x + 16*Nf*x)*Zeta[3]^2)/(-1 + x)^2 + 
 G[0, x]^3*(-1/324*(-3024*eps^2 - 9450*eps^3 - 630*eps^3*Nf + 1728*x + 
      9072*eps*x + 27756*eps^2*x + 59337*eps^3*x - 144*eps*Nf*x + 
      3036*eps^2*Nf*x + 19718*eps^3*Nf*x + 432*eps^3*Nf^2*x - 3456*x^2 - 
      13176*eps*x^2 - 50112*eps^2*x^2 - 154764*eps^3*x^2 + 288*eps*Nf*x^2 - 
      8268*eps^2*Nf*x^2 - 42592*eps^3*Nf*x^2 - 1200*eps^3*Nf^2*x^2 + 
      1728*eps^2*x^3 + 8244*eps^3*x^3)/(eps^3*(-1 + x)^2*x) - 
   (2*(-18 - 452*eps - 3*eps*Nf + 72*x + 1232*eps*x + 12*eps*Nf*x - 39*x^2 - 
      802*eps*x^2 - 18*eps*Nf*x^2 - 66*x^3 - 203*eps*x^3 + 12*eps*Nf*x^3 + 
      45*eps*x^4)*G[1, x]^2)/(9*eps*(-1 + x)^2*x^2) + 
   (2*(-1 + 2*x)*(-2 + 4*x + 9*x^2)*G[1, x]^3)/(9*(-1 + x)^2*x^2) + 
   ((588*eps - 174*x - 1326*eps*x - 59*eps*Nf*x + 348*x^2 + 657*eps*x^2 + 
      118*eps*Nf*x^2 + 72*eps*x^3)*G[0, 1, x])/(9*eps*(-1 + x)^2*x) + 
   G[1, x]*(-1/9*(-72*eps - 1418*eps^2 - 12*eps^2*Nf + 132*x + 570*eps*x + 
        3553*eps^2*x + 144*eps^2*Nf*x - 264*x^2 - 912*eps*x^2 - 
        5165*eps^2*x^2 - 438*eps^2*Nf*x^2 + 18*eps*x^3 + 585*eps^2*x^3)/
       (eps^2*(-1 + x)^2*x) + (2*(98 - 368*x + 349*x^2 + 14*x^3)*G[0, 1, x])/
      (3*(-1 + x)^2*x^2)) - (6*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x)^2 - 
   (6*(-1 + 2*x)*(-24 + 48*x + x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (112*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
 Pi^3*(((-1/216*I)*(-2376*eps - 13896*eps^2 - 57420*eps^3 - 1116*eps^2*Nf - 
      9360*eps^3*Nf - 224*eps^3*Nf^2 + 144*x + 2736*eps*x + 14076*eps^2*x + 
      43977*eps^3*x - 72*eps*Nf*x + 1104*eps^2*Nf*x + 12616*eps^3*Nf*x + 
      192*eps^3*Nf^2*x - 288*x^2 - 1440*eps*x^2 - 8280*eps^2*x^2 - 
      39792*eps^3*x^2 + 144*eps*Nf*x^2 - 432*eps^2*Nf*x^2 - 
      9288*eps^3*Nf*x^2 + 32*eps^3*Nf^2*x^2 + 6336*eps^3*x^3))/
    (eps^3*(-1 + x)^2*x) + (((437*I)/18)*(-1 + 2*x)*G[0, x]^3)/(-1 + x)^2 - 
   ((I/36)*(-486 - 2713*eps - 261*eps*Nf + 1944*x + 6892*eps*x + 
      852*eps*Nf*x - 2514*x^2 - 5027*eps*x^2 - 919*eps*Nf*x^2 + 1140*x^3 + 
      986*eps*x^3 + 326*eps*Nf*x^3 + 144*eps*x^4)*G[1, x]^2)/
    (eps*(-1 + x)^2*x^2) - ((I/9)*(-1 + 2*x)*(60 - 120*x + 61*x^2)*G[1, x]^3)/
    ((-1 + x)^2*x^2) + G[0, x]^2*
    (((-1/36*I)*(204*eps - 822*x - 2625*eps*x - 377*eps*Nf*x + 1644*x^2 + 
        3672*eps*x^2 + 754*eps*Nf*x^2 + 288*eps*x^3))/(eps*(-1 + x)^2*x) - 
     ((I/6)*(34 - 112*x - 343*x^2 + 886*x^3)*G[1, x])/((-1 + x)^2*x^2)) - 
   ((I/18)*(186 - 343*eps - 109*eps*Nf - 744*x + 1270*eps*x + 388*eps*Nf*x + 
      396*x^2 - 4306*eps*x^2 - 446*eps*Nf*x^2 + 696*x^3 + 5088*eps*x^3 + 
      260*eps*Nf*x^3 - 72*eps*x^4)*G[0, 1, x])/(eps*(-1 + x)^2*x^2) + 
   G[0, x]*(((I/108)*(-1224*eps - 4686*eps^2 - 1212*eps^2*Nf - 1116*x - 
        2826*eps*x - 2553*eps^2*x - 618*eps*Nf*x - 715*eps^2*Nf*x - 
        128*eps^2*Nf^2*x + 2232*x^2 + 7488*eps*x^2 + 20778*eps^2*x^2 + 
        1236*eps*Nf*x^2 + 4520*eps^2*Nf*x^2 + 256*eps^2*Nf^2*x^2 + 
        216*eps*x^3 + 2376*eps^2*x^3 + 288*eps^2*Nf*x^3))/
      (eps^2*(-1 + x)^2*x) + ((I/18)*(-204 - 1804*eps - 202*eps*Nf + 816*x + 
        4948*eps*x + 664*eps*Nf*x - 1722*x^2 - 6267*eps*x^2 - 
        1175*eps*Nf*x^2 + 1812*x^3 + 5752*eps*x^3 + 974*eps*Nf*x^3 + 
        180*eps*x^4)*G[1, x])/(eps*(-1 + x)^2*x^2) + 
     ((I/6)*(-1 + 2*x)*(106 - 212*x + 325*x^2)*G[1, x]^2)/((-1 + x)^2*x^2) - 
     (((4*I)/3)*(-45 + 174*x - 179*x^2 + 4*Nf*x^2 + 22*x^3 + 4*Nf*x^3)*
       G[0, 1, x])/((-1 + x)^2*x^2)) + 
   G[1, x]*(((-1/108*I)*(-1188 - 8298*eps - 35550*eps^2 - 558*eps*Nf - 
        4323*eps^2*Nf - 112*eps^2*Nf^2 + 4752*x + 26316*eps*x + 
        102882*eps^2*x + 2232*eps*Nf*x + 16818*eps^2*Nf*x + 
        448*eps^2*Nf^2*x - 6012*x^2 - 28422*eps*x^2 - 107604*eps^2*x^2 - 
        2850*eps*Nf*x^2 - 21433*eps^2*Nf*x^2 - 560*eps^2*Nf^2*x^2 + 
        2520*x^3 + 9936*eps*x^3 + 32928*eps^2*x^3 + 1236*eps*Nf*x^3 + 
        9008*eps^2*Nf*x^3 + 224*eps^2*Nf^2*x^3 + 216*eps*x^4 + 
        2376*eps^2*x^4 + 288*eps^2*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) + 
     ((I/3)*(-25 - 16*Nf + 124*x + 40*Nf*x + 42*x^2 - 32*Nf*x^2 - 356*x^3 + 
        8*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
   ((I/3)*(-237 + 924*x - 1292*x^2 + 808*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) - ((I/3)*(-109 - 32*Nf + 484*x + 80*Nf*x - 512*x^2 - 
      64*Nf*x^2 - 16*x^3 + 16*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((2*I)/3)*(-59 + 106*x)*Zeta[3])/(-1 + x)^2) + 
 G[1, x]^3*(-1/324*(-864 - 2808*eps - 11340*eps^2 - 45495*eps^3 + 
      288*eps*Nf + 120*eps^2*Nf - 2224*eps^3*Nf + 768*eps^3*Nf^2 + 2592*x + 
      6912*eps*x + 27108*eps^2*x + 104481*eps^3*x - 864*eps*Nf*x - 
      756*eps^2*Nf*x + 3366*eps^3*Nf*x - 1968*eps^3*Nf^2*x - 1728*x^2 - 
      4104*eps*x^2 - 15552*eps^2*x^2 - 61776*eps^3*x^2 + 576*eps*Nf*x^2 + 
      636*eps^2*Nf*x^2 - 944*eps^3*Nf*x^2 + 1200*eps^3*Nf^2*x^2 - 
      1728*eps^2*x^3 - 5364*eps^3*x^3)/(eps^3*(-1 + x)*x^2) + 
   (2*(-1 + 2*x)*(56 - 112*x + 57*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   (25*(-1 + 2*x)*G[0, 1, 1, x])/(3*x^2) - 
   ((-1 + 2*x)*(145 - 290*x + 143*x^2)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, 1, 1, x]*(-1/36*(-144 + 72*eps + 1692*eps^2 + 18549*eps^3 + 72*eps*Nf - 
      444*eps^2*Nf - 2384*eps^3*Nf + 432*x + 792*eps*x - 1764*eps^2*x - 
      30177*eps^3*x - 216*eps*Nf*x + 876*eps^2*Nf*x + 10172*eps^3*Nf*x - 
      32*eps^3*Nf^2*x - 288*x^2 - 864*eps*x^2 - 3672*eps^2*x^2 - 
      6720*eps^3*x^2 + 144*eps*Nf*x^2 - 432*eps^2*Nf*x^2 - 
      8712*eps^3*Nf*x^2 + 32*eps^3*Nf^2*x^2 - 4416*eps^3*x^3)/
     (eps^3*(-1 + x)*x^2) - (4*(-175 - 48*Nf + 628*x + 120*Nf*x - 617*x^2 - 
      96*Nf*x^2 + 38*x^3 + 24*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
 G[0, 0, 1, x]*((-2448*eps^2 - 10308*eps^3 - 156*eps^3*Nf + 144*x + 
     936*eps*x + 5220*eps^2*x + 11793*eps^3*x - 72*eps*Nf*x - 12*eps^2*Nf*x + 
     5140*eps^3*Nf*x - 32*eps^3*Nf^2*x - 288*x^2 - 2016*eps*x^2 - 
     10872*eps^2*x^2 - 52800*eps^3*x^2 + 144*eps*Nf*x^2 - 432*eps^2*Nf*x^2 - 
     11016*eps^3*Nf*x^2 + 32*eps^3*Nf^2*x^2 + 4416*eps^3*x^3)/
    (36*eps^3*(-1 + x)^2*x) - (4*(-91 + 340*x - 523*x^2 + 402*x^3)*
     G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (4*(5 + 16*x - 15*x^2 + 32*Nf*x^2 - 14*x^3 + 32*Nf*x^3)*Zeta[3])/
    ((-1 + x)^2*x^2)) + G[0, 1, x]*
  ((-2*(-192 + 251*eps + 8*eps*Nf + 768*x - 74*eps*x + 40*eps*Nf*x - 
      816*x^2 - 31*eps*x^2 - 200*eps*Nf*x^2 + 96*x^3 - 552*eps*x^3 + 
      152*eps*Nf*x^3 + 72*eps*x^4)*G[0, 0, 1, x])/(3*eps*(-1 + x)^2*x^2) + 
   (4*(-259 + 976*x - 1121*x^2 + 12*Nf*x^2 + 314*x^3 + 12*Nf*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (4*(-189 + 708*x - 952*x^2 + 488*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*(-36 + 60*eps - 48*eps*Nf + 144*x + 354*eps*x + 312*eps*Nf*x - 
      120*x^2 - 313*eps*x^2 - 776*eps*Nf*x^2 - 48*x^3 - 460*eps*x^3 + 
      664*eps*Nf*x^3)*Zeta[3])/(3*eps*(-1 + x)^2*x^2)) + 
 G[1, x]^2*((432 + 1512*eps + 5724*eps^2 + 14229*eps^3 + 28170*eps^4 - 
     216*eps*Nf + 1332*eps^2*Nf + 7440*eps^3*Nf + 23788*eps^4*Nf + 
     2336*eps^4*Nf^2 - 1296*x - 3672*eps*x - 10260*eps^2*x - 2079*eps^3*x + 
     130716*eps^4*x + 648*eps*Nf*x - 3276*eps^2*Nf*x - 17808*eps^3*Nf*x - 
     41788*eps^4*Nf*x - 5472*eps^4*Nf^2*x + 864*x^2 + 2160*eps*x^2 + 
     4104*eps^2*x^2 - 14526*eps^3*x^2 - 158886*eps^4*x^2 - 432*eps*Nf*x^2 + 
     1944*eps^2*Nf*x^2 + 10584*eps^3*Nf*x^2 + 17136*eps^4*Nf*x^2 + 
     3136*eps^4*Nf^2*x^2 - 9072*eps^4*x^3 + 2160*eps^4*Nf*x^3)/
    (216*eps^4*(-1 + x)*x^2) + 
   ((-12 - 650*eps - 100*eps*Nf + 48*x + 1472*eps*x + 304*eps*Nf*x - 
      102*x^2 - 715*eps*x^2 - 307*eps*Nf*x^2 + 108*x^3 - 56*eps*x^3 + 
      102*eps*Nf*x^3 + 90*eps*x^4)*G[0, 0, 1, x])/(3*eps*(-1 + x)^2*x^2) - 
   ((-10 - 28*eps - 11*eps*Nf + 30*x + 123*eps*x + 33*eps*Nf*x - 20*x^2 - 
      139*eps*x^2 - 22*eps*Nf*x^2 + 18*eps*x^3)*G[0, 1, 1, x])/
    (eps*(-1 + x)*x^2) - (2*(51 - 108*x - 68*x^2 + 256*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x^2) - (2*(2 - 32*Nf + 40*x + 80*Nf*x - 237*x^2 - 64*Nf*x^2 + 
      346*x^3 + 16*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (3*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 - 
   ((-72 + 308*eps + 37*eps*Nf + 288*x - 767*eps*x - 52*eps*Nf*x - 318*x^2 + 
      19*eps*x^2 - 8*eps*Nf*x^2 + 60*x^3 + 353*eps*x^3 + 24*eps*Nf*x^3 - 
      54*eps*x^4)*Zeta[3])/(3*eps*(-1 + x)^2*x^2)) + 
 G[0, x]^2*(-1/216*(1296*eps^2 + 4968*eps^3 + 19656*eps^4 - 72*eps^3*Nf + 
      4272*eps^4*Nf - 432*x - 4104*eps*x - 15228*eps^2*x - 50085*eps^3*x - 
      156600*eps^4*x + 216*eps*Nf*x - 36*eps^2*Nf*x - 9024*eps^3*Nf*x - 
      49108*eps^4*Nf*x - 800*eps^4*Nf^2*x + 864*x^2 + 5616*eps*x^2 + 
      23112*eps^2*x^2 + 85698*eps^3*x^2 + 304218*eps^4*x^2 - 432*eps*Nf*x^2 + 
      1368*eps^2*Nf*x^2 + 16536*eps^3*Nf*x^2 + 85184*eps^4*Nf*x^2 + 
      3136*eps^4*Nf^2*x^2 + 9072*eps^4*x^3 - 2160*eps^4*Nf*x^3)/
     (eps^4*(-1 + x)^2*x) + ((-1032*eps - 44*eps*Nf + 2568*eps*x + 
      128*eps*Nf*x + 18*x^2 - 1443*eps*x^2 - 129*eps*Nf*x^2 - 36*x^3 - 
      270*eps*x^3 + 50*eps*Nf*x^3 + 108*eps*x^4)*G[1, x]^3)/
    (18*eps*(-1 + x)^2*x^2) + ((-1 + 2*x)*(28 - 56*x + 23*x^2)*G[1, x]^4)/
    (12*(-1 + x)^2*x^2) - ((576*eps + 10452*eps^2 - 672*eps^2*Nf - 504*x - 
      2412*eps*x - 18267*eps^2*x - 12*eps*Nf*x + 1342*eps^2*Nf*x - 
      16*eps^2*Nf^2*x + 1008*x^2 + 3456*eps*x^2 + 20166*eps^2*x^2 + 
      24*eps*Nf*x^2 - 368*eps^2*Nf*x^2 + 32*eps^2*Nf^2*x^2 - 1080*eps^2*x^3 + 
      288*eps^2*Nf*x^3)*G[0, 1, x])/(36*eps^2*(-1 + x)^2*x) + 
   ((75 - 336*x + 341*x^2 + 4*Nf*x^2 + 14*x^3 + 4*Nf*x^3)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[1, x]^2*
    ((-144 - 1476*eps - 5850*eps^2 - 72*eps^2*Nf + 576*x + 4032*eps*x + 
       11790*eps^2*x + 1224*eps^2*Nf*x - 540*x^2 - 2682*eps*x^2 - 
       3669*eps^2*x^2 - 42*eps*Nf*x^2 - 2143*eps^2*Nf*x^2 - 72*x^3 - 
       720*eps*x^3 - 10020*eps^2*x^3 + 84*eps*Nf*x^3 + 668*eps^2*Nf*x^3 + 
       108*eps*x^4 + 2106*eps^2*x^4 + 144*eps^2*Nf*x^4)/
      (36*eps^2*(-1 + x)^2*x^2) - (7*(-1 + 2*x)*(1 - 2*x + 4*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x^2)) - ((486*eps - 36*x - 627*eps*x - 40*eps*Nf*x + 
      72*x^2 - 600*eps*x^2 + 80*eps*Nf*x^2 + 162*eps*x^3)*G[0, 0, 1, x])/
    (3*eps*(-1 + x)^2*x) - ((-72 - 876*eps + 96*eps*Nf + 288*x + 3192*eps*x - 
      240*eps*Nf*x - 282*x^2 - 2823*eps*x^2 + 125*eps*Nf*x^2 - 12*x^3 - 
      342*eps*x^3 + 14*eps*Nf*x^3 + 162*eps*x^4)*G[0, 1, 1, x])/
    (3*eps*(-1 + x)^2*x^2) + (38*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*(112 - 448*x + 423*x^2 + 8*Nf*x^2 + 26*x^3 + 8*Nf*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*(-161 + 608*x - 687*x^2 + 206*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(49*eps - 33*x - 282*eps*x - 5*eps*Nf*x + 66*x^2 + 339*eps*x^2 + 
      10*eps*Nf*x^2 + 27*eps*x^3)*Zeta[3])/(eps*(-1 + x)^2*x) + 
   G[1, x]*((-1728*eps - 19872*eps^2 - 98388*eps^3 - 3780*eps^3*Nf + 1296*x + 
       10584*eps*x + 57564*eps^2*x + 232263*eps^3*x - 360*eps*Nf*x + 
       804*eps^2*Nf*x + 26780*eps^3*Nf*x - 96*eps^3*Nf^2*x - 2592*x^2 - 
       13824*eps*x^2 - 72792*eps^2*x^2 - 319464*eps^3*x^2 + 720*eps*Nf*x^2 - 
       3840*eps^2*Nf*x^2 - 44680*eps^3*Nf*x^2 + 96*eps^3*Nf^2*x^2 + 
       3456*eps^2*x^3 + 23400*eps^3*x^3)/(216*eps^3*(-1 + x)^2*x) - 
     ((48 + 1231*eps - 56*eps*Nf - 192*x - 3574*eps*x + 152*eps*Nf*x + 
        174*x^2 + 2952*eps*x^2 - 191*eps*Nf*x^2 + 36*x^3 - 208*eps*x^3 + 
        102*eps*Nf*x^3 - 90*eps*x^4)*G[0, 1, x])/(3*eps*(-1 + x)^2*x^2) - 
     (2*(81 - 336*x + 337*x^2 + 10*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (2*(-32 + 116*x - 165*x^2 + 110*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (2*(49 - 160*x + 140*x^2 + 4*x^3)*Zeta[3])/((-1 + x)^2*x^2))) + 
 Pi^2*(-1/648*(6480 + 27648*eps + 114804*eps^2 + 427329*eps^3 + 792*eps*Nf + 
      25368*eps^2*Nf + 130636*eps^3*Nf + 6144*eps^3*Nf^2 + 3456*eps*x + 
      44064*eps^2*x + 281016*eps^3*x + 27792*eps^3*Nf*x + 27216*eps^3*x^2 - 
      6480*eps^3*Nf*x^2)/(eps^3*(-1 + x)*x) - (107*(-1 + 2*x)*G[0, x]^4)/
    (24*(-1 + x)^2) + ((234 + 1782*eps + 121*eps*Nf - 702*x - 4077*eps*x - 
      363*eps*Nf*x + 468*x^2 + 2019*eps*x^2 + 242*eps*Nf*x^2 + 180*eps*x^3)*
     G[1, x]^3)/(54*eps*(-1 + x)*x^2) + (25*(-1 + 2*x)*G[1, x]^4)/(72*x^2) + 
   G[0, x]^3*(-1/54*(48*eps + 786*x + 1143*eps*x + 217*eps*Nf*x - 1572*x^2 - 
        2217*eps*x^2 - 434*eps*Nf*x^2 + 72*eps*x^3)/(eps*(-1 + x)^2*x) + 
     (4*(-1 + 2*x)*(2 - 4*x + 91*x^2)*G[1, x])/(9*(-1 + x)^2*x^2)) - 
   ((-252 + 126*eps + 819*eps^2 - 66*eps*Nf - 1361*eps^2*Nf + 1008*x + 
      2700*eps*x + 14238*eps^2*x + 264*eps*Nf*x + 3614*eps^2*Nf*x - 
      2088*x^2 - 10080*eps*x^2 - 45036*eps^2*x^2 - 396*eps*Nf*x^2 - 
      3252*eps^2*Nf*x^2 + 2160*x^3 + 10080*eps*x^3 + 56340*eps^2*x^3 + 
      264*eps*Nf*x^3 + 4376*eps^2*Nf*x^3 + 216*eps*x^4 - 756*eps^2*x^4)*
     G[0, 1, x])/(54*eps^2*(-1 + x)^2*x^2) - 
   ((-307 + 1276*x - 1664*x^2 + 776*x^3)*G[0, 1, x]^2)/(3*(-1 + x)^2*x^2) + 
   G[1, x]^2*((-2628 - 9450*eps - 41343*eps^2 - 294*eps*Nf + 257*eps^2*Nf + 
       96*eps^2*Nf^2 + 7884*x + 19998*eps*x + 86385*eps^2*x + 882*eps*Nf*x - 
       1803*eps^2*Nf*x - 288*eps^2*Nf^2*x - 5256*x^2 - 11052*eps*x^2 - 
       43530*eps^2*x^2 - 588*eps*Nf*x^2 + 2314*eps^2*Nf*x^2 + 
       192*eps^2*Nf^2*x^2 + 216*eps*x^3 - 1476*eps^2*x^3)/
      (216*eps^2*(-1 + x)*x^2) + ((38 - 32*Nf - 200*x + 80*Nf*x + 353*x^2 - 
        64*Nf*x^2 - 258*x^3 + 16*Nf*x^3)*G[0, 1, x])/(3*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(-1/72*(-576*eps + 564*eps^2 + 128*eps^2*Nf - 1332*x - 
        2634*eps*x - 5043*eps^2*x - 318*eps*Nf*x - 2371*eps^2*Nf*x - 
        32*eps^2*Nf^2*x + 2664*x^2 + 6324*eps*x^2 + 23302*eps^2*x^2 + 
        636*eps*Nf*x^2 + 6526*eps^2*Nf*x^2 + 64*eps^2*Nf^2*x^2 + 72*eps*x^3 - 
        1164*eps^2*x^3)/(eps^2*(-1 + x)^2*x) + 
     ((288 - 480*eps - 64*eps*Nf - 1152*x - 1032*eps*x + 160*eps*Nf*x + 
        3246*x^2 + 8191*eps*x^2 + 37*eps*Nf*x^2 - 4188*x^3 - 12284*eps*x^3 - 
        490*eps*Nf*x^3 + 252*eps*x^4)*G[1, x])/(36*eps*(-1 + x)^2*x^2) - 
     ((292 - 976*x + 601*x^2 + 558*x^3)*G[1, x]^2)/(12*(-1 + x)^2*x^2) - 
     ((-104 + 416*x - 403*x^2 + 16*Nf*x^2 + 22*x^3 + 16*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)^2*x^2)) - ((-324 - 42*eps - 6*eps*Nf + 1296*x + 
      5904*eps*x + 120*eps*Nf*x - 534*x^2 - 6969*eps*x^2 - 665*eps*Nf*x^2 - 
      1524*x^3 - 5244*eps*x^3 + 322*eps*Nf*x^3 - 180*eps*x^4)*G[0, 0, 1, x])/
    (18*eps*(-1 + x)^2*x^2) - ((-1038 - 6579*eps - 325*eps*Nf + 4152*x + 
      25206*eps*x + 628*eps*Nf*x - 5154*x^2 - 28725*eps*x^2 - 
      339*eps*Nf*x^2 + 2004*x^3 + 9900*eps*x^3 + 190*eps*Nf*x^3 + 
      180*eps*x^4)*G[0, 1, 1, x])/(18*eps*(-1 + x)^2*x^2) + 
   ((430 - 1720*x + 2775*x^2 + 48*Nf*x^2 - 1966*x^3 + 48*Nf*x^3)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
   ((-1 + 2*x)*(861 - 1722*x + 290*x^2)*G[0, 0, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + ((281 - 96*Nf - 1268*x + 240*Nf*x + 1259*x^2 - 
      192*Nf*x^2 + 162*x^3 + 48*Nf*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + ((-1512*eps - 576*eps*Nf - 1050*x - 2391*eps*x + 
      961*eps*Nf*x + 2100*x^2 + 10236*eps*x^2 - 2*eps*Nf*x^2 + 180*eps*x^3)*
     Zeta[3])/(18*eps*(-1 + x)^2*x) + 
   G[0, x]*((-9504*eps - 29700*eps^2 - 155520*eps^3 - 1872*eps^2*Nf - 
       20418*eps^3*Nf - 6480*x - 12960*eps*x - 12528*eps^2*x + 
       228591*eps^3*x - 792*eps*Nf*x - 10104*eps^2*Nf*x - 32566*eps^3*Nf*x - 
       2112*eps^3*Nf^2*x + 12960*x^2 + 46872*eps*x^2 + 184680*eps^2*x^2 + 
       543744*eps^3*x^2 + 1584*eps*Nf*x^2 + 36948*eps^2*Nf*x^2 + 
       183032*eps^3*Nf*x^2 + 8256*eps^3*Nf^2*x^2 - 3456*eps^2*x^3 - 
       3240*eps^3*x^3)/(648*eps^3*(-1 + x)^2*x) + 
     ((-54 + 2776*eps - 149*eps*Nf + 216*x - 7450*eps*x + 404*eps*Nf*x - 
        720*x^2 + 4247*eps*x^2 - 368*eps*Nf*x^2 + 1008*x^3 + 2500*eps*x^3 + 
        120*eps*Nf*x^3 - 180*eps*x^4)*G[1, x]^2)/(18*eps*(-1 + x)^2*x^2) + 
     ((-1 + 2*x)*(-41 + 82*x + 4*x^2)*G[1, x]^3)/(9*(-1 + x)^2*x^2) + 
     ((-216 + 624*eps + 44*eps*Nf + 864*x + 1632*eps*x - 80*eps*Nf*x - 
        1134*x^2 - 3657*eps*x^2 - 233*eps*Nf*x^2 + 540*x^3 - 84*eps*x^3 + 
        98*eps*Nf*x^3)*G[0, 1, x])/(18*eps*(-1 + x)^2*x^2) + 
     G[1, x]*((-792 - 2304*eps - 11727*eps^2 - 156*eps*Nf - 1994*eps^2*Nf + 
         3168*x + 8172*eps*x + 46554*eps^2*x + 624*eps*Nf*x + 
         4418*eps^2*Nf*x - 5580*x^2 - 15102*eps*x^2 - 62853*eps^2*x^2 - 
         1002*eps*Nf*x^2 - 5573*eps^2*Nf*x^2 + 4824*x^3 + 15624*eps*x^3 + 
         68472*eps^2*x^3 + 756*eps*Nf*x^3 + 7944*eps^2*Nf*x^3 + 108*eps*x^4 - 
         882*eps^2*x^4)/(54*eps^2*(-1 + x)^2*x^2) - 
       ((-416 + 1568*x - 1673*x^2 + 306*x^3)*G[0, 1, x])/
        (3*(-1 + x)^2*x^2)) + (4*(-1 + 2*x)*(63 - 126*x + 40*x^2)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
     ((-1 + 2*x)*(982 - 1964*x + 251*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
     (275*(-1 + 2*x)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]*(-1/648*(6480 + 27864*eps + 119988*eps^2 + 411615*eps^3 + 
        792*eps*Nf + 24972*eps^2*Nf + 127168*eps^3*Nf + 6144*eps^3*Nf^2 - 
        19440*x - 70416*eps*x - 262224*eps^2*x - 678447*eps^3*x - 
        2376*eps*Nf*x - 60048*eps^2*Nf*x - 296442*eps^3*Nf*x - 
        14400*eps^3*Nf^2*x + 12960*x^2 + 52056*eps*x^2 + 200232*eps^2*x^2 + 
        578088*eps^3*x^2 + 1584*eps*Nf*x^2 + 36948*eps^2*Nf*x^2 + 
        191672*eps^3*Nf*x^2 + 8256*eps^3*Nf^2*x^2 - 3456*eps^2*x^3 - 
        23976*eps^3*x^3)/(eps^3*(-1 + x)*x^2) - 
     ((114 + 2511*eps - 55*eps*Nf - 456*x - 8052*eps*x + 340*eps*Nf*x + 
        348*x^2 + 7056*eps*x^2 - 512*eps*Nf*x^2 + 216*x^3 - 804*eps*x^3 + 
        224*eps*Nf*x^3 - 18*eps*x^4)*G[0, 1, x])/(9*eps*(-1 + x)^2*x^2) + 
     (3*(-1 + 2*x)*(88 - 176*x + 131*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((161 - 96*Nf - 788*x + 240*Nf*x + 1063*x^2 - 192*Nf*x^2 - 406*x^3 + 
        48*Nf*x^3)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     ((-84 - 32*Nf + 288*x + 80*Nf*x - 463*x^2 - 64*Nf*x^2 + 398*x^3 + 
        16*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2))) + 
 ((-1230*eps - 720*eps*Nf + 276*x + 3107*eps*x + 1562*eps*Nf*x - 552*x^2 - 
    3502*eps*x^2 - 1324*eps*Nf*x^2 + 144*eps*x^3)*Zeta[5])/
  (3*eps*(-1 + x)^2*x) + 
 G[0, x]*((-432*eps - 2160*eps^2 - 10476*eps^3 - 44199*eps^4 + 216*eps^2*Nf - 
     1008*eps^3*Nf - 9060*eps^4*Nf + 864*x + 4320*eps*x + 20952*eps^2*x + 
     88398*eps^3*x + 352269*eps^4*x - 432*eps*Nf*x + 2016*eps^2*Nf*x + 
     18120*eps^3*Nf*x + 98516*eps^4*Nf*x + 4672*eps^4*Nf^2*x)/
    (216*eps^4*(-1 + x)*x) + ((66 + 126*eps - 11*eps*Nf - 198*x - 216*eps*x + 
      33*eps*Nf*x + 132*x^2 + 117*eps*x^2 - 22*eps*Nf*x^2 + 9*eps*x^3)*
     G[1, x]^4)/(18*eps*(-1 + x)*x^2) - (31*(-1 + 2*x)*G[1, x]^5)/(15*x^2) + 
   ((-192 + 251*eps + 8*eps*Nf + 768*x - 74*eps*x + 40*eps*Nf*x - 816*x^2 - 
      31*eps*x^2 - 200*eps*Nf*x^2 + 96*x^3 - 552*eps*x^3 + 152*eps*Nf*x^3 + 
      72*eps*x^4)*G[0, 1, x]^2)/(3*eps*(-1 + x)^2*x^2) + 
   G[1, x]^3*(-1/54*(72 + 252*eps + 1599*eps^2 - 24*eps*Nf - 388*eps^2*Nf - 
        216*x - 468*eps*x - 3369*eps^2*x + 72*eps*Nf*x + 1008*eps^2*Nf*x + 
        144*x^2 + 216*eps*x^2 + 2046*eps^2*x^2 - 48*eps*Nf*x^2 - 
        692*eps^2*Nf*x^2 + 54*eps^2*x^3)/(eps^2*(-1 + x)*x^2) - 
     (2*(-1 + 2*x)*(56 - 112*x + 57*x^2)*G[0, 1, x])/(3*(-1 + x)^2*x^2)) + 
   (2*(288*eps + 2793*eps^2 - 336*eps^2*Nf - 36*x - 270*eps*x - 
      3408*eps^2*x - 18*eps*Nf*x + 915*eps^2*Nf*x - 8*eps^2*Nf^2*x + 72*x^2 - 
      324*eps*x^2 - 924*eps^2*x^2 + 36*eps*Nf*x^2 - 1152*eps^2*Nf*x^2 + 
      16*eps^2*Nf^2*x^2 + 54*eps*x^3 - 54*eps^2*x^3 + 144*eps^2*Nf*x^3)*
     G[0, 0, 1, x])/(9*eps^2*(-1 + x)^2*x) + 
   ((216 - 1440*eps - 8571*eps^2 - 12*eps*Nf + 430*eps^2*Nf - 864*x + 
      3240*eps*x + 22506*eps^2*x + 48*eps*Nf*x - 820*eps^2*Nf*x + 828*x^2 - 
      2034*eps*x^2 - 17310*eps^2*x^2 - 78*eps*Nf*x^2 + 155*eps^2*Nf*x^2 + 
      72*x^3 + 432*eps*x^3 + 3408*eps^2*x^3 + 60*eps*Nf*x^3 + 
      700*eps^2*Nf*x^3 + 108*eps*x^4 - 324*eps^2*x^4 + 144*eps^2*Nf*x^4)*
     G[0, 1, 1, x])/(9*eps^2*(-1 + x)^2*x^2) + 
   (2*(-90*eps - 24*x + 69*eps*x - 22*eps*Nf*x + 48*x^2 - 258*eps*x^2 + 
      44*eps*Nf*x^2 + 126*eps*x^3)*G[0, 0, 0, 1, x])/(3*eps*(-1 + x)^2*x) - 
   (4*(-78 + 50*eps - 79*eps*Nf + 312*x + 73*eps*x + 244*eps*Nf*x - 432*x^2 - 
      419*eps*x^2 - 310*eps*Nf*x^2 + 240*x^3 + 689*eps*x^3 + 156*eps*Nf*x^3 - 
      27*eps*x^4)*G[0, 0, 1, 1, x])/(3*eps*(-1 + x)^2*x^2) - 
   (2*(-120 + 100*eps - 102*eps*Nf + 480*x - 178*eps*x + 288*eps*Nf*x - 
      906*x^2 - 861*eps*x^2 - 329*eps*Nf*x^2 + 852*x^3 + 1898*eps*x^3 + 
      202*eps*Nf*x^3 + 18*eps*x^4)*G[0, 1, 1, 1, x])/(3*eps*(-1 + x)^2*x^2) - 
   (176*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (4*(-668 + 2552*x - 2969*x^2 + 954*x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) + (4*(-307 + 1168*x - 1385*x^2 + 494*x^3)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) - 
   (12*(-149 + 524*x - 781*x^2 + 586*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - (4*(-178 + 628*x - 949*x^2 + 726*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (4*(-1 + 2*x)*(24 - 48*x + 239*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((216*eps + 630*eps^2 + 336*eps^2*Nf - 180*x - 
      2034*eps*x - 9531*eps^2*x + 18*eps*Nf*x - 1251*eps^2*Nf*x + 
      16*eps^2*Nf^2*x + 360*x^2 + 2520*eps*x^2 + 12120*eps^2*x^2 - 
      36*eps*Nf*x^2 + 2238*eps^2*Nf*x^2 - 32*eps^2*Nf^2*x^2 + 108*eps*x^3 - 
      324*eps^2*x^3 + 144*eps^2*Nf*x^3)*Zeta[3])/(9*eps^2*(-1 + x)^2*x) + 
   G[1, x]^2*(-1/54*(216 + 432*eps + 972*eps^2 - 1215*eps^3 - 36*eps*Nf + 
        426*eps^2*Nf + 2192*eps^3*Nf - 648*x - 1080*eps*x - 1188*eps^2*x + 
        12519*eps^3*x + 108*eps*Nf*x - 1062*eps^2*Nf*x - 5136*eps^3*Nf*x + 
        432*x^2 + 648*eps*x^2 - 324*eps^2*x^2 - 13428*eps^3*x^2 - 
        72*eps*Nf*x^2 + 636*eps^2*Nf*x^2 + 3772*eps^3*Nf*x^2 + 
        864*eps^2*x^3 + 4266*eps^3*x^3)/(eps^3*(-1 + x)*x^2) - 
     ((-12 - 650*eps - 100*eps*Nf + 48*x + 1472*eps*x + 304*eps*Nf*x - 
        102*x^2 - 715*eps*x^2 - 307*eps*Nf*x^2 + 108*x^3 - 56*eps*x^3 + 
        102*eps*Nf*x^3 + 90*eps*x^4)*G[0, 1, x])/(3*eps*(-1 + x)^2*x^2) + 
     (4*(11 - 20*x - 31*x^2 + 78*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (2*(-1 + 2*x)*(53 - 106*x + 100*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (2*(15 - 12*x - 50*x^2 + 76*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, 1, x]*(-1/36*(-2448*eps^2 - 10308*eps^3 - 156*eps^3*Nf + 144*x + 
        936*eps*x + 5220*eps^2*x + 11793*eps^3*x - 72*eps*Nf*x - 
        12*eps^2*Nf*x + 5140*eps^3*Nf*x - 32*eps^3*Nf^2*x - 288*x^2 - 
        2016*eps*x^2 - 10872*eps^2*x^2 - 52800*eps^3*x^2 + 144*eps*Nf*x^2 - 
        432*eps^2*Nf*x^2 - 11016*eps^3*Nf*x^2 + 32*eps^3*Nf^2*x^2 + 
        4416*eps^3*x^3)/(eps^3*(-1 + x)^2*x) - 
     (8*(-46 + 160*x - 195*x^2 + 4*Nf*x^2 + 82*x^3 + 4*Nf*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + (4*(-91 + 340*x - 523*x^2 + 402*x^3)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (4*(33 - 96*x + 61*x^2 + 8*Nf*x^2 + 22*x^3 + 
        8*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]*(-1/27*(216 + 1188*eps + 6264*eps^2 + 29223*eps^3 - 36*eps*Nf + 
        372*eps^2*Nf + 4496*eps^3*Nf - 432*x - 2376*eps*x - 12528*eps^2*x - 
        59022*eps^3*x + 72*eps*Nf*x - 744*eps^2*Nf*x - 8236*eps^3*Nf*x - 
        2268*eps^3*x^2 + 540*eps^3*Nf*x^2)/(eps^3*(-1 + x)*x) - 
     ((-1584*eps - 7728*eps^2 + 4248*eps*x + 19212*eps^2*x + 696*eps^2*Nf*x - 
        36*x^2 - 3042*eps*x^2 - 12864*eps^2*x^2 - 30*eps*Nf*x^2 - 
        1505*eps^2*Nf*x^2 + 72*x^3 + 144*eps*x^3 - 1536*eps^2*x^3 + 
        60*eps*Nf*x^3 + 844*eps^2*Nf*x^3 + 108*eps*x^4 + 432*eps^2*x^4 + 
        144*eps^2*Nf*x^4)*G[0, 1, x])/(9*eps^2*(-1 + x)^2*x^2) - 
     (6*(-1 + 8*x - 47*x^2 + 74*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     (4*(48 + 224*eps - 56*eps*Nf - 192*x - 686*eps*x + 152*eps*Nf*x + 
        180*x^2 + 658*eps*x^2 - 207*eps*Nf*x^2 + 24*x^3 - 22*eps*x^3 + 
        134*eps*Nf*x^3 - 9*eps*x^4)*G[0, 0, 1, x])/(3*eps*(-1 + x)^2*x^2) + 
     (2*(-36 - 230*eps - 126*eps*Nf + 144*x + 578*eps*x + 384*eps*Nf*x - 
        330*x^2 - 561*eps*x^2 - 403*eps*Nf*x^2 + 372*x^3 + 608*eps*x^3 + 
        158*eps*Nf*x^3 + 54*eps*x^4)*G[0, 1, 1, x])/(3*eps*(-1 + x)^2*x^2) + 
     (4*(-15 + 11*x^2 + 38*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (4*(-43 + 124*x - 145*x^2 + 90*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (4*(-1 + 2*x)*(19 - 38*x + 144*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(36 + 56*eps*Nf - 144*x - 42*eps*x - 200*eps*Nf*x + 150*x^2 - 
        65*eps*x^2 + 361*eps*Nf*x^2 - 12*x^3 + 118*eps*x^3 - 250*eps*Nf*x^3 + 
        108*eps*x^4)*Zeta[3])/(3*eps*(-1 + x)^2*x^2)) + 
   (26*(-1 + 2*x)*Zeta[5])/(-1 + x)^2) + 
 Pi*(((I/216)*(864 + 3456*eps + 16632*eps^2 + 67446*eps^3 + 263871*eps^4 - 
      432*eps*Nf + 2448*eps^2*Nf + 16104*eps^3*Nf + 80396*eps^4*Nf + 
      4672*eps^4*Nf^2))/(eps^4*(-1 + x)*x) + 
   (((227*I)/60)*(-1 + 2*x)*G[0, x]^5)/(-1 + x)^2 + 
   ((I/36)*(-198 - 837*eps + 17*eps*Nf + 594*x + 1530*eps*x - 51*eps*Nf*x - 
      396*x^2 - 621*eps*x^2 + 34*eps*Nf*x^2)*G[1, x]^4)/(eps*(-1 + x)*x^2) + 
   (((221*I)/60)*(-1 + 2*x)*G[1, x]^5)/x^2 + 
   G[0, x]^4*(((-1/36*I)*(336*eps - 90*x - 1392*eps*x - 65*eps*Nf*x + 
        180*x^2 + 1323*eps*x^2 + 130*eps*Nf*x^2 + 144*eps*x^3))/
      (eps*(-1 + x)^2*x) - ((I/6)*(-1 + 2*x)*(-56 + 112*x + 13*x^2)*G[1, x])/
      ((-1 + x)^2*x^2)) + ((I/3)*(-192 - 35*eps + 56*eps*Nf + 768*x + 
      1142*eps*x - 248*eps*Nf*x - 1008*x^2 - 2234*eps*x^2 + 168*eps*Nf*x^2 + 
      480*x^3 + 1416*eps*x^3 + 160*eps*Nf*x^3)*G[0, 1, x]^2)/
    (eps*(-1 + x)^2*x^2) + G[1, x]^3*
    (((-1/54*I)*(36 + 378*eps + 636*eps^2 + 6*eps*Nf + 1387*eps^2*Nf + 
        8*eps^2*Nf^2 - 108*x - 1170*eps*x - 1200*eps^2*x - 18*eps*Nf*x - 
        3291*eps^2*Nf*x - 24*eps^2*Nf^2*x + 72*x^2 + 684*eps*x^2 - 
        132*eps^2*x^2 + 12*eps*Nf*x^2 + 1832*eps^2*Nf*x^2 + 
        16*eps^2*Nf^2*x^2 + 108*eps*x^3 + 540*eps^2*x^3))/
      (eps^2*(-1 + x)*x^2) - ((I/3)*(-1 + 2*x)*(87 - 174*x + 89*x^2)*
       G[0, 1, x])/((-1 + x)^2*x^2)) + 
   G[0, x]^3*(((I/54)*(432*eps + 3012*eps^2 + 72*eps^2*Nf + 108*x - 
        1602*eps*x - 10866*eps^2*x - 78*eps*Nf*x - 553*eps^2*Nf*x - 
        8*eps^2*Nf^2*x - 216*x^2 + 1440*eps*x^2 + 7932*eps^2*x^2 + 
        156*eps*Nf*x^2 + 488*eps^2*Nf*x^2 + 16*eps^2*Nf^2*x^2 + 108*eps*x^3 + 
        972*eps^2*x^3))/(eps^2*(-1 + x)^2*x) + 
     ((I/9)*(72 - 206*eps + 12*eps*Nf - 288*x + 512*eps*x - 48*eps*Nf*x + 
        366*x^2 - 372*eps*x^2 + 33*eps*Nf*x^2 - 156*x^3 + 215*eps*x^3 + 
        30*eps*Nf*x^3 + 90*eps*x^4)*G[1, x])/(eps*(-1 + x)^2*x^2) + 
     ((I/3)*(-1 + 2*x)*(16 - 32*x + 19*x^2)*G[1, x]^2)/((-1 + x)^2*x^2) - 
     ((I/3)*(-1 + 2*x)*(248 - 496*x + 113*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x^2)) + ((I/9)*(-324 - 558*eps - 1191*eps^2 + 18*eps*Nf - 
      831*eps^2*Nf + 1296*x + 3564*eps*x + 8052*eps^2*x - 72*eps*Nf*x + 
      2010*eps^2*Nf*x - 1368*x^2 - 4032*eps*x^2 - 6657*eps^2*x^2 + 
      60*eps*Nf*x^2 + 208*eps^2*Nf*x^2 - 16*eps^2*Nf^2*x^2 + 144*x^3 - 
      576*eps*x^3 - 8118*eps^2*x^3 + 24*eps*Nf*x^3 - 3152*eps^2*Nf*x^3 + 
      32*eps^2*Nf^2*x^3 + 1080*eps^2*x^4 + 432*eps^2*Nf*x^4)*G[0, 0, 1, x])/
    (eps^2*(-1 + x)^2*x^2) - ((I/9)*(252 + 1602*eps + 4782*eps^2 - 
      30*eps*Nf + 1429*eps^2*Nf - 16*eps^2*Nf^2 - 1008*x - 6372*eps*x - 
      18240*eps^2*x + 120*eps*Nf*x - 5734*eps^2*Nf*x + 64*eps^2*Nf^2*x + 
      1512*x^2 + 8496*eps*x^2 + 25251*eps^2*x^2 - 132*eps*Nf*x^2 + 
      8144*eps^2*Nf*x^2 - 80*eps^2*Nf^2*x^2 - 1008*x^3 - 4032*eps*x^3 - 
      10422*eps^2*x^3 + 24*eps*Nf*x^3 - 4016*eps^2*Nf*x^3 + 
      32*eps^2*Nf^2*x^3 - 1080*eps^2*x^4 - 432*eps^2*Nf*x^4)*G[0, 1, 1, x])/
    (eps^2*(-1 + x)^2*x^2) - (((2*I)/3)*(318 + 499*eps + 53*eps*Nf - 1272*x - 
      2356*eps*x - 212*eps*Nf*x + 1740*x^2 + 4521*eps*x^2 + 260*eps*Nf*x^2 - 
      936*x^3 - 3892*eps*x^3 + 24*eps*Nf*x^3 + 72*eps*x^4)*G[0, 0, 0, 1, x])/
    (eps*(-1 + x)^2*x^2) - (((2*I)/3)*(234 - 269*eps - 101*eps*Nf - 936*x - 
      748*eps*x + 356*eps*Nf*x + 1020*x^2 + 2610*eps*x^2 - 558*eps*Nf*x^2 - 
      168*x^3 - 1300*eps*x^3 + 500*eps*Nf*x^3 + 72*eps*x^4)*G[0, 0, 1, 1, x])/
    (eps*(-1 + x)^2*x^2) - (((2*I)/3)*(150 - 212*eps - 93*eps*Nf - 600*x - 
      1030*eps*x + 252*eps*Nf*x + 444*x^2 + 2271*eps*x^2 - 284*eps*Nf*x^2 + 
      312*x^3 - 124*eps*x^3 + 184*eps*Nf*x^3 + 72*eps*x^4)*G[0, 1, 1, 1, x])/
    (eps*(-1 + x)^2*x^2) + ((4*I)*(-1 + 2*x)*(289 - 578*x + 200*x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((4*I)*(-711 + 2724*x - 2710*x^2 + 308*x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((8*I)*(87 - 318*x + 227*x^2 + 110*x^3)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((4*I)*(51 + 12*x - 962*x^2 + 1564*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + ((8*I)*(66 - 222*x + 127*x^2 + 118*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((4*I)*(-1 + 2*x)*(117 - 234*x + 332*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((I/9)*(72*eps + 1278*eps^2 + 222*eps^2*Nf - 504*x - 
      2196*eps*x - 6813*eps^2*x + 12*eps*Nf*x - 2728*eps^2*Nf*x + 
      16*eps^2*Nf^2*x + 1008*x^2 + 4032*eps*x^2 + 10998*eps^2*x^2 - 
      24*eps*Nf*x^2 + 4016*eps^2*Nf*x^2 - 32*eps^2*Nf^2*x^2 + 
      1080*eps^2*x^3 + 432*eps^2*Nf*x^3)*Zeta[3])/(eps^2*(-1 + x)^2*x) + 
   G[0, x]^2*(((-1/216*I)*(1728*eps + 10368*eps^2 + 63468*eps^3 + 
        3564*eps^3*Nf + 1296*x - 1944*eps*x - 32076*eps^2*x - 
        228465*eps^3*x - 360*eps*Nf*x - 60*eps^2*Nf*x - 12604*eps^3*Nf*x - 
        96*eps^3*Nf^2*x - 2592*x^2 - 1728*eps*x^2 + 9288*eps^2*x^2 + 
        108630*eps^3*x^2 + 720*eps*Nf*x^2 - 2976*eps^2*Nf*x^2 - 
        3640*eps^3*Nf*x^2 + 96*eps^3*Nf^2*x^2 + 6336*eps^3*x^3))/
      (eps^3*(-1 + x)^2*x) - ((I/6)*(-12 - 688*eps - 56*eps*Nf + 48*x + 
        1816*eps*x + 176*eps*Nf*x - 6*x^2 - 1139*eps*x^2 - 193*eps*Nf*x^2 - 
        84*x^3 - 238*eps*x^3 + 82*eps*Nf*x^3 + 108*eps*x^4)*G[1, x]^2)/
      (eps*(-1 + x)^2*x^2) - ((I/3)*(-1 + 2*x)*(32 - 64*x + 25*x^2)*
       G[1, x]^3)/((-1 + x)^2*x^2) + 
     ((I/3)*(-168 - 104*eps - 32*eps*Nf + 672*x + 752*eps*x + 128*eps*Nf*x - 
        756*x^2 - 883*eps*x^2 - 142*eps*Nf*x^2 + 168*x^3 - 209*eps*x^3 + 
        52*eps*Nf*x^3 + 72*eps*x^4)*G[0, 1, x])/(eps*(-1 + x)^2*x^2) + 
     G[1, x]*(((I/18)*(-144 + 108*eps + 1878*eps^2 - 72*eps^2*Nf + 576*x - 
          216*eps*x - 3882*eps^2*x + 528*eps^2*Nf*x - 972*x^2 - 414*eps*x^2 + 
          2268*eps^2*x^2 + 42*eps*Nf*x^2 - 761*eps^2*Nf*x^2 + 792*x^3 + 
          1152*eps*x^3 + 4308*eps^2*x^3 - 84*eps*Nf*x^3 + 700*eps^2*Nf*x^3 - 
          108*eps*x^4 - 972*eps^2*x^4))/(eps^2*(-1 + x)^2*x^2) - 
       ((4*I)*(-1 + 2*x)*(26 - 52*x + 43*x^2)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
     ((4*I)*(-1 + 2*x)*(92 - 184*x + 73*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((2*I)*(-1 + 2*x)*(142 - 284*x + 147*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - ((378*I)*(-1 + 2*x)*Zeta[3])/
      (-1 + x)^2) + G[0, 1, x]*
    (((-1/36*I)*(144 - 72*eps - 1692*eps^2 - 18549*eps^3 - 72*eps*Nf + 
        444*eps^2*Nf + 2384*eps^3*Nf - 576*x - 720*eps*x + 1008*eps^2*x + 
        38418*eps^3*x + 288*eps*Nf*x - 1320*eps^2*Nf*x - 12712*eps^3*Nf*x + 
        32*eps^3*Nf^2*x + 864*x^2 + 2592*eps*x^2 + 7128*eps^2*x^2 - 
        11664*eps^3*x^2 - 432*eps*Nf*x^2 + 1296*eps^2*Nf*x^2 + 
        24024*eps^3*Nf*x^2 - 96*eps^3*Nf^2*x^2 - 576*x^3 - 2880*eps*x^3 - 
        14544*eps^2*x^3 - 55104*eps^3*x^3 + 288*eps*Nf*x^3 - 
        864*eps^2*Nf*x^3 - 19728*eps^3*Nf*x^3 + 64*eps^3*Nf^2*x^3))/
      (eps^3*(-1 + x)^2*x^2) - ((4*I)*(-87 + 312*x - 228*x^2 + 8*Nf*x^2 - 
        96*x^3 + 8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((4*I)*(103 - 16*Nf - 364*x + 40*Nf*x + 310*x^2 - 32*Nf*x^2 + 36*x^3 + 
        8*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((8*I)*(15 - 42*x + 19*x^2 + 4*Nf*x^2 + 10*x^3 + 4*Nf*x^3)*Zeta[3])/
      ((-1 + x)^2*x^2)) + G[1, x]^2*
    (((I/72)*(720 + 2808*eps + 11988*eps^2 + 46179*eps^3 - 72*eps*Nf + 
        1260*eps^2*Nf + 7656*eps^3*Nf - 2160*x - 6840*eps*x - 26748*eps^2*x - 
        88425*eps^3*x + 216*eps*Nf*x - 3084*eps^2*Nf*x - 17020*eps^3*Nf*x - 
        32*eps^3*Nf^2*x + 1440*x^2 + 4032*eps*x^2 + 14904*eps^2*x^2 + 
        44562*eps^3*x^2 - 144*eps*Nf*x^2 + 1824*eps^2*Nf*x^2 + 
        8344*eps^3*Nf*x^2 + 32*eps^3*Nf^2*x^2 - 2112*eps^3*x^3))/
      (eps^3*(-1 + x)*x^2) - ((I/3)*(18 - 566*eps - 67*eps*Nf - 72*x + 
        1019*eps*x + 172*eps*Nf*x + 48*x^2 + 71*eps*x^2 - 142*eps*Nf*x^2 + 
        48*x^3 - 527*eps*x^3 + 36*eps*Nf*x^3 + 144*eps*x^4)*G[0, 1, x])/
      (eps*(-1 + x)^2*x^2) - ((2*I)*(42 - 32*Nf - 168*x + 80*Nf*x + 157*x^2 - 
        64*Nf*x^2 + 22*x^3 + 16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*(-1 + 2*x)*(79 - 158*x + 126*x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - ((8*I)*(-30 - 8*Nf + 120*x + 20*Nf*x - 175*x^2 - 
        16*Nf*x^2 + 110*x^3 + 4*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[1, x]*(((I/108)*(432 + 1512*eps + 5724*eps^2 + 14229*eps^3 + 
        28170*eps^4 - 216*eps*Nf + 1332*eps^2*Nf + 7440*eps^3*Nf + 
        23788*eps^4*Nf + 2336*eps^4*Nf^2 - 1296*x - 3240*eps*x - 
        9180*eps^2*x + 1053*eps^3*x + 130707*eps^4*x + 648*eps*Nf*x - 
        2916*eps^2*Nf*x - 13356*eps^3*Nf*x - 24816*eps^4*Nf*x - 
        3936*eps^4*Nf^2*x + 864*x^2 + 2592*eps*x^2 + 7128*eps^2*x^2 + 
        4158*eps^3*x^2 - 55395*eps^4*x^2 - 432*eps*Nf*x^2 + 
        1440*eps^2*Nf*x^2 + 7512*eps^3*Nf*x^2 + 12100*eps^4*Nf*x^2 + 
        1600*eps^4*Nf^2*x^2))/(eps^4*(-1 + x)*x^2) + 
     ((I/18)*(72 + 2340*eps + 8799*eps^2 - 12*eps*Nf + 970*eps^2*Nf - 
        16*eps^2*Nf^2 - 288*x - 7704*eps*x - 24924*eps^2*x + 48*eps*Nf*x - 
        5140*eps^2*Nf*x + 64*eps^2*Nf^2*x + 432*x^2 + 7776*eps*x^2 + 
        23091*eps^2*x^2 + 8364*eps^2*Nf*x^2 - 80*eps^2*Nf^2*x^2 - 288*x^3 - 
        2160*eps*x^3 - 270*eps^2*x^3 - 96*eps*Nf*x^3 - 3976*eps^2*Nf*x^3 + 
        32*eps^2*Nf^2*x^3 - 1728*eps^2*x^4 - 576*eps^2*Nf*x^4)*G[0, 1, x])/
      (eps^2*(-1 + x)^2*x^2) + ((2*I)*(39 - 24*Nf - 132*x + 60*Nf*x + 
        97*x^2 - 48*Nf*x^2 + 46*x^3 + 12*Nf*x^3)*G[0, 1, x]^2)/
      ((-1 + x)^2*x^2) + (((2*I)/3)*(186 - 209*eps - 101*eps*Nf - 744*x - 
        748*eps*x + 428*eps*Nf*x + 1044*x^2 + 2976*eps*x^2 - 648*eps*Nf*x^2 - 
        600*x^3 - 2704*eps*x^3 + 320*eps*Nf*x^3 + 144*eps*x^4)*G[0, 0, 1, x])/
      (eps*(-1 + x)^2*x^2) + (((2*I)/3)*(66 - 407*eps - 83*eps*Nf - 264*x + 
        14*eps*x + 212*eps*Nf*x + 180*x^2 + 1308*eps*x^2 - 188*eps*Nf*x^2 + 
        168*x^3 - 610*eps*x^3 + 72*eps*Nf*x^3 + 144*eps*x^4)*G[0, 1, 1, x])/
      (eps*(-1 + x)^2*x^2) - ((4*I)*(-30 + 168*x - 313*x^2 + 242*x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((4*I)*(130 - 16*Nf - 544*x + 40*Nf*x + 841*x^2 - 32*Nf*x^2 - 570*x^3 + 
        8*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((4*I)*(-1 + 2*x)*(129 - 258*x + 254*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) + (((2*I)/3)*(-12 - 51*eps - 37*eps*Nf + 48*x + 
        960*eps*x + 292*eps*Nf*x + 204*x^2 - 693*eps*x^2 - 555*eps*Nf*x^2 - 
        504*x^3 - 1134*eps*x^3 + 286*eps*Nf*x^3 - 72*eps*x^4)*Zeta[3])/
      (eps*(-1 + x)^2*x^2)) + 
   G[0, x]*(((-1/108*I)*(-864*eps - 4104*eps^2 - 23328*eps^3 - 112950*eps^4 + 
        144*eps^2*Nf - 1668*eps^3*Nf - 16736*eps^4*Nf - 432*x - 216*eps*x + 
        6156*eps^2*x + 59751*eps^3*x + 344691*eps^4*x + 216*eps*Nf*x - 
        252*eps^2*Nf*x + 1596*eps^3*Nf*x + 42824*eps^4*Nf*x + 
        736*eps^4*Nf^2*x + 864*x^2 + 2592*eps*x^2 + 7128*eps^2*x^2 + 
        4158*eps^3*x^2 - 55395*eps^4*x^2 - 432*eps*Nf*x^2 + 
        1440*eps^2*Nf*x^2 + 7512*eps^3*Nf*x^2 + 12100*eps^4*Nf*x^2 + 
        1600*eps^4*Nf^2*x^2))/(eps^4*(-1 + x)^2*x) + 
     ((I/9)*(-96 - 1158*eps - 58*eps*Nf + 384*x + 2892*eps*x + 184*eps*Nf*x - 
        462*x^2 - 1767*eps*x^2 - 199*eps*Nf*x^2 + 156*x^3 - 162*eps*x^3 + 
        78*eps*Nf*x^3 + 126*eps*x^4)*G[1, x]^3)/(eps*(-1 + x)^2*x^2) + 
     ((I/6)*(-1 + 2*x)*(32 - 64*x + 27*x^2)*G[1, x]^4)/((-1 + x)^2*x^2) - 
     ((I/18)*(-432 - 288*eps + 1686*eps^2 + 24*eps*Nf - 860*eps^2*Nf + 
        1728*x + 2592*eps*x + 192*eps^2*x - 96*eps*Nf*x + 2360*eps^2*Nf*x - 
        2016*x^2 - 3024*eps*x^2 - 1545*eps^2*x^2 + 120*eps*Nf*x^2 - 
        1420*eps^2*Nf*x^2 - 16*eps^2*Nf^2*x^2 + 576*x^3 - 144*eps*x^3 - 
        6030*eps^2*x^3 - 48*eps*Nf*x^3 - 1880*eps^2*Nf*x^3 + 
        32*eps^2*Nf^2*x^3 + 432*eps^2*x^4 + 288*eps^2*Nf*x^4)*G[0, 1, x])/
      (eps^2*(-1 + x)^2*x^2) + ((2*I)*(-22 + 76*x - 23*x^2 + 4*Nf*x^2 - 
        82*x^3 + 4*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^2*(((I/18)*(144 - 792*eps - 3279*eps^2 + 12*eps*Nf + 
          2*eps^2*Nf - 576*x + 1800*eps*x + 4662*eps^2*x - 48*eps*Nf*x + 
          916*eps^2*Nf*x + 900*x^2 - 270*eps*x^2 + 2610*eps^2*x^2 + 
          18*eps*Nf*x^2 - 1749*eps^2*Nf*x^2 - 648*x^3 - 1584*eps*x^3 - 
          10824*eps^2*x^3 + 60*eps*Nf*x^3 + 508*eps^2*Nf*x^3 + 108*eps*x^4 + 
          1188*eps^2*x^4 + 144*eps^2*Nf*x^4))/(eps^2*(-1 + x)^2*x^2) - 
       ((8*I)*(-2 + x)*(-1 + 2*x)*(-2 + 3*x)*G[0, 1, x])/((-1 + x)^2*x^2)) - 
     (((2*I)/3)*(-252 - 348*eps - 46*eps*Nf + 1008*x + 1716*eps*x + 
        184*eps*Nf*x - 1224*x^2 - 2511*eps*x^2 - 216*eps*Nf*x^2 + 432*x^3 + 
        1146*eps*x^3 + 64*eps*Nf*x^3 + 72*eps*x^4)*G[0, 0, 1, x])/
      (eps*(-1 + x)^2*x^2) - (((4*I)/3)*(-132 + 87*eps + 45*eps*Nf + 528*x + 
        408*eps*x - 108*eps*Nf*x - 636*x^2 - 1053*eps*x^2 + 47*eps*Nf*x^2 + 
        216*x^3 + 366*eps*x^3 + 14*eps*Nf*x^3 + 36*eps*x^4)*G[0, 1, 1, x])/
      (eps*(-1 + x)^2*x^2) - ((8*I)*(-1 + 2*x)*(119 - 238*x + 107*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((4*I)*(238 - 952*x + 1155*x^2 + 8*Nf*x^2 - 430*x^3 + 8*Nf*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((4*I)*(-216 + 828*x - 1025*x^2 + 442*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) + (((2*I)/3)*(-96*eps - 300*x - 633*eps*x - 
        85*eps*Nf*x + 600*x^2 + 1176*eps*x^2 + 170*eps*Nf*x^2 + 72*eps*x^3)*
       Zeta[3])/(eps*(-1 + x)^2*x) + 
     G[1, x]*(((I/108)*(864 + 1728*eps + 3888*eps^2 - 4860*eps^3 - 
          144*eps*Nf + 1704*eps^2*Nf + 8768*eps^3*Nf - 3456*x - 5184*eps*x - 
          14256*eps^2*x + 31716*eps^3*x + 576*eps*Nf*x - 5520*eps^2*Nf*x - 
          25172*eps^3*Nf*x + 5616*x^2 + 9720*eps*x^2 + 18252*eps^2*x^2 - 
          97029*eps^3*x^2 - 1080*eps*Nf*x^2 + 6300*eps^2*Nf*x^2 + 
          38652*eps^3*Nf*x^2 - 96*eps^3*Nf^2*x^2 - 4320*x^3 - 11232*eps*x^3 - 
          39528*eps^2*x^3 - 98352*eps^3*x^3 + 1008*eps*Nf*x^3 - 
          5520*eps^2*Nf*x^3 - 43928*eps^3*Nf*x^3 + 96*eps^3*Nf^2*x^3 + 
          6336*eps^3*x^4))/(eps^3*(-1 + x)^2*x^2) - 
       (((2*I)/3)*(72 + 19*eps - 30*eps*Nf - 288*x - 556*eps*x + 
          72*eps*Nf*x + 384*x^2 + 1277*eps*x^2 - 110*eps*Nf*x^2 - 192*x^3 - 
          800*eps*x^3 + 76*eps*Nf*x^3)*G[0, 1, x])/(eps*(-1 + x)^2*x^2) + 
       ((8*I)*(-27 + 114*x - 182*x^2 + 130*x^3)*G[0, 0, 1, x])/
        ((-1 + x)^2*x^2) + ((8*I)*(-42 + 162*x - 211*x^2 + 104*x^3)*
         G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
       ((8*I)*(-8 + 50*x - 175*x^2 + 232*x^3)*Zeta[3])/((-1 + x)^2*x^2))) - 
   ((4*I)*(-461 + 802*x)*Zeta[5])/(-1 + x)^2) + 
 G[1, x]*(-1/216*(-864 - 3888*eps - 18792*eps^2 - 77922*eps^3 - 
      308070*eps^4 + 432*eps*Nf - 2232*eps^2*Nf - 17112*eps^3*Nf - 
      89456*eps^4*Nf - 4672*eps^4*Nf^2 + 864*x + 4320*eps*x + 20952*eps^2*x + 
      88398*eps^3*x + 352269*eps^4*x - 432*eps*Nf*x + 2016*eps^2*Nf*x + 
      18120*eps^3*Nf*x + 98516*eps^4*Nf*x + 4672*eps^4*Nf^2*x)/
     (eps^4*(-1 + x)*x) + ((-1584*eps - 7728*eps^2 + 4248*eps*x + 
      19212*eps^2*x + 696*eps^2*Nf*x - 36*x^2 - 3042*eps*x^2 - 
      12864*eps^2*x^2 - 30*eps*Nf*x^2 - 1505*eps^2*Nf*x^2 + 72*x^3 + 
      144*eps*x^3 - 1536*eps^2*x^3 + 60*eps*Nf*x^3 + 844*eps^2*Nf*x^3 + 
      108*eps*x^4 + 432*eps^2*x^4 + 144*eps^2*Nf*x^4)*G[0, 0, 1, x])/
    (9*eps^2*(-1 + x)^2*x^2) - 
   ((72 - 828*eps - 6657*eps^2 - 12*eps*Nf + 970*eps^2*Nf - 16*eps^2*Nf^2 - 
      216*x - 36*eps*x + 6843*eps^2*x + 36*eps*Nf*x - 2778*eps^2*Nf*x + 
      48*eps^2*Nf^2*x + 144*x^2 + 1656*eps*x^2 + 4206*eps^2*x^2 - 
      24*eps*Nf*x^2 + 2576*eps^2*Nf*x^2 - 32*eps^2*Nf^2*x^2 - 216*eps*x^3 + 
      864*eps^2*x^3 + 288*eps^2*Nf*x^3)*G[0, 1, 1, x])/
    (18*eps^2*(-1 + x)*x^2) - 
   (2*(144 - 335*eps - 168*eps*Nf - 576*x + 830*eps*x + 456*eps*Nf*x + 
      546*x^2 - 320*eps*x^2 - 637*eps*Nf*x^2 + 60*x^3 + 120*eps*x^3 + 
      434*eps*Nf*x^3 + 54*eps*x^4)*G[0, 0, 0, 1, x])/(3*eps*(-1 + x)^2*x^2) + 
   (2*(102 + 785*eps + 111*eps*Nf - 408*x - 2972*eps*x - 180*eps*Nf*x + 
      804*x^2 + 3896*eps*x^2 + 88*eps*Nf*x^2 - 792*x^3 - 2676*eps*x^3 - 
      80*eps*Nf*x^3 + 18*eps*x^4)*G[0, 0, 1, 1, x])/(3*eps*(-1 + x)^2*x^2) + 
   (2*(-114 - 114*eps - 67*eps*Nf + 342*x + 1101*eps*x + 201*eps*Nf*x - 
      228*x^2 - 1131*eps*x^2 - 134*eps*Nf*x^2 + 90*eps*x^3)*G[0, 1, 1, 1, x])/
    (3*eps*(-1 + x)*x^2) - (4*(-190 + 640*x - 629*x^2 + 98*x^3)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (12*(-59 + 212*x - 310*x^2 + 220*x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (12*(-1 + 8*x - 47*x^2 + 74*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x^2) + (4*(196 - 96*Nf - 640*x + 240*Nf*x + 259*x^2 - 
      192*Nf*x^2 + 618*x^3 + 48*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + (16*(9 - 6*Nf - 27*x + 15*Nf*x - 11*x^2 - 12*Nf*x^2 + 
      67*x^3 + 3*Nf*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (206*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 - 
   ((144 + 1656*eps + 1377*eps^2 - 96*eps*Nf + 2360*eps^2*Nf - 
      48*eps^2*Nf^2 - 576*x - 7632*eps*x - 16212*eps^2*x + 384*eps*Nf*x - 
      10412*eps^2*Nf*x + 192*eps^2*Nf^2*x + 792*x^2 + 9612*eps*x^2 + 
      34953*eps^2*x^2 - 420*eps*Nf*x^2 + 14930*eps^2*Nf*x^2 - 
      240*eps^2*Nf^2*x^2 - 432*x^3 - 3168*eps*x^3 - 15798*eps^2*x^3 + 
      72*eps*Nf*x^3 - 6948*eps^2*Nf*x^3 + 96*eps^2*Nf^2*x^3 - 216*eps*x^4 + 
      648*eps^2*x^4 - 288*eps^2*Nf*x^4)*Zeta[3])/(18*eps^2*(-1 + x)^2*x^2) + 
   G[0, 1, x]*((12*(-1 + 8*x - 47*x^2 + 74*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + (4*(-83 - 24*Nf + 272*x + 60*Nf*x - 257*x^2 - 
        48*Nf*x^2 + 30*x^3 + 12*Nf*x^3)*Zeta[3])/((-1 + x)^2*x^2)) + 
   (2*(-205 - 120*Nf + 820*x + 300*Nf*x - 881*x^2 - 240*Nf*x^2 + 122*x^3 + 
      60*Nf*x^3)*Zeta[5])/((-1 + x)^2*x^2))


==> anc/Families/1L_Families.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{dlog[1234, 1] -> eps^2*s*t*j[1234, 1, 1, 1, 1], 
 dlog[1243, 1] -> eps^2*s*(-s - t)*j[1243, 1, 1, 1, 1], 
 dlog[1234, 2] -> eps^2*t*j[1234, 1, 1, 1, 0], 
 dlog[1243, 2] -> eps^2*(-s - t)*j[1243, 1, 1, 1, 0], 
 dlog[1234, 3] -> eps^2*s*j[1234, 1, 1, 0, 1], 
 dlog[1243, 3] -> eps^2*s*j[1243, 1, 1, 0, 1],
 dlog[1432, 1] -> eps^2*s*t*j[1432, 1, 1, 1, 1], 
 dlog[1423, 1] -> eps^2*t*(-s - t)*j[1423, 1, 1, 1, 1], 
 dlog[1432, 2] -> eps^2*s*j[1432, 1, 1, 1, 0], 
 dlog[1423, 2] -> eps^2*(-s - t)*j[1423, 1, 1, 1, 0], 
 dlog[1432, 3] -> eps^2*t*j[1432, 1, 1, 0, 1], 
 dlog[1423, 3] -> eps^2*t*j[1423, 1, 1, 0, 1]}


==> anc/Families/2L_Families.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{dlog[NPL1423, 1] -> -(eps^4*s*(-s - t)*j[NPL1423, 1, 1, 1, 0, 1, 1, 1, 0, 
      0]) - eps^4*(-s - t)^2*j[NPL1423, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   eps^4*(-s - t)^2*j[NPL1423, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[NPL1423, 2] -> eps^4*(-s - t)*t*j[NPL1423, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
 dlog[NPL1423, 3] -> eps^4*(-s - t)*j[NPL1423, 1, 1, 1, 1, 1, 0, 1, 0, -1], 
 dlog[NPL1423, 4] -> eps^4*(-s - t)*j[NPL1423, 1, 1, 1, 0, 1, 0, 1, 0, 0], 
 dlog[NPL1423, 5] -> eps^4*(-s - t)*j[NPL1423, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 dlog[NPL1423, 6] -> eps^4*(-s - t)*t*j[NPL1423, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1423, 7] -> eps^4*t*j[NPL1423, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1423, 8] -> -(eps^4*s*j[NPL1423, 1, 0, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1423, 9] -> -(eps^4*s*(-s - t)*j[NPL1423, 0, 1, 1, 1, 1, 1, 1, 0, 
     0]), dlog[NPL1423, 10] -> eps^4*(-s - t)*j[NPL1423, 0, 1, 1, 1, 1, 0, 1, 
    0, 0], dlog[NPL1423, 11] -> eps^4*t*j[NPL1423, 0, 1, 1, 1, 0, 1, 1, 0, 
    0], dlog[NPL1423, 12] -> 
  -(eps^4*s*j[NPL1423, 0, 1, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1432, 1] -> eps^4*s*(s + t)*j[NPL1432, 1, 1, 1, 0, 1, 1, 1, 0, 0] - 
   eps^4*s^2*j[NPL1432, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   eps^4*s^2*j[NPL1432, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[NPL1432, 2] -> eps^4*s*t*j[NPL1432, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
 dlog[NPL1432, 3] -> eps^4*s*j[NPL1432, 1, 1, 1, 1, 1, 0, 1, 0, -1], 
 dlog[NPL1432, 4] -> eps^4*s*j[NPL1432, 1, 1, 1, 0, 1, 0, 1, 0, 0], 
 dlog[NPL1432, 5] -> eps^4*s*j[NPL1432, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 dlog[NPL1432, 6] -> eps^4*s*t*j[NPL1432, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1432, 7] -> eps^4*t*j[NPL1432, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1432, 8] -> eps^4*(s + t)*j[NPL1432, 1, 0, 1, 0, 1, 1, 1, 0, 0], 
 dlog[NPL1432, 9] -> eps^4*s*(s + t)*j[NPL1432, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1432, 10] -> eps^4*s*j[NPL1432, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[NPL1432, 11] -> eps^4*t*j[NPL1432, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1432, 12] -> eps^4*(s + t)*j[NPL1432, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[NPL1342, 1] -> -(eps^4*s*t*j[NPL1342, 1, 1, 1, 0, 1, 1, 1, 0, 0]) - 
   eps^4*s^2*j[NPL1342, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   eps^4*s^2*j[NPL1342, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[NPL1342, 2] -> eps^4*s*(-s - t)*j[NPL1342, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
 dlog[NPL1342, 3] -> eps^4*s*j[NPL1342, 1, 1, 1, 1, 1, 0, 1, 0, -1], 
 dlog[NPL1342, 4] -> eps^4*s*j[NPL1342, 1, 1, 1, 0, 1, 0, 1, 0, 0], 
 dlog[NPL1342, 5] -> eps^4*s*j[NPL1342, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 dlog[NPL1342, 6] -> eps^4*s*(-s - t)*j[NPL1342, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1342, 7] -> eps^4*(-s - t)*j[NPL1342, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1342, 8] -> -(eps^4*t*j[NPL1342, 1, 0, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1342, 9] -> -(eps^4*s*t*j[NPL1342, 0, 1, 1, 1, 1, 1, 1, 0, 0]), 
 dlog[NPL1342, 10] -> eps^4*s*j[NPL1342, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[NPL1342, 11] -> eps^4*(-s - t)*j[NPL1342, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1342, 12] -> -(eps^4*t*j[NPL1342, 0, 1, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1324, 1] -> -(eps^4*s*t*j[NPL1324, 1, 1, 1, 0, 1, 1, 1, 0, 0]) - 
   eps^4*t^2*j[NPL1324, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   eps^4*t^2*j[NPL1324, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[NPL1324, 2] -> eps^4*(-s - t)*t*j[NPL1324, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
 dlog[NPL1324, 3] -> eps^4*t*j[NPL1324, 1, 1, 1, 1, 1, 0, 1, 0, -1], 
 dlog[NPL1324, 4] -> eps^4*t*j[NPL1324, 1, 1, 1, 0, 1, 0, 1, 0, 0], 
 dlog[NPL1324, 5] -> eps^4*t*j[NPL1324, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 dlog[NPL1324, 6] -> eps^4*(-s - t)*t*j[NPL1324, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1324, 7] -> eps^4*(-s - t)*j[NPL1324, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1324, 8] -> -(eps^4*s*j[NPL1324, 1, 0, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1324, 9] -> -(eps^4*s*t*j[NPL1324, 0, 1, 1, 1, 1, 1, 1, 0, 0]), 
 dlog[NPL1324, 10] -> eps^4*t*j[NPL1324, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[NPL1324, 11] -> eps^4*(-s - t)*j[NPL1324, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1324, 12] -> -(eps^4*s*j[NPL1324, 0, 1, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1243, 1] -> -(eps^4*(-s - t)*t*j[NPL1243, 1, 1, 1, 0, 1, 1, 1, 0, 
      0]) - eps^4*(-s - t)^2*j[NPL1243, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   eps^4*(-s - t)^2*j[NPL1243, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[NPL1243, 2] -> eps^4*s*(-s - t)*j[NPL1243, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
 dlog[NPL1243, 3] -> eps^4*(-s - t)*j[NPL1243, 1, 1, 1, 1, 1, 0, 1, 0, -1], 
 dlog[NPL1243, 4] -> eps^4*(-s - t)*j[NPL1243, 1, 1, 1, 0, 1, 0, 1, 0, 0], 
 dlog[NPL1243, 5] -> eps^4*(-s - t)*j[NPL1243, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 dlog[NPL1243, 6] -> eps^4*s*(-s - t)*j[NPL1243, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1243, 7] -> eps^4*s*j[NPL1243, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1243, 8] -> -(eps^4*t*j[NPL1243, 1, 0, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1243, 9] -> -(eps^4*(-s - t)*t*j[NPL1243, 0, 1, 1, 1, 1, 1, 1, 0, 
     0]), dlog[NPL1243, 10] -> eps^4*(-s - t)*j[NPL1243, 0, 1, 1, 1, 1, 0, 1, 
    0, 0], dlog[NPL1243, 11] -> eps^4*s*j[NPL1243, 0, 1, 1, 1, 0, 1, 1, 0, 
    0], dlog[NPL1243, 12] -> 
  -(eps^4*t*j[NPL1243, 0, 1, 1, 0, 1, 1, 1, 0, 0]), 
 dlog[NPL1234, 1] -> eps^4*t*(s + t)*j[NPL1234, 1, 1, 1, 0, 1, 1, 1, 0, 0] - 
   eps^4*t^2*j[NPL1234, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   eps^4*t^2*j[NPL1234, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[NPL1234, 2] -> eps^4*s*t*j[NPL1234, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
 dlog[NPL1234, 3] -> eps^4*t*j[NPL1234, 1, 1, 1, 1, 1, 0, 1, 0, -1], 
 dlog[NPL1234, 4] -> eps^4*t*j[NPL1234, 1, 1, 1, 0, 1, 0, 1, 0, 0], 
 dlog[NPL1234, 5] -> eps^4*t*j[NPL1234, 1, 1, 1, 0, 0, 1, 1, 0, 0], 
 dlog[NPL1234, 6] -> eps^4*s*t*j[NPL1234, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1234, 7] -> eps^4*s*j[NPL1234, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1234, 8] -> eps^4*(s + t)*j[NPL1234, 1, 0, 1, 0, 1, 1, 1, 0, 0], 
 dlog[NPL1234, 9] -> eps^4*t*(s + t)*j[NPL1234, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[NPL1234, 10] -> eps^4*t*j[NPL1234, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[NPL1234, 11] -> eps^4*s*j[NPL1234, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 dlog[NPL1234, 12] -> eps^4*(s + t)*j[NPL1234, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[PL1423, 1] -> eps^4*(-s - t)*t^2*j[PL1423, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1423, 2] -> eps^4*t^2*j[PL1423, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[PL1423, 3] -> eps^4*t^2*j[PL1423, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 dlog[PL1423, 4] -> eps^4*t^2*j[PL1423, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1423, 5] -> eps^4*(-s - t)*t*j[PL1423, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1423, 6] -> eps^4*t*j[PL1423, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[PL1423, 7] -> -(eps^4*s*j[PL1423, 0, 1, 1, 1, 0, 1, 1, 0, 0]), 
 dlog[PL1423, 8] -> eps^4*(-s - t)*j[PL1423, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[PL1324, 1] -> eps^4*(-s - t)^2*t*j[PL1324, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1324, 2] -> eps^4*(-s - t)^2*j[PL1324, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[PL1324, 3] -> eps^4*(-s - t)^2*j[PL1324, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 dlog[PL1324, 4] -> eps^4*(-s - t)^2*j[PL1324, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1324, 5] -> eps^4*(-s - t)*t*j[PL1324, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1324, 6] -> eps^4*(-s - t)*j[PL1324, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[PL1324, 7] -> -(eps^4*s*j[PL1324, 0, 1, 1, 1, 0, 1, 1, 0, 0]), 
 dlog[PL1324, 8] -> eps^4*t*j[PL1324, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[PL1342, 1] -> eps^4*s*(-s - t)^2*j[PL1342, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1342, 2] -> eps^4*(-s - t)^2*j[PL1342, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[PL1342, 3] -> eps^4*(-s - t)^2*j[PL1342, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 dlog[PL1342, 4] -> eps^4*(-s - t)^2*j[PL1342, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1342, 5] -> eps^4*s*(-s - t)*j[PL1342, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1342, 6] -> eps^4*(-s - t)*j[PL1342, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[PL1342, 7] -> -(eps^4*t*j[PL1342, 0, 1, 1, 1, 0, 1, 1, 0, 0]), 
 dlog[PL1342, 8] -> eps^4*s*j[PL1342, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[PL1243, 1] -> eps^4*s^2*(-s - t)*j[PL1243, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1243, 2] -> eps^4*s^2*j[PL1243, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[PL1243, 3] -> eps^4*s^2*j[PL1243, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 dlog[PL1243, 4] -> eps^4*s^2*j[PL1243, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1243, 5] -> eps^4*s*(-s - t)*j[PL1243, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1243, 6] -> eps^4*s*j[PL1243, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[PL1243, 7] -> -(eps^4*t*j[PL1243, 0, 1, 1, 1, 0, 1, 1, 0, 0]), 
 dlog[PL1243, 8] -> eps^4*(-s - t)*j[PL1243, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[PL1432, 1] -> eps^4*s*t^2*j[PL1432, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1432, 2] -> eps^4*t^2*j[PL1432, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[PL1432, 3] -> eps^4*t^2*j[PL1432, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 dlog[PL1432, 4] -> eps^4*t^2*j[PL1432, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1432, 5] -> eps^4*s*t*j[PL1432, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1432, 6] -> eps^4*t*j[PL1432, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[PL1432, 7] -> eps^4*(s + t)*j[PL1432, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 dlog[PL1432, 8] -> eps^4*s*j[PL1432, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
 dlog[PL1234, 1] -> eps^4*s^2*t*j[PL1234, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1234, 2] -> eps^4*s^2*j[PL1234, 1, 1, 1, 1, 1, 1, 1, -1, 0], 
 dlog[PL1234, 3] -> eps^4*s^2*j[PL1234, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 dlog[PL1234, 4] -> eps^4*s^2*j[PL1234, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1234, 5] -> eps^4*s*t*j[PL1234, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 dlog[PL1234, 6] -> eps^4*s*j[PL1234, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
 dlog[PL1234, 7] -> eps^4*(s + t)*j[PL1234, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 dlog[PL1234, 8] -> eps^4*t*j[PL1234, 0, 1, 1, 0, 1, 1, 1, 0, 0]}


==> anc/Helicity_Amplitudes/Bhabha/0L_HA_Bhabha_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2


==> anc/Helicity_Amplitudes/Bhabha/0L_HA_Bhabha_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2 - 2/x


==> anc/Helicity_Amplitudes/Bhabha/1L_HA_Bhabha_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(2916 + 5832*eps + 11664*eps^2 + 23328*eps^3 + 46656*eps^4 + 405*Nf + 
    756*eps*Nf + 1476*eps^2*Nf + 2928*eps^3*Nf + 5840*eps^4*Nf))/729 - 
 (977*eps^4*Pi^6)/30240 + (eps^4*G[0, x]^6)/45 + 
 (eps^2*(-6 - 3*eps - 9*eps^2 + 12*x + 8*eps*x + 15*eps^2*x - 8*x^2)*
   G[1, x]^4)/(24*x^2) - (eps^3*(-4 - 2*eps + 8*x + 5*eps*x - 6*x^2)*
   G[1, x]^5)/(60*x^2) - (eps^4*(5 - 10*x + 8*x^2)*G[1, x]^6)/(360*x^2) + 
 G[0, x]^5*((eps^3*(3 + 2*eps - 3*x))/(30*(-1 + x)) - (2*eps^4*G[1, x])/15) + 
 Pi^5*(((I/720)*eps^3*(-15*eps - 94*x - 62*eps*x - 10*eps*Nf*x + 94*x^2 + 
      45*eps*x^2 + 10*eps*Nf*x^2))/((-1 + x)*x) - 
   ((47*I)/360)*eps^4*G[0, x] + ((I/720)*eps^4*(15 - 30*x + 94*x^2)*G[1, x])/
    x^2) + G[0, x]^4*
  (-1/24*(eps^2*(-4*eps^2 + 8*x + 6*eps*x + 13*eps^2*x - 8*x^2))/
     ((-1 + x)*x) - (eps^3*(2 + eps - 2*x)*G[1, x])/(4*(-1 + x)) + 
   (eps^4*G[1, x]^2)/4 + (eps^4*G[0, 1, x])/6) + 
 Pi^4*(-1/6480*(eps^2*(-1080*eps - 1566*eps^2 + 630*x + 81*eps*x - 
       2232*eps^2*x - 438*eps*Nf*x - 730*eps^2*Nf*x - 630*x^2 + 
       1971*eps*x^2 + 5256*eps^2*x^2 + 438*eps*Nf*x^2 + 730*eps^2*Nf*x^2))/
     ((-1 + x)*x) - (eps^4*G[0, x]^2)/60 + 
   (eps^3*(120 + 60*eps - 360*x - 227*eps*x + 170*x^2 + 59*eps*x^2 + 70*x^3)*
     G[1, x])/(720*(-1 + x)*x^2) + (eps^4*(167 - 334*x + 456*x^2)*G[1, x]^2)/
    (1440*x^2) + G[0, x]*(-1/360*(eps^3*(-35 + 6*eps + 35*x))/(-1 + x) + 
     (eps^4*G[1, x])/30) - (eps^4*(1 - 2*x + 4*x^2)*G[0, 1, x])/(6*x^2)) + 
 (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 0, 0, 1, x])/
  ((-1 + x)*x) + (eps^2*(2 + eps + 3*eps^2 - 6*x - 3*eps*x - 8*eps^2*x + 
    12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 - 8*x^3)*G[0, 0, 1, 1, x])/
  ((-1 + x)*x^2) + (eps^2*(-2 - eps - 3*eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 
    4*x^2)*G[0, 1, 1, 1, x])/x^2 - 
 (2*eps^3*(2 + eps - 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x) - 
 (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)*x^2) - (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*G[0, 1, 1, 1, 1, x])/x^2 - 
 4*eps^4*G[0, 0, 0, 0, 0, 1, x] - 
 (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 0, 0, 1, 1, x])/x^2 - 
 (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 0, 1, 1, 1, x])/x^2 - 
 (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, 1, 1, x])/x^2 - 
 (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, 1, 1, x])/x^2 + 
 (eps*(81*eps^2 + 162*eps^3 - 1080*x - 1296*eps*x - 3348*eps^2*x - 
    6696*eps^3*x - 252*eps*Nf*x - 420*eps^2*Nf*x - 784*eps^3*Nf*x + 
    1080*x^2 + 1134*eps*x^2 + 3024*eps^2*x^2 + 6048*eps^3*x^2 + 
    252*eps*Nf*x^2 + 420*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2)*Zeta[3])/
  (81*(-1 + x)*x) - (182*eps^4*Zeta[3]^2)/9 + 
 G[0, 0, 1, x]*(-((eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
       8*eps^3*x - 4*x^2))/((-1 + x)*x)) - (28*eps^4*Zeta[3])/3) + 
 Pi^3*(((I/54)*eps*(-27*eps - 36*eps^2 - 72*eps^3 - 18*x - 36*eps*x - 
      153*eps^2*x - 306*eps^3*x - 18*eps*Nf*x - 30*eps^2*Nf*x - 
      56*eps^3*Nf*x + 18*x^2 + 81*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 
      18*eps*Nf*x^2 + 30*eps^2*Nf*x^2 + 56*eps^3*Nf*x^2))/((-1 + x)*x) - 
   (I/18)*eps^4*G[0, x]^3 + ((I/24)*eps^3*(6 + 3*eps - 18*x - 9*eps*x + 
      32*x^2 + 10*eps*x^2 - 20*x^3)*G[1, x]^2)/((-1 + x)*x^2) + 
   ((I/36)*eps^4*(3 - 6*x + 2*x^2)*G[1, x]^3)/x^2 + 
   G[0, x]^2*(((-1/12*I)*eps^3*(2 + eps - 2*x))/(-1 + x) + 
     (I/6)*eps^4*G[1, x]) + 
   G[0, x]*(((I/12)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
      ((-1 + x)*x) + ((I/6)*eps^3*(2 + eps - 2*x)*G[1, x])/(-1 + x) - 
     (I/6)*eps^4*G[1, x]^2) - 
   ((I/4)*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 1, x])/((-1 + x)*x^2) + 
   G[1, x]*(((-1/12*I)*eps^2*(6 + 3*eps + 9*eps^2 - 18*x - 9*eps*x - 
        19*eps^2*x + 16*x^2 + 2*eps*x^2 + 4*eps^2*x^2 - 4*x^3))/
      ((-1 + x)*x^2) + ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, x])/x^2) - 
   ((I/2)*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/x^2 - 
   ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/x^2 - ((7*I)/9)*eps^4*Zeta[3]) + 
 G[0, x]^3*((eps*(-3*eps^2 - 6*eps^3 + 4*x + 4*eps*x + 9*eps^2*x + 
      18*eps^3*x - 4*x^2))/(6*(-1 + x)*x) + (eps^3*(2 + eps - 2*x)*G[1, x]^2)/
    (3*(-1 + x)) - (2*eps^4*G[1, x]^3)/9 + (eps^3*(2 + eps - 2*x)*G[0, 1, x])/
    (3*(-1 + x)) + G[1, x]*
    ((eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/(3*(-1 + x)*x) - 
     (2*eps^4*G[0, 1, x])/3) + (2*eps^4*G[0, 1, 1, x])/3 + 
   (8*eps^4*Zeta[3])/9) + G[0, 1, 1, x]*
  ((eps*(-2 - eps - 3*eps^2 - 6*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
      8*eps^3*x - 4*x^2))/x^2 + (14*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/
    (3*x^2)) + G[1, x]^3*
  (-1/6*(eps*(-4 - 2*eps - 6*eps^2 - 12*eps^3 + 8*x + 6*eps*x + 11*eps^2*x + 
       22*eps^3*x - 4*x^2))/x^2 + (2*eps^4*G[0, 0, 1, x])/3 + 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/(3*x^2) - 
   (2*eps^4*(7 - 14*x + 4*x^2)*Zeta[3])/(9*x^2)) + 
 G[1, x]^2*((-2 - eps - 3*eps^2 - 6*eps^3 - 12*eps^4 + 4*x + 4*eps*x + 
     7*eps^2*x + 14*eps^3*x + 28*eps^4*x)/(2*x^2) - 
   (eps^3*(2 + eps - 2*x)*G[0, 0, 1, x])/(-1 + x) + 
   (eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*G[0, 1, 1, x])/(2*x^2) - 
   2*eps^4*G[0, 0, 0, 1, x] - (eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, x])/
    x^2 - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, x])/x^2 - 
   (eps^3*(14 + 7*eps - 42*x - 35*eps*x + 40*x^2 + 34*eps*x^2 - 12*x^3)*
     Zeta[3])/(6*(-1 + x)*x^2)) + 
 G[0, x]^2*(-1/2*(eps*(-2*eps - 4*eps^2 - 8*eps^3 + 2*x + 5*eps*x + 
       10*eps^2*x + 20*eps^3*x))/((-1 + x)*x) - 
   (eps^3*(2 + eps - 2*x)*G[1, x]^3)/(6*(-1 + x)) + (eps^4*G[1, x]^4)/12 - 
   (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 1, x])/
    (2*(-1 + x)*x) + G[1, x]^2*
    (-1/4*(eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/((-1 + x)*x) + 
     eps^4*G[0, 1, x]) + (eps^3*(2 + eps - 2*x)*G[0, 1, 1, x])/(-1 + x) + 
   2*eps^4*G[0, 1, 1, 1, x] + (2*eps^3*(-3 + 2*eps + 3*x)*Zeta[3])/
    (3*(-1 + x)) + G[1, x]*
    (-1/2*(eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 8*eps^3*x - 
         4*x^2))/((-1 + x)*x) - (eps^3*(2 + eps - 2*x)*G[0, 1, x])/(-1 + x) - 
     2*eps^4*G[0, 1, 1, x] - (8*eps^4*Zeta[3])/3)) + 
 Pi^2*((486*eps + 486*eps^2 + 972*eps^3 + 1944*eps^4 + 1134*x + 1701*eps*x + 
     4536*eps^2*x + 9072*eps^3*x + 18144*eps^4*x + 378*eps*Nf*x + 
     630*eps^2*Nf*x + 1176*eps^3*Nf*x + 2296*eps^4*Nf*x)/(486*x) + 
   (eps^4*G[0, x]^4)/18 - (eps^3*(-4 - 2*eps + 8*x + 3*eps*x - 10*x^2)*
     G[1, x]^3)/(36*x^2) - (eps^4*(3 - 6*x + 8*x^2)*G[1, x]^4)/(144*x^2) + 
   G[0, x]^3*((eps^3*(5 + 2*eps - 5*x))/(18*(-1 + x)) - 
     (2*eps^4*G[1, x])/9) - (eps^2*(2 + eps + 3*eps^2 - 6*x - 3*eps*x - 
      8*eps^2*x + 12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 - 8*x^3)*G[0, 1, x])/
    (2*(-1 + x)*x^2) + G[0, x]^2*
    (-1/24*(eps^2*(-4*eps^2 + 24*x + 10*eps*x + 19*eps^2*x - 24*x^2))/
       ((-1 + x)*x) - (5*eps^3*(2 + eps - 2*x)*G[1, x])/(12*(-1 + x)) + 
     (5*eps^4*G[1, x]^2)/12 - (eps^4*G[0, 1, x])/6) + 
   G[1, x]^2*((eps^2*(-10 - 5*eps - 15*eps^2 + 20*x + 8*eps*x + 17*eps^2*x - 
        24*x^2))/(24*x^2) + (eps^4*(1 - 2*x + 4*x^2)*G[0, 1, x])/(2*x^2)) + 
   (eps^3*(-6 - 3*eps + 18*x + 9*eps*x - 10*x^2 + eps*x^2 - 2*x^3)*
     G[0, 0, 1, x])/(6*(-1 + x)*x^2) - 
   (eps^3*(14 + 7*eps - 42*x - 21*eps*x + 32*x^2 + 2*eps*x^2 - 4*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)*x^2) + 
   (eps^4*(3 - 6*x + 13*x^2)*G[0, 0, 0, 1, x])/(3*x^2) + 
   (7*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, x])/(6*x^2) + 
   (eps^4*(7 - 14*x + 26*x^2)*G[0, 1, 1, 1, x])/(6*x^2) - 
   (eps^3*(-126*eps - 312*x - 324*eps*x - 98*eps*Nf*x + 312*x^2 + 
      441*eps*x^2 + 98*eps*Nf*x^2)*Zeta[3])/(54*(-1 + x)*x) + 
   G[0, x]*((eps*(-5*eps^2 - 10*eps^3 + 28*x + 12*eps*x + 23*eps^2*x + 
        46*eps^3*x - 28*x^2))/(12*(-1 + x)*x) + 
     (eps^3*(2 + eps - 2*x)*G[1, x]^2)/(2*(-1 + x)) - (eps^4*G[1, x]^3)/3 - 
     (eps^3*(2 + eps - 2*x)*G[0, 1, x])/(6*(-1 + x)) + 
     G[1, x]*((eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
        (2*(-1 + x)*x) + (eps^4*G[0, 1, x])/3) - (eps^4*G[0, 1, 1, x])/3 + 
     (52*eps^4*Zeta[3])/9) + 
   G[1, x]*(-1/12*(eps*(-12 - 6*eps - 18*eps^2 - 36*eps^3 + 24*x + 10*eps*x + 
         21*eps^2*x + 42*eps^3*x - 28*x^2))/x^2 - 
     (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*G[0, 1, x])/(2*(-1 + x)*x^2) - 
     (eps^4*(3 - 6*x + 13*x^2)*G[0, 0, 1, x])/(3*x^2) - 
     (eps^4*(7 - 14*x + 26*x^2)*G[0, 1, 1, x])/(6*x^2) - 
     (eps^4*(21 - 42*x + 52*x^2)*Zeta[3])/(9*x^2))) + 
 (2*eps^3*(-216 - 294*eps - 62*eps*Nf + 216*x + 279*eps*x + 62*eps*Nf*x)*
   Zeta[5])/(15*(-1 + x)) + G[0, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/x - 
   (2*eps^4*G[1, x]^3*G[0, 1, x])/3 - 
   (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) + (2*eps^3*(2 + eps - 2*x)*G[0, 1, 1, 1, x])/(-1 + x) + 
   4*eps^4*G[0, 1, 1, 1, 1, x] + 
   (eps^2*(4*eps^2 + 40*x + 6*eps*x + 5*eps^2*x - 40*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + G[1, x]^2*((eps^3*(2 + eps - 2*x)*G[0, 1, x])/(-1 + x) + 
     2*eps^4*G[0, 1, 1, x] - 2*eps^4*Zeta[3]) + 
   G[0, 1, x]*((eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
        8*eps^3*x - 4*x^2))/((-1 + x)*x) + (28*eps^4*Zeta[3])/3) + 
   G[1, x]*((eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 1, x])/
      ((-1 + x)*x) - (2*eps^3*(2 + eps - 2*x)*G[0, 1, 1, x])/(-1 + x) - 
     4*eps^4*G[0, 1, 1, 1, x] + (2*eps^3*(2 + eps - 2*x)*Zeta[3])/(-1 + x)) - 
   (144*eps^4*Zeta[5])/5) + 
 Pi*((((-2*I)/243)*(243 + 243*eps + 486*eps^2 + 972*eps^3 + 1944*eps^4 + 
      729*x + 1944*eps*x + 3888*eps^2*x + 7776*eps^3*x + 15552*eps^4*x + 
      162*Nf*x + 270*eps*Nf*x + 504*eps^2*Nf*x + 984*eps^3*Nf*x + 
      1952*eps^4*Nf*x))/x + (I/30)*eps^4*G[0, x]^5 - 
   ((I/24)*eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*G[1, x]^4)/x^2 - 
   ((I/60)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^5)/x^2 + 
   G[0, x]^4*(((I/12)*eps^3*(2 + eps - 2*x))/(-1 + x) - 
     (I/6)*eps^4*G[1, x]) + G[0, x]^3*
    (((-1/6*I)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
      ((-1 + x)*x) - ((I/3)*eps^3*(2 + eps - 2*x)*G[1, x])/(-1 + x) + 
     (I/3)*eps^4*G[1, x]^2) + G[1, x]^3*
    (((I/6)*eps^2*(-2 - eps - 3*eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
      x^2 - ((I/3)*eps^4*(-1 + 2*x)*G[0, 1, x])/x^2) - 
   (I*eps^2*(-2 - eps - 3*eps^2 + 6*x + 3*eps*x + 6*eps^2*x - 4*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x^2) - 
   (I*eps^2*(-2 - eps - 3*eps^2 + 6*x + 3*eps*x + 6*eps^2*x - 4*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/x^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/x^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/x^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (((14*I)/27)*eps^2*(9*eps + 9*eps^2 + 18*x + 27*eps*x + 72*eps^2*x + 
      6*eps*Nf*x + 10*eps^2*Nf*x)*Zeta[3])/x + 
   G[0, x]^2*(((I/2)*eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
        8*eps^3*x - 4*x^2))/((-1 + x)*x) + 
     ((I/2)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[1, x])/
      ((-1 + x)*x) + ((I/2)*eps^3*(2 + eps - 2*x)*G[1, x]^2)/(-1 + x) - 
     (I/3)*eps^4*G[1, x]^3 + ((14*I)/3)*eps^4*Zeta[3]) + 
   G[1, x]*((I*(-2 - eps - 3*eps^2 - 6*eps^3 - 12*eps^4 + 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 16*eps^4*x - 4*x^2))/x^2 + 
     (I*eps^2*(-2 - eps - 3*eps^2 + 6*x + 3*eps*x + 6*eps^2*x - 4*x^2)*
       G[0, 1, x])/((-1 + x)*x^2) - 
     (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
       G[0, 0, 1, x])/((-1 + x)*x^2) - 
     (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
       G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/x^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/x^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 - 
     (((7*I)/3)*eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*Zeta[3])/x^2) + 
   G[1, x]^2*(((-1/2*I)*eps*(-2 - eps - 3*eps^2 - 6*eps^3 + 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x - 4*x^2))/x^2 + 
     ((I/2)*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) + (I*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/x^2 + 
     (I*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/x^2 - 
     (((7*I)/3)*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/x^2) + 
   G[0, 1, x]*((I*eps*(2 + eps + 3*eps^2 + 6*eps^3 - 6*x - 3*eps*x - 
        8*eps^2*x - 16*eps^3*x + 12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2 - 8*x^3))/((-1 + x)*x^2) + 
     (((14*I)/3)*eps^4*(1 - 2*x + 4*x^2)*Zeta[3])/x^2) + 
   G[0, x]*((I*(eps^2 + 2*eps^3 + 4*eps^4 - 4*x - 2*eps*x - 4*eps^2*x - 
        8*eps^3*x - 16*eps^4*x + 4*x^2))/((-1 + x)*x) - 
     ((I/2)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/3)*eps^3*(2 + eps - 2*x)*G[1, x]^3)/(-1 + x) + 
     (I/6)*eps^4*G[1, x]^4 + (((14*I)/3)*eps^3*(2 + eps - 2*x)*Zeta[3])/
      (-1 + x) + G[1, x]*(((-I)*eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 
          4*eps^2*x + 8*eps^3*x - 4*x^2))/((-1 + x)*x) - 
       ((28*I)/3)*eps^4*Zeta[3])) + ((124*I)/5)*eps^4*Zeta[5]) + 
 G[1, x]*(-((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4)/x) - 
   (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) - (eps^2*(-2 - eps - 3*eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 
      4*x^2)*G[0, 1, 1, x])/x^2 + (2*eps^3*(2 + eps - 2*x)*G[0, 0, 0, 1, x])/
    (-1 + x) + (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) - (eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*
     G[0, 1, 1, 1, x])/x^2 + 4*eps^4*G[0, 0, 0, 0, 1, x] + 
   (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/x^2 + 
   (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, 1, x])/x^2 + 
   (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (eps^2*(-14*eps - 18*eps^2 - 40*x + 8*eps*x + 9*eps^2*x + 40*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + (144*eps^4*Zeta[5])/5)


==> anc/Helicity_Amplitudes/Bhabha/1L_HA_Bhabha_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(2916 + 5832*eps + 11664*eps^2 + 23328*eps^3 + 46656*eps^4 + 405*Nf + 
    756*eps*Nf + 1476*eps^2*Nf + 2928*eps^3*Nf + 5840*eps^4*Nf)*(-1 + x))/
  (729*x) - (eps^4*Pi^6*(-949 + 782*x + 977*x^2))/(30240*(-1 + x)*x) + 
 (eps^4*(3 - 6*x + 8*x^2)*G[0, x]^6)/(360*(-1 + x)^2) - 
 (eps^2*(-6*eps - 9*eps^2 - 8*x + 6*eps*x + 13*eps^2*x + 8*x^2)*G[1, x]^4)/
  (24*(-1 + x)*x) + (eps^3*(2*eps + 3*x)*G[1, x]^5)/(30*x) - 
 (eps^4*G[1, x]^6)/45 + 
 G[0, x]^5*(-1/60*(eps^3*(2 - 3*eps - 4*x + 5*eps*x + 6*x^2))/(-1 + x)^2 - 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(15*(-1 + x)^2)) + 
 Pi^5*(((I/720)*eps^3*(94 - 92*x + 3*eps*x - 10*eps*Nf*x + 94*x^2 + 
      45*eps*x^2 + 10*eps*Nf*x^2))/((-1 + x)*x) - 
   (((47*I)/720)*eps^4*(2 - x + 2*x^2)*G[0, x])/((-1 + x)*x) + 
   ((I/360)*eps^4*(32 - 31*x + 47*x^2)*G[1, x])/((-1 + x)*x)) + 
 G[0, x]^4*((eps^2*(2 - 5*eps - 6*eps^2 - 4*x + 8*eps*x + 15*eps^2*x + 
      8*x^2))/(24*(-1 + x)^2) + (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[1, x])/(8*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
    (8*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/(12*(-1 + x)^2)) + 
 Pi^4*(-1/6480*(eps^2*(-846 - 1269*eps - 3384*eps^2 - 282*eps*Nf - 
       470*eps^2*Nf - 1440*x - 2268*eps*x - 5058*eps^2*x - 156*eps*Nf*x - 
       260*eps^2*Nf*x - 630*x^2 + 2079*eps*x^2 + 5418*eps^2*x^2 + 
       438*eps*Nf*x^2 + 730*eps^2*Nf*x^2))/((-1 + x)*x) - 
   (eps^4*(-35 + 70*x + 24*x^2)*G[0, x]^2)/(1440*(-1 + x)^2) + 
   (eps^3*(143 + 60*eps - 16*x + 15*eps*x + 35*x^2 + 6*eps*x^2)*G[1, x])/
    (360*(-1 + x)*x) + (eps^4*(29 - 58*x + 38*x^2)*G[1, x]^2)/
    (120*(-1 + x)^2) + 
   G[0, x]*((eps^3*(-282 - 423*eps - 94*eps*Nf + 600*x + 441*eps*x + 
        94*eps*Nf*x - 210*x^2 + 36*eps*x^2))/(2160*(-1 + x)*x) + 
     (eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(60*(-1 + x)^2)) - 
   (eps^4*(94 - 306*x + 153*x^2)*G[0, 0, x])/(720*(-1 + x)^2*x) - 
   (eps^4*(-143 + 358*x - 449*x^2 + 240*x^3)*G[0, 1, x])/(360*(-1 + x)^2*x) + 
   (eps^4*(23 - 58*x + 29*x^2)*G[1, 0, x])/(360*(-1 + x)^2*x) - 
   (eps^4*(20 - 22*x + 11*x^2)*G[1, 1, x])/(60*(-1 + x)^2*x)) + 
 (eps^2*(36 + 54*eps + 144*eps^2 + 12*eps*Nf + 20*eps^2*Nf - 180*x - 
    90*eps*x - 270*eps^2*x - 24*eps*Nf*x - 40*eps^2*Nf*x + 90*x^2 - 
    45*eps*x^2 - 36*eps^2*x^2 + 12*eps*Nf*x^2 + 20*eps^2*Nf*x^2 + 
    54*eps*x^3 + 81*eps^2*x^3)*G[0, 0, 0, 0, x])/(9*(-1 + x)^2*x) - 
 (eps^2*(4 - 6*x + eps*x + 3*eps^2*x - 2*eps*x^2 - 3*eps^2*x^2 + 4*x^3 + 
    2*eps*x^3 + 3*eps^2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 0, 1, 0, x])/((-1 + x)*x) - 
 (eps^2*(2*eps + 3*eps^2 + 6*x - 5*eps*x - 8*eps^2*x - 12*x^2 + 4*eps*x^2 + 
    8*eps^2*x^2 + 8*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
   G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 1, 0, 1, x])/((-1 + x)*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 1, 1, 0, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 2*eps + 3*eps^2 + 8*x - 4*eps*x - 8*eps^2*x - 4*x^2 + 
    2*eps*x^2 + 3*eps^2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps^2*(12 - 16*x + 6*eps*x + 12*eps^2*x + 8*x^2 - 6*eps*x^2 - 9*eps^2*x^2 + 
    2*eps*x^3 + 3*eps^2*x^3)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 0, 0, 1, x])/((-1 + x)*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 0, 1, 0, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
   G[1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 1, 0, 1, x])/((-1 + x)*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 1, 1, 0, x])/((-1 + x)*x) + 
 (eps^2*(-8 + 8*x - 6*eps*x - 13*eps^2*x + 6*eps*x^2 + 9*eps^2*x^2)*
   G[1, 1, 1, 1, x])/((-1 + x)*x) - 
 (2*eps^3*(6 + 9*eps + 2*eps*Nf - 36*x - 15*eps*x - 4*eps*Nf*x + 18*x^2 - 
    12*eps*x^2 + 2*eps*Nf*x^2 + 12*eps*x^3)*G[0, 0, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) + (eps^3*(4 - 6*x + eps*x - 2*eps*x^2 + 4*x^3 + 2*eps*x^3)*
   G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (2*eps^3*(2 + eps*x)*G[0, 0, 0, 1, 0, x])/x + 
 (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
   G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (2*eps^3*(2 + eps*x)*G[0, 0, 1, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[0, 0, 1, 1, 0, x])/x - 
 (eps^3*(4 + 2*eps - 6*x - eps*x - 4*eps*x^2 + 2*eps*x^3)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (2*eps^3*(6 - 8*x + 3*eps*x + 4*x^2 - 3*eps*x^2 + eps*x^3)*
   G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (2*eps^3*(2 + eps*x)*G[0, 1, 0, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[0, 1, 0, 1, 0, x])/x - 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 1, 0, 0, x])/
  ((-1 + x)^2*x) + (2*eps^3*(2 + eps*x)*G[0, 1, 1, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[0, 1, 1, 1, 0, x])/x - 
 (2*eps^3*(4 + eps + 2*x + 2*eps*x)*G[0, 1, 1, 1, 1, x])/x - 
 (eps^3*(20 - 28*x + 10*eps*x + 14*x^2 - 11*eps*x^2 + 4*eps*x^3)*
   G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (2*eps^3*(2 + eps*x)*G[1, 0, 0, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[1, 0, 0, 1, 0, x])/x - 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 1, 0, 0, x])/
  ((-1 + x)^2*x) + (2*eps^3*(2 + eps*x)*G[1, 0, 1, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[1, 0, 1, 1, 0, x])/x - 
 (2*eps^3*(2 + eps*x)*G[1, 0, 1, 1, 1, x])/x - 
 (2*eps^3*(-2 - eps*x - eps*x^2 + eps*x^3)*G[1, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) + (2*eps^3*(2 + eps*x)*G[1, 1, 0, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[1, 1, 0, 1, 0, x])/x + 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 1, 0, 0, x])/
  ((-1 + x)^2*x) + (2*eps^3*(2 + eps*x)*G[1, 1, 1, 0, 1, x])/x + 
 (2*eps^3*(2 + eps*x)*G[1, 1, 1, 1, 0, x])/x - 
 (4*eps^3*(3 + 2*eps*x)*G[1, 1, 1, 1, 1, x])/x + 
 (2*eps^4*(2 - 14*x + 7*x^2)*G[0, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (2*eps^4*(2 - 3*x + 2*x^3)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[0, 0, 0, 0, 1, 0, x])/x - 
 (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[0, 0, 0, 1, 0, 1, x])/x - (4*eps^4*G[0, 0, 0, 1, 1, 0, x])/x - 
 (2*eps^4*(-1 + 2*x)*(2 - 3*x + 2*x^2)*G[0, 0, 0, 1, 1, 1, x])/
  ((-1 + x)^2*x) + (4*eps^4*(3 - 4*x + 2*x^2)*G[0, 0, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) - (4*eps^4*G[0, 0, 1, 0, 0, 1, x])/x - 
 (4*eps^4*G[0, 0, 1, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[0, 0, 1, 1, 0, 1, x])/x - (4*eps^4*G[0, 0, 1, 1, 1, 0, x])/x - 
 (2*eps^4*(-4 + 11*x - 10*x^2 + 4*x^3)*G[0, 0, 1, 1, 1, 1, x])/
  ((-1 + x)^2*x) + (2*eps^4*(10 - 14*x + 7*x^2)*G[0, 1, 0, 0, 0, 0, x])/
  ((-1 + x)^2*x) - (4*eps^4*G[0, 1, 0, 0, 0, 1, x])/x - 
 (4*eps^4*G[0, 1, 0, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[0, 1, 0, 1, 0, 1, x])/x - (4*eps^4*G[0, 1, 0, 1, 1, 0, x])/x + 
 (4*eps^4*G[0, 1, 0, 1, 1, 1, x])/x - (4*eps^4*G[0, 1, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) - (4*eps^4*G[0, 1, 1, 0, 0, 1, x])/x - 
 (4*eps^4*G[0, 1, 1, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[0, 1, 1, 1, 0, 1, x])/x - (4*eps^4*G[0, 1, 1, 1, 1, 0, x])/x - 
 (4*eps^4*(-3 + x)*G[0, 1, 1, 1, 1, 1, x])/x + 
 (4*eps^4*(7 - 10*x + 5*x^2)*G[1, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 0, 0, 0, 0, 1, x])/x - (4*eps^4*G[1, 0, 0, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 0, 0, 1, 0, 1, x])/x - (4*eps^4*G[1, 0, 0, 1, 1, 0, x])/x + 
 (4*eps^4*G[1, 0, 0, 1, 1, 1, x])/x - (4*eps^4*G[1, 0, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) - (4*eps^4*G[1, 0, 1, 0, 0, 1, x])/x - 
 (4*eps^4*G[1, 0, 1, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 0, 1, 1, 0, 1, x])/x - (4*eps^4*G[1, 0, 1, 1, 1, 0, x])/x + 
 (8*eps^4*G[1, 0, 1, 1, 1, 1, x])/x + 
 (2*eps^4*(-2 - 2*x + x^2)*G[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 1, 0, 0, 0, 1, x])/x - (4*eps^4*G[1, 1, 0, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 1, 0, 1, 0, 1, x])/x - (4*eps^4*G[1, 1, 0, 1, 1, 0, x])/x + 
 (4*eps^4*G[1, 1, 0, 1, 1, 1, x])/x + 
 (4*eps^4*(3 - 4*x + 2*x^2)*G[1, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 1, 1, 0, 0, 1, x])/x - (4*eps^4*G[1, 1, 1, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^4*G[1, 1, 1, 1, 0, 1, x])/x - (4*eps^4*G[1, 1, 1, 1, 1, 0, x])/x + 
 (16*eps^4*G[1, 1, 1, 1, 1, 1, x])/x + 
 (eps*(756 + 1134*eps + 3024*eps^2 + 6048*eps^3 + 252*eps*Nf + 420*eps^2*Nf + 
    784*eps^3*Nf - 1350*x - 2187*eps*x - 5967*eps^2*x - 11934*eps^3*x - 
    504*eps*Nf*x - 840*eps^2*Nf*x - 1568*eps^3*Nf*x + 1080*x^2 + 
    1296*eps*x^2 + 3267*eps^2*x^2 + 6534*eps^3*x^2 + 252*eps*Nf*x^2 + 
    420*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2)*Zeta[3])/(81*(-1 + x)*x) - 
 (14*eps^4*(7 - 11*x + 13*x^2)*Zeta[3]^2)/(9*(-1 + x)*x) + 
 Pi^3*(((I/108)*eps*(36 - 180*x - 216*eps*x - 549*eps^2*x - 1098*eps^3*x - 
      36*eps*Nf*x - 60*eps^2*Nf*x - 112*eps^3*Nf*x + 36*x^2 + 162*eps*x^2 + 
      432*eps^2*x^2 + 864*eps^3*x^2 + 36*eps*Nf*x^2 + 60*eps^2*Nf*x^2 + 
      112*eps^3*Nf*x^2))/((-1 + x)*x) - 
   ((I/36)*eps^4*(1 - 2*x + 2*x^2)*G[0, x]^3)/(-1 + x)^2 - 
   ((I/12)*eps^3*(3*eps + 8*x - 7*eps*x - 16*x^2 + 5*eps*x^2 + 10*x^3)*
     G[1, x]^2)/((-1 + x)^2*x) + ((I/18)*eps^4*(2 - 4*x + x^2)*G[1, x]^3)/
    (-1 + x)^2 + G[0, x]^2*(((I/24)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2))/
      (-1 + x)^2 + ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]*(((-1/12*I)*eps^2*(4 - 2*x + 3*eps*x + 5*eps^2*x + 4*x^2))/
      ((-1 + x)*x) - ((I/12)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x])/
      (-1 + x)^2 - ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/(-1 + x)^2) + 
   ((I/12)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, x])/
    ((-1 + x)^2*x) + ((I/12)*eps^3*(-8 + 6*eps + 26*x - 19*eps*x - 40*x^2 + 
      14*eps*x^2 + 24*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*(((I/12)*eps^2*(-8 - 6*eps - 9*eps^2 - 8*x + 2*eps^2*x + 4*x^2))/
      ((-1 + x)*x) + ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) - 
   ((I/12)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, 1, x])/((-1 + x)^2*x) + ((I/6)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^4*(-4 + x + 4*x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^4*(4 - 7*x + 8*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, x])/
    ((-1 + x)^2*x) - ((I/3)*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/6)*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, x])/
    ((-1 + x)^2*x) + ((I/3)*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, x])/
    ((-1 + x)^2*x) - (((7*I)/9)*eps^4*(1 - 5*x + x^2)*Zeta[3])/
    ((-1 + x)*x)) + G[1, 0, 0, x]*
  ((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 2*x^2 + eps*x^2 + 
      eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) - 
   (4*eps^4*(-1 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, 1, 1, x]*(-((eps*(-4 + 4*x - 4*eps*x - 9*eps^2*x - 18*eps^3*x + 
       4*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)*x)) + 
   (2*eps^4*(2 - 10*x + 5*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, x]^3*((eps*(-4*eps - 6*eps^2 - 12*eps^3 - 4*x + 4*eps*x + 9*eps^2*x + 
      18*eps^3*x + 4*x^2))/(6*(-1 + x)*x) + 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2) + 
   (2*eps^4*G[0, 1, 1, x])/3 - (eps^4*(11 - 22*x + 8*x^2)*Zeta[3])/
    (9*(-1 + x)^2)) + G[0, x]^3*
  (-1/6*(eps*(-4*eps - 5*eps^2 - 10*eps^3 + 6*eps*x + 11*eps^2*x + 
       22*eps^3*x + 4*x^2))/(-1 + x)^2 - 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^2)/(6*(-1 + x)^2) - 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3)/(9*(-1 + x)^2) - 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*(-1/3*(eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
         4*x^2))/(-1 + x)^2 - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/
      (3*(-1 + x)^2)) + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/
    (3*(-1 + x)^2) + (eps^4*(-3 + 6*x + 8*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
 G[0, 1, 1, x]*(-((eps*(-2*eps - 3*eps^2 - 6*eps^3 - 4*x + 2*eps*x + 
       4*eps^2*x + 8*eps^3*x + 4*x^2))/((-1 + x)*x)) + 
   (2*eps^4*(20 - 31*x + 14*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[1, 0, 1, x]*((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
      2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x) - 
   (2*eps^4*(14 - 34*x + 17*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, 1, 0, x]*((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
      2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x) - 
   (2*eps^4*(14 - 34*x + 17*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 0, x]*((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
      2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x) - 
   (2*eps^4*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 0, x]*((-2*eps*(54 + 81*eps + 216*eps^2 + 432*eps^3 + 18*eps*Nf + 
      30*eps^2*Nf + 56*eps^3*Nf - 216*x - 135*eps*x - 405*eps^2*x - 
      810*eps^3*x - 36*eps*Nf*x - 60*eps^2*Nf*x - 112*eps^3*Nf*x + 108*x^2 - 
      27*eps*x^2 + 27*eps^2*x^2 + 54*eps^3*x^2 + 18*eps*Nf*x^2 + 
      30*eps^2*Nf*x^2 + 56*eps^3*Nf*x^2 + 54*eps*x^3 + 81*eps^2*x^3 + 
      162*eps^3*x^3))/(27*(-1 + x)^2*x) + 
   (2*eps^4*(14 - 50*x + 25*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, 1, x]*((eps*(-2 - 5*eps - 10*eps^2 - 20*eps^3 + 2*x + 3*eps*x + 
      6*eps^2*x + 12*eps^3*x))/(-1 + x) - 
   (eps^3*(12 + 14*eps - 6*x - 19*eps*x + 8*eps*x^2)*Zeta[3])/
    (3*(-1 + x)^2)) + G[1, x]^2*
  (-1/2*(eps*(-2 - 3*eps - 6*eps^2 - 12*eps^3 + 2*x + 5*eps*x + 10*eps^2*x + 
       20*eps^3*x))/((-1 + x)*x) + (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[0, 0, 1, x])/(2*(-1 + x)^2) - (eps^3*(eps + 2*x)*G[0, 1, 1, x])/x - 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   (eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   2*eps^4*G[0, 1, 1, 1, x] + (eps^3*(14*eps + 6*x - 31*eps*x - 12*x^2 + 
      20*eps*x^2 + 12*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
 G[0, 0, 1, x]*((eps*(4 - 6*x + eps*x + 3*eps^2*x + 6*eps^3*x - 2*eps*x^2 - 
      3*eps^2*x^2 - 6*eps^3*x^2 + 4*x^3 + 2*eps*x^3 + 3*eps^2*x^3 + 
      6*eps^3*x^3))/((-1 + x)^2*x) - (2*eps^4*(26 - 39*x + 9*x^2 + 14*x^3)*
     Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, x]*((324 + 486*eps + 1296*eps^2 + 2592*eps^3 + 5184*eps^4 + 
     108*eps*Nf + 180*eps^2*Nf + 336*eps^3*Nf + 656*eps^4*Nf - 972*x - 
     810*eps*x - 2430*eps^2*x - 4860*eps^3*x - 9720*eps^4*x - 216*eps*Nf*x - 
     360*eps^2*Nf*x - 672*eps^3*Nf*x - 1312*eps^4*Nf*x + 486*x^2 + 
     81*eps*x^2 + 648*eps^2*x^2 + 1296*eps^3*x^2 + 2592*eps^4*x^2 + 
     108*eps*Nf*x^2 + 180*eps^2*Nf*x^2 + 336*eps^3*Nf*x^2 + 
     656*eps^4*Nf*x^2 + 162*eps*x^3 + 243*eps^2*x^3 + 486*eps^3*x^3 + 
     972*eps^4*x^3)/(81*(-1 + x)^2*x) - 
   (2*eps^3*(42 + 63*eps + 14*eps*Nf - 108*x - 105*eps*x - 28*eps*Nf*x + 
      54*x^2 + 24*eps*x^2 + 14*eps*Nf*x^2 + 12*eps*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x)) + G[0, 1, x]*
  (-((-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*eps*x^2 + 
      3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x)) + 
   (eps^3*(52 - 92*x + 26*eps*x + 46*x^2 - 43*eps*x^2 + 20*eps*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[1, 0, x]*
  (-((-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*eps*x^2 + 
      3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x)) + 
   (eps^3*(52 - 92*x + 26*eps*x + 46*x^2 - 43*eps*x^2 + 20*eps*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 G[0, x]^2*((-2 - 3*eps - 4*eps^2 - 8*eps^3 - 16*eps^4 + 4*x + 4*eps*x + 
     7*eps^2*x + 14*eps^3*x + 28*eps^4*x)/(2*(-1 + x)^2) + 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^3)/(12*(-1 + x)^2) + 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^4)/(24*(-1 + x)^2) + 
   (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2) + G[1, x]^2*
    ((eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2))/
      (4*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/(2*(-1 + x)^2)) - 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps^3*(-10 - 9*eps + 20*x + 11*eps*x - 6*x^2)*Zeta[3])/(3*(-1 + x)^2) + 
   G[1, x]*((eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 4*eps^2*x + 
        8*eps^3*x + 4*x^2))/(2*(-1 + x)^2) + 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(2*(-1 + x)^2) - 
     (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (4*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*((162 + 243*eps + 648*eps^2 + 1296*eps^3 + 2592*eps^4 + 54*eps*Nf + 
     90*eps^2*Nf + 168*eps^3*Nf + 328*eps^4*Nf - 1296*x - 2430*eps*x - 
     6399*eps^2*x - 12798*eps^3*x - 25596*eps^4*x - 432*eps*Nf*x - 
     720*eps^2*Nf*x - 1344*eps^3*Nf*x - 2624*eps^4*Nf*x + 1134*x^2 + 
     2187*eps*x^2 + 5265*eps^2*x^2 + 10530*eps^3*x^2 + 21060*eps^4*x^2 + 
     378*eps*Nf*x^2 + 630*eps^2*Nf*x^2 + 1176*eps^3*Nf*x^2 + 
     2296*eps^4*Nf*x^2)/(486*(-1 + x)*x) + 
   (eps^4*(5 - 10*x + 8*x^2)*G[0, x]^4)/(144*(-1 + x)^2) + 
   (eps^3*(2*eps + 5*x)*G[1, x]^3)/(18*x) - (eps^4*G[1, x]^4)/18 + 
   G[0, x]^3*(-1/36*(eps^3*(6 - eps - 12*x + 3*eps*x + 10*x^2))/(-1 + x)^2 - 
     (eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(9*(-1 + x)^2)) - 
   (eps^2*(36 + 54*eps + 144*eps^2 + 12*eps*Nf + 20*eps^2*Nf + 108*x - 
      90*eps*x - 270*eps^2*x - 24*eps*Nf*x - 40*eps^2*Nf*x - 54*x^2 + 
      171*eps*x^2 + 396*eps^2*x^2 + 12*eps*Nf*x^2 + 20*eps^2*Nf*x^2 - 
      90*eps*x^3 - 135*eps^2*x^3)*G[0, 0, x])/(108*(-1 + x)^2*x) + 
   (eps^2*(28 + 12*eps + 18*eps^2 - 20*x - 16*eps*x - 20*eps^2*x - 44*x^2 - 
      4*eps*x^2 - eps^2*x^2 + 48*x^3 + 14*eps*x^3 + 21*eps^2*x^3)*G[0, 1, x])/
    (12*(-1 + x)^2*x) + G[0, x]^2*
    ((eps^2*(14 - 3*eps - 2*eps^2 - 28*x + 8*eps*x + 17*eps^2*x + 24*x^2))/
      (24*(-1 + x)^2) + (5*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x])/
      (24*(-1 + x)^2) + (5*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
      (24*(-1 + x)^2) - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2)) + G[1, x]^2*
    (-1/24*(eps^2*(-10*eps - 15*eps^2 - 24*x + 10*eps*x + 19*eps^2*x + 
         24*x^2))/((-1 + x)*x) + (eps^4*(3 - 6*x + 4*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2)) + (eps^2*(52 - 80*x + 26*eps*x + 52*eps^2*x + 40*x^2 - 
      34*eps*x^2 - 55*eps^2*x^2 + 14*eps*x^3 + 21*eps^2*x^3)*G[1, 0, x])/
    (12*(-1 + x)^2*x) + (eps^2*(-24 + 24*x - 10*eps*x - 19*eps^2*x + 
      10*eps*x^2 + 15*eps^2*x^2)*G[1, 1, x])/(12*(-1 + x)*x) + 
   (eps^3*(6 + 9*eps + 2*eps*Nf + 12*x - 15*eps*x - 4*eps*Nf*x - 6*x^2 + 
      24*eps*x^2 + 2*eps*Nf*x^2 - 12*eps*x^3)*G[0, 0, 0, x])/
    (18*(-1 + x)^2*x) - (eps^3*(28 - 12*eps - 66*x + 31*eps*x + 48*x^2 - 
      26*eps*x^2 + 4*x^3 + 14*eps*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) - 
   (eps^3*(26 - 40*x + 13*eps*x + 20*x^2 - 17*eps*x^2 + 7*eps*x^3)*
     G[0, 1, 0, x])/(6*(-1 + x)^2*x) - 
   (eps^3*(12 - 7*eps - 32*x + 17*eps*x + 28*x^2 - 13*eps*x^2 - 2*x^3 + 
      6*eps*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) - 
   (eps^3*(44 - 68*x + 22*eps*x + 34*x^2 - 29*eps*x^2 + 12*eps*x^3)*
     G[1, 0, 0, x])/(12*(-1 + x)^2*x) - (7*eps^3*(2 + eps*x)*G[1, 0, 1, x])/
    (6*x) - (eps^3*(2 - 16*x + eps*x + 8*x^2 - 11*eps*x^2 + 7*eps*x^3)*
     G[1, 1, 0, x])/(6*(-1 + x)^2*x) - (eps^3*(5 + 2*eps*x)*G[1, 1, 1, x])/
    (3*x) + (eps^4*(-2 - 2*x + x^2)*G[0, 0, 0, 0, x])/(6*(-1 + x)^2*x) + 
   (eps^4*(14 - 9*x - 24*x^2 + 26*x^3)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x) + 
   (eps^4*(13 - 20*x + 10*x^2)*G[0, 0, 1, 0, x])/(3*(-1 + x)^2*x) + 
   (eps^4*(12 - 3*x - 30*x^2 + 28*x^3)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x) + 
   (eps^4*(22 - 34*x + 17*x^2)*G[0, 1, 0, 0, x])/(6*(-1 + x)^2*x) + 
   (7*eps^4*G[0, 1, 0, 1, x])/(3*x) + 
   (eps^4*(1 - 8*x + 4*x^2)*G[0, 1, 1, 0, x])/(3*(-1 + x)^2*x) + 
   (eps^4*(5 - 15*x^2 + 13*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^4*(9 - 14*x + 7*x^2)*G[1, 0, 0, 0, x])/(3*(-1 + x)^2*x) + 
   (7*eps^4*G[1, 0, 0, 1, x])/(3*x) + 
   (eps^4*(1 - 8*x + 4*x^2)*G[1, 0, 1, 0, x])/(3*(-1 + x)^2*x) + 
   (2*eps^4*G[1, 0, 1, 1, x])/x + (eps^4*(2 - 14*x + 7*x^2)*G[1, 1, 0, 0, x])/
    (6*(-1 + x)^2*x) + (7*eps^4*G[1, 1, 0, 1, x])/(3*x) + 
   (eps^4*(13 - 20*x + 10*x^2)*G[1, 1, 1, 0, x])/(3*(-1 + x)^2*x) + 
   (4*eps^4*G[1, 1, 1, 1, x])/(3*x) - 
   (eps^3*(84 + 126*eps + 28*eps*Nf - 654*x - 1251*eps*x - 224*eps*Nf*x + 
      624*x^2 + 1152*eps*x^2 + 196*eps*Nf*x^2)*Zeta[3])/(108*(-1 + x)*x) + 
   G[1, x]*(-1/6*(eps*(-14 + 6*eps + 9*eps^2 + 18*eps^3 + 28*x - 12*eps*x - 
         23*eps^2*x - 46*eps^3*x - 14*x^2 + 6*eps*x^2 + 9*eps^2*x^2 + 
         18*eps^3*x^2))/((-1 + x)*x) + 
     (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) - 
     (eps^4*(19 - 38*x + 26*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) - 
     (eps^4*(10 - 20*x + 13*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2) - 
     (eps^4*(110 - 205*x + 104*x^2)*Zeta[3])/(18*(-1 + x)*x)) + 
   G[0, x]*(-1/324*(eps*(108 + 162*eps + 432*eps^2 + 864*eps^3 + 36*eps*Nf + 
         60*eps^2*Nf + 112*eps^3*Nf + 108*x - 297*eps^2*x - 594*eps^3*x - 
         36*eps*Nf*x - 60*eps^2*Nf*x - 112*eps^3*Nf*x + 756*x^2 + 
         324*eps*x^2 + 486*eps^2*x^2 + 972*eps^3*x^2))/((-1 + x)*x) - 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^2)/(4*(-1 + x)^2) - 
     (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3)/(6*(-1 + x)^2) + 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(12*(-1 + x)^2) + 
     G[1, x]*(-1/2*(eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
           4*x^2))/(-1 + x)^2 + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2)) - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)^2) + (eps^4*(14 + 17*x + 104*x^2)*Zeta[3])/
      (18*(-1 + x)*x))) + 
 (eps^3*(372 + 558*eps + 124*eps*Nf - 714*x - 1101*eps*x - 248*eps*Nf*x + 
    432*x^2 + 588*eps*x^2 + 124*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)*x) + 
 Pi*(((-1/243*I)*(-1458 - 4131*eps - 8262*eps^2 - 16524*eps^3 - 33048*eps^4 - 
      324*Nf - 540*eps*Nf - 1008*eps^2*Nf - 1968*eps^3*Nf - 3904*eps^4*Nf + 
      1458*x + 3888*eps*x + 7776*eps^2*x + 15552*eps^3*x + 31104*eps^4*x + 
      324*Nf*x + 540*eps*Nf*x + 1008*eps^2*Nf*x + 1968*eps^3*Nf*x + 
      3904*eps^4*Nf*x))/(-1 + x) + ((I/60)*eps^4*(1 - 2*x + 2*x^2)*G[0, x]^5)/
    (-1 + x)^2 + ((I/12)*eps^3*(eps + 2*x)*G[1, x]^4)/x - 
   (I/30)*eps^4*G[1, x]^5 + G[0, x]^4*
    (((-1/24*I)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2))/(-1 + x)^2 - 
     ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((I/6)*eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
        4*x^2))/(-1 + x)^2 + ((I/6)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x])/(-1 + x)^2 + ((I/6)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
      (-1 + x)^2) + G[1, x]^3*
    (((-1/6*I)*eps^2*(-2*eps - 3*eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2))/
      ((-1 + x)*x) - ((I/3)*eps^4*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) + 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[0, 0, 0, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-2*eps - 3*eps^2 - 2*x + 3*eps*x + 6*eps^2*x + 4*x^2)*
     G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-2*eps - 3*eps^2 - 2*x + 3*eps*x + 6*eps^2*x + 4*x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 
      8*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 1, 0, x])/
    ((-1 + x)^2*x) - (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 
      8*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[0, 1, 1, 0, x])/((-1 + x)^2*x) - 
   (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
   (((7*I)/27)*eps^2*(36 - 72*x - 54*eps*x - 153*eps^2*x - 12*eps*Nf*x - 
      20*eps^2*Nf*x + 36*x^2 + 54*eps*x^2 + 144*eps^2*x^2 + 12*eps*Nf*x^2 + 
      20*eps^2*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
   G[1, x]^2*(((I/2)*eps*(-2*eps - 3*eps^2 - 6*eps^3 - 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 4*x^2))/((-1 + x)*x) - 
     ((I/2)*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) + (I*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/
      (-1 + x)^2 + (I*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 - 
     ((14*I)/3)*eps^4*Zeta[3]) + 
   G[1, x]*(((-I)*(-2*eps - 3*eps^2 - 6*eps^3 - 12*eps^4 - 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 16*eps^4*x + 4*x^2))/((-1 + x)*x) - 
     (I*eps^2*(-2*eps - 3*eps^2 - 2*x + 3*eps*x + 6*eps^2*x + 4*x^2)*
       G[0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (((14*I)/3)*eps^3*(eps + 2*x)*Zeta[3])/x) + 
   G[0, 0, x]*(((-I)*eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 
        2*x^2 + eps*x^2 + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) - 
     (((14*I)/3)*eps^4*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, 0, x]*((I*eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 2*x^2 + 
        eps*x^2 + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) + 
     (((14*I)/3)*eps^4*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^2*(((-1/2*I)*eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 4*x^2))/(-1 + x)^2 - 
     ((I/2)*eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
       G[1, x])/(-1 + x)^2 - ((I/4)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x]^2)/(-1 + x)^2 - ((I/6)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3)/
      (-1 + x)^2 + (((7*I)/3)*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*(((-I)*eps*(2*eps + 3*eps^2 + 6*eps^3 + 6*x - 5*eps*x - 
        8*eps^2*x - 16*eps^3*x - 12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2 + 8*x^3))/((-1 + x)^2*x) + 
     (((14*I)/3)*eps^4*(3 - 6*x + 4*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, x]*((I*(4 - 2*x + 3*eps*x + 5*eps^2*x + 10*eps^3*x + 20*eps^4*x + 
        4*x^2))/((-1 + x)*x) + ((I/2)*eps^2*(2 - eps - eps^2 - 4*x + 
        2*eps*x + 4*eps^2*x + 4*x^2)*G[1, x]^2)/(-1 + x)^2 + 
     ((I/6)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^3)/(-1 + x)^2 + 
     ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^4)/(-1 + x)^2 - 
     (((7*I)/3)*eps^3*(4 - 2*x + 3*eps*x + 4*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*((I*eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 4*eps^2*x + 
          8*eps^3*x + 4*x^2))/(-1 + x)^2 - 
       (((14*I)/3)*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(-1 + x)^2)) + 
   (((124*I)/5)*eps^4*(-1 + x)*Zeta[5])/x) + 
 G[1, x]*((2*eps*(1 + 2*eps)*(1 + 4*eps^2))/(-1 + x) + 
   (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
     G[0, 0, 1, x])/(-1 + x)^2 + 
   (eps^2*(-2*eps - 3*eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x) - (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[0, 0, 0, 1, x])/(-1 + x)^2 - (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*eps^3*(eps + 2*x)*G[0, 1, 1, 1, x])/x + 
   (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 + 
   4*eps^4*G[0, 1, 1, 1, 1, x] - 
   (eps^2*(-52 + 74*x - 15*eps*x - 13*eps^2*x - 40*x^2 + 6*eps*x^2 + 
      9*eps^2*x^2)*Zeta[3])/(3*(-1 + x)*x) + 
   (2*eps^4*(82 - 139*x + 72*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 G[0, x]*(-1/243*(-1458 - 3888*eps - 7776*eps^2 - 15552*eps^3 - 31104*eps^4 - 
      324*Nf - 540*eps*Nf - 1008*eps^2*Nf - 1968*eps^3*Nf - 3904*eps^4*Nf + 
      1458*x + 4131*eps*x + 8262*eps^2*x + 16524*eps^3*x + 33048*eps^4*x + 
      324*Nf*x + 540*eps*Nf*x + 1008*eps^2*Nf*x + 1968*eps^3*Nf*x + 
      3904*eps^4*Nf*x)/((-1 + x)*x) - 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3*G[0, 1, x])/(3*(-1 + x)^2) + 
   (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
     G[0, 1, 1, x])/(-1 + x)^2 - (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[0, 1, 1, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps^2*(252 + 378*eps + 1008*eps^2 + 84*eps*Nf + 140*eps^2*Nf - 450*x - 
      351*eps*x - 1044*eps^2*x - 84*eps*Nf*x - 140*eps^2*Nf*x + 360*x^2 + 
      54*eps*x^2 + 81*eps^2*x^2)*Zeta[3])/(27*(-1 + x)*x) + 
   G[1, x]^2*(-1/2*(eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/
       (-1 + x)^2 + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*(-((eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 
         4*eps^2*x + 8*eps^3*x + 4*x^2))/(-1 + x)^2) + 
     (14*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]*(-((eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
        G[0, 1, x])/(-1 + x)^2) + (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[0, 1, 1, x])/(-1 + x)^2 - (2*eps^4*(1 - 2*x + 2*x^2)*
       G[0, 1, 1, 1, x])/(-1 + x)^2 - 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*Zeta[3])/(-1 + x)^2) - 
   (2*eps^4*(62 - 119*x + 72*x^2)*Zeta[5])/(5*(-1 + x)*x))


==> anc/Helicity_Amplitudes/Bhabha/2L_HA_Bhabha_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  23328 - (34499*eps^2*Pi^6)/45360 - (13*eps^2*G[0, x]^6)/90 + 
 ((-180 - 792*eps - 2565*eps^2 + 96*eps*Nf + 496*eps^2*Nf + 360*x + 
    540*eps*x + 3834*eps^2*x - 192*eps*Nf*x - 824*eps^2*Nf*x - 216*x^2 - 
    81*eps*x^2 + 891*eps^2*x^2 + 120*eps*Nf*x^2 + 360*eps^2*Nf*x^2)*
   G[1, x]^4)/(216*x^2) - 
 (eps*(-252 - 882*eps + 88*eps*Nf + 504*x + 516*eps*x - 176*eps*Nf*x - 
    432*x^2 - 153*eps*x^2 + 120*eps*Nf*x^2)*G[1, x]^5)/(360*x^2) - 
 (eps^2*(53 - 106*x + 118*x^2)*G[1, x]^6)/(180*x^2) + 
 G[0, x]^5*((eps*(-48 + 15*eps - 40*eps*Nf + 48*x - 51*eps*x + 40*eps*Nf*x))/
    (120*(-1 + x)) + (13*eps^2*G[1, x])/15) + 
 Pi^5*(((I/1080)*eps*(-2517*eps + 2556*x + 4893*eps*x - 268*eps*Nf*x - 
      2556*x^2 - 108*eps*x^2 + 268*eps*Nf*x^2))/((-1 + x)*x) + 
   ((1303*I)/180)*eps^2*G[0, x] - ((I/360)*eps^2*(-839 + 1678*x + 2606*x^2)*
     G[1, x])/x^2) + G[0, x]^4*
  (-1/72*(117*eps^2 - 24*x - 9*eps*x - 138*eps^2*x - 40*eps*Nf*x - 
      152*eps^2*Nf*x + 24*x^2 - 27*eps*x^2 + 297*eps^2*x^2 + 40*eps*Nf*x^2 + 
      120*eps^2*Nf*x^2)/((-1 + x)*x) - 
   (eps*(11*eps - 12*x - 8*eps*x - 10*eps*Nf*x + 12*x^2 - 15*eps*x^2 + 
      10*eps*Nf*x^2)*G[1, x])/(6*(-1 + x)*x) - 
   (eps^2*(-11 + 22*x + 50*x^2)*G[1, x]^2)/(12*x^2) + 4*eps^2*G[0, 1, x]) + 
 Pi^4*((-20736*eps - 127458*eps^2 - 6816*eps^2*Nf - 1476*x + 9486*eps*x + 
     83007*eps^2*x - 3504*eps*Nf*x - 20118*eps^2*Nf*x - 4840*eps^2*Nf^2*x + 
     1476*x^2 + 13554*eps*x^2 + 30051*eps^2*x^2 + 3504*eps*Nf*x^2 + 
     29046*eps^2*Nf*x^2 + 4840*eps^2*Nf^2*x^2)/(6480*(-1 + x)*x) + 
   (359*eps^2*G[0, x]^2)/180 + 
   (eps*(-3456 - 18660*eps - 1136*eps*Nf + 10368*x + 40179*eps*x + 
      3408*eps*Nf*x - 9204*x^2 - 28641*eps*x^2 - 4198*eps*Nf*x^2 + 2292*x^3 + 
      8874*eps*x^3 + 1926*eps*Nf*x^3)*G[1, x])/(1080*(-1 + x)*x^2) - 
   (eps^2*(1305 - 2610*x + 4844*x^2)*G[1, x]^2)/(720*x^2) + 
   G[0, x]*(-1/360*(eps*(-1164*eps - 764*x - 1967*eps*x - 642*eps*Nf*x + 
         764*x^2 + 3111*eps*x^2 + 642*eps*Nf*x^2))/((-1 + x)*x) - 
     (eps^2*(291 - 582*x + 359*x^2)*G[1, x])/(90*x^2)) + 
   (eps^2*(147 - 294*x + 785*x^2)*G[0, 1, x])/(45*x^2)) - 
 (12*eps^2*(17 - 34*x + 35*x^2)*G[0, 0, 1, x]^2)/x^2 - 
 (4*eps^2*(-3 + 6*x + 65*x^2)*G[0, 1, 1, x]^2)/x^2 + 
 ((-144*eps - 63*eps^2 + 24*x + 78*eps*x - 171*eps^2*x + 16*eps*Nf*x + 
    8*eps^2*Nf*x - 24*x^2 + 54*eps*x^2 + 54*eps^2*x^2 - 16*eps*Nf*x^2)*
   G[0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 ((-144 + 792*eps + 2664*eps^2 - 64*eps^2*Nf + 432*x - 1116*eps*x - 
    3843*eps^2*x + 144*eps^2*Nf*x - 288*x^2 + 414*eps*x^2 + 1377*eps^2*x^2 - 
    48*eps*Nf*x^2 - 320*eps^2*Nf*x^2 + 54*eps*x^3 + 162*eps^2*x^3 + 
    48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 0, 1, 1, x])/(9*(-1 + x)*x^2) + 
 ((60 - 144*eps - 1023*eps^2 - 8*eps*Nf - 4*eps^2*Nf - 120*x - 144*eps*x + 
    411*eps^2*x + 16*eps*Nf*x + 8*eps^2*Nf*x + 72*x^2 + 54*eps*x^2 + 
    54*eps^2*x^2 - 16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*x^2) - 
 (2*eps*(-264*eps - 84*x + 9*eps*x - 4*eps*Nf*x + 84*x^2 + 189*eps*x^2 + 
    4*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 (2*eps*(-124 + 78*eps + 372*x + 22*eps*x - 440*x^2 - 49*eps*x^2 - 
    4*eps*Nf*x^2 + 192*x^3 - 21*eps*x^3 + 4*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)*x^2) + (4*eps*(-16 + 46*eps + 48*x - 60*eps*x - 48*x^2 + 
    23*eps*x^2 + 16*x^3 + 3*eps*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x^2) - 
 (2*eps*(162 + 726*eps - 4*eps*Nf - 486*x - 1962*eps*x + 12*eps*Nf*x + 
    924*x^2 + 1671*eps*x^2 - 20*eps*Nf*x^2 - 600*x^3 - 63*eps*x^3 + 
    12*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
 (4*eps*(18*eps - 66*eps*x + 8*x^2 + 61*eps*x^2 - 8*x^3 + 3*eps*x^3)*
   G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) + 
 (2*eps*(90 - 126*eps - 180*x - 210*eps*x + 156*x^2 + 189*eps*x^2 + 
    4*eps*Nf*x^2)*G[0, 1, 1, 1, 1, x])/(3*x^2) + 
 368*eps^2*G[0, 0, 0, 0, 0, 1, x] - 
 (8*eps^2*(115 - 230*x + 193*x^2)*G[0, 0, 0, 0, 1, 1, x])/x^2 - 
 (8*eps^2*(49 - 98*x + 90*x^2)*G[0, 0, 0, 1, 0, 1, x])/x^2 - 
 (56*eps^2*(23 - 46*x + 37*x^2)*G[0, 0, 0, 1, 1, 1, x])/x^2 - 
 (4*eps^2*(161 - 322*x + 240*x^2)*G[0, 0, 1, 0, 1, 1, x])/x^2 - 
 (16*eps^2*(17 - 34*x + 43*x^2)*G[0, 0, 1, 1, 0, 1, x])/x^2 + 
 (24*eps^2*(7 - 14*x + 39*x^2)*G[0, 0, 1, 1, 1, 1, x])/x^2 + 
 (4*eps^2*(3 - 6*x + 116*x^2)*G[0, 1, 0, 1, 1, 1, x])/x^2 + 
 (40*eps^2*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 - 
 ((648 + 5670*eps - 7290*eps^2 - 432*eps*Nf - 1584*eps^2*Nf - 5508*x - 
    51462*eps*x - 191214*eps^2*x + 936*Nf*x - 2160*eps*Nf*x - 
    13428*eps^2*Nf*x - 1120*eps^2*Nf^2*x + 4860*x^2 + 47088*eps*x^2 + 
    205551*eps^2*x^2 - 936*Nf*x^2 + 2592*eps*Nf*x^2 + 13860*eps^2*Nf*x^2 + 
    1120*eps^2*Nf^2*x^2)*Zeta[3])/(162*(-1 + x)*x) + 
 (4612*eps^2*Zeta[3]^2)/9 + 
 Pi^3*(((-1/324*I)*(-324 - 4752*eps - 19440*eps^2 - 504*eps*Nf - 
      2424*eps^2*Nf - 1296*x - 2862*eps*x - 6642*eps^2*x - 360*Nf*x - 
      2172*eps*Nf*x - 8876*eps^2*Nf*x - 336*eps*Nf^2*x - 1360*eps^2*Nf^2*x + 
      1620*x^2 + 7182*eps*x^2 + 23733*eps^2*x^2 + 360*Nf*x^2 + 
      2676*eps*Nf*x^2 + 11684*eps^2*Nf*x^2 + 336*eps*Nf^2*x^2 + 
      1360*eps^2*Nf^2*x^2))/((-1 + x)*x) + ((47*I)/9)*eps^2*G[0, x]^3 + 
   ((I/36)*eps*(120 + 543*eps - 28*eps*Nf - 360*x - 471*eps*x + 84*eps*Nf*x + 
      468*x^2 - 333*eps*x^2 - 160*eps*Nf*x^2 - 228*x^3 + 297*eps*x^3 + 
      104*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)*x^2) + 
   ((I/9)*eps^2*(6 - 12*x + 35*x^2)*G[1, x]^3)/x^2 + 
   G[0, x]^2*(((-1/36*I)*eps*(72*eps - 252*x - 369*eps*x - 88*eps*Nf*x + 
        252*x^2 + 153*eps*x^2 + 88*eps*Nf*x^2))/((-1 + x)*x) - 
     ((I/3)*eps^2*(-6 + 12*x + 47*x^2)*G[1, x])/x^2) - 
   ((I/9)*eps*(63 - 150*eps - 14*eps*Nf - 189*x + 276*eps*x + 42*eps*Nf*x + 
      114*x^2 - 447*eps*x^2 - 124*eps*Nf*x^2 + 12*x^3 + 252*eps*x^3 + 
      96*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
   G[0, x]*(((I/36)*(-12*eps - 294*eps^2 - 168*x - 534*eps*x - 1227*eps^2*x - 
        152*eps*Nf*x - 336*eps^2*Nf*x + 168*x^2 + 486*eps*x^2 + 
        1341*eps^2*x^2 + 152*eps*Nf*x^2 + 280*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/18)*eps*(-6 - 339*eps + 18*x + 393*eps*x - 264*x^2 - 366*eps*x^2 - 
        88*eps*Nf*x^2 + 252*x^3 + 180*eps*x^3 + 88*eps*Nf*x^3)*G[1, x])/
      ((-1 + x)*x^2) + ((I/6)*eps^2*(31 - 62*x + 104*x^2)*G[1, x]^2)/x^2 - 
     ((I/3)*eps^2*(43 - 86*x + 10*x^2)*G[0, 1, x])/x^2) + 
   G[1, x]*(((-1/108*I)*(-108 - 2232*eps - 7605*eps^2 - 168*eps*Nf - 
        724*eps^2*Nf + 324*x + 3888*eps*x + 8649*eps^2*x + 504*eps*Nf*x + 
        1692*eps^2*Nf*x - 720*x^2 - 3258*eps*x^2 - 5859*eps^2*x^2 - 
        792*eps*Nf*x^2 - 1808*eps^2*Nf*x^2 + 504*x^3 + 1458*eps*x^3 + 
        4023*eps^2*x^3 + 456*eps*Nf*x^3 + 840*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((4*I)*eps^2*(3 - 6*x + 19*x^2)*G[0, 1, x])/x^2) + 
   ((I/3)*eps^2*(93 - 186*x + 238*x^2)*G[0, 0, 1, x])/x^2 + 
   (((2*I)/3)*eps^2*(10 - 20*x + 141*x^2)*G[0, 1, 1, x])/x^2 - 
   ((290*I)/9)*eps^2*Zeta[3]) + 
 G[0, x]^3*((126*eps + 198*eps^2 + 96*eps^2*Nf - 270*eps*x + 369*eps^2*x - 
     48*Nf*x - 288*eps*Nf*x - 1000*eps^2*Nf*x + 720*eps*x^2 + 
     3339*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/
    (108*(-1 + x)*x) + (eps*(-36 - 954*eps + 72*x + 672*eps*x + 120*x^2 + 
      9*eps*x^2 + 40*eps*Nf*x^2)*G[1, x]^2)/(36*x^2) + 
   (eps^2*(5 - 10*x + 14*x^2)*G[1, x]^3)/(9*x^2) + 
   (2*eps*(66*eps - 6*x - 27*eps*x - 20*eps*Nf*x + 6*x^2 - 54*eps*x^2 + 
      20*eps*Nf*x^2)*G[0, 1, x])/(9*(-1 + x)*x) + 
   G[1, x]*((36*eps + 576*eps^2 - 24*x - 33*eps*x - 741*eps^2*x - 
       40*eps*Nf*x - 128*eps^2*Nf*x + 24*x^2 - 27*eps*x^2 + 225*eps^2*x^2 + 
       40*eps*Nf*x^2 + 120*eps^2*Nf*x^2)/(18*(-1 + x)*x) + 
     (4*eps^2*(-11 + 22*x + 3*x^2)*G[0, 1, x])/(3*x^2)) - 
   20*eps^2*G[0, 0, 1, x] + (2*eps^2*(65 - 130*x + 24*x^2)*G[0, 1, 1, x])/
    (3*x^2) + (44*eps^2*Zeta[3])/9) + 
 G[1, x]^3*(-1/108*(-288 - 486*eps - 3753*eps^2 + 48*Nf + 408*eps*Nf + 
      1384*eps^2*Nf + 216*x + 1602*eps*x + 10152*eps^2*x - 96*Nf*x - 
      672*eps*Nf*x - 2104*eps^2*Nf*x + 720*eps*x^2 + 459*eps^2*x^2 + 
      48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/x^2 + 
   (2*eps^2*(21 - 42*x + 22*x^2)*G[0, 0, 1, x])/(3*x^2) - 
   (4*eps^2*(9 - 18*x + x^2)*G[0, 1, 1, x])/(3*x^2) + 
   (4*eps^2*(-20 + 40*x + 79*x^2)*Zeta[3])/(9*x^2)) + 
 G[0, 1, 1, x]*((-432 - 1188*eps - 7587*eps^2 + 384*eps*Nf + 1312*eps^2*Nf + 
     216*x + 1674*eps*x + 8775*eps^2*x - 480*eps*Nf*x - 1280*eps^2*Nf*x + 
     1728*eps*x^2 + 5616*eps^2*x^2 + 144*Nf*x^2 + 720*eps*Nf*x^2 + 
     1344*eps^2*Nf*x^2)/(54*x^2) - (16*eps^2*(61 - 122*x + 107*x^2)*Zeta[3])/
    (3*x^2)) + G[0, 0, 1, x]*
  (-1/18*(594*eps + 1764*eps^2 - 1026*eps*x - 1413*eps^2*x - 48*Nf*x - 
      240*eps*Nf*x - 576*eps^2*Nf*x + 576*eps*x^2 + 432*eps^2*x^2 + 
      48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/((-1 + x)*x) - 
   (4*eps^2*(41 - 82*x + 222*x^2)*G[0, 1, 1, x])/x^2 - 
   (4*eps^2*(27 - 54*x + 292*x^2)*Zeta[3])/(3*x^2)) + 
 G[0, 1, x]*((-4*eps*(-16 + 46*eps + 48*x - 60*eps*x - 48*x^2 + 23*eps*x^2 + 
      16*x^3 + 3*eps*x^3)*G[0, 0, 1, x])/((-1 + x)*x^2) + 
   (8*eps^2*(49 - 98*x + 90*x^2)*G[0, 0, 0, 1, x])/x^2 + 
   (16*eps^2*(17 - 34*x + 43*x^2)*G[0, 0, 1, 1, x])/x^2 - 
   (4*eps*(-9 + 42*eps - 2*eps*Nf + 27*x + 6*eps*x + 6*eps*Nf*x + 18*x^2 + 
      75*eps*x^2 - 16*eps*Nf*x^2 - 36*x^3 - 108*eps*x^3 + 12*eps*Nf*x^3)*
     Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[1, x]^2*(-1/324*(-2592 - 4050*eps + 7047*eps^2 - 1152*Nf - 3936*eps*Nf - 
      13424*eps^2*Nf - 10044*eps*x - 73143*eps^2*x + 1872*Nf*x + 
      6792*eps*Nf*x + 22384*eps^2*Nf*x + 3240*eps*x^2 + 23976*eps^2*x^2)/
     x^2 - (eps*(12 + 270*eps - 36*x - 54*eps*x + 120*x^2 - 207*eps*x^2 - 
      8*eps*Nf*x^2 - 96*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, x])/
    (6*(-1 + x)*x^2) + (eps*(60 - 288*eps - 120*x - 192*eps*x + 117*eps*x^2 + 
      8*eps*Nf*x^2)*G[0, 1, 1, x])/(6*x^2) - 
   (4*eps^2*(19 - 38*x + 61*x^2)*G[0, 0, 0, 1, x])/x^2 - 
   (4*eps^2*(-10 + 20*x + 29*x^2)*G[0, 0, 1, 1, x])/x^2 + 
   (2*eps^2*(37 - 74*x + 34*x^2)*G[0, 1, 1, 1, x])/x^2 + 
   (eps*(192 - 2046*eps + 128*eps*Nf - 576*x + 2190*eps*x - 384*eps*Nf*x + 
      1248*x^2 + 531*eps*x^2 + 208*eps*Nf*x^2 - 864*x^3 - 783*eps*x^3 + 
      48*eps*Nf*x^3)*Zeta[3])/(18*(-1 + x)*x^2)) + 
 G[0, x]^2*(-1/108*(-54*eps + 864*eps^2 + 72*eps*Nf + 720*eps^2*Nf + 432*x + 
      1188*eps*x + 891*eps^2*x - 456*eps*Nf*x - 2416*eps^2*Nf*x + 
      1080*eps*x^2 + 7992*eps^2*x^2)/((-1 + x)*x) - 
   (eps*(-12 + 402*eps + 36*x - 426*eps*x - 48*x^2 + 21*eps*x^2 - 
      8*eps*Nf*x^2 + 24*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
    (36*(-1 + x)*x^2) + (5*eps^2*(3 - 6*x + 4*x^2)*G[1, x]^4)/(12*x^2) - 
   ((48*eps + 261*eps^2 - 24*x - 24*eps*x - 240*eps^2*x - 32*eps*Nf*x - 
      88*eps^2*Nf*x + 24*x^2 - 36*eps*x^2 + 63*eps^2*x^2 + 32*eps*Nf*x^2 + 
      80*eps^2*Nf*x^2)*G[0, 1, x])/(6*(-1 + x)*x) + 
   (2*eps^2*(-7 + 14*x + 4*x^2)*G[0, 1, x]^2)/x^2 + 
   G[1, x]^2*(-1/12*(12 + 222*eps + 579*eps^2 - 36*x - 366*eps*x - 
        483*eps^2*x + 24*x^2 + 147*eps*x^2 - 96*eps^2*x^2 - 8*eps*Nf*x^2 - 
        40*eps^2*Nf*x^2 + 9*eps*x^3 + 90*eps^2*x^3 + 8*eps*Nf*x^3 + 
        40*eps^2*Nf*x^3)/((-1 + x)*x^2) - 
     (2*eps^2*(6 - 12*x + 13*x^2)*G[0, 1, x])/x^2) - 
   (eps*(88*eps + 8*x - 51*eps*x - 16*eps*Nf*x - 8*x^2 - 45*eps*x^2 + 
      16*eps*Nf*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
   (eps*(132 - 150*eps - 396*x - 126*eps*x + 264*x^2 + 249*eps*x^2 - 
      32*eps*Nf*x^2 - 117*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)*x^2) + 36*eps^2*G[0, 0, 0, 1, x] - 
   (2*eps^2*(75 - 150*x + 124*x^2)*G[0, 0, 1, 1, x])/x^2 - 
   (2*eps^2*(77 - 154*x + 256*x^2)*G[0, 1, 1, 1, x])/x^2 - 
   (eps*(-24*eps - 144*x + 253*eps*x - 32*eps*Nf*x + 144*x^2 - 117*eps*x^2 + 
      32*eps*Nf*x^2)*Zeta[3])/(6*(-1 + x)*x) + 
   G[1, x]*(-1/36*(72 + 990*eps + 3618*eps^2 - 72*x - 1566*eps*x - 
        4581*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 576*eps^2*Nf*x + 
        720*eps*x^2 + 1899*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
        448*eps^2*Nf*x^2)/((-1 + x)*x) - 
     (eps*(48 + 408*eps - 144*x - 816*eps*x + 48*x^2 + 453*eps*x^2 - 
        32*eps*Nf*x^2 + 48*x^3 - 81*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)*x^2) + (4*eps^2*(11 - 22*x + 6*x^2)*G[0, 0, 1, x])/x^2 + 
     (4*eps^2*(17 - 34*x + 50*x^2)*G[0, 1, 1, x])/x^2 - 
     (4*eps^2*(3 - 6*x + 11*x^2)*Zeta[3])/(3*x^2))) + 
 Pi^2*(-1/3888*(28512 + 125712*eps + 304236*eps^2 + 6912*Nf + 39168*eps*Nf + 
      140160*eps^2*Nf + 88776*x + 402894*eps*x + 1464885*eps^2*x + 
      38736*Nf*x + 186096*eps*Nf*x + 600632*eps^2*Nf*x + 3456*Nf^2*x + 
      18240*eps*Nf^2*x + 54848*eps^2*Nf^2*x)/x - (29*eps^2*G[0, x]^4)/18 - 
   (eps*(-66 + 147*eps + 64*eps*Nf + 132*x - 1158*eps*x - 128*eps*Nf*x - 
      396*x^2 + 279*eps*x^2 + 152*eps*Nf*x^2)*G[1, x]^3)/(108*x^2) - 
   (eps^2*(-49 + 98*x + 68*x^2)*G[1, x]^4)/(72*x^2) + 
   G[0, x]^3*((eps*(180*eps - 468*x - 621*eps*x - 152*eps*Nf*x + 468*x^2 + 
        279*eps*x^2 + 152*eps*Nf*x^2))/(108*(-1 + x)*x) + 
     (eps^2*(-15 + 30*x + 58*x^2)*G[1, x])/(9*x^2)) - 
   ((144 + 36*eps - 1998*eps^2 - 96*eps*Nf - 496*eps^2*Nf - 432*x + 
      720*eps*x + 7209*eps^2*x + 288*eps*Nf*x + 1152*eps^2*Nf*x - 
      2574*eps*x^2 - 11493*eps^2*x^2 - 912*eps*Nf*x^2 - 2432*eps^2*Nf*x^2 + 
      288*x^3 + 1674*eps*x^3 + 6750*eps^2*x^3 + 720*eps*Nf*x^3 + 
      1680*eps^2*Nf*x^3)*G[0, 1, x])/(54*(-1 + x)*x^2) - 
   (20*eps^2*(3 - 6*x + x^2)*G[0, 1, x]^2)/(3*x^2) + 
   G[1, x]^2*((-324 + 468*eps + 4059*eps^2 + 264*eps*Nf + 1156*eps^2*Nf + 
       648*x - 2268*eps*x - 5886*eps^2*x - 528*eps*Nf*x - 1664*eps^2*Nf*x - 
       576*x^2 + 1674*eps*x^2 + 7182*eps^2*x^2 + 720*eps*Nf*x^2 + 
       1680*eps^2*Nf*x^2)/(216*x^2) - (2*eps^2*(5 - 10*x + 7*x^2)*G[0, 1, x])/
      x^2) + G[0, x]^2*(-1/36*(12*eps + 603*eps^2 - 192*x - 357*eps*x - 
        1740*eps^2*x - 120*eps*Nf*x - 324*eps^2*Nf*x + 192*x^2 + 
        279*eps*x^2 + 1197*eps^2*x^2 + 120*eps*Nf*x^2 + 280*eps^2*Nf*x^2)/
       ((-1 + x)*x) - (eps*(6 + 135*eps - 18*x - 141*eps*x - 222*x^2 - 
        273*eps*x^2 - 76*eps*Nf*x^2 + 234*x^3 + 153*eps*x^3 + 76*eps*Nf*x^3)*
       G[1, x])/(18*(-1 + x)*x^2) - (eps^2*(-2 + 4*x + 107*x^2)*G[1, x]^2)/
      (6*x^2) + (eps^2*(25 - 50*x + 49*x^2)*G[0, 1, x])/(3*x^2)) - 
   (eps*(216 + 744*eps - 32*eps*Nf - 648*x - 180*eps*x + 96*eps*Nf*x + 
      948*x^2 - 321*eps*x^2 - 96*eps*Nf*x^2 - 516*x^3 + 27*eps*x^3 + 
      32*eps*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)*x^2) + 
   (eps*(246 + 1326*eps + 20*eps*Nf - 738*x - 3534*eps*x - 60*eps*Nf*x + 
      1965*eps*x^2 + 8*eps*Nf*x^2 + 492*x^3 + 27*eps*x^3 + 32*eps*Nf*x^3)*
     G[0, 1, 1, x])/(18*(-1 + x)*x^2) + 
   (2*eps^2*(66 - 132*x + 7*x^2)*G[0, 0, 0, 1, x])/(3*x^2) - 
   (eps^2*(245 - 490*x + 372*x^2)*G[0, 0, 1, 1, x])/(3*x^2) - 
   (eps^2*(65 - 130*x + 618*x^2)*G[0, 1, 1, 1, x])/(3*x^2) + 
   (eps*(-528*eps - 220*x - 1749*eps*x - 24*eps*Nf*x + 220*x^2 + 
      2223*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)*x) + 
   G[0, x]*((-432 + 648*eps + 2700*eps^2 + 396*eps^2*Nf - 3456*x - 
       17280*eps*x - 38934*eps^2*x - 1296*Nf*x - 4416*eps*Nf*x - 
       11116*eps^2*Nf*x + 3888*x^2 + 16848*eps*x^2 + 41553*eps^2*x^2 + 
       1296*Nf*x^2 + 3840*eps*Nf*x^2 + 7168*eps^2*Nf*x^2)/(324*(-1 + x)*x) + 
     (eps*(6 + 587*eps - 18*x - 1071*eps*x - 108*x^2 + 361*eps*x^2 - 
        40*eps*Nf*x^2 + 120*x^3 + 111*eps*x^3 + 40*eps*Nf*x^3)*G[1, x]^2)/
      (12*(-1 + x)*x^2) + (eps^2*(21 - 42*x + 43*x^2)*G[1, x]^3)/(9*x^2) + 
     (eps*(48 + 240*eps - 144*x - 192*eps*x + 42*x^2 - 39*eps*x^2 - 
        16*eps*Nf*x^2 + 54*x^3 + 16*eps*Nf*x^3)*G[0, 1, x])/
      (9*(-1 + x)*x^2) + G[1, x]*((-48 - 120*eps - 1635*eps^2 + 144*x + 
         276*eps*x + 4587*eps^2*x - 480*x^2 - 858*eps*x^2 - 5538*eps^2*x^2 - 
         240*eps*Nf*x^2 - 624*eps^2*Nf*x^2 + 384*x^3 + 558*eps*x^3 + 
         2250*eps^2*x^3 + 240*eps*Nf*x^3 + 560*eps^2*Nf*x^3)/
        (36*(-1 + x)*x^2) + (10*eps^2*(-3 + 6*x + 2*x^2)*G[0, 1, x])/
        (3*x^2)) - (2*eps^2*(42 - 84*x + 59*x^2)*G[0, 0, 1, x])/(3*x^2) + 
     (eps^2*(197 - 394*x + 88*x^2)*G[0, 1, 1, x])/(3*x^2) - 
     (628*eps^2*Zeta[3])/9) + 
   G[1, x]*(-1/324*(3240 + 15336*eps + 47007*eps^2 + 576*Nf + 2976*eps*Nf + 
        10048*eps^2*Nf - 4212*x - 13554*eps*x - 22059*eps^2*x - 1152*Nf*x - 
        4152*eps*Nf*x - 10820*eps^2*Nf*x + 3888*x^2 + 16848*eps*x^2 + 
        28593*eps^2*x^2 + 1296*Nf*x^2 + 3840*eps*Nf*x^2 + 7168*eps^2*Nf*x^2)/
       x^2 - (eps*(12 + 1320*eps + 32*eps*Nf - 36*x - 3216*eps*x - 
        96*eps*Nf*x - 600*x^2 + 1749*eps*x^2 + 64*eps*Nf*x^2 + 624*x^3 + 
        27*eps*x^3)*G[0, 1, x])/(18*(-1 + x)*x^2) + 
     (2*eps^2*(43 - 86*x + 52*x^2)*G[0, 0, 1, x])/(3*x^2) + 
     (2*eps^2*(47 - 94*x + 142*x^2)*G[0, 1, 1, x])/(3*x^2) + 
     (4*eps^2*(66 - 132*x + 157*x^2)*Zeta[3])/(9*x^2))) + 
 (2*eps*(-360*eps - 270*x + 455*eps*x - 54*eps*Nf*x + 270*x^2 + 15*eps*x^2 + 
    54*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x) + 
 Pi*(((I/1944)*(46656 + 186624*eps + 653184*eps^2 + 13824*Nf + 54144*eps*Nf + 
      188160*eps^2*Nf + 90396*x + 434970*eps*x + 1395063*eps^2*x + 
      59904*Nf*x + 238656*eps*Nf*x + 730208*eps^2*Nf*x + 5760*Nf^2*x + 
      20352*eps*Nf^2*x + 56832*eps^2*Nf^2*x))/x + (I/5)*eps^2*G[0, x]^5 - 
   ((I/72)*eps*(-48 - 486*eps + 96*x + 336*eps*x - 216*x^2 - 171*eps*x^2 + 
      8*eps*Nf*x^2)*G[1, x]^4)/x^2 - ((I/15)*eps^2*(1 - 2*x + 19*x^2)*
     G[1, x]^5)/x^2 + G[0, x]^4*
    (((I/72)*eps*(-132*eps - 24*x + 351*eps*x - 8*eps*Nf*x + 24*x^2 - 
        171*eps*x^2 + 8*eps*Nf*x^2))/((-1 + x)*x) - 
     ((I/6)*eps^2*(-11 + 22*x + 6*x^2)*G[1, x])/x^2) - 
   ((4*I)*eps*(8 - 14*eps - 24*x - 3*eps*x + 28*x^2 + 19*eps*x^2 - 12*x^3)*
     G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[1, x]^3*(((I/108)*(-144 - 1260*eps - 4995*eps^2 + 128*eps^2*Nf + 288*x + 
        1008*eps*x + 5436*eps^2*x - 160*eps^2*Nf*x - 432*x^2 - 378*eps*x^2 - 
        279*eps^2*x^2 + 48*eps*Nf*x^2 + 240*eps^2*Nf*x^2))/x^2 - 
     ((2*I)*eps^2*(13 - 26*x + 8*x^2)*G[0, 1, x])/x^2) + 
   G[0, x]^3*(((-1/36*I)*(-72*eps - 354*eps^2 - 48*x + 198*eps*x + 
        747*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x + 48*x^2 - 126*eps*x^2 - 
        93*eps^2*x^2 + 16*eps*Nf*x^2 + 80*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((I/9)*eps*(-18 + 51*eps + 54*x - 63*eps*x - 48*x^2 + 117*eps*x^2 - 
        4*eps*Nf*x^2 + 12*x^3 - 99*eps*x^3 + 4*eps*Nf*x^3)*G[1, x])/
      ((-1 + x)*x^2) + ((I/3)*eps^2*(11 - 22*x + 20*x^2)*G[1, x]^2)/x^2 - 
     (((2*I)/3)*eps^2*(27 - 54*x + 14*x^2)*G[0, 1, x])/x^2) - 
   ((I/9)*(144 - 117*eps^2 + 64*eps^2*Nf - 432*x - 504*eps*x + 1224*eps^2*x - 
      144*eps^2*Nf*x + 360*x^2 + 216*eps*x^2 - 1953*eps^2*x^2 + 
      80*eps^2*Nf*x^2 - 72*x^3 + 216*eps*x^3 + 576*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)*x^2) + ((I/9)*(-72 - 630*eps - 1278*eps^2 - 64*eps^2*Nf + 
      216*x + 1638*eps*x + 1467*eps^2*x + 144*eps^2*Nf*x - 360*x^2 - 
      1368*eps*x^2 - 1197*eps^2*x^2 - 80*eps^2*Nf*x^2 + 216*x^3 + 
      216*eps*x^3 + 576*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (((2*I)/3)*eps*(-156 - 150*eps + 468*x + 414*eps*x - 660*x^2 - 
      441*eps*x^2 - 8*eps*Nf*x^2 + 348*x^3 + 117*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   (((2*I)/3)*eps*(-84 + 255*eps + 252*x - 99*eps*x - 288*x^2 - 321*eps*x^2 - 
      8*eps*Nf*x^2 + 120*x^3 + 225*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) + (((2*I)/3)*eps*(-36 + 321*eps + 108*x - 105*eps*x + 
      156*x^2 - 177*eps*x^2 - 8*eps*Nf*x^2 - 228*x^3 + 117*eps*x^3 + 
      8*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((8*I)*eps^2*(59 - 118*x + 107*x^2)*G[0, 0, 0, 0, 1, x])/x^2 + 
   ((16*I)*eps^2*(55 - 110*x + 144*x^2)*G[0, 0, 0, 1, 1, x])/x^2 + 
   ((12*I)*eps^2*(17 - 34*x + 48*x^2)*G[0, 0, 1, 0, 1, x])/x^2 - 
   ((40*I)*eps^2*(7 - 14*x + 8*x^2)*G[0, 0, 1, 1, 1, x])/x^2 - 
   ((64*I)*eps^2*(4 - 8*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/x^2 + 
   ((4*I)*eps^2*(25 - 50*x + 282*x^2)*G[0, 1, 1, 1, 1, x])/x^2 - 
   ((I/27)*(288*eps + 1233*eps^2 - 600*eps^2*Nf - 1296*x - 3960*eps*x - 
      20169*eps^2*x + 120*eps*Nf*x - 300*eps^2*Nf*x - 112*eps^2*Nf^2*x + 
      1296*x^2 + 3024*eps*x^2 + 16830*eps^2*x^2 - 120*eps*Nf*x^2 + 
      900*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]^2*(((I/36)*(-72 - 342*eps - 1872*eps^2 + 72*x + 162*eps*x + 
        3159*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 576*eps^2*Nf*x + 
        576*eps*x^2 + 1152*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
        448*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/12)*eps*(36 + 378*eps - 108*x - 522*eps*x + 120*x^2 + 201*eps*x^2 - 
        8*eps*Nf*x^2 - 48*x^3 - 45*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^2)/
      ((-1 + x)*x^2) + ((I/3)*eps^2*(-3 + 6*x + 2*x^2)*G[1, x]^3)/x^2 - 
     (I*eps*(18 + eps - 54*x - 23*eps*x + 48*x^2 - 12*eps*x^2 - 12*x^3 + 
        30*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
     G[1, x]*(((I/12)*(-24 + 84*eps + 540*eps^2 + 72*x - 132*eps*x - 
          384*eps^2*x - 96*x^2 + 174*eps*x^2 + 117*eps^2*x^2 - 
          16*eps*Nf*x^2 - 80*eps^2*Nf*x^2 + 48*x^3 - 126*eps*x^3 - 
          93*eps^2*x^3 + 16*eps*Nf*x^3 + 80*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
       ((4*I)*eps^2*(12 - 24*x + 29*x^2)*G[0, 1, x])/x^2) + 
     ((2*I)*eps^2*(49 - 98*x + 72*x^2)*G[0, 0, 1, x])/x^2 + 
     ((2*I)*eps^2*(41 - 82*x + 94*x^2)*G[0, 1, 1, x])/x^2 - 
     (192*I)*eps^2*Zeta[3]) + G[0, 1, x]*
    (((I/54)*(432 + 1188*eps + 7587*eps^2 - 384*eps*Nf - 1312*eps^2*Nf - 
        648*x - 1080*eps*x - 11070*eps^2*x + 864*eps*Nf*x + 2592*eps^2*Nf*x + 
        216*x^2 - 3132*eps*x^2 - 1080*eps^2*x^2 - 288*Nf*x^2 - 
        1920*eps*Nf*x^2 - 4352*eps^2*Nf*x^2 + 3456*eps*x^3 + 6912*eps^2*x^3 + 
        288*Nf*x^3 + 1440*eps*Nf*x^3 + 2688*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((4*I)*eps^2*(15 - 30*x + 52*x^2)*G[0, 0, 1, x])/x^2 + 
     ((4*I)*eps^2*(47 - 94*x + 92*x^2)*G[0, 1, 1, x])/x^2 + 
     (((16*I)/3)*eps^2*(17 - 34*x + 26*x^2)*Zeta[3])/x^2) + 
   G[1, x]^2*(((-1/108*I)*(-1188 - 3726*eps - 16605*eps^2 + 384*eps*Nf + 
        1312*eps^2*Nf + 1080*x + 5130*eps*x + 23787*eps^2*x - 480*eps*Nf*x - 
        1280*eps^2*Nf*x + 1728*eps*x^2 + 3456*eps^2*x^2 + 144*Nf*x^2 + 
        720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2))/x^2 + 
     ((I/3)*eps*(-24 + 279*eps + 72*x - 75*eps*x - 258*eps*x^2 - 
        8*eps*Nf*x^2 - 48*x^3 + 72*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      ((-1 + x)*x^2) + ((4*I)*eps^2*(34 - 68*x + 25*x^2)*G[0, 0, 1, x])/x^2 + 
     ((2*I)*eps^2*(49 - 98*x + 66*x^2)*G[0, 1, 1, x])/x^2 - 
     (((8*I)/3)*eps^2*(47 - 94*x + 98*x^2)*Zeta[3])/x^2) + 
   G[1, x]*(((I/162)*(2592 + 4050*eps - 7047*eps^2 + 1152*Nf + 3936*eps*Nf + 
        13424*eps^2*Nf - 324*x + 10854*eps*x + 69012*eps^2*x - 1440*Nf*x - 
        3840*eps*Nf*x - 10912*eps^2*Nf*x + 5184*x^2 + 10368*eps*x^2 + 
        20736*eps^2*x^2 + 1440*Nf*x^2 + 2688*eps*Nf*x^2 + 5248*eps^2*Nf*x^2))/
      x^2 + ((I/18)*(72 + 936*eps + 1719*eps^2 + 128*eps^2*Nf - 216*x - 
        2160*eps*x + 297*eps^2*x - 288*eps^2*Nf*x + 144*x^2 + 1368*eps*x^2 - 
        1224*eps^2*x^2 + 160*eps^2*Nf*x^2)*G[0, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^2*(41 - 82*x + 48*x^2)*G[0, 1, x]^2)/x^2 - 
     ((I/3)*eps*(-240 + 402*eps + 720*x + 282*eps*x - 888*x^2 - 
        1035*eps*x^2 - 16*eps*Nf*x^2 + 408*x^3 + 279*eps*x^3 + 16*eps*Nf*x^3)*
       G[0, 0, 1, x])/((-1 + x)*x^2) - 
     ((I/3)*eps*(-84 + 540*eps + 252*x + 84*eps*x - 783*eps*x^2 - 
        16*eps*Nf*x^2 - 168*x^3 + 279*eps*x^3 + 16*eps*Nf*x^3)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) - ((8*I)*eps^2*(29 - 58*x + 35*x^2)*G[0, 0, 0, 1, x])/
      x^2 - ((4*I)*eps^2*(53 - 106*x + 104*x^2)*G[0, 0, 1, 1, x])/x^2 - 
     ((4*I)*eps^2*(43 - 86*x + 138*x^2)*G[0, 1, 1, 1, x])/x^2 - 
     ((I/9)*eps*(96 - 222*eps - 200*eps*Nf - 288*x - 1482*eps*x + 
        600*eps*Nf*x - 1200*x^2 + 111*eps*x^2 - 1000*eps*Nf*x^2 + 1392*x^3 + 
        1017*eps*x^3 + 600*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, x]*(((-1/162*I)*(-1296 - 9072*eps - 44307*eps^2 + 576*eps^2*Nf - 
        2592*x + 5346*eps*x + 52812*eps^2*x - 1440*Nf*x - 3840*eps*Nf*x - 
        10912*eps^2*Nf*x + 5184*x^2 + 10368*eps*x^2 + 20736*eps^2*x^2 + 
        1440*Nf*x^2 + 2688*eps*Nf*x^2 + 5248*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((I/18)*eps*(24 + 492*eps - 72*x - 648*eps*x + 72*x^2 + 153*eps*x^2 - 
        8*eps*Nf*x^2 - 24*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
      ((-1 + x)*x^2) + (((4*I)/3)*eps^2*(-1 + x)^2*G[1, x]^4)/x^2 + 
     ((I/2)*(16 - 8*eps - 107*eps^2 - 48*x - 8*eps*x + 189*eps^2*x + 48*x^2 - 
        40*eps*x^2 - 254*eps^2*x^2 - 16*x^3 + 48*eps*x^3 + 128*eps^2*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) + ((4*I)*eps^2*(5 - 10*x + 4*x^2)*
       G[0, 1, x]^2)/x^2 + G[1, x]^2*
      (((-1/12*I)*eps*(384 + 855*eps - 552*x - 183*eps*x + 174*x^2 - 
          783*eps*x^2 - 16*Nf*x^2 - 80*eps*Nf*x^2 + 18*x^3 + 291*eps*x^3 + 
          16*Nf*x^3 + 80*eps*Nf*x^3))/((-1 + x)*x^2) - 
       ((2*I)*eps^2*(13 - 26*x + 22*x^2)*G[0, 1, x])/x^2) + 
     (I*eps*(64 + 48*eps - 192*x - 112*eps*x + 224*x^2 + 53*eps*x^2 - 
        96*x^3 + 15*eps*x^3)*G[0, 0, 1, x])/((-1 + x)*x^2) - 
     (I*eps*(-64 + 192*eps + 192*x - 208*eps*x - 264*x^2 - 25*eps*x^2 + 
        136*x^3 + 57*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((24*I)*eps^2*(13 - 26*x + 24*x^2)*G[0, 0, 0, 1, x])/x^2 - 
     ((32*I)*eps^2*(10 - 20*x + 23*x^2)*G[0, 0, 1, 1, x])/x^2 - 
     ((8*I)*eps^2*(41 - 82*x + 107*x^2)*G[0, 1, 1, 1, x])/x^2 + 
     ((I/3)*eps*(-100*eps - 464*x - 459*eps*x - 200*eps*Nf*x + 464*x^2 + 
        339*eps*x^2 + 200*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((-1/18*I)*(126*eps + 720*eps^2 - 72*x + 324*eps*x + 
          675*eps^2*x + 72*x^2 - 882*eps*x^2 - 1611*eps^2*x^2 - 48*Nf*x^2 - 
          240*eps*Nf*x^2 - 576*eps^2*Nf*x^2 + 576*eps*x^3 + 1152*eps^2*x^3 + 
          48*Nf*x^3 + 240*eps*Nf*x^3 + 448*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
       (I*eps*(-28 + 26*eps + 84*x - 22*eps*x - 128*x^2 - 53*eps*x^2 + 
          72*x^3 + 45*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
       ((4*I)*eps^2*(29 - 58*x + 72*x^2)*G[0, 0, 1, x])/x^2 + 
       ((12*I)*eps^2*(13 - 26*x + 30*x^2)*G[0, 1, 1, x])/x^2 + 
       (((4*I)/3)*eps^2*(25 - 50*x + 288*x^2)*Zeta[3])/x^2)) - 
   (608*I)*eps^2*Zeta[5]) + 
 G[0, x]*((-4*(729*eps + 3645*eps^2 + 216*eps*Nf + 1062*eps^2*Nf + 252*Nf*x + 
      492*eps*Nf*x + 976*eps^2*Nf*x))/(243*x) - 
   (eps*(-2 - 21*eps + 4*x + 36*eps*x - 4*x^2)*G[1, x]^4)/(12*x^2) - 
   (eps^2*(1 - 2*x + 2*x^2)*G[1, x]^5)/(5*x^2) + 
   (2*eps*(-16 + 46*eps + 48*x - 60*eps*x - 48*x^2 + 23*eps*x^2 + 16*x^3 + 
      3*eps*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[1, x]^3*(-1/12*(eps*(16 + 117*eps - 40*x - 156*eps*x + 69*eps*x^2))/
       x^2 - (2*eps^2*(21 - 42*x + 22*x^2)*G[0, 1, x])/(3*x^2)) + 
   ((192*eps + 324*eps^2 - 48*x - 102*eps*x - 69*eps^2*x - 48*eps*Nf*x - 
      96*eps^2*Nf*x + 48*x^2 - 90*eps*x^2 + 9*eps^2*x^2 + 48*eps*Nf*x^2 + 
      80*eps^2*Nf*x^2)*G[0, 0, 1, x])/(6*(-1 + x)*x) - 
   ((-48 + 552*eps + 2019*eps^2 + 144*x - 960*eps*x - 2511*eps^2*x - 96*x^2 + 
      486*eps*x^2 + 789*eps^2*x^2 - 16*eps*Nf*x^2 - 80*eps^2*Nf*x^2 + 
      18*eps*x^3 - 9*eps^2*x^3 + 16*eps*Nf*x^3 + 80*eps^2*Nf*x^3)*
     G[0, 1, 1, x])/(6*(-1 + x)*x^2) + 
   (eps*(-8 - 37*eps - 8*eps*Nf + 8*x + 21*eps*x + 8*eps*Nf*x)*
     G[0, 0, 0, 1, x])/(-1 + x) - 
   (eps*(-32 - 128*eps + 96*x + 148*eps*x - 176*x^2 - 3*eps*x^2 - 
      8*eps*Nf*x^2 + 112*x^3 - 57*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) + (eps*(48 + 432*eps - 144*x - 252*eps*x + 816*x^2 + 
      105*eps*x^2 - 8*eps*Nf*x^2 - 720*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 104*eps^2*G[0, 0, 0, 0, 1, x] + 
   (8*eps^2*(177 - 354*x + 370*x^2)*G[0, 0, 0, 1, 1, x])/x^2 + 
   (64*eps^2*(9 - 18*x + 19*x^2)*G[0, 0, 1, 0, 1, x])/x^2 - 
   (24*eps^2*(17 - 34*x + 116*x^2)*G[0, 0, 1, 1, 1, x])/x^2 - 
   (8*eps^2*(29 - 58*x + 176*x^2)*G[0, 1, 0, 1, 1, x])/x^2 + 
   (8*eps^2*(15 - 30*x + 134*x^2)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (eps*(-864 + 990*eps + 1566*x + 27*eps*x - 1440*Nf*x - 4144*eps*Nf*x + 
      162*x^2 + 3951*eps*x^2 + 1440*Nf*x^2 + 4000*eps*Nf*x^2)*Zeta[3])/
    (54*(-1 + x)*x) + G[1, x]^2*((14*eps + 80*eps^2 - 8*x - 12*eps*x - 
       7*eps^2*x + 16*eps*x^2 + 3*eps^2*x^2)/(4*x^2) + 
     (eps*(12 + 270*eps - 36*x - 54*eps*x + 120*x^2 - 207*eps*x^2 - 
        8*eps*Nf*x^2 - 96*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)*x^2) + (2*eps^2*(25 - 50*x + 74*x^2)*G[0, 0, 1, x])/x^2 + 
     (4*eps^2*(11 - 22*x + 19*x^2)*G[0, 1, 1, x])/x^2 - 
     (10*eps^2*(13 - 26*x + 18*x^2)*Zeta[3])/(3*x^2)) + 
   G[0, 1, x]*((594*eps + 1764*eps^2 - 1026*eps*x - 1413*eps^2*x - 48*Nf*x - 
       240*eps*Nf*x - 576*eps^2*Nf*x + 576*eps*x^2 + 432*eps^2*x^2 + 
       48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/(18*(-1 + x)*x) - 
     (8*eps^2*(21 - 42*x + 47*x^2)*G[0, 0, 1, x])/x^2 + 
     (4*eps^2*(41 - 82*x + 222*x^2)*G[0, 1, 1, x])/x^2 + 
     (8*eps^2*(9 - 18*x + 56*x^2)*Zeta[3])/(3*x^2)) + 
   G[1, x]*((-16 - 104*eps - 519*eps^2 + 40*eps*x + 296*eps^2*x)/(2*x) + 
     (eps*(528 + 1698*eps - 888*x - 1818*eps*x + 390*x^2 + 267*eps*x^2 - 
        16*Nf*x^2 - 80*eps*Nf*x^2 + 18*x^3 + 117*eps*x^3 + 16*Nf*x^3 + 
        80*eps*Nf*x^3)*G[0, 1, x])/(6*(-1 + x)*x^2) - 
     (8*eps^2*(8 - 16*x + 31*x^2)*G[0, 1, x]^2)/x^2 + 
     (eps*(32 - 80*eps - 96*x + 60*eps*x + 80*x^2 + 37*eps*x^2 - 
        8*eps*Nf*x^2 - 16*x^3 - 57*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) - (eps*(48 + 312*eps - 144*x - 60*eps*x + 432*x^2 - 
        159*eps*x^2 - 8*eps*Nf*x^2 - 336*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*
       G[0, 1, 1, x])/(3*(-1 + x)*x^2) + 32*eps^2*G[0, 0, 0, 1, x] - 
     (8*eps^2*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, x])/x^2 - 
     (104*eps^2*(1 - 2*x + 4*x^2)*G[0, 1, 1, 1, x])/x^2 + 
     (4*eps*(12 - 12*eps - 24*x - 53*eps*x + 36*x^2 - 36*eps*x^2 + 
        8*eps*Nf*x^2)*Zeta[3])/(3*x^2)) + 160*eps^2*Zeta[5]) + 
 G[1, x]*((4*(1458 + 6561*eps + 24057*eps^2 + 432*Nf + 1908*eps*Nf + 
      6942*eps^2*Nf + 252*Nf*x + 492*eps*Nf*x + 976*eps^2*Nf*x))/(243*x) - 
   (eps*(528 + 1698*eps - 888*x - 1818*eps*x + 390*x^2 + 267*eps*x^2 - 
      16*Nf*x^2 - 80*eps*Nf*x^2 + 18*x^3 + 117*eps*x^3 + 16*Nf*x^3 + 
      80*eps*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x^2) - 
   ((72 - 648*eps - 3375*eps^2 + 128*eps^2*Nf - 144*x - 144*eps*x + 
      2376*eps^2*x - 160*eps^2*Nf*x + 54*eps*x^2 + 351*eps^2*x^2 + 
      48*eps*Nf*x^2 + 240*eps^2*Nf*x^2)*G[0, 1, 1, x])/(18*x^2) - 
   (eps*(144 - 888*eps - 432*x + 1176*eps*x + 432*x^2 - 231*eps*x^2 - 
      16*eps*Nf*x^2 - 144*x^3 - 261*eps*x^3 + 16*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)*x^2) - 
   (eps*(-52 - 212*eps + 156*x + 468*eps*x - 248*x^2 - 353*eps*x^2 + 
      144*x^3 + 9*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (eps*(-180 + 312*eps + 8*eps*Nf + 360*x + 492*eps*x - 16*eps*Nf*x - 
      192*x^2 - 315*eps*x^2 + 16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*x^2) - 
   (88*eps^2*(2 - 4*x + 3*x^2)*G[0, 0, 0, 0, 1, x])/x^2 - 
   (8*eps^2*(70 - 140*x + 177*x^2)*G[0, 0, 0, 1, 1, x])/x^2 - 
   (16*eps^2*(8 - 16*x + 31*x^2)*G[0, 0, 1, 0, 1, x])/x^2 + 
   (8*eps^2*(-32 + 64*x + 91*x^2)*G[0, 0, 1, 1, 1, x])/x^2 + 
   (4*eps^2*(-9 + 18*x + 76*x^2)*G[0, 1, 0, 1, 1, x])/x^2 - 
   (4*eps^2*(25 - 50*x + 38*x^2)*G[0, 1, 1, 1, 1, x])/x^2 - 
   ((216 + 2160*eps - 2430*eps^2 - 144*eps*Nf - 456*eps^2*Nf - 648*x - 
      7416*eps*x + 2430*eps^2*x + 432*eps*Nf*x + 168*eps^2*Nf*x + 432*x^2 + 
      5526*eps*x^2 - 1575*eps^2*x^2 - 1728*eps*Nf*x^2 - 3712*eps^2*Nf*x^2 + 
      162*eps*x^3 + 3951*eps^2*x^3 + 1440*eps*Nf*x^3 + 4000*eps^2*Nf*x^3)*
     Zeta[3])/(54*(-1 + x)*x^2) + G[0, 1, x]*
    ((16*eps^2*(8 - 16*x + 31*x^2)*G[0, 0, 1, x])/x^2 + 
     (12*eps^2*(13 - 26*x + 20*x^2)*Zeta[3])/x^2) - 
   (16*eps^2*(-9 + 18*x + 10*x^2)*Zeta[5])/x^2)


==> anc/Helicity_Amplitudes/Bhabha/2L_HA_Bhabha_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
    9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)*
   (-1 + x))/(23328*x) - 
 (eps^2*Pi^6*(28167 - 106081*x + 27095*x^2 + 34499*x^3))/
  (45360*(-1 + x)^2*x) - (eps^2*(19 - 38*x + 26*x^2)*G[0, x]^6)/
  (180*(-1 + x)^2) + ((60*eps + 36*eps^2 - 32*eps^2*Nf + 72*x - 15*eps*x - 
    120*eps^2*x - 40*eps*Nf*x - 88*eps^2*Nf*x - 72*x^2 - 45*eps*x^2 - 
    105*eps^2*x^2 + 40*eps*Nf*x^2 + 120*eps^2*Nf*x^2)*G[1, x]^4)/
  (72*(-1 + x)*x) - (eps*(-84*eps - 144*x - 93*eps*x + 40*eps*Nf*x)*
   G[1, x]^5)/(120*x) - (59*eps^2*G[1, x]^6)/90 + 
 G[0, x]^5*((eps*(36 - 33*eps + 32*eps*Nf - 72*x + 90*eps*x - 64*eps*Nf*x + 
      144*x^2 - 279*eps*x^2 + 120*eps*Nf*x^2))/(360*(-1 + x)^2) + 
   (eps^2*(-11 + 22*x + 26*x^2)*G[1, x])/(30*(-1 + x)^2)) + 
 Pi^5*(((I/540)*eps*(-30 - 45*eps + 201*eps*Nf + 2208*x - 84*eps*x - 
      96*eps*Nf*x - 888*x^2 - 657*eps*x^2 - 363*eps*Nf*x^2 - 1278*x^3 - 
      777*eps*x^3 + 134*eps*Nf*x^3))/((-1 + x)^2*x) + 
   ((I/360)*eps^2*(-54 - 2465*x - 395*x^2 + 2606*x^3)*G[0, x])/
    ((-1 + x)^2*x) - ((I/180)*eps^2*(-3110 + 4953*x - 3150*x^2 + 1303*x^3)*
     G[1, x])/((-1 + x)^2*x)) + 
 G[0, x]^4*(-1/216*(-36 - 99*eps - 414*eps^2 + 24*eps*Nf + 32*eps^2*Nf + 
      72*x + 162*eps*x + 1836*eps^2*x - 48*eps*Nf*x + 104*eps^2*Nf*x + 
      72*x^2 - 135*eps*x^2 - 315*eps^2*x^2 + 120*eps*Nf*x^2 + 
      360*eps^2*Nf*x^2)/(-1 + x)^2 - 
   (eps*(-153*eps + 44*eps*Nf + 438*eps*x - 88*eps*Nf*x + 72*x^2 - 
      126*eps*x^2 + 60*eps*Nf*x^2)*G[1, x])/(36*(-1 + x)^2) - 
   (eps^2*(41 - 82*x + 50*x^2)*G[1, x]^2)/(12*(-1 + x)^2) + 
   (eps^2*(5 - 10*x + 4*x^2)*G[0, 1, x])/(-1 + x)^2) + 
 Pi^4*((1404 + 3348*eps + 27783*eps^2 - 1056*eps*Nf - 726*eps^2*Nf - 
     40*eps^2*Nf^2 + 17100*x + 32742*eps*x + 26073*eps^2*x + 9264*eps*Nf*x + 
     35714*eps^2*Nf*x + 4920*eps^2*Nf^2*x - 14220*x^2 - 27864*eps*x^2 - 
     115515*eps^2*x^2 - 13056*eps*Nf*x^2 - 67522*eps^2*Nf*x^2 - 
     9720*eps^2*Nf^2*x^2 + 1476*x^3 + 12654*eps*x^3 + 67599*eps^2*x^3 + 
     3504*eps*Nf*x^3 + 28278*eps^2*Nf*x^3 + 4840*eps^2*Nf^2*x^3)/
    (6480*(-1 + x)^2*x) + (eps^2*(-188 + 1147*x - 1658*x^2 + 1436*x^3)*
     G[0, x]^2)/(720*(-1 + x)^2*x) + 
   (eps*(2682 + 9*eps + 681*eps*Nf - 630*x + 10551*eps*x - 95*eps*Nf*x - 
      2718*x^2 - 13803*eps*x^2 - 1661*eps*Nf*x^2 + 1146*x^3 + 4983*eps*x^3 + 
      963*eps*Nf*x^3)*G[1, x])/(540*(-1 + x)^2*x) - 
   (eps^2*(143 + 914*x - 2095*x^2 + 1211*x^3)*G[1, x]^2)/(180*(-1 + x)^2*x) + 
   G[0, x]*(-1/1080*(eps*(-252 + 1539*eps - 164*eps*Nf + 5736*x + 
         18033*eps*x + 1806*eps*Nf*x - 6216*x^2 - 12765*eps*x^2 - 
         2616*eps*Nf*x^2 + 2292*x^3 + 9543*eps*x^3 + 1926*eps*Nf*x^3))/
       ((-1 + x)^2*x) - (eps^2*(-95 + 556*x - 899*x^2 + 359*x^3)*G[1, x])/
      (90*(-1 + x)^2*x)) + (eps^2*(-14 - 30*x + 15*x^2)*G[0, 0, x])/
    (40*(-1 + x)^2*x) + (eps^2*(-2265 + 5566*x - 6083*x^2 + 3140*x^3)*
     G[0, 1, x])/(180*(-1 + x)^2*x) - 
   (eps^2*(465 - 94*x + 47*x^2)*G[1, 0, x])/(180*(-1 + x)^2*x) + 
   (eps^2*(706 - 906*x + 453*x^2)*G[1, 1, x])/(90*(-1 + x)^2*x)) - 
 (4*eps^2*(118 - 236*x + 105*x^2)*G[0, 0, 1, x]^2)/(-1 + x)^2 - 
 (4*eps^2*(14 - 28*x + 65*x^2)*G[0, 1, 1, x]^2)/(-1 + x)^2 - 
 (2*(252 + 756*eps + 2727*eps^2 + 204*eps*Nf + 758*eps^2*Nf + 56*eps^2*Nf^2 - 
    936*x - 2124*eps*x - 5724*eps^2*x - 624*eps*Nf*x - 1912*eps^2*Nf*x - 
    112*eps^2*Nf^2*x + 468*x^2 + 378*eps*x^2 - 1773*eps^2*x^2 + 
    312*eps*Nf*x^2 + 608*eps^2*Nf*x^2 + 56*eps^2*Nf^2*x^2 + 216*eps*x^3 + 
    1422*eps^2*x^3 + 108*eps^2*Nf*x^3)*G[0, 0, 0, 0, x])/(9*(-1 + x)^2*x) + 
 ((168 + 252*eps + 768*eps^2 + 80*eps*Nf + 160*eps^2*Nf - 468*x - 654*eps*x - 
    726*eps^2*x - 168*eps*Nf*x - 292*eps^2*Nf*x + 288*x^2 + 408*eps*x^2 + 
    921*eps^2*x^2 + 96*eps*Nf*x^2 + 104*eps^2*Nf*x^2 - 24*x^3 + 114*eps*x^3 + 
    702*eps^2*x^3 - 16*eps*Nf*x^3 + 24*eps^2*Nf*x^3)*G[0, 0, 0, 1, x])/
  (3*(-1 + x)^2*x) + (2*(84 + 126*eps + 384*eps^2 + 40*eps*Nf + 80*eps^2*Nf - 
    216*x - 228*eps*x - 327*eps^2*x - 80*eps*Nf*x - 148*eps^2*Nf*x + 
    108*x^2 - 18*eps*x^2 - 261*eps^2*x^2 + 40*eps*Nf*x^2 + 56*eps^2*Nf*x^2 + 
    48*eps*x^3 + 186*eps^2*x^3 + 12*eps^2*Nf*x^3)*G[0, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) + ((-288 + 144*eps - 360*eps^2 + 648*x - 1026*eps*x - 
    2529*eps^2*x + 48*eps*Nf*x + 224*eps^2*Nf*x - 540*x^2 + 1206*eps*x^2 + 
    4284*eps^2*x^2 - 96*eps*Nf*x^2 - 400*eps^2*Nf*x^2 - 198*eps*x^3 + 
    504*eps^2*x^3 + 48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 0, 1, 1, x])/
  (9*(-1 + x)^2*x) + (2*(180 + 270*eps + 576*eps^2 + 24*eps*Nf - 432*x - 
    522*eps*x - 1098*eps^2*x - 72*eps*Nf*x - 68*eps^2*Nf*x + 216*x^2 - 
    1071*eps^2*x^2 + 36*eps*Nf*x^2 - 26*eps^2*Nf*x^2 + 108*eps*x^3 + 
    630*eps^2*x^3 + 24*eps^2*Nf*x^3)*G[0, 1, 0, 0, x])/(9*(-1 + x)^2*x) + 
 ((-72 + 36*eps + 192*eps^2 + 32*eps*Nf + 80*eps^2*Nf + 120*x - 84*eps*x + 
    27*eps^2*x - 64*eps*Nf*x - 152*eps^2*Nf*x - 60*x^2 + 114*eps*x^2 - 
    3*eps^2*x^2 + 32*eps*Nf*x^2 + 64*eps^2*Nf*x^2 - 24*eps*x^3 + 
    54*eps^2*x^3 + 8*eps^2*Nf*x^3)*G[0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
 ((-72 + 36*eps + 192*eps^2 + 32*eps*Nf + 80*eps^2*Nf + 120*x - 84*eps*x + 
    27*eps^2*x - 64*eps*Nf*x - 152*eps^2*Nf*x - 60*x^2 + 114*eps*x^2 - 
    3*eps^2*x^2 + 32*eps*Nf*x^2 + 64*eps^2*Nf*x^2 - 24*eps*x^3 + 
    54*eps^2*x^3 + 8*eps^2*Nf*x^3)*G[0, 1, 1, 0, x])/(3*(-1 + x)^2*x) - 
 (2*(-12 + 12*eps - 102*eps^2 - 16*eps*Nf - 44*eps^2*Nf + 48*x - 69*eps*x - 
    780*eps^2*x + 8*eps*Nf*x + 40*eps^2*Nf*x - 36*x^2 + 3*eps*x^2 - 
    84*eps^2*x^2 + 8*eps*Nf*x^2 + 4*eps^2*Nf*x^2)*G[0, 1, 1, 1, x])/
  (3*(-1 + x)*x) + ((-72 - 108*eps - 1152*eps^2 - 144*eps*Nf - 480*eps^2*Nf - 
    360*x - 648*eps*x - 2268*eps^2*x + 192*eps*Nf*x + 616*eps^2*Nf*x + 
    180*x^2 - 72*eps*x^2 - 1341*eps^2*x^2 - 96*eps*Nf*x^2 - 
    440*eps^2*Nf*x^2 + 180*eps*x^3 + 792*eps^2*x^3 + 24*eps^2*Nf*x^3)*
   G[1, 0, 0, 0, x])/(9*(-1 + x)^2*x) + 
 ((144 + 216*eps + 768*eps^2 + 64*eps*Nf + 160*eps^2*Nf - 192*x - 312*eps*x - 
    132*eps^2*x - 128*eps*Nf*x - 304*eps^2*Nf*x + 96*x^2 + 144*eps*x^2 - 
    693*eps^2*x^2 + 64*eps*Nf*x^2 + 128*eps^2*Nf*x^2 + 24*eps*x^3 + 
    312*eps^2*x^3 + 16*eps^2*Nf*x^3)*G[1, 0, 0, 1, x])/(6*(-1 + x)^2*x) + 
 ((144 + 216*eps + 768*eps^2 + 64*eps*Nf + 160*eps^2*Nf - 192*x - 312*eps*x - 
    132*eps^2*x - 128*eps*Nf*x - 304*eps^2*Nf*x + 96*x^2 + 144*eps*x^2 - 
    693*eps^2*x^2 + 64*eps*Nf*x^2 + 128*eps^2*Nf*x^2 + 24*eps*x^3 + 
    312*eps^2*x^3 + 16*eps^2*Nf*x^3)*G[1, 0, 1, 0, x])/(6*(-1 + x)^2*x) - 
 ((-48 - 24*eps - 93*eps^2 + 48*x - 8*eps*x - 171*eps^2*x + 28*eps*x^2 + 
    70*eps^2*x^2)*G[1, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*(180 + 162*eps + 576*eps^2 + 48*eps*Nf + 120*eps^2*Nf - 324*x - 
    180*eps*x - 540*eps^2*x - 96*eps*Nf*x - 188*eps^2*Nf*x + 162*x^2 + 
    45*eps*x^2 + 621*eps^2*x^2 + 48*eps*Nf*x^2 + 88*eps^2*Nf*x^2 + 
    18*eps*x^3 - 135*eps^2*x^3 + 12*eps^2*Nf*x^3)*G[1, 1, 0, 0, x])/
  (9*(-1 + x)^2*x) - ((-336 - 162*eps - 291*eps^2 + 16*eps*Nf + 80*eps^2*Nf + 
    336*x + 66*eps*x + 21*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x + 
    168*eps*x^2 + 456*eps^2*x^2)*G[1, 1, 0, 1, x])/(6*(-1 + x)*x) - 
 ((-336 - 162*eps - 291*eps^2 + 16*eps*Nf + 80*eps^2*Nf + 336*x + 66*eps*x + 
    21*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x + 168*eps*x^2 + 456*eps^2*x^2)*
   G[1, 1, 1, 0, x])/(6*(-1 + x)*x) - 
 ((168 + 45*eps + 105*eps^2 - 40*eps*Nf - 120*eps^2*Nf - 168*x + 111*eps*x + 
    336*eps^2*x + 40*eps*Nf*x + 88*eps^2*Nf*x - 156*eps*x^2 - 180*eps^2*x^2 + 
    32*eps^2*Nf*x^2)*G[1, 1, 1, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(90 + 270*eps + 74*eps*Nf - 366*x - 873*eps*x - 260*eps*Nf*x + 
    183*x^2 + 33*eps*x^2 + 130*eps*Nf*x^2 + 93*eps*x^3)*G[0, 0, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) - (2*eps*(180 + 270*eps + 88*eps*Nf - 486*x - 801*eps*x - 
    172*eps*Nf*x + 216*x^2 + 390*eps*x^2 + 80*eps*Nf*x^2 + 84*x^3 + 
    267*eps*x^3 + 4*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (4*eps*(90 + 135*eps + 44*eps*Nf - 252*x - 294*eps*x - 88*eps*Nf*x + 
    126*x^2 - 57*eps*x^2 + 44*eps*Nf*x^2 + 48*eps*x^3)*G[0, 0, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) + (2*eps*(96 + 372*eps + 438*x - 675*eps*x + 8*eps*Nf*x - 
    1218*x^2 - 195*eps*x^2 - 16*eps*Nf*x^2 + 576*x^3 + 27*eps*x^3 + 
    12*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
 (4*eps*(54 + 81*eps + 4*eps*Nf - 108*x - 99*eps*x - 20*eps*Nf*x + 54*x^2 - 
    51*eps*x^2 + 10*eps*Nf*x^2 + 36*eps*x^3)*G[0, 0, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) + (4*eps*(30 + 21*eps - 20*eps*Nf + 48*x + 6*eps*x + 
    40*eps*Nf*x - 150*x^2 - 63*eps*x^2 - 20*eps*Nf*x^2 + 48*x^3 + 36*eps*x^3)*
   G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(30 - 27*eps - 20*eps*Nf - 36*x + 87*eps*x + 40*eps*Nf*x + 18*x^2 - 
    33*eps*x^2 - 20*eps*Nf*x^2 + 9*eps*x^3)*G[0, 0, 1, 1, 0, x])/
  (3*(-1 + x)^2*x) - (2*eps*(-36 - 216*eps - 40*eps*Nf - 192*x + 159*eps*x + 
    92*eps*Nf*x + 438*x^2 - 543*eps*x^2 - 64*eps*Nf*x^2 - 600*x^3 - 
    3*eps*x^3 + 12*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
 (4*eps*(-10 - 15*eps - 12*eps*Nf + 14*x + 28*eps*x + 16*eps*Nf*x - 7*x^2 - 
    20*eps*x^2 - 8*eps*Nf*x^2 + 9*eps*x^3)*G[0, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) - (4*eps*(42 + 63*eps + 20*eps*Nf - 72*x - 141*eps*x - 
    40*eps*Nf*x + 36*x^2 + 30*eps*x^2 + 20*eps*Nf*x^2 + 3*eps*x^3)*
   G[0, 1, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (4*eps*(42 + 63*eps + 20*eps*Nf - 72*x - 141*eps*x - 40*eps*Nf*x + 36*x^2 + 
    30*eps*x^2 + 20*eps*Nf*x^2 + 3*eps*x^3)*G[0, 1, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) + (2*eps*(48 + 24*eps - 116*x - 18*eps*x + 82*x^2 + 
    23*eps*x^2 + 16*x^3 + 10*eps*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (2*eps*(132 + 126*eps + 40*eps*Nf - 300*x - 240*eps*x - 72*eps*Nf*x + 
    150*x^2 - 15*eps*x^2 + 36*eps*Nf*x^2 + 42*eps*x^3)*G[0, 1, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) + (eps*(312 + 99*eps - 32*eps*Nf - 552*x - 54*eps*x + 
    64*eps*Nf*x + 276*x^2 - 255*eps*x^2 - 32*eps*Nf*x^2 + 108*eps*x^3)*
   G[0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (eps*(312 + 99*eps - 32*eps*Nf - 552*x - 54*eps*x + 64*eps*Nf*x + 276*x^2 - 
    255*eps*x^2 - 32*eps*Nf*x^2 + 108*eps*x^3)*G[0, 1, 1, 1, 0, x])/
  (3*(-1 + x)^2*x) + (eps*(288 - 189*eps - 112*eps*Nf - 600*x + 651*eps*x + 
    104*eps*Nf*x + 312*x^2 + 198*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, 1, 1, 1, x])/
  (3*(-1 + x)*x) - (4*eps*(-90 - 135*eps - 76*eps*Nf + 36*x - 51*eps*x + 
    116*eps*Nf*x - 18*x^2 - 45*eps*x^2 - 58*eps*Nf*x^2 + 12*eps*x^3)*
   G[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*x) - 
 (4*eps*(78 + 45*eps + 20*eps*Nf - 108*x - 15*eps*x - 40*eps*Nf*x + 54*x^2 + 
    9*eps*x^2 + 20*eps*Nf*x^2 + 27*eps*x^3)*G[1, 0, 0, 0, 1, x])/
  (3*(-1 + x)^2*x) - (4*eps*(78 + 45*eps + 20*eps*Nf - 108*x - 15*eps*x - 
    40*eps*Nf*x + 54*x^2 + 9*eps*x^2 + 20*eps*Nf*x^2 + 27*eps*x^3)*
   G[1, 0, 0, 1, 0, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(12 - 6*eps - 12*x + 22*eps*x + 6*x^2 - 6*eps*x^2 + 9*eps*x^3)*
   G[1, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (2*eps*(-60 - 90*eps - 40*eps*Nf + 132*x + 144*eps*x + 72*eps*Nf*x - 
    66*x^2 - 63*eps*x^2 - 36*eps*Nf*x^2 + 6*eps*x^3)*G[1, 0, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) + (eps*(72 - 9*eps - 32*eps*Nf - 288*x - 30*eps*x + 
    64*eps*Nf*x + 144*x^2 - 117*eps*x^2 - 32*eps*Nf*x^2 + 48*eps*x^3)*
   G[1, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (eps*(72 - 9*eps - 32*eps*Nf - 288*x - 30*eps*x + 64*eps*Nf*x + 144*x^2 - 
    117*eps*x^2 - 32*eps*Nf*x^2 + 48*eps*x^3)*G[1, 0, 1, 1, 0, x])/
  (3*(-1 + x)^2*x) + (eps*(-48 - 153*eps - 32*eps*Nf + 48*x - 51*eps*x + 
    32*eps*Nf*x + 72*eps*x^2)*G[1, 0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
 (4*eps*(126 + 45*eps + 20*eps*Nf - 210*x + 36*eps*x - 32*eps*Nf*x + 
    105*x^2 - 30*eps*x^2 + 16*eps*Nf*x^2 + 3*eps*x^3)*G[1, 1, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) - (2*eps*(-60 + 81*eps + 16*eps*Nf + 96*x - 144*eps*x - 
    32*eps*Nf*x - 48*x^2 + 39*eps*x^2 + 16*eps*Nf*x^2 + 6*eps*x^3)*
   G[1, 1, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (2*eps*(-60 + 81*eps + 16*eps*Nf + 96*x - 144*eps*x - 32*eps*Nf*x - 48*x^2 + 
    39*eps*x^2 + 16*eps*Nf*x^2 + 6*eps*x^3)*G[1, 1, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) + (4*eps*(-26 - 24*eps + 26*x - eps*x + 14*eps*x^2)*
   G[1, 1, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps*(12 - 81*eps - 8*eps*Nf - 12*x + 258*eps*x + 16*eps*Nf*x + 6*x^2 - 
    168*eps*x^2 - 8*eps*Nf*x^2 + 6*eps*x^3)*G[1, 1, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) + (eps*(-360 - 261*eps + 8*eps*Nf + 360*x + 261*eps*x - 
    8*eps*Nf*x + 132*eps*x^2)*G[1, 1, 1, 0, 1, x])/(3*(-1 + x)*x) + 
 (eps*(-360 - 261*eps + 8*eps*Nf + 360*x + 261*eps*x - 8*eps*Nf*x + 
    132*eps*x^2)*G[1, 1, 1, 1, 0, x])/(3*(-1 + x)*x) - 
 (eps*(224 + 93*eps - 40*eps*Nf + 144*eps*x)*G[1, 1, 1, 1, 1, x])/x - 
 (248*eps^2*(1 - 4*x + 2*x^2)*G[0, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(31 - 84*x + 27*x^2 + 46*x^3)*G[0, 0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) + (8*eps^2*(31 - 94*x + 47*x^2)*G[0, 0, 0, 0, 1, 0, x])/
  ((-1 + x)^2*x) - (4*eps^2*(32 + 464*x - 1003*x^2 + 386*x^3)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(17 - 22*x + 11*x^2)*G[0, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (12*eps^2*(6 + 67*x - 140*x^2 + 60*x^3)*G[0, 0, 0, 1, 0, 1, x])/
  ((-1 + x)^2*x) - (24*eps^2*(3 - 2*x + x^2)*G[0, 0, 0, 1, 1, 0, x])/
  ((-1 + x)^2*x) - (4*eps^2*(14 + 276*x - 651*x^2 + 518*x^3)*
   G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(26 - 106*x + 53*x^2)*G[0, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (120*eps^2*G[0, 0, 1, 0, 0, 1, x])/x + (120*eps^2*G[0, 0, 1, 0, 1, 0, x])/
  x - (12*eps^2*(16 + 17*x - 91*x^2 + 80*x^3)*G[0, 0, 1, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(46 - 150*x + 75*x^2)*G[0, 0, 1, 1, 0, 0, x])/
  ((-1 + x)^2*x) - (8*eps^2*(25 + 20*x - 106*x^2 + 86*x^3)*
   G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(25 - 44*x + 22*x^2)*G[0, 0, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (4*eps^2*(44 - 106*x + 47*x^2 + 234*x^3)*G[0, 0, 1, 1, 1, 1, x])/
  ((-1 + x)^2*x) - (8*eps^2*(35 - 68*x + 34*x^2)*G[0, 1, 0, 0, 0, 0, x])/
  ((-1 + x)^2*x) + (24*eps^2*(9 - 14*x + 7*x^2)*G[0, 1, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) + (24*eps^2*(9 - 14*x + 7*x^2)*G[0, 1, 0, 0, 1, 0, x])/
  ((-1 + x)^2*x) - (12*eps^2*(8 - 2*x + x^2)*G[0, 1, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (44*eps^2*(2 - 6*x + 3*x^2)*G[0, 1, 0, 1, 0, 0, x])/
  ((-1 + x)^2*x) - (40*eps^2*(1 - 4*x + 2*x^2)*G[0, 1, 0, 1, 0, 1, x])/
  ((-1 + x)^2*x) - (40*eps^2*(1 - 4*x + 2*x^2)*G[0, 1, 0, 1, 1, 0, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-10 + 60*x - 57*x^2 + 116*x^3)*
   G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(86 - 190*x + 95*x^2)*G[0, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(9 - 10*x + 5*x^2)*G[0, 1, 1, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(9 - 10*x + 5*x^2)*G[0, 1, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
 (4*eps^2*(52 - 126*x + 63*x^2)*G[0, 1, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(6 - 34*x + 17*x^2)*G[0, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (4*eps^2*(58 - 94*x + 47*x^2)*G[0, 1, 1, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(58 - 94*x + 47*x^2)*G[0, 1, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (424*eps^2*G[0, 1, 1, 1, 1, 1, x])/x - 
 (4*eps^2*(74 - 22*x + 11*x^2)*G[1, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (24*eps^2*(11 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (24*eps^2*(11 - 14*x + 7*x^2)*G[1, 0, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(6 - 14*x + 7*x^2)*G[1, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(7 - 2*x + x^2)*G[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (24*eps^2*(-1 - 4*x + 2*x^2)*G[1, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (24*eps^2*(-1 - 4*x + 2*x^2)*G[1, 0, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (16*eps^2*(-3 - 10*x + 5*x^2)*G[1, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(2 - 30*x + 15*x^2)*G[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (40*eps^2*(1 - 4*x + 2*x^2)*G[1, 0, 1, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (40*eps^2*(1 - 4*x + 2*x^2)*G[1, 0, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(31 - 44*x + 22*x^2)*G[1, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (184*eps^2*G[1, 0, 1, 1, 0, 0, x])/x - 
 (8*eps^2*(7 - 30*x + 15*x^2)*G[1, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(7 - 30*x + 15*x^2)*G[1, 0, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (216*eps^2*G[1, 0, 1, 1, 1, 1, x])/x + 
 (24*eps^2*(19 - 30*x + 15*x^2)*G[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(5 - 2*x + x^2)*G[1, 1, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(5 - 2*x + x^2)*G[1, 1, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(7 - 20*x + 10*x^2)*G[1, 1, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(2 - 6*x + 3*x^2)*G[1, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (24*eps^2*(7 - 12*x + 6*x^2)*G[1, 1, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (24*eps^2*(7 - 12*x + 6*x^2)*G[1, 1, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
 (48*eps^2*G[1, 1, 0, 1, 1, 1, x])/x - 
 (28*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(3 - 4*x + 2*x^2)*G[1, 1, 1, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(3 - 4*x + 2*x^2)*G[1, 1, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
 (200*eps^2*G[1, 1, 1, 0, 1, 1, x])/x - 
 (4*eps^2*(6 - 14*x + 7*x^2)*G[1, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
 (216*eps^2*G[1, 1, 1, 1, 0, 1, x])/x - (216*eps^2*G[1, 1, 1, 1, 1, 0, x])/
  x + (616*eps^2*G[1, 1, 1, 1, 1, 1, x])/x - 
 ((4860 + 41904*eps + 188703*eps^2 - 1368*Nf + 432*eps*Nf + 9828*eps^2*Nf + 
    1120*eps^2*Nf^2 - 13608*x - 103734*eps*x - 424224*eps^2*x + 2304*Nf*x - 
    432*eps*Nf*x - 17928*eps^2*Nf*x - 2240*eps^2*Nf^2*x + 4860*x^2 + 
    48384*eps*x^2 + 201582*eps^2*x^2 - 936*Nf*x^2 + 2592*eps*Nf*x^2 + 
    15012*eps^2*Nf*x^2 + 1120*eps^2*Nf^2*x^2)*Zeta[3])/(162*(-1 + x)*x) + 
 (4*eps^2*(-652 + 3006*x - 3471*x^2 + 1153*x^3)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
 G[0, x]^3*((-72 - 252*eps - 1134*eps^2 - 24*eps*Nf - 272*eps^2*Nf + 72*x + 
     1170*eps*x + 4698*eps^2*x + 192*eps*Nf*x + 1208*eps^2*Nf*x + 
     432*eps*x^2 + 1845*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
     448*eps^2*Nf*x^2)/(108*(-1 + x)^2) + 
   (eps*(-36*eps + 120*x - 273*eps*x + 32*eps*Nf*x - 240*x^2 + 486*eps*x^2 - 
      64*eps*Nf*x^2 + 120*x^3 - 81*eps*x^3 + 40*eps*Nf*x^3)*G[1, x]^2)/
    (36*(-1 + x)^2*x) + (2*eps^2*(8 - 16*x + 7*x^2)*G[1, x]^3)/
    (9*(-1 + x)^2) + (2*eps*(-9 - 3*eps + 14*eps*Nf + 18*x - 28*eps*Nf*x + 
      6*x^2 - 36*eps*x^2 + 20*eps*Nf*x^2)*G[0, 1, x])/(9*(-1 + x)^2) + 
   G[1, x]*((-45*eps + 153*eps^2 + 32*eps*Nf + 100*eps^2*Nf + 198*eps*x + 
       753*eps^2*x - 64*eps*Nf*x - 152*eps^2*Nf*x + 24*x^2 - 45*eps*x^2 - 
       33*eps^2*x^2 + 40*eps*Nf*x^2 + 120*eps^2*Nf*x^2)/(18*(-1 + x)^2) + 
     (4*eps^2*(-7 + 14*x + 3*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) - 
   (4*eps^2*(11 - 22*x + 15*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2) + 
   (2*eps^2*(83 - 166*x + 24*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2) + 
   (22*eps^2*(15 - 30*x + 2*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
 G[1, 0, 1, x]*(-1/18*(288 - 576*eps^2 - 1152*eps^3 - 48*eps*Nf - 
      240*eps^2*Nf - 448*eps^3*Nf - 288*x + 144*eps*x + 882*eps^2*x + 
      2601*eps^3*x + 48*eps*Nf*x + 240*eps^2*Nf*x + 320*eps^3*Nf*x - 
      216*eps*x^2 - 432*eps^2*x^2 - 2133*eps^3*x^2 + 128*eps^3*Nf*x^2)/
     (eps*(-1 + x)*x) + (8*eps^2*(27 - 26*x + 13*x^2)*Zeta[3])/
    ((-1 + x)^2*x)) + G[1, 1, 0, x]*
  (-1/18*(288 - 576*eps^2 - 1152*eps^3 - 48*eps*Nf - 240*eps^2*Nf - 
      448*eps^3*Nf - 288*x + 144*eps*x + 882*eps^2*x + 2601*eps^3*x + 
      48*eps*Nf*x + 240*eps^2*Nf*x + 320*eps^3*Nf*x - 216*eps*x^2 - 
      432*eps^2*x^2 - 2133*eps^3*x^2 + 128*eps^3*Nf*x^2)/(eps*(-1 + x)*x) - 
   (8*eps^2*(41 - 74*x + 37*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 G[1, x]^3*(-1/108*(-288*eps + 414*eps^2 - 48*eps*Nf - 456*eps^2*Nf - 
      342*eps*x - 549*eps^2*x - 48*Nf*x - 192*eps*Nf*x + 104*eps^2*Nf*x + 
      432*eps*x^2 - 1035*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
      448*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (4*eps^2*(9 - 18*x + 11*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2) - 
   (4*eps^2*G[0, 1, 1, x])/3 + (4*eps^2*(73 - 146*x + 79*x^2)*Zeta[3])/
    (9*(-1 + x)^2)) + G[1, 1, 1, x]*
  ((-432*eps + 1035*eps^2 - 48*Nf - 240*eps*Nf - 448*eps^2*Nf + 216*x + 
     882*eps*x + 1629*eps^2*x + 48*Nf*x + 192*eps*Nf*x - 104*eps^2*Nf*x - 
     216*x^2 - 36*eps*x^2 - 1062*eps^2*x^2 + 48*eps*Nf*x^2 + 
     456*eps^2*Nf*x^2)/(18*(-1 + x)*x) - 
   (4*eps^2*(152 - 298*x + 149*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 0, x]*(-1/18*(432 + 648*eps + 2304*eps^2 + 4608*eps^3 + 192*eps*Nf + 
      480*eps^2*Nf + 896*eps^3*Nf - 1008*x - 1008*eps*x - 2484*eps^2*x - 
      1170*eps^3*x - 384*eps*Nf*x - 912*eps^2*Nf*x - 1440*eps^3*Nf*x + 
      504*x^2 + 108*eps*x^2 - 774*eps^2*x^2 - 5697*eps^3*x^2 + 
      192*eps*Nf*x^2 + 384*eps^2*Nf*x^2 + 216*eps^3*Nf*x^2 + 216*eps*x^3 + 
      972*eps^2*x^3 + 2763*eps^3*x^3 + 48*eps^2*Nf*x^3 + 328*eps^3*Nf*x^3)/
     (eps*(-1 + x)^2*x) + (8*eps^2*(127 - 322*x + 161*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[1, 0, 0, x]*
  (-1/54*(1296 + 1944*eps + 3456*eps^2 + 6912*eps^3 + 288*eps*Nf - 3024*x - 
      3672*eps*x - 7992*eps^2*x - 20142*eps^3*x - 576*eps*Nf*x - 
      336*eps^2*Nf*x - 608*eps^3*Nf*x + 1512*x^2 + 540*eps*x^2 - 
      2754*eps^2*x^2 - 17145*eps^3*x^2 + 288*eps*Nf*x^2 - 192*eps^2*Nf*x^2 - 
      1304*eps^3*Nf*x^2 + 648*eps*x^3 + 2484*eps^2*x^3 + 9612*eps^3*x^3 + 
      144*eps^2*Nf*x^3 + 600*eps^3*Nf*x^3)/(eps*(-1 + x)^2*x) + 
   (4*eps^2*(202 - 386*x + 193*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 0, x]*((648 + 1944*eps + 7506*eps^2 + 21006*eps^3 + 504*eps*Nf + 
     2052*eps^2*Nf + 7164*eps^3*Nf + 144*eps^2*Nf^2 + 560*eps^3*Nf^2 - 
     1944*x - 4428*eps*x - 16200*eps^2*x - 42012*eps^3*x - 1296*eps*Nf*x - 
     4848*eps^2*Nf*x - 15136*eps^3*Nf*x - 288*eps^2*Nf^2*x - 
     1120*eps^3*Nf^2*x + 972*x^2 + 1296*eps*x^2 + 891*eps^2*x^2 - 
     6156*eps^3*x^2 + 648*eps*Nf*x^2 + 1812*eps^2*Nf*x^2 + 
     4148*eps^3*Nf*x^2 + 144*eps^2*Nf^2*x^2 + 560*eps^3*Nf^2*x^2 + 
     324*eps*x^3 + 2052*eps^2*x^3 + 5751*eps^3*x^3 + 144*eps^2*Nf*x^3 + 
     984*eps^3*Nf*x^3)/(27*eps*(-1 + x)^2*x) - 
   (4*eps^2*(170 - 566*x + 283*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 Pi^3*(((-1/324*I)*(864*eps + 1728*eps^2 + 240*eps*Nf + 448*eps^2*Nf - 
      2052*x - 9288*eps*x - 33885*eps^2*x - 360*Nf*x - 3204*eps*Nf*x - 
      12432*eps^2*Nf*x - 336*eps*Nf^2*x - 1360*eps^2*Nf^2*x + 1620*x^2 + 
      7182*eps*x^2 + 22356*eps^2*x^2 + 360*Nf*x^2 + 2676*eps*Nf*x^2 + 
      11684*eps^2*Nf*x^2 + 336*eps*Nf^2*x^2 + 1360*eps^2*Nf^2*x^2))/
    ((-1 + x)*x) + ((I/9)*eps^2*(15 - 30*x + 47*x^2)*G[0, x]^3)/(-1 + x)^2 + 
   ((I/36)*eps*(48 - 120*eps - 240*x + 381*eps*x + 104*eps*Nf*x + 408*x^2 - 
      510*eps*x^2 - 208*eps*Nf*x^2 - 228*x^3 + 243*eps*x^3 + 104*eps*Nf*x^3)*
     G[1, x]^2)/((-1 + x)^2*x) + ((I/9)*eps^2*(39 - 78*x + 35*x^2)*G[1, x]^3)/
    (-1 + x)^2 + G[0, x]^2*
    (((-1/36*I)*eps*(24 + 84*x + 138*eps*x + 60*eps*Nf*x - 204*x^2 - 
        300*eps*x^2 - 120*eps*Nf*x^2 + 252*x^3 + 243*eps*x^3 + 
        88*eps*Nf*x^3))/((-1 + x)^2*x) - ((I/6)*eps^2*(37 - 74*x + 94*x^2)*
       G[1, x])/(-1 + x)^2) - ((I/6)*eps*(-24 - 36*eps - 12*eps*Nf - 112*x - 
      94*eps*x + 16*eps*Nf*x + 56*x^2 - 13*eps*x^2 - 8*eps*Nf*x^2 + 
      42*eps*x^3)*G[0, 0, x])/((-1 + x)^2*x) - 
   ((I/18)*eps*(276 - 171*eps - 32*eps*Nf - 450*x + 528*eps*x + 
      212*eps*Nf*x + 396*x^2 - 369*eps*x^2 - 352*eps*Nf*x^2 + 24*x^3 + 
      510*eps*x^3 + 192*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)^2*x) - 
   ((I/18)*eps*(576 - 45*eps + 16*eps*Nf - 852*x + 360*eps*x - 24*eps*Nf*x + 
      426*x^2 - 255*eps*x^2 + 12*eps*Nf*x^2 + 162*eps*x^3)*G[1, 0, x])/
    ((-1 + x)^2*x) + ((I/18)*eps*(-48 + 27*eps - 8*eps*Nf + 120*x - 
      108*eps*x + 16*eps*Nf*x - 60*x^2 + 81*eps*x^2 - 8*eps*Nf*x^2 + 
      6*eps*x^3)*G[1, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*(((I/108)*(-72 - 216*eps - 864*eps^2 - 72*eps*Nf - 200*eps^2*Nf - 
        180*x + 1926*eps*x + 6219*eps^2*x + 384*eps*Nf*x + 844*eps^2*Nf*x - 
        396*x^2 - 2808*eps*x^2 - 6138*eps^2*x^2 - 624*eps*Nf*x^2 - 
        1028*eps^2*Nf*x^2 + 504*x^3 + 1854*eps*x^3 + 4185*eps^2*x^3 + 
        456*eps*Nf*x^3 + 840*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps*(-12 + 6*eps + 132*x + 243*eps*x + 60*eps*Nf*x - 246*x^2 - 
        117*eps*x^2 - 120*eps*Nf*x^2 + 252*x^3 + 216*eps*x^3 + 88*eps*Nf*x^3)*
       G[1, x])/((-1 + x)^2*x) + ((I/6)*eps^2*(83 - 166*x + 104*x^2)*
       G[1, x]^2)/(-1 + x)^2 + ((I/3)*eps^2*(2 - 2*x + x^2)*G[0, 0, x])/
      ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(-2 + 22*x - 41*x^2 + 5*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) - ((I/3)*eps^2*(2 - 2*x + x^2)*G[1, 0, x])/
      ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(2 - 2*x + x^2)*G[1, 1, x])/
      ((-1 + x)^2*x)) + 
   G[1, x]*(((-1/36*I)*(192 - 18*eps - 1017*eps^2 - 16*eps*Nf - 
        136*eps^2*Nf - 216*x - 624*eps*x - 669*eps^2*x - 136*eps*Nf*x - 
        208*eps^2*Nf*x + 168*x^2 + 474*eps*x^2 + 1035*eps^2*x^2 + 
        152*eps*Nf*x^2 + 280*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((I/3)*eps^2*(2 - 2*x + x^2)*G[0, 0, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^2*(2 + 101*x - 205*x^2 + 114*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((I/3)*eps^2*(2 - 2*x + x^2)*G[1, 0, x])/
      ((-1 + x)^2*x) + (((2*I)/3)*eps^2*(2 - 2*x + x^2)*G[1, 1, x])/
      ((-1 + x)^2*x)) + ((I/3)*eps^2*(-28 - 142*x + 71*x^2)*G[0, 0, 0, x])/
    ((-1 + x)^2*x) + (((2*I)/3)*eps^2*(51 + 104*x - 223*x^2 + 119*x^3)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + (((5*I)/3)*eps^2*(44 - 62*x + 31*x^2)*
     G[0, 1, 0, x])/((-1 + x)^2*x) + 
   ((I/3)*eps^2*(32 + 183*x - 504*x^2 + 282*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + (((2*I)/3)*eps^2*(144 - 214*x + 107*x^2)*G[1, 0, 0, x])/
    ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(21 - 26*x + 13*x^2)*G[1, 0, 1, x])/
    ((-1 + x)^2*x) + (((25*I)/3)*eps^2*(-2 + x)*G[1, 1, 0, x])/(-1 + x)^2 + 
   (((2*I)/3)*eps^2*(19 - 36*x + 18*x^2)*G[1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/9)*eps^2*(28 - 579*x + 123*x^2 + 290*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, x]*(-1/54*(1296 + 1944*eps + 6912*eps^2 + 13824*eps^3 + 
      576*eps*Nf + 1440*eps^2*Nf + 2688*eps^3*Nf - 3024*x - 3240*eps*x - 
      5130*eps^2*x + 810*eps^3*x - 1008*eps*Nf*x - 2112*eps^2*Nf*x - 
      2944*eps^3*Nf*x + 1512*x^2 + 972*eps*x^2 - 1512*eps^2*x^2 - 
      432*eps^3*x^2 + 288*eps*Nf*x^2 + 192*eps^2*Nf*x^2 - 760*eps^3*Nf*x^2 + 
      648*eps*x^3 + 4644*eps^2*x^3 + 9585*eps^3*x^3 + 144*eps*Nf*x^3 + 
      864*eps^2*Nf*x^3 + 2328*eps^3*Nf*x^3)/(eps*(-1 + x)^2*x) - 
   (24*eps^2*(28 - 56*x + 37*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(-134 + 715*x - 644*x^2 + 292*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 1, x]*((-288 - 144*eps^2 - 279*eps^3 - 128*eps^3*Nf + 288*x - 
     144*eps*x - 882*eps^2*x - 2601*eps^3*x - 48*eps*Nf*x - 240*eps^2*Nf*x - 
     320*eps^3*Nf*x + 216*eps*x^2 + 1152*eps^2*x^2 + 3564*eps^3*x^2 + 
     48*eps*Nf*x^2 + 240*eps^2*Nf*x^2 + 448*eps^3*Nf*x^2)/
    (18*eps*(-1 + x)*x) - (4*eps^2*(248 + 61*x - 821*x^2 + 428*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[0, 0, x]*
  (-1/162*(1296 + 3888*eps + 18468*eps^2 + 53946*eps^3 + 150255*eps^4 + 
      864*eps*Nf + 4824*eps^2*Nf + 18552*eps^3*Nf + 56576*eps^4*Nf + 
      288*eps^2*Nf^2 + 1440*eps^3*Nf^2 + 4288*eps^4*Nf^2 - 2592*x - 
      6480*eps*x - 37584*eps^2*x - 101412*eps^3*x - 266814*eps^4*x - 
      1728*eps*Nf*x - 10656*eps^2*Nf*x - 37056*eps^3*Nf*x - 
      108512*eps^4*Nf*x - 576*eps^2*Nf^2*x - 2880*eps^3*Nf^2*x - 
      8576*eps^4*Nf^2*x + 1296*x^2 + 2592*eps*x^2 + 12636*eps^2*x^2 + 
      24138*eps^3*x^2 + 38799*eps^4*x^2 + 864*eps*Nf*x^2 + 
      4680*eps^2*Nf*x^2 + 13416*eps^3*Nf*x^2 + 33424*eps^4*Nf*x^2 + 
      288*eps^2*Nf^2*x^2 + 1440*eps^3*Nf^2*x^2 + 4288*eps^4*Nf^2*x^2 + 
      1296*eps^2*x^3 + 3402*eps^3*x^3 + 3969*eps^4*x^3 + 1152*eps^3*Nf*x^3 + 
      5088*eps^4*Nf*x^3)/(eps^2*(-1 + x)^2*x) - 
   (4*eps*(-234 - 648*eps - 50*eps*Nf + 456*x + 597*eps*x + 188*eps*Nf*x - 
      228*x^2 - 516*eps*x^2 - 94*eps*Nf*x^2 + 6*eps*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x)) + G[1, 1, x]*
  (-1/54*(-432 + 1080*eps^3 + 7992*eps^4 + 432*x - 216*eps^2*x - 
      1404*eps^3*x - 8235*eps^4*x - 456*eps^3*Nf*x - 2416*eps^4*Nf*x + 
      432*eps^2*x^2 + 1134*eps^3*x^2 + 1323*eps^4*x^2 + 384*eps^3*Nf*x^2 + 
      1696*eps^4*Nf*x^2)/(eps^2*(-1 + x)*x) + 
   (2*eps*(248 + 108*eps - 12*eps*Nf - 508*x - 244*eps*x + 24*eps*Nf*x + 
      254*x^2 + 119*eps*x^2 - 12*eps*Nf*x^2 + 14*eps*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[1, 0, x]*
  ((-432 - 648*eps - 3456*eps^2 - 6912*eps^3 - 13824*eps^4 - 144*eps*Nf - 
     720*eps^2*Nf - 1344*eps^3*Nf - 2624*eps^4*Nf + 432*x + 432*eps*x + 
     2484*eps^2*x + 3294*eps^3*x - 108*eps^4*x + 144*eps*Nf*x + 
     720*eps^2*Nf*x + 960*eps^3*Nf*x + 736*eps^4*Nf*x + 432*eps^2*x^2 + 
     1134*eps^3*x^2 + 1323*eps^4*x^2 + 384*eps^3*Nf*x^2 + 1696*eps^4*Nf*x^2)/
    (54*eps^2*(-1 + x)*x) - (2*eps*(684 + 999*eps + 352*eps*Nf - 1080*x - 
      756*eps*x - 704*eps*Nf*x + 540*x^2 + 156*eps*x^2 + 352*eps*Nf*x^2 + 
      78*eps*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[1, x]^2*((-432 - 432*eps^2 - 1134*eps^3 - 1323*eps^4 - 384*eps^3*Nf - 
     1696*eps^4*Nf + 432*x + 648*eps^2*x + 2268*eps^3*x + 9963*eps^4*x + 
     456*eps^3*Nf*x + 2416*eps^4*Nf*x - 1080*eps^3*x^2 - 7992*eps^4*x^2)/
    (108*eps^2*(-1 + x)*x) - (eps*(-12*eps - 60*x + 63*eps*x + 8*eps*Nf*x + 
      120*x^2 - 42*eps*x^2 - 16*eps*Nf*x^2 - 96*x^3 - 27*eps*x^3 + 
      8*eps*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) + 
   (eps^2*(-60 + 297*x - 8*Nf*x + 27*x^2 + 8*Nf*x^2)*G[0, 1, 1, x])/
    (6*(-1 + x)*x) - (4*eps^2*(52 - 104*x + 61*x^2)*G[0, 0, 0, 1, x])/
    (-1 + x)^2 - (2*eps^2*(35 - 70*x + 58*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 + 
   68*eps^2*G[0, 1, 1, 1, x] + 
   (eps*(-208 - 64*eps + 44*x + 11*eps*x + 16*eps*Nf*x + 464*x^2 + 
      326*eps*x^2 - 32*eps*Nf*x^2 - 288*x^3 - 267*eps*x^3 + 16*eps*Nf*x^3)*
     Zeta[3])/(6*(-1 + x)^2*x)) + 
 G[0, 1, x]*((-432 - 648*eps - 3456*eps^2 - 6912*eps^3 - 13824*eps^4 - 
     144*eps*Nf - 720*eps^2*Nf - 1344*eps^3*Nf - 2624*eps^4*Nf + 432*x + 
     432*eps*x + 2484*eps^2*x + 3294*eps^3*x - 108*eps^4*x + 144*eps*Nf*x + 
     720*eps^2*Nf*x + 960*eps^3*Nf*x + 736*eps^4*Nf*x + 432*eps^2*x^2 + 
     1134*eps^3*x^2 + 1323*eps^4*x^2 + 384*eps^3*Nf*x^2 + 1696*eps^4*Nf*x^2)/
    (54*eps^2*(-1 + x)*x) - (4*eps*(16*eps + 28*x - 27*eps*x - 56*x^2 - 
      10*eps*x^2 + 16*x^3 + 9*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   (12*eps^2*(71 - 142*x + 60*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (16*eps^2*(32 - 64*x + 43*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   (2*eps*(324 + 567*eps + 424*eps*Nf - 1242*x - 1062*eps*x - 764*eps*Nf*x + 
      810*x^2 + 372*eps*x^2 + 292*eps*Nf*x^2 - 216*x^3 - 516*eps*x^3 + 
      72*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, x]^2*(-1/324*(-1296 - 3888*eps - 10368*eps^2 - 20736*eps^3 - 
      41472*eps^4 - 864*eps*Nf - 1440*eps^2*Nf - 2688*eps^3*Nf - 
      5248*eps^4*Nf + 2592*x + 6480*eps*x + 16848*eps^2*x + 29322*eps^3*x + 
      50544*eps^4*x + 1728*eps*Nf*x + 2160*eps^2*Nf*x + 2520*eps^3*Nf*x + 
      1536*eps^4*Nf*x - 1296*x^2 - 2592*eps*x^2 - 1296*eps^2*x^2 + 
      8100*eps^3*x^2 + 40743*eps^4*x^2 - 864*eps*Nf*x^2 + 432*eps^2*Nf*x^2 + 
      4104*eps^3*Nf*x^2 + 17136*eps^4*Nf*x^2 + 3240*eps^3*x^3 + 
      23976*eps^4*x^3)/(eps^2*(-1 + x)^2*x) - 
   (eps*(12*eps + 48*x - 63*eps*x + 8*eps*Nf*x - 96*x^2 + 90*eps*x^2 - 
      16*eps*Nf*x^2 + 24*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
    (36*(-1 + x)^2*x) + (eps^2*(17 - 34*x + 20*x^2)*G[1, x]^4)/
    (12*(-1 + x)^2) - ((36 + 36*eps + 468*eps^2 + 72*eps*Nf + 196*eps^2*Nf - 
      72*x + 72*eps*x + 117*eps^2*x - 144*eps*Nf*x - 296*eps^2*Nf*x + 
      72*x^2 - 108*eps*x^2 - 189*eps^2*x^2 + 96*eps*Nf*x^2 + 
      240*eps^2*Nf*x^2)*G[0, 1, x])/(18*(-1 + x)^2) + 
   (eps^2*(-9 + 18*x + 8*x^2)*G[0, 1, x]^2)/(-1 + x)^2 + 
   G[1, x]^2*(-1/36*(-36*eps - 702*eps^2 + 36*x - 153*eps*x + 927*eps^2*x + 
        24*eps*Nf*x + 104*eps^2*Nf*x - 72*x^2 + 270*eps*x^2 + 405*eps^2*x^2 - 
        48*eps*Nf*x^2 - 160*eps^2*Nf*x^2 - 27*eps*x^3 + 306*eps^2*x^3 + 
        24*eps*Nf*x^3 + 120*eps^2*Nf*x^3)/((-1 + x)^2*x) - 
     (2*eps^2*(12 - 24*x + 13*x^2)*G[0, 1, x])/(-1 + x)^2) - 
   (eps*(-48 + 111*eps + 32*eps*Nf + 96*x - 378*eps*x - 64*eps*Nf*x - 
      24*x^2 - 9*eps*x^2 + 48*eps*Nf*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
   (eps*(-132*eps - 144*x - 9*eps*x + 24*eps*Nf*x + 288*x^2 + 690*eps*x^2 - 
      48*eps*Nf*x^2 - 243*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)^2*x) + (6*eps^2*(1 - 2*x + 6*x^2)*G[0, 0, 0, 1, x])/
    (-1 + x)^2 - (8*eps^2*(43 - 86*x + 31*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   (2*eps^2*(223 - 446*x + 256*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps*(336 + 504*eps + 112*eps*Nf + 240*x + 3*eps*x - 1272*x^2 - 
      594*eps*x^2 - 336*eps*Nf*x^2 + 432*x^3 - 801*eps*x^3 + 96*eps*Nf*x^3)*
     Zeta[3])/(18*(-1 + x)^2*x) + 
   G[1, x]*(-1/108*(1836*eps + 2268*eps^2 + 144*Nf + 624*eps*Nf + 
        1376*eps^2*Nf + 432*x + 1350*eps*x + 16632*eps^2*x - 288*Nf*x - 
        960*eps*Nf*x - 1408*eps^2*Nf*x + 1296*eps*x^2 + 1215*eps^2*x^2 + 
        144*Nf*x^2 + 720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2)/(-1 + x)^2 - 
     (eps*(-48*eps + 12*x - 87*eps*x + 24*eps*Nf*x - 24*x^2 + 354*eps*x^2 - 
        48*eps*Nf*x^2 + 48*x^3 - 135*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)^2*x) + (4*eps^2*(17 - 34*x + 6*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + (4*eps^2*(43 - 86*x + 50*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (2*eps^2*(39 - 78*x + 22*x^2)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*(-1/3888*(-8424 - 34506*eps - 128223*eps^2 - 1872*Nf - 4272*eps*Nf - 
      15304*eps^2*Nf + 960*eps*Nf^2 + 3392*eps^2*Nf^2 - 72576*x - 
      323028*eps*x - 1132866*eps^2*x - 33408*Nf*x - 185568*eps*Nf*x - 
      629296*eps^2*Nf*x - 3456*Nf^2*x - 19200*eps*Nf^2*x - 
      58240*eps^2*Nf^2*x + 104328*x^2 + 443718*eps*x^2 + 1512513*eps^2*x^2 + 
      38736*Nf*x^2 + 199920*eps*Nf*x^2 + 661688*eps^2*Nf*x^2 + 
      3456*Nf^2*x^2 + 18240*eps*Nf^2*x^2 + 54848*eps^2*Nf^2*x^2)/
     ((-1 + x)*x) - (eps^2*(99 - 198*x + 116*x^2)*G[0, x]^4)/
    (72*(-1 + x)^2) - (eps*(66*eps + 396*x - 507*eps*x - 152*eps*Nf*x - 
      396*x^2 + 261*eps*x^2 + 152*eps*Nf*x^2)*G[1, x]^3)/(108*(-1 + x)*x) - 
   (17*eps^2*G[1, x]^4)/18 + G[0, x]^3*
    ((eps*(306 + 180*eps + 88*eps*Nf - 612*x - 372*eps*x - 176*eps*Nf*x + 
        468*x^2 + 261*eps*x^2 + 152*eps*Nf*x^2))/(108*(-1 + x)^2) + 
     (eps^2*(21 - 42*x + 116*x^2)*G[1, x])/(18*(-1 + x)^2)) - 
   ((-1080 - 216*eps - 414*eps^2 - 72*eps*Nf - 236*eps^2*Nf - 48*eps^2*Nf^2 - 
      72*x - 3240*eps*x - 3510*eps^2*x - 480*eps*Nf*x - 1040*eps^2*Nf*x + 
      96*eps^2*Nf^2*x + 36*x^2 - 396*eps*x^2 - 8145*eps^2*x^2 + 
      240*eps*Nf*x^2 - 344*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 468*eps*x^3 + 
      2556*eps^2*x^3 + 312*eps^2*Nf*x^3)*G[0, 0, x])/(108*(-1 + x)^2*x) - 
   ((648 + 684*eps + 5688*eps^2 + 672*eps*Nf + 1872*eps^2*Nf - 864*x + 
      504*eps*x + 2736*eps^2*x - 96*eps*Nf*x - 536*eps^2*Nf*x - 
      4320*eps*x^2 - 10413*eps^2*x^2 - 1824*eps*Nf*x^2 - 3872*eps^2*Nf*x^2 + 
      576*x^3 + 3672*eps*x^3 + 13788*eps^2*x^3 + 1440*eps*Nf*x^3 + 
      3528*eps^2*Nf*x^3)*G[0, 1, x])/(108*(-1 + x)^2*x) - 
   (4*eps^2*(8 - 16*x + 5*x^2)*G[0, 1, x]^2)/(3*(-1 + x)^2) + 
   G[1, x]^2*((168 + 54*eps - 288*eps^2 - 44*eps^2*Nf - 72*x - 291*eps*x - 
       324*eps^2*x - 120*eps*Nf*x - 236*eps^2*Nf*x - 96*x^2 + 225*eps*x^2 + 
       807*eps^2*x^2 + 120*eps*Nf*x^2 + 280*eps^2*Nf*x^2)/(36*(-1 + x)*x) - 
     (7*eps^2*(5 - 10*x + 6*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) + 
   G[0, x]^2*(-1/216*(144 + 216*eps + 576*eps^2 + 48*eps*Nf + 80*eps^2*Nf + 
        1332*x + 846*eps*x + 3195*eps^2*x + 360*eps*Nf*x + 1012*eps^2*Nf*x - 
        1800*x^2 - 1368*eps*x^2 - 3366*eps^2*x^2 - 864*eps*Nf*x^2 - 
        1616*eps^2*Nf*x^2 + 1152*x^3 + 1350*eps*x^3 + 4842*eps^2*x^3 + 
        720*eps*Nf*x^3 + 1680*eps^2*Nf*x^3)/((-1 + x)^2*x) - 
     (eps*(-12*eps + 216*x - 75*eps*x + 108*eps*Nf*x - 432*x^2 + 
        516*eps*x^2 - 216*eps*Nf*x^2 + 468*x^3 + 234*eps*x^3 + 
        152*eps*Nf*x^3)*G[1, x])/(36*(-1 + x)^2*x) - 
     (eps^2*(177 - 354*x + 214*x^2)*G[1, x]^2)/(12*(-1 + x)^2) + 
     (eps^2*(75 - 150*x + 98*x^2)*G[0, 1, x])/(6*(-1 + x)^2)) - 
   ((1368 + 648*eps + 5166*eps^2 + 960*eps*Nf + 2640*eps^2*Nf - 1440*x + 
      468*eps*x + 7254*eps^2*x - 1728*eps*Nf*x - 4264*eps^2*Nf*x + 720*x^2 + 
      180*eps*x^2 - 5571*eps^2*x^2 + 864*eps*Nf*x^2 + 2192*eps^2*Nf*x^2 + 
      180*eps*x^3 + 2736*eps^2*x^3 + 120*eps^2*Nf*x^3)*G[1, 0, x])/
    (108*(-1 + x)^2*x) - ((336 + 54*eps - 69*eps^2 - 48*eps*Nf - 
      160*eps^2*Nf - 336*x + 12*eps*x - 327*eps^2*x + 48*eps*Nf*x + 
      140*eps^2*Nf*x - 126*eps*x^2 - 144*eps^2*x^2 + 20*eps^2*Nf*x^2)*
     G[1, 1, x])/(18*(-1 + x)*x) + 
   (eps*(-258 - 54*eps - 18*eps*Nf + 84*x - 771*eps*x - 76*eps*Nf*x - 
      42*x^2 - 129*eps*x^2 + 38*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 0, x])/
    (9*(-1 + x)^2*x) - (eps*(-300 - 666*eps - 280*eps*Nf + 306*x + 
      1905*eps*x + 612*eps*Nf*x + 216*x^2 - 2592*eps*x^2 - 384*eps*Nf*x^2 - 
      516*x^3 - 189*eps*x^3 + 32*eps*Nf*x^3)*G[0, 0, 1, x])/
    (18*(-1 + x)^2*x) + (eps*(378 + 252*eps + 212*eps*Nf - 588*x - 
      291*eps*x - 368*eps*Nf*x + 294*x^2 - 102*eps*x^2 + 184*eps*Nf*x^2 + 
      69*eps*x^3)*G[0, 1, 0, x])/(9*(-1 + x)^2*x) + 
   (eps*(-600 - 192*eps + 144*eps*Nf + 1356*x - 1047*eps*x - 288*eps*Nf*x - 
      1092*x^2 + 1152*eps*x^2 + 144*eps*Nf*x^2 + 492*x^3 - 399*eps*x^3 + 
      32*eps*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (eps*(486 + 378*eps + 196*eps*Nf - 570*x + 24*eps*x - 340*eps*Nf*x + 
      285*x^2 + 72*eps*x^2 + 170*eps*Nf*x^2 + 78*eps*x^3)*G[1, 0, 0, x])/
    (9*(-1 + x)^2*x) - (eps*(54 + 9*eps - 56*eps*Nf - 204*x - 147*eps*x + 
      112*eps*Nf*x + 102*x^2 - 9*eps*x^2 - 56*eps*Nf*x^2 + 15*eps*x^3)*
     G[1, 0, 1, x])/(9*(-1 + x)^2*x) - 
   (eps*(354 - 180*eps - 8*eps*Nf - 600*x + 495*eps*x + 32*eps*Nf*x + 
      300*x^2 - 195*eps*x^2 - 16*eps*Nf*x^2 + 3*eps*x^3)*G[1, 1, 0, x])/
    (9*(-1 + x)^2*x) - (2*eps*(-171 - 36*eps + 20*eps*Nf + 171*x + 60*eps*x - 
      20*eps*Nf*x + 21*eps*x^2)*G[1, 1, 1, x])/(9*(-1 + x)*x) + 
   (3*eps^2*(22 - 18*x + 9*x^2)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (eps^2*(-114 + 567*x - 546*x^2 + 14*x^3)*G[0, 0, 0, 1, x])/
    (3*(-1 + x)^2*x) - (2*eps^2*(151 - 316*x + 158*x^2)*G[0, 0, 1, 0, x])/
    (3*(-1 + x)^2*x) - (eps^2*(-188 + 923*x - 1258*x^2 + 372*x^3)*
     G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^2*(370 - 618*x + 309*x^2)*G[0, 1, 0, 0, x])/(3*(-1 + x)^2*x) + 
   (2*eps^2*(11 - 30*x + 15*x^2)*G[0, 1, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (2*eps^2*(129 - 230*x + 115*x^2)*G[0, 1, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(-109 + 431*x - 580*x^2 + 309*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x) - (2*eps^2*(127 - 110*x + 55*x^2)*G[1, 0, 0, 0, x])/
    (3*(-1 + x)^2*x) + (2*eps^2*(-17 - 106*x + 53*x^2)*G[1, 0, 0, 1, x])/
    (3*(-1 + x)^2*x) + (2*eps^2*(1 - 46*x + 23*x^2)*G[1, 0, 1, 0, x])/
    (3*(-1 + x)^2*x) + (4*eps^2*(44 - 102*x + 51*x^2)*G[1, 0, 1, 1, x])/
    (3*(-1 + x)^2*x) + (eps^2*(250 - 366*x + 183*x^2)*G[1, 1, 0, 0, x])/
    (3*(-1 + x)^2*x) + (2*eps^2*(61 - 106*x + 53*x^2)*G[1, 1, 0, 1, x])/
    (3*(-1 + x)^2*x) + (2*eps^2*(1 - 20*x + 10*x^2)*G[1, 1, 1, 0, x])/
    (3*(-1 + x)^2*x) + (40*eps^2*G[1, 1, 1, 1, x])/x + 
   (eps*(-544 - 162*eps + 32*eps*Nf + 2154*x + 5385*eps*x - 116*eps*Nf*x - 
      1326*x^2 - 3240*eps*x^2 + 4*eps*Nf*x^2 + 220*x^3 + 2211*eps*x^3 + 
      24*eps*Nf*x^3)*Zeta[3])/(18*(-1 + x)^2*x) + 
   G[0, x]*((324 + 918*eps + 4455*eps^2 + 72*Nf - 12*eps*Nf - 44*eps^2*Nf - 
       48*eps*Nf^2 - 240*eps^2*Nf^2 + 2592*x + 15876*eps*x + 57105*eps^2*x + 
       216*eps*Nf*x + 1548*eps^2*Nf*x + 96*eps*Nf^2*x + 480*eps^2*Nf^2*x - 
       3996*x^2 - 23382*eps*x^2 - 57564*eps^2*x^2 - 1080*Nf*x^2 - 
       3420*eps*Nf*x^2 - 7968*eps^2*Nf*x^2 - 48*eps*Nf^2*x^2 - 
       240*eps^2*Nf^2*x^2 + 3888*x^3 + 19548*eps*x^3 + 45306*eps^2*x^3 + 
       1296*Nf*x^3 + 4128*eps*Nf*x^3 + 9520*eps^2*Nf*x^3)/
      (324*(-1 + x)^2*x) + (eps*(-18*eps + 324*x - 555*eps*x + 88*eps*Nf*x - 
        648*x^2 + 696*eps*x^2 - 176*eps*Nf*x^2 + 360*x^3 + 243*eps*x^3 + 
        120*eps*Nf*x^3)*G[1, x]^2)/(36*(-1 + x)^2*x) + 
     (43*eps^2*G[1, x]^3)/9 - (eps*(-12 - 18*eps - 4*eps*Nf - 36*x + 
        30*eps*x + 8*eps*Nf*x + 18*x^2 - 57*eps*x^2 - 4*eps*Nf*x^2 + 
        30*eps*x^3)*G[0, 0, x])/(18*(-1 + x)^2*x) + 
     (eps*(-42 - 48*eps + 147*x + 372*eps*x + 10*eps*Nf*x - 168*x^2 - 
        570*eps*x^2 - 20*eps*Nf*x^2 + 54*x^3 - 39*eps*x^3 + 16*eps*Nf*x^3)*
       G[0, 1, x])/(9*(-1 + x)^2*x) + 
     G[1, x]*((576 + 252*eps + 792*eps^2 + 24*eps*Nf + 40*eps^2*Nf + 
         702*eps*x + 7263*eps^2*x + 480*eps*Nf*x + 1280*eps^2*Nf*x - 
         1080*x^2 - 324*eps*x^2 - 72*eps^2*x^2 - 1032*eps*Nf*x^2 - 
         2008*eps^2*Nf*x^2 + 1152*x^3 + 1782*eps*x^3 + 5922*eps^2*x^3 + 
         720*eps*Nf*x^3 + 1680*eps^2*Nf*x^3)/(108*(-1 + x)^2*x) + 
       (10*eps^2*(-5 + 10*x + 2*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) - 
     (eps*(26 - 40*x + 13*eps*x + 20*x^2 - 17*eps*x^2 + 7*eps*x^3)*
       G[1, 0, x])/(3*(-1 + x)^2*x) - (eps*(12 + 5*eps*x)*G[1, 1, x])/(3*x) + 
     (2*eps^2*(-1 - 2*x + x^2)*G[0, 0, 0, x])/(3*(-1 + x)^2*x) - 
     (eps^2*(-14 + 159*x - 276*x^2 + 118*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x) + (2*eps^2*(13 - 20*x + 10*x^2)*G[0, 1, 0, x])/
      (3*(-1 + x)^2*x) + (eps^2*(12 + 325*x - 686*x^2 + 88*x^3)*
       G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
     (eps^2*(22 - 34*x + 17*x^2)*G[1, 0, 0, x])/(3*(-1 + x)^2*x) + 
     (14*eps^2*G[1, 0, 1, x])/(3*x) + (2*eps^2*(1 - 8*x + 4*x^2)*
       G[1, 1, 0, x])/(3*(-1 + x)^2*x) + (10*eps^2*G[1, 1, 1, x])/(3*x) - 
     (2*eps^2*(-356 + 489*x - 540*x^2 + 314*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]*(-1/324*(1080*eps - 10341*eps^2 + 432*Nf + 1824*eps*Nf + 
        928*eps^2*Nf - 3024*x - 9018*eps*x + 8289*eps^2*x - 1728*Nf*x - 
        5520*eps*Nf*x - 5768*eps^2*Nf*x + 3888*x^2 + 14688*eps*x^2 + 
        26676*eps^2*x^2 + 1296*Nf*x^2 + 3696*eps*Nf*x^2 + 5416*eps^2*Nf*x^2)/
       ((-1 + x)*x) + (eps*(-12 - 18*eps - 4*eps*Nf - 36*x + 30*eps*x + 
        8*eps*Nf*x + 18*x^2 - 57*eps*x^2 - 4*eps*Nf*x^2 + 30*eps*x^3)*
       G[0, 0, x])/(18*(-1 + x)^2*x) + 
     (eps*(84 + 12*eps - 672*x + 705*eps*x + 32*eps*Nf*x + 1092*x^2 - 
        1122*eps*x^2 - 64*eps*Nf*x^2 - 624*x^3 + 69*eps*x^3)*G[0, 1, x])/
      (18*(-1 + x)^2*x) + (eps*(26 - 40*x + 13*eps*x + 20*x^2 - 17*eps*x^2 + 
        7*eps*x^3)*G[1, 0, x])/(3*(-1 + x)^2*x) + 
     (eps*(12 + 5*eps*x)*G[1, 1, x])/(3*x) - 
     (2*eps^2*(-1 - 2*x + x^2)*G[0, 0, 0, x])/(3*(-1 + x)^2*x) + 
     (2*eps^2*(-7 + 47*x - 73*x^2 + 52*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^2*(13 - 20*x + 10*x^2)*G[0, 1, 0, x])/(3*(-1 + x)^2*x) + 
     (4*eps^2*(-3 + 65*x - 121*x^2 + 71*x^3)*G[0, 1, 1, x])/
      (3*(-1 + x)^2*x) - (eps^2*(22 - 34*x + 17*x^2)*G[1, 0, 0, x])/
      (3*(-1 + x)^2*x) - (14*eps^2*G[1, 0, 1, x])/(3*x) - 
     (2*eps^2*(1 - 8*x + 4*x^2)*G[1, 1, 0, x])/(3*(-1 + x)^2*x) - 
     (10*eps^2*G[1, 1, 1, x])/(3*x) + 
     (2*eps^2*(502 - 393*x - 297*x^2 + 314*x^3)*Zeta[3])/(9*(-1 + x)^2*x))) + 
 (2*eps*(90 + 135*eps - 302*eps*Nf + 1920*x + 1365*eps*x + 846*eps*Nf*x - 
    2670*x^2 - 915*eps*x^2 - 726*eps*Nf*x^2 + 810*x^3 + 645*eps*x^3 + 
    162*eps*Nf*x^3)*Zeta[5])/(15*(-1 + x)^2*x) + 
 Pi*(((I/1944)*(8064*Nf + 15744*eps*Nf + 31232*eps^2*Nf - 90396*x - 
      458298*eps*x - 1511703*eps^2*x - 67968*Nf*x - 261312*eps*Nf*x - 
      795424*eps^2*Nf*x - 5760*Nf^2*x - 20352*eps*Nf^2*x - 
      56832*eps^2*Nf^2*x + 90396*x^2 + 434970*eps*x^2 + 1395063*eps^2*x^2 + 
      59904*Nf*x^2 + 238656*eps*Nf*x^2 + 730208*eps^2*Nf*x^2 + 
      5760*Nf^2*x^2 + 20352*eps*Nf^2*x^2 + 56832*eps^2*Nf^2*x^2))/
    ((-1 + x)*x) + ((I/15)*eps^2*(-7 + 14*x + 3*x^2)*G[0, x]^5)/(-1 + x)^2 - 
   ((I/72)*eps*(48*eps + 216*x + 345*eps*x - 8*eps*Nf*x - 216*x^2 - 
      261*eps*x^2 + 8*eps*Nf*x^2)*G[1, x]^4)/((-1 + x)*x) - 
   ((19*I)/15)*eps^2*G[1, x]^5 + 
   G[0, x]^4*(((I/72)*eps*(72 + 21*eps + 8*eps*Nf - 144*x + 90*eps*x - 
        16*eps*Nf*x + 24*x^2 - 261*eps*x^2 + 8*eps*Nf*x^2))/(-1 + x)^2 - 
     ((I/2)*eps^2*(-1 + 2*x + 2*x^2)*G[1, x])/(-1 + x)^2) + 
   ((4*I)*eps*(8*eps + 10*x - 10*eps*x - 20*x^2 + 13*eps*x^2 + 12*x^3)*
     G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[1, x]^3*(((I/36)*(48*eps + 276*eps^2 + 144*x + 186*eps*x + 273*eps^2*x - 
        16*eps*Nf*x - 80*eps^2*Nf*x - 144*x^2 - 162*eps*x^2 - 291*eps^2*x^2 + 
        16*eps*Nf*x^2 + 80*eps^2*Nf*x^2))/((-1 + x)*x) - 
     (((8*I)/3)*eps^2*(5 - 10*x + 6*x^2)*G[0, 1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((-1/108*I)*(144 + 54*eps + 594*eps^2 + 48*eps*Nf + 
        208*eps^2*Nf - 288*x + 108*eps*x + 414*eps^2*x - 96*eps*Nf*x - 
        320*eps^2*Nf*x + 144*x^2 - 486*eps*x^2 - 873*eps^2*x^2 + 
        48*eps*Nf*x^2 + 240*eps^2*Nf*x^2))/(-1 + x)^2 - 
     ((I/9)*eps*(18*eps + 18*x - 141*eps*x + 4*eps*Nf*x - 36*x^2 + 
        210*eps*x^2 - 8*eps*Nf*x^2 + 12*x^3 - 117*eps*x^3 + 4*eps*Nf*x^3)*
       G[1, x])/((-1 + x)^2*x) + (((2*I)/3)*eps^2*(9 - 18*x + 10*x^2)*
       G[1, x]^2)/(-1 + x)^2 - (((4*I)/3)*eps^2*(12 - 24*x + 7*x^2)*
       G[0, 1, x])/(-1 + x)^2) - 
   (((4*I)/9)*(-108 - 162*eps - 504*eps^2 - 54*eps*Nf - 110*eps^2*Nf + 
      180*x + 126*eps*x + 396*eps^2*x + 72*eps*Nf*x + 122*eps^2*Nf*x - 
      90*x^2 - 54*eps*x^2 - 630*eps^2*x^2 - 36*eps*Nf*x^2 - 85*eps^2*Nf*x^2 - 
      18*eps*x^3 + 63*eps^2*x^3)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
   ((I/9)*(216 - 144*eps - 432*eps^2 - 360*x + 558*eps*x + 3249*eps^2*x - 
      16*eps^2*Nf*x + 396*x^2 + 126*eps*x^2 - 954*eps^2*x^2 + 
      80*eps^2*Nf*x^2 - 72*x^3 + 288*eps*x^3 + 972*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/9)*(-288 - 108*eps - 576*eps^2 - 96*eps*Nf - 
      240*eps^2*Nf + 504*x - 72*eps*x + 315*eps^2*x + 144*eps*Nf*x + 
      296*eps^2*Nf*x - 252*x^2 + 126*eps*x^2 - 1269*eps^2*x^2 - 
      72*eps*Nf*x^2 - 196*eps^2*Nf*x^2 - 72*eps*x^3 + 396*eps^2*x^3)*
     G[0, 1, 0, x])/((-1 + x)^2*x) + 
   ((I/9)*(72*eps + 918*eps^2 + 216*eps*x - 2538*eps^2*x + 16*eps^2*Nf*x - 
      108*x^2 - 450*eps*x^2 + 513*eps^2*x^2 - 80*eps^2*Nf*x^2 + 216*x^3 + 
      288*eps*x^3 + 828*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/18)*(-576 - 648*eps - 2304*eps^2 - 192*eps*Nf - 480*eps^2*Nf + 720*x + 
      504*eps^2*x + 288*eps*Nf*x + 592*eps^2*Nf*x - 360*x^2 + 36*eps*x^2 - 
      2979*eps^2*x^2 - 144*eps*Nf*x^2 - 392*eps^2*Nf*x^2 + 864*eps^2*x^3)*
     G[1, 0, 0, x])/((-1 + x)^2*x) + 
   ((I/2)*(16 - 58*eps^2 + 8*eps*x + 112*eps^2*x + 16*eps*x^2 - 
      17*eps^2*x^2 + 48*eps^2*x^3)*G[1, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/18)*(-288 + 54*eps - 279*eps^2 - 48*eps*Nf - 240*eps^2*Nf + 432*x - 
      684*eps*x - 1584*eps^2*x + 96*eps*Nf*x + 320*eps^2*Nf*x - 216*x^2 + 
      450*eps*x^2 - 1377*eps^2*x^2 - 48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 
      1152*eps^2*x^3)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
   ((I/2)*eps*(69*eps + 24*x + 59*eps*x + 16*eps*x^2)*G[1, 1, 1, x])/
    ((-1 + x)*x) - (((2*I)/3)*eps*(168 + 252*eps + 84*eps*Nf - 396*x - 
      348*eps*x - 112*eps*Nf*x + 198*x^2 + 117*eps*x^2 + 56*eps*Nf*x^2 + 
      54*eps*x^3)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (((2*I)/3)*eps*(84 + 156*eps + 132*x - 510*eps*x + 8*eps*Nf*x - 498*x^2 + 
      381*eps*x^2 - 16*eps*Nf*x^2 + 348*x^3 + 99*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (((4*I)/3)*eps*(60 + 27*eps + 20*eps*Nf - 144*x - 60*eps*x - 28*eps*Nf*x + 
      72*x^2 + 9*eps*x^2 + 14*eps*Nf*x^2 + 21*eps*x^3)*G[0, 0, 1, 0, x])/
    ((-1 + x)^2*x) + (((2*I)/3)*eps*(84*eps + 240*x - 120*eps*x + 
      8*eps*Nf*x - 390*x^2 - 243*eps*x^2 - 16*eps*Nf*x^2 + 120*x^3 + 
      207*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (((2*I)/3)*eps*(96 + 126*eps + 40*eps*Nf - 228*x - 216*eps*x - 
      56*eps*Nf*x + 114*x^2 + 51*eps*x^2 + 28*eps*Nf*x^2 + 12*eps*x^3)*
     G[0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps*(-4 - 12*x + 22*eps*x + 6*x^2 - 25*eps*x^2 + 18*eps*x^3)*
     G[0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps*(96 + 45*eps + 32*eps*Nf - 288*x - 186*eps*x - 48*eps*Nf*x + 
      144*x^2 - 39*eps*x^2 + 24*eps*Nf*x^2 + 24*eps*x^3)*G[0, 1, 1, 0, x])/
    ((-1 + x)^2*x) + (((2*I)/3)*eps*(-12 + 36*eps - 12*x - 141*eps*x + 
      8*eps*Nf*x + 114*x^2 - 153*eps*x^2 - 16*eps*Nf*x^2 - 228*x^3 + 
      57*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (((4*I)/3)*eps*(-45*eps - 20*eps*Nf - 12*x + 6*eps*x + 28*eps*Nf*x + 
      6*x^2 - 6*eps*x^2 - 14*eps*Nf*x^2 + 9*eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + ((4*I)*eps*(-2 + 8*x - 5*eps*x - 4*x^2 + 6*eps*x^2 + 
      2*eps*x^3)*G[1, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps*(96 + 63*eps - 32*eps*Nf - 216*x - 126*eps*x + 48*eps*Nf*x + 
      108*x^2 - 63*eps*x^2 - 24*eps*Nf*x^2 + 84*eps*x^3)*G[1, 0, 1, 0, x])/
    ((-1 + x)^2*x) - ((4*I)*eps*(14 - 16*x + 3*eps*x + 8*x^2 + 2*eps*x^2 + 
      4*eps*x^3)*G[1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (((2*I)/3)*eps*(72 + 45*eps + 16*eps*Nf - 108*x + 66*eps*x - 24*eps*Nf*x + 
      54*x^2 - 60*eps*x^2 + 12*eps*Nf*x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((4*I)*eps*(-8 + 12*x - 14*eps*x - 6*x^2 + 10*eps*x^2 + eps*x^3)*
     G[1, 1, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps*(-48 + 27*eps - 8*eps*Nf + 72*x - 150*eps*x + 16*eps*Nf*x - 
      36*x^2 + 69*eps*x^2 - 8*eps*Nf*x^2 + 24*eps*x^3)*G[1, 1, 1, 0, x])/
    ((-1 + x)^2*x) + ((4*I)*eps*(-2 + 2*x + 10*eps*x + eps*x^2)*
     G[1, 1, 1, 1, x])/((-1 + x)*x) + 
   ((16*I)*eps^2*(15 - 46*x + 23*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-30 + 267*x - 489*x^2 + 214*x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - ((16*I)*eps^2*(11 - 34*x + 17*x^2)*G[0, 0, 0, 1, 0, x])/
    ((-1 + x)^2*x) + ((4*I)*eps^2*(820 - 1637*x + 576*x^2)*
     G[0, 0, 0, 1, 1, x])/(-1 + x)^2 - 
   ((4*I)*eps^2*(32 - 118*x + 59*x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(2 + 290*x - 535*x^2 + 144*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + ((4*I)*eps^2*(16 - 86*x + 43*x^2)*G[0, 0, 1, 1, 0, x])/
    ((-1 + x)^2*x) - ((4*I)*eps^2*(-6 + 402*x - 753*x^2 + 80*x^3)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((16*I)*eps^2*(-1 - 6*x + 3*x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(2 - 30*x + 15*x^2)*G[0, 1, 0, 0, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(16 - 22*x + 11*x^2)*G[0, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(-28 + 249*x - 471*x^2 + 144*x^3)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x) + ((4*I)*eps^2*(24 - 70*x + 35*x^2)*G[0, 1, 1, 0, 0, x])/
    ((-1 + x)^2*x) - ((36*I)*eps^2*(2 - 6*x + 3*x^2)*G[0, 1, 1, 0, 1, x])/
    ((-1 + x)^2*x) - ((24*I)*eps^2*(2 - 6*x + 3*x^2)*G[0, 1, 1, 1, 0, x])/
    ((-1 + x)^2*x) + ((4*I)*eps^2*(142 - 317*x + 282*x^2)*
     G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
   ((4*I)*eps^2*(52 - 86*x + 43*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((8*I)*eps^2*(-1 - 8*x + 4*x^2)*G[1, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   ((40*I)*eps^2*(6 - 10*x + 5*x^2)*G[1, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(9 - 20*x + 10*x^2)*G[1, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(28 - 54*x + 27*x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((80*I)*eps^2*(3 - 4*x + 2*x^2)*G[1, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((16*I)*eps^2*(11 - 20*x + 10*x^2)*G[1, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
   ((64*I)*eps^2*(3 - 4*x + 2*x^2)*G[1, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(10 - 18*x + 9*x^2)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((8*I)*eps^2*(2 - 6*x + 3*x^2)*G[1, 1, 0, 0, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(24 - 46*x + 23*x^2)*G[1, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(-1 - 4*x + 2*x^2)*G[1, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(4 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(8 - 14*x + 7*x^2)*G[1, 1, 1, 0, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(-2 + x)*G[1, 1, 1, 1, 0, x])/(-1 + x)^2 - 
   ((48*I)*eps^2*G[1, 1, 1, 1, 1, x])/x - 
   ((I/54)*(-4032*eps^2 - 1296*eps*Nf - 3280*eps^2*Nf + 1296*x + 
      10692*eps*x + 58014*eps^2*x + 2064*eps*Nf*x + 7448*eps^2*Nf*x + 
      224*eps^2*Nf^2*x - 2592*x^2 - 11880*eps*x^2 - 67959*eps^2*x^2 - 
      672*eps*Nf*x^2 - 6424*eps^2*Nf*x^2 - 448*eps^2*Nf^2*x^2 + 2592*x^3 + 
      6480*eps*x^3 + 29124*eps^2*x^3 - 240*eps*Nf*x^3 + 1800*eps^2*Nf*x^3 + 
      224*eps^2*Nf^2*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[1, 1, x]*(((I/2)*(16*eps + 163*eps^2 + 8*x + 28*eps*x + 26*eps^2*x + 
        17*eps^2*x^2))/((-1 + x)*x) - ((8*I)*eps^2*(-4 - 2*x + x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[1, x]^2*
    (((-1/36*I)*(108*eps + 1485*eps^2 - 128*eps^2*Nf + 72*x - 414*eps*x - 
        1665*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 320*eps^2*Nf*x + 
        576*eps*x^2 + 1152*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
        448*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/3)*eps*(24*eps - 30*x - 147*eps*x + 8*eps*Nf*x + 60*x^2 + 
        114*eps*x^2 - 16*eps*Nf*x^2 - 48*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((10*I)*eps^2*(11 - 22*x + 10*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + ((22*I)*eps^2*(5 - 10*x + 6*x^2)*G[0, 1, 1, x])/
      (-1 + x)^2 - (((16*I)/3)*eps^2*(43 - 86*x + 49*x^2)*Zeta[3])/
      (-1 + x)^2) + G[0, 0, x]*
    (((I/54)*(-864 - 1296*eps - 5184*eps^2 - 10368*eps^3 - 432*eps*Nf - 
        1200*eps^2*Nf - 2240*eps^3*Nf + 864*x + 432*eps*x + 1728*eps^2*x - 
        8046*eps^3*x + 576*eps*Nf*x + 1296*eps^2*Nf*x + 1632*eps^3*Nf*x - 
        432*x^2 - 432*eps*x^2 - 4482*eps^2*x^2 - 12609*eps^3*x^2 - 
        288*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 2232*eps^3*Nf*x^2 + 
        459*eps^3*x^3))/(eps*(-1 + x)^2*x) - 
     (((4*I)/3)*eps^2*(-84 - 206*x + 103*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, 0, x]*(((-1/54*I)*(-432 - 1728*eps^2 - 3456*eps^3 - 144*eps*Nf - 
        720*eps^2*Nf - 1344*eps^3*Nf + 432*x - 648*eps*x - 810*eps^2*x - 
        11637*eps^3*x + 288*eps*Nf*x + 960*eps^2*Nf*x + 1408*eps^3*Nf*x - 
        216*x^2 + 108*eps*x^2 - 2268*eps^2*x^2 - 6129*eps^3*x^2 - 
        144*eps*Nf*x^2 - 624*eps^2*Nf*x^2 - 1376*eps^3*Nf*x^2 + 
        459*eps^3*x^3))/(eps*(-1 + x)^2*x) - 
     (((4*I)/3)*eps^2*(572 - 826*x + 413*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*(((I/54)*(432 + 432*eps^2 + 837*eps^3 + 384*eps^3*Nf - 432*x - 
        216*eps*x + 432*eps^2*x - 4968*eps^3*x + 288*eps*Nf*x + 
        1344*eps^2*Nf*x + 1952*eps^3*Nf*x + 216*x^2 + 756*eps*x^2 + 
        486*eps^2*x^2 + 18441*eps^3*x^2 - 576*eps*Nf*x^2 - 
        2400*eps^2*Nf*x^2 - 3712*eps^3*Nf*x^2 + 3456*eps^2*x^3 + 
        6453*eps^3*x^3 + 288*eps*Nf*x^3 + 1440*eps^2*Nf*x^3 + 
        2688*eps^3*Nf*x^3))/(eps*(-1 + x)^2*x) - 
     ((4*I)*eps^2*(101 - 202*x + 52*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     ((16*I)*eps^2*(35 - 70*x + 23*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (((4*I)/3)*eps^2*(-294 + 578*x - 505*x^2 + 104*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, x]^2*
    (((I/108)*(864 - 864*x + 756*eps*x + 3456*eps^2*x + 8694*eps^3*x + 
        144*eps*Nf*x + 624*eps^2*Nf*x + 1376*eps^3*Nf*x + 432*x^2 - 
        864*eps*x^2 - 3726*eps^2*x^2 - 6237*eps^3*x^2 - 288*eps*Nf*x^2 - 
        960*eps^2*Nf*x^2 - 1408*eps^3*Nf*x^2 + 1728*eps^2*x^3 + 
        3456*eps^3*x^3 + 144*eps*Nf*x^3 + 720*eps^2*Nf*x^3 + 
        1344*eps^3*Nf*x^3))/(eps*(-1 + x)^2*x) + 
     ((I/12)*eps*(-36*eps - 36*x - 51*eps*x + 8*eps*Nf*x + 72*x^2 + 
        186*eps*x^2 - 16*eps*Nf*x^2 - 48*x^3 - 99*eps*x^3 + 8*eps*Nf*x^3)*
       G[1, x]^2)/((-1 + x)^2*x) + (((2*I)/3)*eps^2*(2 - 4*x + x^2)*
       G[1, x]^3)/(-1 + x)^2 - ((2*I)*eps*(-9*eps - 8*x + 24*eps*x + 16*x^2 - 
        15*eps*x^2 - 6*x^3 + 9*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((I/36)*(72*eps - 180*eps^2 + 144*x - 522*eps*x - 396*eps^2*x + 
          48*eps*Nf*x + 208*eps^2*Nf*x - 288*x^2 + 972*eps*x^2 + 
          2880*eps^2*x^2 - 96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 + 144*x^3 - 
          486*eps*x^3 - 873*eps^2*x^3 + 48*eps*Nf*x^3 + 240*eps^2*Nf*x^3))/
        ((-1 + x)^2*x) - ((4*I)*eps^2*(27 - 54*x + 29*x^2)*G[0, 1, x])/
        (-1 + x)^2) + ((24*I)*eps^2*(7 - 14*x + 6*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + ((4*I)*eps^2*(46 - 92*x + 47*x^2)*G[0, 1, 1, x])/
      (-1 + x)^2 - (((2*I)/3)*eps^2*(28 + 93*x - 228*x^2 + 288*x^3)*Zeta[3])/
      ((-1 + x)^2*x)) + 
   G[1, x]*(((I/162)*(-1296 - 6642*eps - 27945*eps^2 - 1152*eps*Nf - 
        5088*eps^2*Nf - 3888*x - 5346*eps*x + 1701*eps^2*x - 1440*Nf*x - 
        1536*eps*Nf*x + 416*eps^2*Nf*x + 5184*x^2 + 10368*eps*x^2 + 
        20736*eps^2*x^2 + 1440*Nf*x^2 + 2688*eps*Nf*x^2 + 5248*eps^2*Nf*x^2))/
      ((-1 + x)*x) - ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + 
        eps*x^2 + eps^2*x^2)*G[0, 0, x])/((-1 + x)^2*x) + 
     ((I/18)*(-72*eps - 1584*eps^2 + 144*x - 72*eps*x + 4851*eps^2*x - 
        32*eps^2*Nf*x - 288*x^2 + 72*eps*x^2 - 2052*eps^2*x^2 + 
        160*eps^2*Nf*x^2)*G[0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^2*(67 - 134*x + 48*x^2)*G[0, 1, x]^2)/(-1 + x)^2 + 
     ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
       G[1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 0, x])/
      ((-1 + x)^2*x) - ((I/3)*eps*(240*eps + 336*x - 645*eps*x + 
        16*eps*Nf*x - 672*x^2 + 558*eps*x^2 - 32*eps*Nf*x^2 + 408*x^3 + 
        153*eps*x^3 + 16*eps*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, x])/
      ((-1 + x)^2*x) - ((I/3)*eps*(84*eps - 48*x - 291*eps*x + 16*eps*Nf*x + 
        96*x^2 - 102*eps*x^2 - 32*eps*Nf*x^2 - 168*x^3 + 153*eps*x^3 + 
        16*eps*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 0, x])/
      ((-1 + x)^2*x) + ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
       G[1, 1, 0, x])/((-1 + x)^2*x) + ((4*I)*eps^2*(2 - 2*x + x^2)*
       G[0, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((8*I)*eps^2*(23 - 46*x + 35*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((8*I)*eps^2*(35 - 70*x + 52*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((8*I)*eps^2*(49 - 98*x + 69*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((I/3)*eps*(-480 + 157*eps - 24*eps*Nf + 992*x - 95*eps*x + 
        232*eps*Nf*x - 904*x^2 - 101*eps*x^2 - 416*eps*Nf*x^2 + 464*x^3 + 
        333*eps*x^3 + 200*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((-1/162*I)*(5184 + 10368*eps + 20736*eps^2 + 1440*Nf + 
        2688*eps*Nf + 5248*eps^2*Nf - 4536*x - 10530*eps*x - 25191*eps^2*x - 
        1152*Nf*x - 1632*eps*Nf*x - 2096*eps^2*Nf*x + 5184*x^2 + 
        10368*eps*x^2 + 20736*eps^2*x^2 + 1440*Nf*x^2 + 2688*eps*Nf*x^2 + 
        5248*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((I/18)*eps*(-24*eps - 51*eps*x + 8*eps*Nf*x + 114*eps*x^2 - 
        16*eps*Nf*x^2 - 24*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
      ((-1 + x)^2*x) + ((I/6)*eps^2*(5 - 10*x + 8*x^2)*G[1, x]^4)/
      (-1 + x)^2 + ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + 
        eps^2*x^2)*G[0, 0, x])/((-1 + x)^2*x) + 
     ((I/2)*(-16*eps - 8*eps^2 - 24*x + 28*eps*x + 53*eps^2*x + 48*x^2 - 
        24*eps*x^2 - 2*eps^2*x^2 - 16*x^3 + 48*eps*x^3 + 128*eps^2*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) + ((2*I)*eps^2*(23 - 46*x + 8*x^2)*
       G[0, 1, x]^2)/(-1 + x)^2 + G[1, x]^2*
      (((-1/36*I)*(-1152*eps^2 + 72*x - 378*eps*x + 1449*eps^2*x + 
          48*eps*Nf*x + 208*eps^2*Nf*x - 144*x^2 + 540*eps*x^2 + 
          1296*eps^2*x^2 - 96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 
          279*eps^2*x^3 + 48*eps*Nf*x^3 + 240*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
       ((2*I)*eps^2*(23 - 46*x + 22*x^2)*G[0, 1, x])/(-1 + x)^2) - 
     ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
       G[1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 0, x])/
      ((-1 + x)^2*x) - (I*eps*(64*eps + 92*x - 143*eps*x - 184*x^2 + 
        98*eps*x^2 + 96*x^3 + 15*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, x])/
      ((-1 + x)^2*x) - (I*eps*(64*eps + 152*x - 93*eps*x - 304*x^2 - 
        106*eps*x^2 + 136*x^3 + 87*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 0, x])/
      ((-1 + x)^2*x) - ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
       G[1, 1, 0, x])/((-1 + x)^2*x) - ((4*I)*eps^2*(2 - 2*x + x^2)*
       G[0, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((72*I)*eps^2*(-3 + 2*x)*(-3 + 4*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(199 - 398*x + 184*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(207 - 414*x + 214*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*eps*(-56 - 168*eps - 200*eps*Nf - 180*x + 381*eps*x + 
        400*eps*Nf*x - 276*x^2 - 978*eps*x^2 - 400*eps*Nf*x^2 + 464*x^3 + 
        621*eps*x^3 + 200*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/54*I)*(432 - 459*eps^3 - 432*x + 216*eps*x + 
          2808*eps^2*x + 7209*eps^3*x + 144*eps*Nf*x + 624*eps^2*Nf*x + 
          1376*eps^3*Nf*x + 216*x^2 + 324*eps*x^2 + 270*eps^2*x^2 + 
          10557*eps^3*x^2 - 288*eps*Nf*x^2 - 960*eps^2*Nf*x^2 - 
          1408*eps^3*Nf*x^2 + 1728*eps^2*x^3 + 3456*eps^3*x^3 + 
          144*eps*Nf*x^3 + 720*eps^2*Nf*x^3 + 1344*eps^3*Nf*x^3))/
        (eps*(-1 + x)^2*x) + (I*eps*(28*eps + 68*x - 59*eps*x - 136*x^2 - 
          2*eps*x^2 + 72*x^3 + 51*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
       ((36*I)*eps^2*(7 - 14*x + 8*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
       ((8*I)*eps^2*(43 - 86*x + 45*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
       (((4*I)/3)*eps^2*(14 + 134*x - 289*x^2 + 288*x^3)*Zeta[3])/
        ((-1 + x)^2*x))) - ((2*I)*eps^2*(-867 + 570*x + 304*x^2)*Zeta[5])/
    (-1 + x)^2) + 
 G[0, x]*(-1/1944*(90396 + 434970*eps + 1395063*eps^2 + 59904*Nf + 
      238656*eps*Nf + 730208*eps^2*Nf + 5760*Nf^2 + 20352*eps*Nf^2 + 
      56832*eps^2*Nf^2 - 90396*x - 458298*eps*x - 1511703*eps^2*x - 
      67968*Nf*x - 261312*eps*Nf*x - 795424*eps^2*Nf*x - 5760*Nf^2*x - 
      20352*eps*Nf^2*x - 56832*eps^2*Nf^2*x + 8064*Nf*x^2 + 
      15744*eps*Nf*x^2 + 31232*eps^2*Nf*x^2)/((-1 + x)*x) - 
   (eps*(eps + 2*x + 10*eps*x - 2*x^2)*G[1, x]^4)/(6*(-1 + x)*x) - 
   (2*eps^2*G[1, x]^5)/5 + (2*eps*(16*eps + 28*x - 27*eps*x - 56*x^2 - 
      10*eps*x^2 + 16*x^3 + 9*eps*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[1, x]^3*((eps*(16*eps + 24*x + 59*eps*x + 69*eps*x^2))/(12*(-1 + x)*x) - 
     (4*eps^2*(9 - 18*x + 11*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) + 
   (4*(18 + 27*eps + 72*eps^2 + 6*eps*Nf + 10*eps^2*Nf - 72*x - 45*eps*x - 
      135*eps^2*x - 12*eps*Nf*x - 20*eps^2*Nf*x + 36*x^2 - 9*eps*x^2 + 
      9*eps^2*x^2 + 6*eps*Nf*x^2 + 10*eps^2*Nf*x^2 + 18*eps*x^3 + 
      27*eps^2*x^3)*G[0, 0, 0, x])/(9*(-1 + x)^2*x) + 
   ((-144 + 432*x + 558*eps*x + 540*eps^2*x + 96*eps*Nf*x + 184*eps^2*Nf*x - 
      432*x^2 - 1116*eps*x^2 - 3960*eps^2*x^2 - 192*eps*Nf*x^2 - 
      272*eps^2*Nf*x^2 + 144*x^3 - 234*eps*x^3 - 1287*eps^2*x^3 + 
      144*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)*x) - 
   ((144*eps - 1512*eps^2 + 288*x - 918*eps*x + 1647*eps^2*x + 48*eps*Nf*x + 
      208*eps^2*Nf*x - 576*x^2 + 828*eps*x^2 + 864*eps^2*x^2 - 
      96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 1179*eps^2*x^3 + 
      48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 0, 1, x])/((-1 + x)*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)*x) + 
   (2*(-4 + 4*x - 4*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
     G[1, 1, 1, x])/((-1 + x)*x) - 
   (2*eps*(12 + 18*eps + 4*eps*Nf - 60*x - 30*eps*x - 8*eps*Nf*x + 30*x^2 - 
      15*eps*x^2 + 4*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 0, 0, x])/
    (3*(-1 + x)^2*x) + (eps*(24 - 72*x - 15*eps*x + 16*eps*Nf*x + 72*x^2 - 
      66*eps*x^2 - 32*eps*Nf*x^2 + 24*x^3 + 165*eps*x^3 + 24*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (4*eps*(2 + eps*x)*G[0, 0, 1, 0, x])/x - 
   (eps*(96*eps + 216*x - 165*eps*x + 16*eps*Nf*x - 432*x^2 + 546*eps*x^2 - 
      32*eps*Nf*x^2 + 336*x^3 - 189*eps*x^3 + 24*eps*Nf*x^3)*
     G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[0, 1, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[0, 1, 1, 0, x])/x + 
   (eps*(-24 - 48*eps - 360*x + 117*eps*x + 8*eps*Nf*x + 792*x^2 - 
      330*eps*x^2 - 16*eps*Nf*x^2 - 720*x^3 - 39*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps*(6 - 8*x + 3*eps*x + 4*x^2 - 3*eps*x^2 + eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[1, 0, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[1, 0, 1, 0, x])/x - 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[1, 1, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[1, 1, 1, 0, x])/x - 
   (4*eps*(4 + 3*eps*x)*G[1, 1, 1, 1, x])/x + 
   (8*eps^2*(1 - 6*x + 3*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (4*eps^2*(2 - 9*x + 12*x^2 + 26*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[0, 0, 0, 1, 0, x])/x + (40*eps^2*(85 - 170*x + 74*x^2)*
     G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*(-1 + 171*x - 339*x^2 + 152*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) - (8*eps^2*G[0, 0, 1, 1, 0, x])/x - 
   (8*eps^2*(-1 + 255*x - 507*x^2 + 348*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (8*eps^2*(3 - 4*x + 2*x^2)*G[0, 1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (8*eps^2*G[0, 1, 0, 0, 1, x])/x - 
   (8*eps^2*G[0, 1, 0, 1, 0, x])/x - (4*eps^2*(263 - 526*x + 352*x^2)*
     G[0, 1, 0, 1, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[0, 1, 1, 0, 1, x])/x - (8*eps^2*G[0, 1, 1, 1, 0, x])/x + 
   (8*eps^2*(2 + 71*x - 148*x^2 + 134*x^3)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (4*eps^2*(10 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (8*eps^2*G[1, 0, 0, 0, 1, x])/x - 
   (8*eps^2*G[1, 0, 0, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[1, 0, 1, 0, 1, x])/x - (8*eps^2*G[1, 0, 1, 1, 0, x])/x + 
   (8*eps^2*G[1, 0, 1, 1, 1, x])/x - (8*eps^2*G[1, 1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (8*eps^2*G[1, 1, 0, 0, 1, x])/x - 
   (8*eps^2*G[1, 1, 0, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[1, 1, 1, 0, 1, x])/x - (8*eps^2*G[1, 1, 1, 1, 0, x])/x + 
   (24*eps^2*G[1, 1, 1, 1, 1, x])/x + 
   ((-1296 - 4752*eps - 30204*eps^2 + 240*eps*Nf - 1800*eps^2*Nf - 
      224*eps^2*Nf^2 + 2592*x + 6966*eps*x + 76086*eps^2*x + 816*eps*Nf*x + 
      6568*eps^2*Nf*x + 448*eps^2*Nf^2*x - 2592*x^2 - 7776*eps*x^2 - 
      74538*eps^2*x^2 - 2352*eps*Nf*x^2 - 8312*eps^2*Nf*x^2 - 
      224*eps^2*Nf^2*x^2 + 270*eps*x^3 + 13509*eps^2*x^3 + 1440*eps*Nf*x^3 + 
      4000*eps^2*Nf*x^3)*Zeta[3])/(54*(-1 + x)^2*x) + 
   G[1, 1, x]*((-2*(-2 - 5*eps - 10*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/
      (-1 + x) - (4*eps^2*(-2 + x)*Zeta[3])/(-1 + x)^2) + 
   G[0, 0, x]*((-2*(108 + 162*eps + 432*eps^2 + 864*eps^3 + 36*eps*Nf + 
        60*eps^2*Nf + 112*eps^3*Nf - 324*x - 270*eps*x - 810*eps^2*x - 
        1620*eps^3*x - 72*eps*Nf*x - 120*eps^2*Nf*x - 224*eps^3*Nf*x + 
        162*x^2 + 27*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 
        36*eps*Nf*x^2 + 60*eps^2*Nf*x^2 + 112*eps^3*Nf*x^2 + 54*eps*x^3 + 
        81*eps^2*x^3 + 162*eps^3*x^3))/(27*eps*(-1 + x)^2*x) + 
     (8*eps^2*(7 - 18*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) - 
     (4*eps^2*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]^2*(-1/4*(17*eps^2 + 8*x + 28*eps*x + 26*eps^2*x + 16*eps*x^2 + 
        163*eps^2*x^2)/((-1 + x)*x) + 
     (eps*(-12*eps - 60*x + 63*eps*x + 8*eps*Nf*x + 120*x^2 - 42*eps*x^2 - 
        16*eps*Nf*x^2 - 96*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)^2*x) + (4*eps^2*(32 - 64*x + 37*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + (2*eps^2*(27 - 54*x + 38*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (2*eps^2*(29 - 58*x + 30*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*((432 - 864*x + 2754*eps^2*x + 5184*eps^3*x + 144*eps*Nf*x + 
       624*eps^2*Nf*x + 1376*eps^3*Nf*x + 432*x^2 + 216*eps*x^2 + 
       54*eps^2*x^2 + 15147*eps^3*x^2 - 288*eps*Nf*x^2 - 960*eps^2*Nf*x^2 - 
       1408*eps^3*Nf*x^2 + 216*eps*x^3 + 2052*eps^2*x^3 + 1944*eps^3*x^3 + 
       144*eps*Nf*x^3 + 720*eps^2*Nf*x^3 + 1344*eps^3*Nf*x^3)/
      (54*eps*(-1 + x)^2*x) - (8*eps^2*(51 - 102*x + 47*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + (24*eps^2*(28 - 56*x + 37*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (4*eps^2*(-26 + 135*x - 201*x^2 + 112*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*((1296 + 1944*eps + 5184*eps^2 + 10368*eps^3 + 20736*eps^4 + 
       432*eps*Nf + 720*eps^2*Nf + 1344*eps^3*Nf + 2624*eps^4*Nf - 1296*x - 
       1296*eps*x - 3564*eps^2*x - 4536*eps^3*x - 1377*eps^4*x - 
       432*eps*Nf*x - 720*eps^2*Nf*x - 1344*eps^3*Nf*x - 2624*eps^4*Nf*x + 
       3240*eps^3*x^2 + 23976*eps^4*x^2)/(162*eps^2*(-1 + x)*x) + 
     ((-1584*eps^2 + 144*x - 558*eps*x + 1566*eps^2*x + 48*eps*Nf*x + 
        208*eps^2*Nf*x - 288*x^2 + 540*eps*x^2 + 432*eps^2*x^2 - 
        96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 801*eps^2*x^3 + 
        48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x) - 
     (2*eps^2*(97 - 194*x + 124*x^2)*G[0, 1, x]^2)/(-1 + x)^2 + 
     (eps*(-96*eps - 168*x + 171*eps*x + 16*eps*Nf*x + 336*x^2 + 
        282*eps*x^2 - 32*eps*Nf*x^2 - 48*x^3 - 189*eps*x^3 + 24*eps*Nf*x^3)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (eps*(-48*eps - 216*x + 153*eps*x + 8*eps*Nf*x + 432*x^2 - 234*eps*x^2 - 
        16*eps*Nf*x^2 - 336*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, 1, x])/
      (3*(-1 + x)^2*x) + (16*eps^2*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, x])/
      (-1 + x)^2 - 32*eps^2*G[0, 0, 1, 1, x] - 
     (32*eps^2*(8 - 16*x + 13*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (4*eps*(120 + 99*eps + 14*eps*Nf - 96*x - 111*eps*x - 10*eps*Nf*x - 
        114*x^2 + 192*eps*x^2 - 22*eps*Nf*x^2 + 108*x^3 - 162*eps*x^3 + 
        24*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   (2*eps^2*(-12 + 57*x - 168*x^2 + 80*x^3)*Zeta[5])/((-1 + x)^2*x)) + 
 G[1, x]*((8*(126*Nf + 246*eps*Nf + 488*eps^2*Nf - 729*eps*x - 3645*eps^2*x - 
      252*Nf*x - 708*eps*Nf*x - 2038*eps^2*Nf*x + 126*Nf*x^2 + 
      246*eps*Nf*x^2 + 488*eps^2*Nf*x^2))/(243*(-1 + x)*x) - 
   (4*(18 + 27*eps + 72*eps^2 + 6*eps*Nf + 10*eps^2*Nf - 72*x - 45*eps*x - 
      135*eps^2*x - 12*eps*Nf*x - 20*eps^2*Nf*x + 36*x^2 - 9*eps*x^2 + 
      9*eps^2*x^2 + 6*eps*Nf*x^2 + 10*eps^2*Nf*x^2 + 18*eps*x^3 + 
      27*eps^2*x^3)*G[0, 0, 0, x])/(9*(-1 + x)^2*x) - 
   ((-144 - 1584*eps^2 + 432*x - 630*eps*x + 1422*eps^2*x + 48*eps*Nf*x + 
      208*eps^2*Nf*x - 432*x^2 + 684*eps*x^2 + 684*eps^2*x^2 - 
      96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 126*eps*x^3 + 693*eps^2*x^3 + 
      48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)*x) - 
   (eps*(-24 + 138*x + 1095*eps*x - 16*Nf*x - 80*eps*Nf*x - 18*x^2 + 
      267*eps*x^2 + 16*Nf*x^2 + 80*eps*Nf*x^2)*G[0, 1, 1, x])/
    (6*(-1 + x)*x) + (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + 
      eps^2*x^2)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 0, 1, x])/((-1 + x)*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)*x) - 
   (2*(-4 + 4*x - 4*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
     G[1, 1, 1, x])/((-1 + x)*x) + 
   (2*eps*(12 + 18*eps + 4*eps*Nf - 60*x - 30*eps*x - 8*eps*Nf*x + 30*x^2 - 
      15*eps*x^2 + 4*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 0, 0, x])/
    (3*(-1 + x)^2*x) - (eps*(24 - 144*eps - 396*x + 441*eps*x + 8*eps*Nf*x + 
      720*x^2 + 186*eps*x^2 - 16*eps*Nf*x^2 - 144*x^3 - 231*eps*x^3 + 
      16*eps*Nf*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps*(2 + eps*x)*G[0, 0, 1, 0, x])/x + 
   (eps*(-52*eps - 56*x + 121*eps*x + 112*x^2 - 242*eps*x^2 - 144*x^3 + 
      9*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[0, 1, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[0, 1, 1, 0, x])/x + 
   (eps*(-24 + 180*eps + 216*x - 531*eps*x - 16*eps*Nf*x - 192*x^2 - 
      177*eps*x^2 + 16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
   (4*eps*(6 - 8*x + 3*eps*x + 4*x^2 - 3*eps*x^2 + eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[1, 0, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[1, 0, 1, 0, x])/x + 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[1, 1, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[1, 1, 1, 0, x])/x + 
   (4*eps*(4 + 3*eps*x)*G[1, 1, 1, 1, x])/x - 
   (8*eps^2*(1 - 6*x + 3*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*(-1 + 52*x - 101*x^2 + 33*x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + (8*eps^2*G[0, 0, 0, 1, 0, x])/x - 
   (8*eps^2*(148 - 296*x + 177*x^2)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + 101*x - 196*x^2 + 124*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + (8*eps^2*G[0, 0, 1, 1, 0, x])/x + 
   (8*eps^2*(-1 + 31*x - 59*x^2 + 91*x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) - (8*eps^2*(3 - 4*x + 2*x^2)*G[0, 1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + (8*eps^2*G[0, 1, 0, 0, 1, x])/x + 
   (8*eps^2*G[0, 1, 0, 1, 0, x])/x + 
   (8*eps^2*(15 - 30*x + 38*x^2)*G[0, 1, 0, 1, 1, x])/(-1 + x)^2 + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[0, 1, 1, 0, 1, x])/x + (8*eps^2*G[0, 1, 1, 1, 0, x])/x - 
   (8*eps^2*(2 + 19*x)*G[0, 1, 1, 1, 1, x])/x - 
   (4*eps^2*(10 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[1, 0, 0, 0, 1, x])/x + (8*eps^2*G[1, 0, 0, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[1, 0, 1, 0, 1, x])/x + (8*eps^2*G[1, 0, 1, 1, 0, x])/x - 
   (8*eps^2*G[1, 0, 1, 1, 1, x])/x + (8*eps^2*G[1, 1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + (8*eps^2*G[1, 1, 0, 0, 1, x])/x + 
   (8*eps^2*G[1, 1, 0, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[1, 1, 1, 0, 1, x])/x + (8*eps^2*G[1, 1, 1, 1, 0, x])/x - 
   (24*eps^2*G[1, 1, 1, 1, 1, x])/x - 
   ((-108*eps + 12348*eps^2 + 1584*eps*Nf + 4576*eps^2*Nf - 1296*x + 
      3942*eps*x - 12132*eps^2*x - 3024*eps*Nf*x - 7856*eps^2*Nf*x - 
      162*eps*x^2 + 9945*eps^2*x^2 + 1440*eps*Nf*x^2 + 3856*eps^2*Nf*x^2)*
     Zeta[3])/(54*(-1 + x)*x) + G[1, 1, x]*
    ((2*(-2 - 5*eps - 10*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/(-1 + x) + 
     (4*eps^2*(-2 + x)*Zeta[3])/(-1 + x)^2) + 
   G[0, 0, x]*((2*(108 + 162*eps + 432*eps^2 + 864*eps^3 + 36*eps*Nf + 
        60*eps^2*Nf + 112*eps^3*Nf - 324*x - 270*eps*x - 810*eps^2*x - 
        1620*eps^3*x - 72*eps*Nf*x - 120*eps^2*Nf*x - 224*eps^3*Nf*x + 
        162*x^2 + 27*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 
        36*eps*Nf*x^2 + 60*eps^2*Nf*x^2 + 112*eps^3*Nf*x^2 + 54*eps*x^3 + 
        81*eps^2*x^3 + 162*eps^3*x^3))/(27*eps*(-1 + x)^2*x) - 
     (8*eps^2*(7 - 18*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((-2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) + 
     (4*eps^2*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((-2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) + 
     (4*eps^2*(97 - 194*x + 124*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     (4*eps^2*(26 + 164*x - 397*x^2 + 180*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) - 
   (2*eps^2*(-8 + 55*x - 137*x^2 + 80*x^3)*Zeta[5])/((-1 + x)^2*x))


==> anc/Helicity_Amplitudes/Compton/0L_HA_Compton_-+++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1 - 2*x)/((1 - x)*x^2) + 1/((1 - x)*x) + (1 - x)/(x*(-x + x^2))


==> anc/Helicity_Amplitudes/Compton/0L_HA_Compton_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((1 - 2*x)/x^2) - 2/((1 - x)*x) - (1 - x)/(x*(-x + x^2))


==> anc/Helicity_Amplitudes/Compton/0L_HA_Compton_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((1 - 2*x)/x^2) - (1 - x)/(x*(-x + x^2))


==> anc/Helicity_Amplitudes/Compton/0L_HA_Compton_-+--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1 - 2*x)/((1 - x)*x^2) + 1/((1 - x)*x) + (1 - x)/(x*(-x + x^2))


==> anc/Helicity_Amplitudes/Compton/1L_HA_Compton_-+++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/45)*eps^4*Pi^5)/(-1 + x)^2 - ((1 + 2*eps + 4*eps^2 + 8*eps^3 + 16*eps^4)*
   (-1 + 2*x))/((-1 + x)*x) - (eps^4*G[0, x]^5)/(30*(-1 + x)^2) + 
 (eps^2*(-2 - 2*eps - 4*eps^2 + 2*x + 3*eps*x + 6*eps^2*x)*G[1, x]^3)/
  (6*(-1 + x)*x^2) - (eps^3*(-3 - 3*eps + 3*x + 4*eps*x)*G[1, x]^4)/
  (24*(-1 + x)*x^2) + (eps^4*G[1, x]^5)/(30*x^2) + 
 G[0, x]^4*((eps^3*(-eps + 3*x + 4*eps*x))/(24*(-1 + x)^2*x) + 
   (eps^4*G[1, x])/(8*(-1 + x)^2)) + 
 Pi^4*(-1/1440*(eps^3*(73*eps - 108*x - 327*eps*x + 146*eps*x^2))/
     ((-1 + x)^2*x) + (eps^4*G[0, x])/(120*(-1 + x)^2) - 
   (eps^4*(10 - 20*x + x^2)*G[1, x])/(120*(-1 + x)^2*x^2)) + 
 G[0, x]^3*(-1/6*(eps^2*(-eps - 2*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/
     ((-1 + x)^2*x) - (eps^3*(1 + eps)*G[1, x])/(3*(-1 + x)^2) - 
   (eps^4*G[1, x]^2)/(6*(-1 + x)^2) - (eps^4*G[0, 1, x])/(6*(-1 + x)^2)) + 
 Pi^3*(((I/12)*eps^2*(3*eps + 6*eps^2 - 2*x - 11*eps*x - 22*eps^2*x + 
      6*eps*x^2 + 12*eps^2*x^2))/((-1 + x)^2*x) + 
   ((I/24)*eps^4*G[0, x]^2)/(-1 + x)^2 + 
   ((I/12)*eps^3*(1 + eps)*(3 - 6*x + x^2)*G[1, x])/((-1 + x)^2*x^2) - 
   ((I/24)*eps^4*(3 - 6*x + 5*x^2)*G[1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]*(((-1/12*I)*eps^3*(1 + eps))/(-1 + x)^2 - 
     ((I/12)*eps^4*G[1, x])/(-1 + x)^2) + 
   ((I/4)*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
 (eps^2*(1 + eps + 2*eps^2)*G[0, 0, 1, x])/(-1 + x)^2 - 
 (eps^2*(1 + eps + 2*eps^2)*G[0, 1, 1, x])/x^2 - 
 (eps^3*(1 + eps)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^3*(1 + eps)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^3*(1 + eps)*G[0, 1, 1, 1, x])/x^2 + (eps^4*G[0, 0, 0, 0, 1, x])/
  (-1 + x)^2 + (eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^4*G[0, 1, 1, 1, 1, x])/x^2 + 
 (eps^2*(7*eps + 14*eps^2 + 3*x - 18*eps*x - 36*eps^2*x + 14*eps*x^2 + 
    28*eps^2*x^2)*Zeta[3])/(3*(-1 + x)^2*x) + 
 G[0, x]^2*((eps*(-eps - 2*eps^2 - 4*eps^3 + x + 2*eps*x + 4*eps^2*x + 
      8*eps^3*x))/(2*(-1 + x)^2*x) + (eps^3*(1 + eps)*G[1, x]^2)/
    (4*(-1 + x)^2) + (eps^4*G[1, x]^3)/(12*(-1 + x)^2) + 
   (eps^3*(1 + eps)*G[0, 1, x])/(2*(-1 + x)^2) + 
   G[1, x]*((eps^2*(1 + eps + 2*eps^2))/(2*(-1 + x)^2) + 
     (eps^4*G[0, 1, x])/(2*(-1 + x)^2)) - (eps^4*G[0, 1, 1, x])/
    (2*(-1 + x)^2) - (2*eps^4*Zeta[3])/(3*(-1 + x)^2)) + 
 Pi^2*((7*eps^2*(1 + 2*eps + 4*eps^2)*(-1 + 2*x))/(12*(-1 + x)*x) - 
   (eps^4*G[0, x]^3)/(18*(-1 + x)^2) - 
   (eps^3*(-5 - 5*eps + 5*x + 4*eps*x)*G[1, x]^2)/(24*(-1 + x)*x^2) + 
   (eps^4*G[1, x]^3)/(18*x^2) + 
   G[0, x]^2*((eps^3*(eps + 5*x + 4*eps*x))/(24*(-1 + x)^2*x) + 
     (5*eps^4*G[1, x])/(24*(-1 + x)^2)) + 
   (eps^3*(1 + eps)*(1 - 2*x + 2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x^2) + 
   G[0, x]*(-1/12*(eps^2*(eps + 2*eps^2 + 6*x + 5*eps*x + 10*eps^2*x))/
       ((-1 + x)^2*x) - (eps^3*(1 + eps)*G[1, x])/(2*(-1 + x)^2) - 
     (eps^4*G[1, x]^2)/(4*(-1 + x)^2) + (eps^4*G[0, 1, x])/(12*(-1 + x)^2)) + 
   G[1, x]*((eps^2*(-6 - 6*eps - 12*eps^2 + 6*x + 5*eps*x + 10*eps^2*x))/
      (12*(-1 + x)*x^2) + (eps^4*(-1 + 2*x)*G[0, 1, x])/(2*(-1 + x)^2*x^2)) - 
   (eps^4*(-6 + 12*x + x^2)*G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^4*(7 - 14*x + x^2)*G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^4*Zeta[3])/(12*(-1 + x)^2)) + 
 G[1, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/((-1 + x)*x) + 
   (eps^3*(1 + eps)*G[0, 0, 1, x])/(-1 + x)^2 + 
   (eps^3*(1 + eps)*G[0, 1, 1, x])/x^2 - (eps^4*G[0, 0, 0, 1, x])/
    (-1 + x)^2 - (eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (eps^4*G[0, 1, 1, 1, x])/x^2 - (eps^3*(-7*eps - 3*x + 4*eps*x)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 G[1, x]^2*(-1/2*(eps*(-1 - eps - 2*eps^2 - 4*eps^3 + x + 2*eps*x + 
       4*eps^2*x + 8*eps^3*x))/((-1 + x)*x^2) + (eps^4*G[0, 0, 1, x])/
    (2*(-1 + x)^2) - (eps^4*G[0, 1, 1, x])/(2*x^2) + 
   (eps^4*(7 - 14*x + 10*x^2)*Zeta[3])/(6*(-1 + x)^2*x^2)) + 
 G[0, x]*(-((eps*(1 + 2*eps)*(1 + 4*eps^2))/((-1 + x)*x)) - 
   (eps^2*(1 + eps + 2*eps^2)*G[0, 1, x])/(-1 + x)^2 - 
   (eps^4*G[1, x]^2*G[0, 1, x])/(2*(-1 + x)^2) + 
   (eps^3*(1 + eps)*G[0, 1, 1, x])/(-1 + x)^2 - (eps^4*G[0, 1, 1, 1, x])/
    (-1 + x)^2 + (eps^3*(-7*eps - 3*x + 4*eps*x)*Zeta[3])/(3*(-1 + x)^2*x) + 
   G[1, x]*(-((eps^3*(1 + eps)*G[0, 1, x])/(-1 + x)^2) + 
     (eps^4*G[0, 1, 1, x])/(-1 + x)^2 - (eps^4*Zeta[3])/(-1 + x)^2)) + 
 Pi*(((-I)*eps*(1 + 2*eps)*(1 + 4*eps^2)*(-1 + 2*x))/((-1 + x)*x) - 
   ((I/24)*eps^4*G[0, x]^4)/(-1 + x)^2 - ((I/6)*eps^3*(1 + eps)*G[1, x]^3)/
    x^2 + ((I/24)*eps^4*G[1, x]^4)/x^2 + 
   G[0, x]^3*(((I/6)*eps^3*(1 + eps))/(-1 + x)^2 + ((I/6)*eps^4*G[1, x])/
      (-1 + x)^2) + G[0, x]^2*(((-1/2*I)*eps^2*(1 + eps + 2*eps^2))/
      (-1 + x)^2 - ((I/2)*eps^3*(1 + eps)*G[1, x])/(-1 + x)^2 - 
     ((I/4)*eps^4*G[1, x]^2)/(-1 + x)^2) - 
   (I*eps^2*(1 + eps + 2*eps^2)*(1 - 2*x + 2*x^2)*G[0, 1, x])/
    ((-1 + x)^2*x^2) + G[1, x]^2*(((I/2)*eps^2*(1 + eps + 2*eps^2))/x^2 - 
     ((I/2)*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
   (I*eps^3*(1 + eps)*(-1 + 2*x)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(1 + eps)*(-1 + 2*x)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (((7*I)/3)*eps^4*(-1 + 2*x)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]*((I*eps*(1 + eps + 2*eps^2 + 4*eps^3))/(-1 + x)^2 + 
     (I*eps^2*(1 + eps + 2*eps^2)*G[1, x])/(-1 + x)^2 + 
     ((I/2)*eps^3*(1 + eps)*G[1, x]^2)/(-1 + x)^2 + 
     ((I/6)*eps^4*G[1, x]^3)/(-1 + x)^2 - (((7*I)/3)*eps^4*Zeta[3])/
      (-1 + x)^2) + G[1, x]*(((-I)*eps*(1 + eps + 2*eps^2 + 4*eps^3))/x^2 - 
     (I*eps^3*(1 + eps)*(-1 + 2*x)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (((7*I)/3)*eps^4*Zeta[3])/x^2)) + (eps^4*Zeta[5])/(-1 + x)^2


==> anc/Helicity_Amplitudes/Compton/1L_HA_Compton_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-7*(1 + 2*eps + 4*eps^2 + 8*eps^3 + 16*eps^4))/(-1 + x) - 
 (977*eps^4*Pi^6)/(60480*(-1 + x)) + (eps^4*G[0, x]^6)/(72*(-1 + x)) - 
 (eps^2*(-6 - 3*eps - 9*eps^2 - 7*eps*x - 6*eps^2*x + 13*eps*x^2 + 
    22*eps^2*x^2)*G[1, x]^4)/(24*(-1 + x)*x^2) + 
 (eps^3*(-8 - 4*eps - 10*eps*x + 17*eps*x^2)*G[1, x]^5)/(120*(-1 + x)*x^2) + 
 (eps^4*G[1, x]^6)/(72*(-1 + x)*x^2) + 
 G[0, x]^5*(-1/30*(eps^3*(-2 - 3*eps + 2*x + 2*eps*x))/(-1 + x)^2 - 
   (eps^4*G[1, x])/(15*(-1 + x))) + 
 Pi^5*(((I/720)*eps^3*(15*eps - 47*x - 78*eps*x + 47*x^2 + 47*eps*x^2))/
    ((-1 + x)^2*x) - (((47*I)/720)*eps^4*G[0, x])/(-1 + x) + 
   ((I/720)*eps^4*(-15 + 32*x^2)*G[1, x])/((-1 + x)*x^2)) + 
 G[0, x]^4*((eps^2*(-6 - 9*eps - 20*eps^2 + 6*x + 6*eps*x + 17*eps^2*x))/
    (24*(-1 + x)^2) + (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[1, x])/
    (8*(-1 + x)^2) + (eps^4*G[1, x]^2)/(8*(-1 + x)) + 
   (eps^4*G[0, 1, x])/(12*(-1 + x))) + 
 Pi^4*((eps^2*(-240*eps - 360*eps^2 - 70*x + 15*eps*x - 485*eps^2*x + 
      70*x^2 + 117*eps*x^2 + 737*eps^2*x^2))/(1440*(-1 + x)^2*x) - 
   (59*eps^4*G[0, x]^2)/(1440*(-1 + x)) - 
   (eps^3*(240 + 120*eps - 240*x + 146*eps*x + 216*x^2 - 469*eps*x^2 - 
      216*x^3 + 311*eps*x^3)*G[1, x])/(1440*(-1 + x)^2*x^2) + 
   (eps^4*(-167 + 108*x^2)*G[1, x]^2)/(1440*(-1 + x)*x^2) + 
   G[0, x]*((eps^3*(-2 - 3*eps + 2*x + 2*eps*x))/(120*(-1 + x)^2) + 
     (eps^4*G[1, x])/(60*(-1 + x))) - (eps^4*(1 + x)*G[0, 1, x])/(6*x^2)) - 
 (eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[0, 0, 0, 1, x])/
  (-1 + x)^2 - (eps^2*(2 + eps + 3*eps^2 - 2*x + 2*eps*x - 2*x^2 - 
    10*eps*x^2 - 16*eps^2*x^2 + 2*x^3 + 6*eps*x^3 + 12*eps^2*x^3)*
   G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^2*(-2 - eps - 3*eps^2 - 3*eps*x - 3*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
   G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^3*(2 + eps - 2*x + 2*eps*x + 2*x^2 - 4*eps*x^2 - 2*x^3 + 2*eps*x^3)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^3*(2 + eps - 2*x + 2*eps*x + 2*x^2 - 4*eps*x^2 - 2*x^3 + 2*eps*x^3)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^3*(-2 - eps - 3*eps*x + 4*eps*x^2)*G[0, 1, 1, 1, 1, x])/
  ((-1 + x)*x^2) - (2*eps^4*G[0, 0, 0, 0, 0, 1, x])/(-1 + x) - 
 (2*eps^4*(1 + x)*G[0, 0, 0, 0, 1, 1, x])/x^2 - 
 (2*eps^4*(1 + x)*G[0, 0, 0, 1, 1, 1, x])/x^2 - 
 (2*eps^4*(1 + x)*G[0, 0, 1, 1, 1, 1, x])/x^2 + 
 (2*eps^4*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps*(-20 - 30*eps - 70*eps^2 - 140*eps^3 + 20*x + 27*eps*x + 67*eps^2*x + 
    134*eps^3*x)*Zeta[3])/(3*(-1 + x)^2) - (91*eps^4*Zeta[3]^2)/
  (9*(-1 + x)) + G[0, 0, 1, x]*
  ((eps*(-2 - 3*eps - 7*eps^2 - 14*eps^3 + 2*x + 2*eps*x + 6*eps^2*x + 
      12*eps^3*x))/(-1 + x)^2 - (14*eps^4*Zeta[3])/(3*(-1 + x))) + 
 Pi^3*(((-1/12*I)*eps*(-6*eps - 9*eps^2 - 18*eps^3 + 2*x + 6*eps*x + 
      eps^2*x + 2*eps^3*x - 2*x^2 - 2*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
    ((-1 + x)^2*x) - ((I/36)*eps^4*G[0, x]^3)/(-1 + x) - 
   ((I/24)*eps^3*(6 + 3*eps - 6*x + 6*eps*x - 4*x^2 - 27*eps*x^2 + 4*x^3 + 
      16*eps*x^3)*G[1, x]^2)/((-1 + x)^2*x^2) - 
   ((I/36)*eps^4*(3 + 2*x^2)*G[1, x]^3)/((-1 + x)*x^2) + 
   G[0, x]^2*(((I/24)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x))/(-1 + x)^2 + 
     ((I/12)*eps^4*G[1, x])/(-1 + x)) + 
   G[0, x]*(((-1/12*I)*eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 
        6*eps^2*x))/(-1 + x)^2 - ((I/12)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*
       G[1, x])/(-1 + x)^2 - ((I/12)*eps^4*G[1, x]^2)/(-1 + x)) + 
   ((I/4)*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 + 2*x^3 + 
      6*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[1, x]*(((I/12)*eps^2*(6 + 3*eps + 9*eps^2 - 6*x + 6*eps*x + 4*x^2 - 
        15*eps*x^2 - 13*eps^2*x^2 - 4*x^3 + 8*eps*x^3 + 6*eps^2*x^3))/
      ((-1 + x)^2*x^2) + ((I/2)*eps^4*(1 + x^2)*G[0, 1, x])/((-1 + x)*x^2)) - 
   ((I/2)*eps^4*(1 + x^2)*G[0, 0, 1, x])/((-1 + x)*x^2) - 
   ((I/2)*eps^4*(1 + x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
   (((7*I)/18)*eps^4*Zeta[3])/(-1 + x)) + 
 G[0, x]^3*(-1/6*(eps*(-4 - 6*eps - 13*eps^2 - 26*eps^3 + 4*x + 4*eps*x + 
       11*eps^2*x + 22*eps^3*x))/(-1 + x)^2 - 
   (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[1, x]^2)/(6*(-1 + x)^2) - 
   (eps^4*G[1, x]^3)/(9*(-1 + x)) - (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*
     G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*(-1/3*(eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x))/
       (-1 + x)^2 - (eps^4*G[0, 1, x])/(3*(-1 + x))) + 
   (eps^4*G[0, 1, 1, x])/(3*(-1 + x)) + (11*eps^4*Zeta[3])/(9*(-1 + x))) + 
 G[0, 1, 1, x]*(-((eps*(-2 - eps - 3*eps^2 - 6*eps^3 - 3*eps*x - 3*eps^2*x - 
       6*eps^3*x + 4*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)*x^2)) - 
   (14*eps^4*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[1, x]^3*((eps*(-4 - 2*eps - 6*eps^2 - 12*eps^3 - 4*eps*x - 3*eps^2*x - 
      6*eps^3*x + 9*eps*x^2 + 16*eps^2*x^2 + 32*eps^3*x^2))/
    (6*(-1 + x)*x^2) + (eps^4*G[0, 0, 1, x])/(3*(-1 + x)) - 
   (eps^4*G[0, 1, 1, x])/(3*(-1 + x)*x^2) + (eps^4*(14 + 3*x^2)*Zeta[3])/
    (9*(-1 + x)*x^2)) + 
 G[1, x]^2*(-1/2*(-2 - eps - 3*eps^2 - 6*eps^3 - 12*eps^4 - eps*x + 
      5*eps*x^2 + 10*eps^2*x^2 + 20*eps^3*x^2 + 40*eps^4*x^2)/
     ((-1 + x)*x^2) + (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 0, 1, x])/
    (2*(-1 + x)^2) - (eps^3*(-2 - eps - 3*eps*x + 4*eps*x^2)*G[0, 1, 1, x])/
    (2*(-1 + x)*x^2) - (eps^4*G[0, 0, 0, 1, x])/(-1 + x) - 
   (eps^4*(1 + x)*G[0, 0, 1, 1, x])/x^2 + (eps^4*G[0, 1, 1, 1, x])/
    ((-1 + x)*x^2) + (eps^3*(14 + 7*eps - 14*x - 6*x^2 - 51*eps*x^2 + 6*x^3 + 
      41*eps*x^3)*Zeta[3])/(6*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((-2 - 3*eps - 6*eps^2 - 12*eps^3 - 24*eps^4 + 2*x + 2*eps*x + 
     5*eps^2*x + 10*eps^3*x + 20*eps^4*x)/(2*(-1 + x)^2) + 
   (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[1, x]^3)/(12*(-1 + x)^2) + 
   (eps^4*G[1, x]^4)/(24*(-1 + x)) + 
   (eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[0, 1, x])/
    (2*(-1 + x)^2) + G[1, x]^2*
    ((eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x))/
      (4*(-1 + x)^2) + (eps^4*G[0, 1, x])/(2*(-1 + x))) - 
   (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
   (eps^4*G[0, 1, 1, 1, x])/(-1 + x) - 
   (2*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*Zeta[3])/(3*(-1 + x)^2) + 
   G[1, x]*((eps*(-2 - 3*eps - 7*eps^2 - 14*eps^3 + 2*x + 2*eps*x + 
        6*eps^2*x + 12*eps^3*x))/(2*(-1 + x)^2) + 
     (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 1, x])/(2*(-1 + x)^2) - 
     (eps^4*G[0, 1, 1, x])/(-1 + x) - (4*eps^4*Zeta[3])/(3*(-1 + x)))) + 
 Pi^2*((-12*eps - 18*eps^2 - 36*eps^3 - 72*eps^4 + 14*x + 15*eps*x + 
     19*eps^2*x + 38*eps^3*x + 76*eps^4*x)/(12*(-1 + x)*x) + 
   (eps^4*G[0, x]^4)/(48*(-1 + x)) + 
   (eps^3*(-8 - 4*eps - 14*eps*x + 15*eps*x^2)*G[1, x]^3)/(72*(-1 + x)*x^2) + 
   (eps^4*G[1, x]^4)/(48*(-1 + x)*x^2) + 
   G[0, x]^3*(-1/18*(eps^3*(-2 - 3*eps + 2*x + 2*eps*x))/(-1 + x)^2 - 
     (eps^4*G[1, x])/(9*(-1 + x))) + 
   (eps^2*(2 + eps + 3*eps^2 - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 - 
      16*eps^2*x^2 + 2*x^3 + 6*eps*x^3 + 12*eps^2*x^3)*G[0, 1, x])/
    (2*(-1 + x)^2*x^2) + G[0, x]^2*
    ((eps^2*(-10 - 15*eps - 36*eps^2 + 10*x + 10*eps*x + 31*eps^2*x))/
      (24*(-1 + x)^2) + (5*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[1, x])/
      (24*(-1 + x)^2) + (5*eps^4*G[1, x]^2)/(24*(-1 + x)) - 
     (eps^4*G[0, 1, x])/(12*(-1 + x))) + 
   G[1, x]^2*(-1/24*(eps^2*(-10 - 5*eps - 15*eps^2 - 17*eps*x - 18*eps^2*x + 
         19*eps*x^2 + 26*eps^2*x^2))/((-1 + x)*x^2) + 
     (eps^4*(1 + x)*G[0, 1, x])/(2*x^2)) + 
   (eps^3*(12 + 6*eps - 12*x + 12*eps*x + 14*x^2 - 21*eps*x^2 - 14*x^3 + 
      10*eps*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^3*(14 + 7*eps - 14*x + 14*eps*x + 12*x^2 - 31*eps*x^2 - 12*x^3 + 
      16*eps*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^4*(-6 + 7*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x^2) + 
   (7*eps^4*(1 + x)*G[0, 0, 1, 1, x])/(6*x^2) + 
   (eps^4*(-7 + 6*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x^2) - 
   (eps^3*(84*eps - 104*x - 198*eps*x + 104*x^2 + 111*eps*x^2)*Zeta[3])/
    (36*(-1 + x)^2*x) + 
   G[0, x]*(-1/12*(eps*(-12 - 18*eps - 43*eps^2 - 86*eps^3 + 12*x + 
         12*eps*x + 37*eps^2*x + 74*eps^3*x))/(-1 + x)^2 - 
     (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[1, x]^2)/(4*(-1 + x)^2) - 
     (eps^4*G[1, x]^3)/(6*(-1 + x)) + (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*
       G[0, 1, x])/(12*(-1 + x)^2) + 
     G[1, x]*(-1/2*(eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x))/
         (-1 + x)^2 + (eps^4*G[0, 1, x])/(6*(-1 + x))) - 
     (eps^4*G[0, 1, 1, x])/(6*(-1 + x)) + (5*eps^4*Zeta[3])/(2*(-1 + x))) + 
   G[1, x]*((eps*(-12 - 6*eps - 18*eps^2 - 36*eps^3 - 20*eps*x - 21*eps^2*x - 
        42*eps^3*x + 23*eps*x^2 + 32*eps^2*x^2 + 64*eps^3*x^2))/
      (12*(-1 + x)*x^2) - (eps^3*(2 + eps - 2*x + 2*eps*x + 2*x^2 - 
        4*eps*x^2 - 2*x^3 + 2*eps*x^3)*G[0, 1, x])/(2*(-1 + x)^2*x^2) - 
     (eps^4*(-6 + 7*x^2)*G[0, 0, 1, x])/(6*(-1 + x)*x^2) - 
     (eps^4*(-7 + 6*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x^2) - 
     (eps^4*(-14 + x^2)*Zeta[3])/(6*(-1 + x)*x^2))) + 
 (eps^3*(-72 - 108*eps + 72*x + 103*eps*x)*Zeta[5])/(5*(-1 + x)^2) + 
 G[0, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/(-1 + x) - 
   (eps^4*G[1, x]^3*G[0, 1, x])/(3*(-1 + x)) + 
   (eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[0, 1, 1, x])/
    (-1 + x)^2 - (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 1, 1, 1, x])/
    (-1 + x)^2 + (2*eps^4*G[0, 1, 1, 1, 1, x])/(-1 + x) - 
   (eps^2*(-6 - 9*eps - 28*eps^2 + 6*x + 6*eps*x + 25*eps^2*x)*Zeta[3])/
    (3*(-1 + x)^2) + G[1, x]^2*
    (-1/2*(eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 1, x])/(-1 + x)^2 + 
     (eps^4*G[0, 1, 1, x])/(-1 + x) - (eps^4*Zeta[3])/(-1 + x)) + 
   G[0, 1, x]*(-((eps*(-2 - 3*eps - 7*eps^2 - 14*eps^3 + 2*x + 2*eps*x + 
         6*eps^2*x + 12*eps^3*x))/(-1 + x)^2) + (14*eps^4*Zeta[3])/
      (3*(-1 + x))) + G[1, x]*
    (-((eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[0, 1, x])/
       (-1 + x)^2) + (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 1, 1, x])/
      (-1 + x)^2 - (2*eps^4*G[0, 1, 1, 1, x])/(-1 + x) - 
     (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*Zeta[3])/(-1 + x)^2) - 
   (2*eps^4*Zeta[5])/(-1 + x)) + 
 Pi*(((-I)*(-2 - 3*eps - 6*eps^2 - 12*eps^3 - 24*eps^4 + 2*x + 2*eps*x + 
      4*eps^2*x + 8*eps^3*x + 16*eps^4*x))/((-1 + x)*x) + 
   ((I/60)*eps^4*G[0, x]^5)/(-1 + x) + 
   ((I/24)*eps^3*(-2 - eps - 3*eps*x + 4*eps*x^2)*G[1, x]^4)/((-1 + x)*x^2) + 
   ((I/60)*eps^4*G[1, x]^5)/((-1 + x)*x^2) + 
   G[0, x]^4*(((-1/24*I)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x))/(-1 + x)^2 - 
     ((I/12)*eps^4*G[1, x])/(-1 + x)) + 
   G[0, x]^3*(((I/6)*eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 
        6*eps^2*x))/(-1 + x)^2 + ((I/6)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*
       G[1, x])/(-1 + x)^2 + ((I/6)*eps^4*G[1, x]^2)/(-1 + x)) + 
   G[1, x]^3*(((-1/6*I)*eps^2*(-2 - eps - 3*eps^2 - 3*eps*x - 3*eps^2*x + 
        4*eps*x^2 + 6*eps^2*x^2))/((-1 + x)*x^2) - 
     ((I/3)*eps^4*(1 + x^2)*G[0, 1, x])/((-1 + x)*x^2)) + 
   (I*eps^2*(-2 - eps - 3*eps^2 + 2*x - 2*eps*x - 2*x^2 + 4*eps*x^2 + 
      2*eps^2*x^2 + 2*x^3 - 2*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^2*(-2 - eps - 3*eps^2 + 2*x - 2*eps*x - 2*x^2 + 4*eps*x^2 + 
      2*eps^2*x^2 + 2*x^3 - 2*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 + 2*x^3 + 
      6*eps*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 + 2*x^3 + 
      6*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 + 2*x^3 + 
      6*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((2*I)*eps^4*(1 + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   ((2*I)*eps^4*(1 + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   ((2*I)*eps^4*(1 + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((2*I)*eps^4*(1 + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (((7*I)/3)*eps^2*(-2*eps - 3*eps^2 + 2*x + 2*eps*x + 2*eps^2*x)*Zeta[3])/
    ((-1 + x)*x) + G[0, x]^2*
    (((-1/2*I)*eps*(-2 - 3*eps - 7*eps^2 - 14*eps^3 + 2*x + 2*eps*x + 
        6*eps^2*x + 12*eps^3*x))/(-1 + x)^2 - 
     ((I/2)*eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[1, x])/
      (-1 + x)^2 - ((I/4)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[1, x]^2)/
      (-1 + x)^2 - ((I/6)*eps^4*G[1, x]^3)/(-1 + x) + 
     (((7*I)/3)*eps^4*Zeta[3])/(-1 + x)) + 
   G[1, x]^2*(((I/2)*eps*(-2 - eps - 3*eps^2 - 6*eps^3 - 3*eps*x - 
        3*eps^2*x - 6*eps^3*x + 4*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2))/
      ((-1 + x)*x^2) - ((I/2)*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 
        10*eps*x^2 + 2*x^3 + 6*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(1 + x^2)*G[0, 0, 1, x])/((-1 + x)*x^2) + 
     (I*eps^4*(1 + x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     (((7*I)/3)*eps^4*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, 1, x]*(((-I)*eps*(2 + eps + 3*eps^2 + 6*eps^3 - 2*x + 2*eps*x - 
        2*x^2 - 10*eps*x^2 - 16*eps^2*x^2 - 32*eps^3*x^2 + 2*x^3 + 
        6*eps*x^3 + 12*eps^2*x^3 + 24*eps^3*x^3))/((-1 + x)^2*x^2) + 
     (((14*I)/3)*eps^4*(1 + x)*Zeta[3])/x^2) + 
   G[1, x]*(((-I)*(-2 - eps - 3*eps^2 - 6*eps^3 - 12*eps^4 - 3*eps*x - 
        3*eps^2*x - 6*eps^3*x - 12*eps^4*x + 4*eps*x^2 + 6*eps^2*x^2 + 
        12*eps^3*x^2 + 24*eps^4*x^2))/((-1 + x)*x^2) - 
     (I*eps^2*(-2 - eps - 3*eps^2 + 2*x - 2*eps*x - 2*x^2 + 4*eps*x^2 + 
        2*eps^2*x^2 + 2*x^3 - 2*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 + 2*x^3 + 
        6*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^3*(2 + eps - 2*x + 2*eps*x - 2*x^2 - 10*eps*x^2 + 2*x^3 + 
        6*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((2*I)*eps^4*(1 + x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^4*(1 + x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^4*(1 + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     (((7*I)/3)*eps^3*(-2 - eps - 3*eps*x + 4*eps*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[0, x]*((I*(-2 - 3*eps - 7*eps^2 - 14*eps^3 - 28*eps^4 + 2*x + 2*eps*x + 
        6*eps^2*x + 12*eps^3*x + 24*eps^4*x))/(-1 + x)^2 + 
     ((I/2)*eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*
       G[1, x]^2)/(-1 + x)^2 + ((I/6)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*
       G[1, x]^3)/(-1 + x)^2 + ((I/12)*eps^4*G[1, x]^4)/(-1 + x) - 
     (((7*I)/3)*eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*Zeta[3])/(-1 + x)^2 + 
     G[1, x]*((I*eps*(-2 - 3*eps - 7*eps^2 - 14*eps^3 + 2*x + 2*eps*x + 
          6*eps^2*x + 12*eps^3*x))/(-1 + x)^2 - (((14*I)/3)*eps^4*Zeta[3])/
        (-1 + x))) + (((62*I)/5)*eps^4*Zeta[5])/(-1 + x)) + 
 G[1, x]*((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4 + x + 4*eps*x + 
     8*eps^2*x + 16*eps^3*x + 32*eps^4*x)/((-1 + x)*x) + 
   (eps^2*(-2 - 3*eps - 7*eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[0, 0, 1, x])/
    (-1 + x)^2 + (eps^2*(-2 - eps - 3*eps^2 - 3*eps*x - 3*eps^2*x + 
      4*eps*x^2 + 6*eps^2*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
   (eps^3*(-2 - 3*eps + 2*x + 2*eps*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (eps^3*(2 + eps - 2*x + 2*eps*x + 2*x^2 - 4*eps*x^2 - 2*x^3 + 2*eps*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (eps^3*(-2 - eps - 3*eps*x + 4*eps*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (2*eps^4*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
   (2*eps^4*(1 + x)*G[0, 0, 0, 1, 1, x])/x^2 + 
   (2*eps^4*(1 + x)*G[0, 0, 1, 1, 1, x])/x^2 - (2*eps^4*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)*x^2) - (eps^2*(-14*eps - 21*eps^2 + 6*x + 16*eps*x + 
      14*eps^2*x - 6*x^2 + eps*x^2 + 10*eps^2*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x) + (2*eps^4*Zeta[5])/(-1 + x))


==> anc/Helicity_Amplitudes/Compton/1L_HA_Compton_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-7*(1 + 2*eps + 4*eps^2 + 8*eps^3 + 16*eps^4))/x - 
 (eps^4*Pi^6*(977 - 874*x + 437*x^2))/(60480*(-1 + x)^2*x) + 
 (eps^4*G[0, x]^6)/(72*(-1 + x)^2*x) + 
 (eps^2*(3*eps + 3*eps^2 + 6*x + 6*eps*x + 17*eps^2*x)*G[1, x]^4)/(24*x^2) - 
 (eps^3*(eps + 2*x + 2*eps*x)*G[1, x]^5)/(30*x^2) + 
 (eps^4*G[1, x]^6)/(72*x) + 
 G[0, x]^5*((eps^3*(-8 + 3*eps - 24*eps*x + 17*eps*x^2))/(120*(-1 + x)^2*x) - 
   (eps^4*G[1, x])/(15*(-1 + x)^2*x)) + 
 Pi^5*(((-1/720*I)*eps^3*(-47 + 30*x - 65*eps*x - 15*x^2 + 49*eps*x^2))/
    ((-1 + x)^2*x) - (((47*I)/720)*eps^4*G[0, x])/((-1 + x)^2*x) - 
   ((I/720)*eps^4*(-17 - 30*x + 15*x^2)*G[1, x])/((-1 + x)^2*x)) + 
 Pi^4*(-1/1440*(eps^2*(-70 - 141*eps - 449*eps^2 - 292*x - 498*eps*x - 
       434*eps^2*x + 146*x^2 + 531*eps*x^2 + 559*eps^2*x^2))/((-1 + x)^2*x) - 
   (59*eps^4*G[0, x]^2)/(1440*(-1 + x)^2*x) - 
   (eps^3*(-10*eps - 38*x + 40*x^2 - 15*eps*x^2 - 20*x^3 + 16*eps*x^3)*
     G[1, x])/(120*(-1 + x)^2*x^2) - (eps^4*(59 - 334*x + 167*x^2)*G[1, x]^2)/
    (1440*(-1 + x)^2*x) + 
   G[0, x]*(-1/1440*(eps^3*(-24 + 141*eps - 248*eps*x + 95*eps*x^2))/
       ((-1 + x)^2*x) + (eps^4*G[1, x])/(60*(-1 + x)^2*x)) + 
   (eps^4*(-2 + x)*G[0, 1, x])/(6*(-1 + x)^2)) + 
 G[0, x]^4*(-1/24*(eps^2*(-6 + 3*eps + 7*eps^2 - 19*eps*x - 38*eps^2*x + 
       13*eps*x^2 + 22*eps^2*x^2))/((-1 + x)^2*x) - 
   (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x])/(8*(-1 + x)^2*x) + 
   (eps^4*G[1, x]^2)/(8*(-1 + x)^2*x) + (eps^4*G[0, 1, x])/
    (12*(-1 + x)^2*x)) + (eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 
    6*eps^2*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (eps^2*(eps + eps^2 + 4*eps^2*x - 4*x^2 - 8*eps*x^2 - 20*eps^2*x^2 + 2*x^3 + 
    6*eps*x^3 + 12*eps^2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^2*(eps + eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*G[0, 1, 1, 1, x])/x^2 - 
 (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (eps^3*(-eps - 4*x + 4*x^2 - 2*eps*x^2 - 2*x^3 + 2*eps*x^3)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^3*(-eps - 4*x + 4*x^2 - 2*eps*x^2 - 2*x^3 + 2*eps*x^3)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^3*(eps + 2*x + 2*eps*x)*G[0, 1, 1, 1, 1, x])/x^2 - 
 (2*eps^4*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (2*eps^4*(-2 + x)*G[0, 0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
 (2*eps^4*(-2 + x)*G[0, 0, 0, 1, 1, 1, x])/(-1 + x)^2 + 
 (2*eps^4*(-2 + x)*G[0, 0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
 (2*eps^4*G[0, 1, 1, 1, 1, 1, x])/x + 
 (eps*(20 + 21*eps + 49*eps^2 + 98*eps^3 - 28*x - 27*eps*x - 71*eps^2*x - 
    142*eps^3*x + 14*x^2 + 9*eps*x^2 + 31*eps^2*x^2 + 62*eps^3*x^2)*Zeta[3])/
  (3*(-1 + x)^2*x) - (7*eps^4*(13 - 14*x + 7*x^2)*Zeta[3]^2)/
  (9*(-1 + x)^2*x) + G[0, 1, 1, x]*
  ((eps*(eps + eps^2 + 2*eps^3 + 2*x + 2*eps*x + 6*eps^2*x + 12*eps^3*x))/
    x^2 - (14*eps^4*Zeta[3])/(3*x)) + 
 G[0, 0, 1, x]*(-((eps*(-2 - 5*eps*x - 9*eps^2*x - 18*eps^3*x + 4*eps*x^2 + 
       6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)^2*x)) - 
   (14*eps^4*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, x]^3*((eps*(-4 + 3*eps + 7*eps^2 + 14*eps^3 - 14*eps*x - 29*eps^2*x - 
      58*eps^3*x + 9*eps*x^2 + 16*eps^2*x^2 + 32*eps^3*x^2))/
    (6*(-1 + x)^2*x) + (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x]^2)/
    (6*(-1 + x)^2*x) - (eps^4*G[1, x]^3)/(9*(-1 + x)^2*x) + 
   (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 1, x])/(6*(-1 + x)^2*x) + 
   G[1, x]*((eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2))/
      (3*(-1 + x)^2*x) - (eps^4*G[0, 1, x])/(3*(-1 + x)^2*x)) + 
   (eps^4*G[0, 1, 1, x])/(3*(-1 + x)^2*x) + (11*eps^4*Zeta[3])/
    (9*(-1 + x)^2*x)) + 
 Pi^3*(((I/12)*eps*(2 - 3*eps^2 - 6*eps^3 - 12*x - 16*eps*x - 21*eps^2*x - 
      42*eps^3*x + 6*x^2 + 14*eps*x^2 + 18*eps^2*x^2 + 36*eps^3*x^2))/
    ((-1 + x)^2*x) - ((I/36)*eps^4*G[0, x]^3)/((-1 + x)^2*x) + 
   ((I/24)*eps^3*(3*eps + 2*x - 12*x^2 - 19*eps*x^2 + 6*x^3 + 14*eps*x^3)*
     G[1, x]^2)/((-1 + x)^2*x^2) - ((I/36)*eps^4*(5 - 6*x + 3*x^2)*G[1, x]^3)/
    ((-1 + x)^2*x) + G[0, x]^2*(((-1/24*I)*eps^3*(-2 - 5*eps*x + 4*eps*x^2))/
      ((-1 + x)^2*x) + ((I/12)*eps^4*G[1, x])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/12)*eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 
        6*eps^2*x^2))/((-1 + x)^2*x) + 
     ((I/12)*eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x])/((-1 + x)^2*x) - 
     ((I/12)*eps^4*G[1, x]^2)/((-1 + x)^2*x)) - 
   ((I/4)*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 6*eps*x^3)*G[0, 1, x])/
    ((-1 + x)^2*x^2) + 
   G[1, x]*(((-1/12*I)*eps^2*(3*eps + 3*eps^2 + 10*x + 12*eps^2*x - 12*x^2 + 
        eps*x^2 - 15*eps^2*x^2 + 6*x^3 - 2*eps*x^3 + 6*eps^2*x^3))/
      ((-1 + x)^2*x^2) + ((I/2)*eps^4*(2 - 2*x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) - ((I/2)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/2)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - (((7*I)/18)*eps^4*(1 - 6*x + 3*x^2)*Zeta[3])/
    ((-1 + x)^2*x)) + G[1, x]^3*
  (-1/6*(eps*(2*eps + 2*eps^2 + 4*eps^3 + 4*x + 4*eps*x + 11*eps^2*x + 
       22*eps^3*x))/x^2 + (eps^4*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^4*G[0, 1, 1, x])/(3*x) + (eps^4*(17 - 28*x + 14*x^2)*Zeta[3])/
    (9*(-1 + x)^2*x)) + 
 G[1, x]^2*((eps + eps^2 + 2*eps^3 + 4*eps^4 + 2*x + 2*eps*x + 5*eps^2*x + 
     10*eps^3*x + 20*eps^4*x)/(2*x^2) - 
   (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 0, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^3*(eps + 2*x + 2*eps*x)*G[0, 1, 1, x])/(2*x^2) - 
   (eps^4*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (eps^4*(-2 + x)*G[0, 0, 1, 1, x])/(-1 + x)^2 + 
   (eps^4*G[0, 1, 1, 1, x])/x - 
   (eps^3*(7*eps + 8*x - 28*x^2 - 36*eps*x^2 + 14*x^3 + 26*eps*x^3)*Zeta[3])/
    (6*(-1 + x)^2*x^2)) + 
 G[0, x]^2*(-1/2*(-2 + 3*eps + 7*eps^2 + 14*eps^3 + 28*eps^4 - 9*eps*x - 
      20*eps^2*x - 40*eps^3*x - 80*eps^4*x + 5*eps*x^2 + 10*eps^2*x^2 + 
      20*eps^3*x^2 + 40*eps^4*x^2)/((-1 + x)^2*x) - 
   (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x]^3)/(12*(-1 + x)^2*x) + 
   (eps^4*G[1, x]^4)/(24*(-1 + x)^2*x) - 
   (eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2*x) + G[1, x]^2*
    (-1/4*(eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2))/
       ((-1 + x)^2*x) + (eps^4*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
   (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
   (eps^4*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^3*(-8 + 21*eps - 48*eps*x + 23*eps*x^2)*Zeta[3])/(6*(-1 + x)^2*x) + 
   G[1, x]*(-1/2*(eps*(-2 - 5*eps*x - 9*eps^2*x - 18*eps^3*x + 4*eps*x^2 + 
         6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)^2*x) - 
     (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) - 
     (eps^4*G[0, 1, 1, x])/((-1 + x)^2*x) - (4*eps^4*Zeta[3])/
      (3*(-1 + x)^2*x))) + 
 Pi^2*((-14 - 3*eps - eps^2 - 2*eps^3 - 4*eps^4 + 14*x + 15*eps*x + 
     19*eps^2*x + 38*eps^3*x + 76*eps^4*x)/(12*(-1 + x)*x) + 
   (eps^4*G[0, x]^4)/(48*(-1 + x)^2*x) - 
   (eps^3*(eps + 2*x + 2*eps*x)*G[1, x]^3)/(18*x^2) + 
   (eps^4*G[1, x]^4)/(48*x) + G[0, x]^3*
    ((eps^3*(-8 - 3*eps - 16*eps*x + 15*eps*x^2))/(72*(-1 + x)^2*x) - 
     (eps^4*G[1, x])/(9*(-1 + x)^2*x)) - 
   (eps^2*(eps + eps^2 + 4*eps^2*x - 4*x^2 - 8*eps*x^2 - 20*eps^2*x^2 + 
      2*x^3 + 6*eps*x^3 + 12*eps^2*x^3)*G[0, 1, x])/(2*(-1 + x)^2*x^2) + 
   G[1, x]^2*((eps^2*(5*eps + 5*eps^2 + 10*x + 10*eps*x + 31*eps^2*x))/
      (24*x^2) - (eps^4*(-2 + x)*G[0, 1, x])/(2*(-1 + x)^2)) + 
   G[0, x]^2*(-1/24*(eps^2*(-10 - 3*eps - 7*eps^2 - 21*eps*x - 34*eps^2*x + 
         19*eps*x^2 + 26*eps^2*x^2))/((-1 + x)^2*x) - 
     (5*eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x])/(24*(-1 + x)^2*x) + 
     (5*eps^4*G[1, x]^2)/(24*(-1 + x)^2*x) - (eps^4*G[0, 1, x])/
      (12*(-1 + x)^2*x)) + (eps^3*(-6*eps - 26*x + 24*x^2 - 17*eps*x^2 - 
      12*x^3 + 16*eps*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^3*(-7*eps - 26*x + 28*x^2 - 9*eps*x^2 - 14*x^3 + 10*eps*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^4*(-1 - 12*x + 6*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x) - 
   (7*eps^4*(-2 + x)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2) - 
   (eps^4*(1 - 14*x + 7*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x) - 
   (eps^3*(104 + 21*eps - 196*x - 111*eps*x + 98*x^2 + 93*eps*x^2)*Zeta[3])/
    (36*(-1 + x)^2*x) + 
   G[0, x]*((eps*(-12 - 3*eps - 7*eps^2 - 14*eps^3 - 26*eps*x - 43*eps^2*x - 
        86*eps^3*x + 23*eps*x^2 + 32*eps^2*x^2 + 64*eps^3*x^2))/
      (12*(-1 + x)^2*x) + (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x]^2)/
      (4*(-1 + x)^2*x) - (eps^4*G[1, x]^3)/(6*(-1 + x)^2*x) - 
     (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
     G[1, x]*((eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2))/
        (2*(-1 + x)^2*x) + (eps^4*G[0, 1, x])/(6*(-1 + x)^2*x)) - 
     (eps^4*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + (5*eps^4*Zeta[3])/
      (2*(-1 + x)^2*x)) + 
   G[1, x]*(-1/12*(eps*(6*eps + 6*eps^2 + 12*eps^3 + 12*x + 12*eps*x + 
         37*eps^2*x + 74*eps^3*x))/x^2 - 
     (eps^3*(-eps - 4*x + 4*x^2 - 2*eps*x^2 - 2*x^3 + 2*eps*x^3)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2) + (eps^4*(-1 - 12*x + 6*x^2)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x) + (eps^4*(1 - 14*x + 7*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)^2*x) + (eps^4*(13 - 28*x + 14*x^2)*Zeta[3])/
      (6*(-1 + x)^2*x))) + 
 (eps^3*(72 + 93*eps - 124*x - 161*eps*x + 62*x^2 + 73*eps*x^2)*Zeta[5])/
  (5*(-1 + x)^2*x) + 
 Pi*(((-I)*(eps + 2*eps^2 + 4*eps^3 + 8*eps^4 + 2*x + 2*eps*x + 4*eps^2*x + 
      8*eps^3*x + 16*eps^4*x))/((-1 + x)*x) + ((I/60)*eps^4*G[0, x]^5)/
    ((-1 + x)^2*x) - ((I/24)*eps^3*(eps + 2*x + 2*eps*x)*G[1, x]^4)/x^2 + 
   ((I/60)*eps^4*G[1, x]^5)/x + 
   G[0, x]^4*(((I/24)*eps^3*(-2 - 5*eps*x + 4*eps*x^2))/((-1 + x)^2*x) - 
     ((I/12)*eps^4*G[1, x])/((-1 + x)^2*x)) + 
   G[0, x]^3*(((-1/6*I)*eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 
        6*eps^2*x^2))/((-1 + x)^2*x) - 
     ((I/6)*eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x])/((-1 + x)^2*x) + 
     ((I/6)*eps^4*G[1, x]^2)/((-1 + x)^2*x)) + 
   G[1, x]^3*(((I/6)*eps^2*(eps + eps^2 + 2*x + 2*eps*x + 6*eps^2*x))/x^2 - 
     ((I/3)*eps^4*(2 - 2*x + x^2)*G[0, 1, x])/((-1 + x)^2*x)) - 
   (I*eps^2*(-eps - eps^2 - 4*x - 4*eps^2*x + 4*x^2 - 2*eps*x^2 + 
      2*eps^2*x^2 - 2*x^3 + 2*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^2*(-eps - eps^2 - 4*x - 4*eps^2*x + 4*x^2 - 2*eps*x^2 + 
      2*eps^2*x^2 - 2*x^3 + 2*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 6*eps*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x^2) + (I*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 6*eps*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 6*eps*x^3)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x) + ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (((7*I)/3)*eps^2*(-2 + eps^2 + 2*x + 2*eps*x + 
      2*eps^2*x)*Zeta[3])/((-1 + x)*x) + 
   G[0, 1, x]*((I*eps*(eps + eps^2 + 2*eps^3 + 4*eps^2*x + 8*eps^3*x - 
        4*x^2 - 8*eps*x^2 - 20*eps^2*x^2 - 40*eps^3*x^2 + 2*x^3 + 6*eps*x^3 + 
        12*eps^2*x^3 + 24*eps^3*x^3))/((-1 + x)^2*x^2) - 
     (((14*I)/3)*eps^4*(-2 + x)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]^2*(((-1/2*I)*eps*(eps + eps^2 + 2*eps^3 + 2*x + 2*eps*x + 
        6*eps^2*x + 12*eps^3*x))/x^2 + 
     ((I/2)*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 6*eps*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + (I*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + (I*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) + (((7*I)/3)*eps^4*Zeta[3])/x) + 
   G[0, x]^2*(((I/2)*eps*(-2 - 5*eps*x - 9*eps^2*x - 18*eps^3*x + 4*eps*x^2 + 
        6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)^2*x) + 
     ((I/2)*eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
       G[1, x])/((-1 + x)^2*x) + ((I/4)*eps^3*(-2 - 5*eps*x + 4*eps*x^2)*
       G[1, x]^2)/((-1 + x)^2*x) - ((I/6)*eps^4*G[1, x]^3)/((-1 + x)^2*x) + 
     (((7*I)/3)*eps^4*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*((I*(eps + eps^2 + 2*eps^3 + 4*eps^4 + 2*x + 2*eps*x + 6*eps^2*x + 
        12*eps^3*x + 24*eps^4*x))/x^2 + 
     (I*eps^2*(-eps - eps^2 - 4*x - 4*eps^2*x + 4*x^2 - 2*eps*x^2 + 
        2*eps^2*x^2 - 2*x^3 + 2*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     (I*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 6*eps*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) - (I*eps^3*(eps - 4*x^2 - 8*eps*x^2 + 2*x^3 + 
        6*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     (((7*I)/3)*eps^3*(eps + 2*x + 2*eps*x)*Zeta[3])/x^2) + 
   G[0, x]*(((-I)*(-2 - 5*eps*x - 9*eps^2*x - 18*eps^3*x - 36*eps^4*x + 
        4*eps*x^2 + 6*eps^2*x^2 + 12*eps^3*x^2 + 24*eps^4*x^2))/
      ((-1 + x)^2*x) - ((I/2)*eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 
        6*eps^2*x^2)*G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/6)*eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[1, x]^3)/((-1 + x)^2*x) + 
     ((I/12)*eps^4*G[1, x]^4)/((-1 + x)^2*x) + 
     (((7*I)/3)*eps^3*(-2 - 5*eps*x + 4*eps*x^2)*Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-I)*eps*(-2 - 5*eps*x - 9*eps^2*x - 18*eps^3*x + 4*eps*x^2 + 
          6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*eps^4*Zeta[3])/((-1 + x)^2*x))) + 
   (((62*I)/5)*eps^4*Zeta[5])/x) + 
 G[0, x]*((-3 - 7*eps - 14*eps^2 - 28*eps^3 - 56*eps^4 + x + 4*eps*x + 
     8*eps^2*x + 16*eps^3*x + 32*eps^4*x)/((-1 + x)*x) - 
   (eps^4*G[1, x]^3*G[0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (2*eps^4*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (eps^2*(6 + 21*eps + 49*eps^2 - 13*eps*x - 50*eps^2*x - 5*eps*x^2 + 
      10*eps^2*x^2)*Zeta[3])/(3*(-1 + x)^2*x) + 
   G[1, x]^2*((eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2*x) + (eps^4*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (eps^4*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*((eps*(-2 - 5*eps*x - 9*eps^2*x - 18*eps^3*x + 4*eps*x^2 + 
        6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)^2*x) + 
     (14*eps^4*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*((eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
       G[0, 1, x])/((-1 + x)^2*x) - (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - (2*eps^4*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) - (2*eps^4*Zeta[5])/((-1 + x)^2*x)) + 
 G[1, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/x - 
   (eps^2*(-2 - 5*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - (eps^2*(eps + eps^2 + 2*x + 2*eps*x + 6*eps^2*x)*
     G[0, 1, 1, x])/x^2 + (eps^3*(-2 - 5*eps*x + 4*eps*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + (eps^3*(-eps - 4*x + 4*x^2 - 2*eps*x^2 - 2*x^3 + 
      2*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (eps^3*(eps + 2*x + 2*eps*x)*G[0, 1, 1, 1, x])/x^2 + 
   (2*eps^4*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (2*eps^4*(-2 + x)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 - 
   (2*eps^4*(-2 + x)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 - 
   (2*eps^4*G[0, 1, 1, 1, 1, x])/x - 
   (eps^2*(-6 + 7*eps^2 - 15*eps*x - 41*eps^2*x + 12*eps*x^2 + 25*eps^2*x^2)*
     Zeta[3])/(3*(-1 + x)^2*x) + (2*eps^4*Zeta[5])/((-1 + x)^2*x))


==> anc/Helicity_Amplitudes/Compton/1L_HA_Compton_-+--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/45)*eps^4*Pi^5)/(-1 + x)^2 - ((1 + 2*eps + 4*eps^2 + 8*eps^3 + 16*eps^4)*
   (-1 + 2*x))/((-1 + x)*x) - (eps^4*G[0, x]^5)/(30*(-1 + x)^2) + 
 (eps^2*(-2 - 2*eps - 4*eps^2 + 2*x + 3*eps*x + 6*eps^2*x)*G[1, x]^3)/
  (6*(-1 + x)*x^2) - (eps^3*(-3 - 3*eps + 3*x + 4*eps*x)*G[1, x]^4)/
  (24*(-1 + x)*x^2) + (eps^4*G[1, x]^5)/(30*x^2) + 
 G[0, x]^4*((eps^3*(-eps + 3*x + 4*eps*x))/(24*(-1 + x)^2*x) + 
   (eps^4*G[1, x])/(8*(-1 + x)^2)) + 
 Pi^4*(-1/1440*(eps^3*(73*eps - 108*x - 327*eps*x + 146*eps*x^2))/
     ((-1 + x)^2*x) + (eps^4*G[0, x])/(120*(-1 + x)^2) - 
   (eps^4*(10 - 20*x + x^2)*G[1, x])/(120*(-1 + x)^2*x^2)) + 
 G[0, x]^3*(-1/6*(eps^2*(-eps - 2*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/
     ((-1 + x)^2*x) - (eps^3*(1 + eps)*G[1, x])/(3*(-1 + x)^2) - 
   (eps^4*G[1, x]^2)/(6*(-1 + x)^2) - (eps^4*G[0, 1, x])/(6*(-1 + x)^2)) + 
 Pi^3*(((I/12)*eps^2*(3*eps + 6*eps^2 - 2*x - 11*eps*x - 22*eps^2*x + 
      6*eps*x^2 + 12*eps^2*x^2))/((-1 + x)^2*x) + 
   ((I/24)*eps^4*G[0, x]^2)/(-1 + x)^2 + 
   ((I/12)*eps^3*(1 + eps)*(3 - 6*x + x^2)*G[1, x])/((-1 + x)^2*x^2) - 
   ((I/24)*eps^4*(3 - 6*x + 5*x^2)*G[1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]*(((-1/12*I)*eps^3*(1 + eps))/(-1 + x)^2 - 
     ((I/12)*eps^4*G[1, x])/(-1 + x)^2) + 
   ((I/4)*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
 (eps^2*(1 + eps + 2*eps^2)*G[0, 0, 1, x])/(-1 + x)^2 - 
 (eps^2*(1 + eps + 2*eps^2)*G[0, 1, 1, x])/x^2 - 
 (eps^3*(1 + eps)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^3*(1 + eps)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^3*(1 + eps)*G[0, 1, 1, 1, x])/x^2 + (eps^4*G[0, 0, 0, 0, 1, x])/
  (-1 + x)^2 + (eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
 (eps^4*G[0, 1, 1, 1, 1, x])/x^2 + 
 (eps^2*(7*eps + 14*eps^2 + 3*x - 18*eps*x - 36*eps^2*x + 14*eps*x^2 + 
    28*eps^2*x^2)*Zeta[3])/(3*(-1 + x)^2*x) + 
 G[0, x]^2*((eps*(-eps - 2*eps^2 - 4*eps^3 + x + 2*eps*x + 4*eps^2*x + 
      8*eps^3*x))/(2*(-1 + x)^2*x) + (eps^3*(1 + eps)*G[1, x]^2)/
    (4*(-1 + x)^2) + (eps^4*G[1, x]^3)/(12*(-1 + x)^2) + 
   (eps^3*(1 + eps)*G[0, 1, x])/(2*(-1 + x)^2) + 
   G[1, x]*((eps^2*(1 + eps + 2*eps^2))/(2*(-1 + x)^2) + 
     (eps^4*G[0, 1, x])/(2*(-1 + x)^2)) - (eps^4*G[0, 1, 1, x])/
    (2*(-1 + x)^2) - (2*eps^4*Zeta[3])/(3*(-1 + x)^2)) + 
 Pi^2*((7*eps^2*(1 + 2*eps + 4*eps^2)*(-1 + 2*x))/(12*(-1 + x)*x) - 
   (eps^4*G[0, x]^3)/(18*(-1 + x)^2) - 
   (eps^3*(-5 - 5*eps + 5*x + 4*eps*x)*G[1, x]^2)/(24*(-1 + x)*x^2) + 
   (eps^4*G[1, x]^3)/(18*x^2) + 
   G[0, x]^2*((eps^3*(eps + 5*x + 4*eps*x))/(24*(-1 + x)^2*x) + 
     (5*eps^4*G[1, x])/(24*(-1 + x)^2)) + 
   (eps^3*(1 + eps)*(1 - 2*x + 2*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x^2) + 
   G[0, x]*(-1/12*(eps^2*(eps + 2*eps^2 + 6*x + 5*eps*x + 10*eps^2*x))/
       ((-1 + x)^2*x) - (eps^3*(1 + eps)*G[1, x])/(2*(-1 + x)^2) - 
     (eps^4*G[1, x]^2)/(4*(-1 + x)^2) + (eps^4*G[0, 1, x])/(12*(-1 + x)^2)) + 
   G[1, x]*((eps^2*(-6 - 6*eps - 12*eps^2 + 6*x + 5*eps*x + 10*eps^2*x))/
      (12*(-1 + x)*x^2) + (eps^4*(-1 + 2*x)*G[0, 1, x])/(2*(-1 + x)^2*x^2)) - 
   (eps^4*(-6 + 12*x + x^2)*G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) + 
   (eps^4*(7 - 14*x + x^2)*G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^4*Zeta[3])/(12*(-1 + x)^2)) + 
 G[1, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/((-1 + x)*x) + 
   (eps^3*(1 + eps)*G[0, 0, 1, x])/(-1 + x)^2 + 
   (eps^3*(1 + eps)*G[0, 1, 1, x])/x^2 - (eps^4*G[0, 0, 0, 1, x])/
    (-1 + x)^2 - (eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (eps^4*G[0, 1, 1, 1, x])/x^2 - (eps^3*(-7*eps - 3*x + 4*eps*x)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 G[1, x]^2*(-1/2*(eps*(-1 - eps - 2*eps^2 - 4*eps^3 + x + 2*eps*x + 
       4*eps^2*x + 8*eps^3*x))/((-1 + x)*x^2) + (eps^4*G[0, 0, 1, x])/
    (2*(-1 + x)^2) - (eps^4*G[0, 1, 1, x])/(2*x^2) + 
   (eps^4*(7 - 14*x + 10*x^2)*Zeta[3])/(6*(-1 + x)^2*x^2)) + 
 G[0, x]*(-((eps*(1 + 2*eps)*(1 + 4*eps^2))/((-1 + x)*x)) - 
   (eps^2*(1 + eps + 2*eps^2)*G[0, 1, x])/(-1 + x)^2 - 
   (eps^4*G[1, x]^2*G[0, 1, x])/(2*(-1 + x)^2) + 
   (eps^3*(1 + eps)*G[0, 1, 1, x])/(-1 + x)^2 - (eps^4*G[0, 1, 1, 1, x])/
    (-1 + x)^2 + (eps^3*(-7*eps - 3*x + 4*eps*x)*Zeta[3])/(3*(-1 + x)^2*x) + 
   G[1, x]*(-((eps^3*(1 + eps)*G[0, 1, x])/(-1 + x)^2) + 
     (eps^4*G[0, 1, 1, x])/(-1 + x)^2 - (eps^4*Zeta[3])/(-1 + x)^2)) + 
 Pi*(((-I)*eps*(1 + 2*eps)*(1 + 4*eps^2)*(-1 + 2*x))/((-1 + x)*x) - 
   ((I/24)*eps^4*G[0, x]^4)/(-1 + x)^2 - ((I/6)*eps^3*(1 + eps)*G[1, x]^3)/
    x^2 + ((I/24)*eps^4*G[1, x]^4)/x^2 + 
   G[0, x]^3*(((I/6)*eps^3*(1 + eps))/(-1 + x)^2 + ((I/6)*eps^4*G[1, x])/
      (-1 + x)^2) + G[0, x]^2*(((-1/2*I)*eps^2*(1 + eps + 2*eps^2))/
      (-1 + x)^2 - ((I/2)*eps^3*(1 + eps)*G[1, x])/(-1 + x)^2 - 
     ((I/4)*eps^4*G[1, x]^2)/(-1 + x)^2) - 
   (I*eps^2*(1 + eps + 2*eps^2)*(1 - 2*x + 2*x^2)*G[0, 1, x])/
    ((-1 + x)^2*x^2) + G[1, x]^2*(((I/2)*eps^2*(1 + eps + 2*eps^2))/x^2 - 
     ((I/2)*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
   (I*eps^3*(1 + eps)*(-1 + 2*x)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^3*(1 + eps)*(-1 + 2*x)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (((7*I)/3)*eps^4*(-1 + 2*x)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]*((I*eps*(1 + eps + 2*eps^2 + 4*eps^3))/(-1 + x)^2 + 
     (I*eps^2*(1 + eps + 2*eps^2)*G[1, x])/(-1 + x)^2 + 
     ((I/2)*eps^3*(1 + eps)*G[1, x]^2)/(-1 + x)^2 + 
     ((I/6)*eps^4*G[1, x]^3)/(-1 + x)^2 - (((7*I)/3)*eps^4*Zeta[3])/
      (-1 + x)^2) + G[1, x]*(((-I)*eps*(1 + eps + 2*eps^2 + 4*eps^3))/x^2 - 
     (I*eps^3*(1 + eps)*(-1 + 2*x)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (((7*I)/3)*eps^4*Zeta[3])/x^2)) + (eps^4*Zeta[5])/(-1 + x)^2


==> anc/Helicity_Amplitudes/Compton/2L_HA_Compton_-+++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1/360*I)*eps^2*(3 + 128*Nf)*Pi^5)/(-1 + x)^2 + 
 ((5508 + 23166*eps + 73629*eps^2 + 2736*Nf + 13992*eps*Nf + 54076*eps^2*Nf)*
   (-1 + 2*x))/(1296*(-1 + x)*x) - (3*eps^2*G[0, x]^5)/(4*(-1 + x)^2) - 
 (eps*(72 + 324*eps + 408*Nf + 1696*eps*Nf - 288*x - 2025*eps*x - 696*Nf*x - 
    1900*eps*Nf*x - 450*x^2 - 1386*eps*x^2 + 432*Nf*x^2 + 864*eps*Nf*x^2 + 
    1440*x^3 + 6120*eps*x^3 - 432*Nf*x^3 - 1728*eps*Nf*x^3 - 864*x^4 - 
    3024*eps*x^4 + 288*Nf*x^4 + 1152*eps*Nf*x^4)*G[1, x]^3)/
  (108*(-1 + x)*x^2) + (eps*(26 + 49*eps + 132*eps*Nf - 26*x - 149*eps*x - 
    228*eps*Nf*x - 150*eps*x^2 + 144*eps*Nf*x^2 + 504*eps*x^3 - 
    144*eps*Nf*x^3 - 288*eps*x^4 + 96*eps*Nf*x^4)*G[1, x]^4)/
  (48*(-1 + x)*x^2) + (3*eps^2*G[1, x]^5)/(4*x^2) + 
 G[0, x]^4*((eps*(-34*eps + 26*x + 89*eps*x - 12*eps*Nf*x - 366*eps*x^2 + 
      288*eps*Nf*x^2 + 648*eps*x^3 - 240*eps*Nf*x^3 - 288*eps*x^4 + 
      96*eps*Nf*x^4))/(48*(-1 + x)^2*x) + (13*eps^2*G[1, x])/
    (24*(-1 + x)^2)) + 
 Pi^4*(-1/4320*(eps*(-2625*eps - 10176*eps*Nf - 1368*x + 3291*eps*x - 
       2112*Nf*x + 12752*eps*Nf*x + 582*eps*x^2 - 11480*eps*Nf*x^2 - 
       5664*eps*x^3 + 88*eps*Nf*x^3 + 2592*eps*x^4 + 1872*eps*Nf*x^4))/
     ((-1 + x)^2*x) - (149*eps^2*G[0, x])/(120*(-1 + x)^2) + 
   (eps^2*(127 + 424*Nf - 254*x - 848*Nf*x + 184*x^2 + 512*Nf*x^2)*G[1, x])/
    (180*(-1 + x)^2*x^2)) + 
 G[0, x]^3*(-1/108*(eps*(-90 + 9*eps + 84*eps*Nf + 324*x - 1467*eps*x - 
       24*Nf*x + 748*eps*Nf*x - 1314*x^2 - 1170*eps*x^2 + 864*Nf*x^2 + 
       2592*eps*Nf*x^2 + 2016*x^3 + 5976*eps*x^3 - 720*Nf*x^3 - 
       2880*eps*Nf*x^3 - 864*x^4 - 3024*eps*x^4 + 288*Nf*x^4 + 
       1152*eps*Nf*x^4))/((-1 + x)^2*x) - 
   (eps^2*(-183 + 192*Nf + 231*x - 268*Nf*x + 240*x^2 + 288*Nf*x^2 - 
      396*x^3 - 120*Nf*x^3 + 144*x^4 + 48*Nf*x^4)*G[1, x])/
    (18*(-1 + x)^2*x) - (2*eps^2*(-7 + 8*Nf)*G[1, x]^2)/(3*x^2) - 
   (13*eps^2*G[0, 1, x])/(2*(-1 + x)^2)) + 
 Pi^3*(((-1/216*I)*eps*(36 - 423*eps + 576*Nf + 732*eps*Nf - 900*x - 
      4248*eps*x - 864*Nf*x + 2180*eps*Nf*x + 900*x^2 + 4536*eps*x^2 + 
      1320*Nf*x^2 + 3256*eps*Nf*x^2 - 984*Nf*x^3 - 7304*eps*Nf*x^3 + 
      432*Nf*x^4 + 3024*eps*Nf*x^4))/((-1 + x)^2*x) - 
   (((3*I)/4)*eps^2*G[0, x]^2)/(-1 + x)^2 - 
   ((I/72)*eps*(-18 - 279*eps + 192*Nf - 140*eps*Nf + 36*x + 192*eps*x - 
      384*Nf*x + 808*eps*Nf*x - 18*x^2 + 255*eps*x^2 + 192*Nf*x^2 - 
      924*eps*Nf*x^2 - 132*eps*x^3 + 424*eps*Nf*x^3 + 24*eps*x^4 - 
      8*eps*Nf*x^4 + 144*eps*Nf*x^5)*G[1, x])/((-1 + x)^2*x^2) - 
   ((I/2)*eps^2*(-1 + 8*Nf)*G[1, x]^2)/x^2 + 
   G[0, x]*(((I/72)*eps*(66*eps + 192*eps*Nf + 42*x - 603*eps*x - 
        308*eps*Nf*x + 552*eps*x^2 + 424*eps*Nf*x^2 + 24*eps*x^3 - 
        728*eps*Nf*x^3 + 432*eps*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/12)*eps^2*(32*Nf - 64*Nf*x + 7*x^2 + 32*Nf*x^2)*G[1, x])/
      ((-1 + x)^2*x^2)) - ((I/12)*eps^2*(-3 + 64*Nf + 6*x - 128*Nf*x + 6*x^2)*
     G[0, 1, x])/((-1 + x)^2*x^2)) + 
 (eps*(-540 - 3456*eps + 576*Nf + 2832*eps*Nf + 396*x + 3339*eps*x - 
    720*Nf*x - 3544*eps*Nf*x + 1476*x^2 + 4518*eps*x^2 + 744*Nf*x^2 + 
    5152*eps*Nf*x^2 - 2160*x^3 - 7560*eps*x^3 - 264*Nf*x^3 - 
    4424*eps*Nf*x^3 + 864*x^4 + 3024*eps*x^4 + 144*Nf*x^4 + 1872*eps*Nf*x^4)*
   G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
 (eps*(36 - 135*eps + 480*Nf + 1888*eps*Nf - 324*x - 1791*eps*x - 552*Nf*x - 
    976*eps*Nf*x + 180*x^2 - 18*eps*x^2 + 816*Nf*x^2 + 3112*eps*Nf*x^2 - 
    1296*x^3 - 4536*eps*x^3 - 312*Nf*x^3 - 3064*eps*Nf*x^3 + 864*x^4 + 
    3024*eps*x^4 + 144*Nf*x^4 + 1872*eps*Nf*x^4)*G[0, 1, 1, x])/
  (36*(-1 + x)*x^2) - (eps*(-426*eps + 480*eps*Nf - 102*x + 105*eps*x - 
    676*eps*Nf*x + 720*eps*x^2 + 620*eps*Nf*x^2 - 672*eps*x^3 - 
    652*eps*Nf*x^3 + 288*eps*x^4 + 408*eps*Nf*x^4)*G[0, 0, 0, 1, x])/
  (6*(-1 + x)^2*x) - (2*eps*(-21 - 42*eps + 24*Nf + 68*eps*Nf + 42*x - 
    123*eps*x - 48*Nf*x - 73*eps*Nf*x - 42*x^2 + 135*eps*x^2 + 48*Nf*x^2 + 
    177*eps*Nf*x^2 - 24*eps*x^3 - 208*eps*Nf*x^3 + 12*eps*x^4 + 
    104*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
 (eps*(-102 + 15*eps + 180*eps*Nf + 102*x - 681*eps*x - 240*eps*Nf*x + 
    432*eps*x^2 + 1112*eps*Nf*x^2 - 480*eps*x^3 - 980*eps*Nf*x^3 + 
    288*eps*x^4 + 408*eps*Nf*x^4)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x^2) - 
 (3*eps^2*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^2*(-98 + 112*Nf + 196*x - 224*Nf*x - 257*x^2 + 160*Nf*x^2)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (2*eps^2*(-28 + 32*Nf + 56*x - 64*Nf*x - 53*x^2 + 32*Nf*x^2)*
   G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
 (eps^2*(-159 + 48*Nf + 318*x - 96*Nf*x - 257*x^2 + 160*Nf*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (2*eps^2*(-25 + 50*x - 53*x^2 + 32*Nf*x^2)*G[0, 1, 0, 1, 1, x])/
  ((-1 + x)^2*x^2) + (3*eps^2*G[0, 1, 1, 1, 1, x])/x^2 - 
 (eps*(264 + 1680*eps - 576*Nf - 1504*eps*Nf - 432*x - 1035*eps*x + 
    576*Nf*x - 2312*eps*Nf*x + 1428*x^2 + 4026*eps*x^2 - 168*Nf*x^2 + 
    4992*eps*Nf*x^2 - 2160*x^3 - 7560*eps*x^3 - 456*Nf*x^3 - 
    4936*eps*Nf*x^3 + 864*x^4 + 3024*eps*x^4 + 144*Nf*x^4 + 1872*eps*Nf*x^4)*
   Zeta[3])/(36*(-1 + x)^2*x) + 
 G[0, x]^2*((-216 + 540*eps + 4752*eps^2 + 432*eps*Nf + 2688*eps^2*Nf + 
     1944*x - 3078*eps*x - 31185*eps^2*x + 3288*eps*Nf*x + 22844*eps^2*Nf*x - 
     5400*x^2 - 5292*eps*x^2 + 17118*eps^2*x^2 + 2592*Nf*x^2 + 
     4032*eps*Nf*x^2 - 8472*eps^2*Nf*x^2 + 6480*x^3 + 17496*eps*x^3 + 
     46548*eps^2*x^3 - 2160*Nf*x^3 - 6048*eps*Nf*x^3 - 9288*eps^2*Nf*x^3 - 
     2592*x^4 - 9072*eps*x^4 - 30024*eps^2*x^4 + 864*Nf*x^4 + 
     3456*eps*Nf*x^4 + 9936*eps^2*Nf*x^4)/(432*(-1 + x)^2*x) + 
   (eps*(-42 - 57*eps + 48*Nf + 32*eps*Nf + 84*x + 18*eps*x - 96*Nf*x + 
      86*eps*Nf*x - 42*x^2 + 72*eps*x^2 + 48*Nf*x^2 - 150*eps*Nf*x^2 - 
      36*eps*x^3 + 118*eps*Nf*x^3 + 24*eps*x^4 - 50*eps*Nf*x^4 + 
      36*eps*Nf*x^5)*G[1, x]^2)/(12*(-1 + x)^2*x^2) + 
   (eps^2*(13 + 24*Nf)*G[1, x]^3)/(6*x^2) - 
   (eps*(102*eps - 96*eps*Nf + 6*x - 225*eps*x + 100*eps*Nf*x - 288*eps*x^2 - 
      124*eps*Nf*x^2 + 696*eps*x^3 - 100*eps*Nf*x^3 - 288*eps*x^4 + 
      72*eps*Nf*x^4)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
   G[1, x]*((eps*(-540 - 2952*eps + 576*Nf + 2688*eps*Nf + 432*x + 
        1809*eps*x - 864*Nf*x - 3724*eps*Nf*x + 504*x^2 + 3006*eps*x^2 + 
        1152*Nf*x^2 + 6144*eps*Nf*x^2 - 288*x^3 - 1440*eps*x^3 - 720*Nf*x^3 - 
        5472*eps*Nf*x^3 + 288*Nf*x^4 + 2016*eps*Nf*x^4))/(72*(-1 + x)^2*x) + 
     (eps^2*(-14 + 16*Nf + 28*x - 32*Nf*x - 15*x^2 + 16*Nf*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2)) + (35*eps^2*G[0, 0, 1, x])/(-1 + x)^2 + 
   (3*eps^2*(-14 + 16*Nf + 28*x - 32*Nf*x - 15*x^2 + 16*Nf*x^2)*
     G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + (116*eps^2*Zeta[3])/
    (3*(-1 + x)^2)) + 
 Pi^2*(((-1 + 2*x)*(-126 + 225*eps + 4230*eps^2 + 1572*eps*Nf + 
      8996*eps^2*Nf + 648*x + 2268*eps*x + 7506*eps^2*x - 216*Nf*x - 
      864*eps*Nf*x - 2484*eps^2*Nf*x - 648*x^2 - 2268*eps*x^2 - 
      7506*eps^2*x^2 + 216*Nf*x^2 + 864*eps*Nf*x^2 + 2484*eps^2*Nf*x^2))/
    (216*(-1 + x)*x) - (49*eps^2*G[0, x]^3)/(18*(-1 + x)^2) + 
   (eps*(210 + 273*eps + 532*eps*Nf - 210*x - 495*eps*x - 556*eps*Nf*x - 
      732*eps*x^2 + 520*eps*Nf*x^2 + 2712*eps*x^3 - 208*eps*Nf*x^3 - 
      1584*eps*x^4 + 288*eps*Nf*x^4)*G[1, x]^2)/(144*(-1 + x)*x^2) + 
   (49*eps^2*G[1, x]^3)/(18*x^2) + 
   G[0, x]^2*((eps*(174*eps + 576*eps*Nf + 210*x + 159*eps*x - 
        1012*eps*Nf*x - 2100*eps*x^2 + 1624*eps*Nf*x^2 + 3624*eps*x^3 - 
        944*eps*Nf*x^3 - 1584*eps*x^4 + 288*eps*Nf*x^4))/(144*(-1 + x)^2*x) + 
     (eps^2*(52 + 96*Nf - 104*x - 192*Nf*x + 87*x^2 + 96*Nf*x^2)*G[1, x])/
      (24*(-1 + x)^2*x^2)) - (eps*(-18 - 57*eps - 48*Nf - 196*eps*Nf + 36*x + 
      234*eps*x + 96*Nf*x - 46*eps*Nf*x - 36*x^2 - 210*eps*x^2 - 96*Nf*x^2 + 
      158*eps*Nf*x^2 - 48*eps*x^3 - 224*eps*Nf*x^3 + 24*eps*x^4 + 
      112*eps*Nf*x^4)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
   G[1, x]*(-1/216*(eps*(288 + 2781*eps + 1008*Nf + 3864*eps*Nf - 594*x - 
         7326*eps*x - 1224*Nf*x + 420*eps*Nf*x - 1296*x^2 - 432*eps*x^2 + 
         528*Nf*x^2 - 7784*eps*Nf*x^2 + 4176*x^3 + 14616*eps*x^3 - 
         168*Nf*x^3 + 5384*eps*Nf*x^3 - 2592*x^4 - 9072*eps*x^4 + 
         432*Nf*x^4 + 432*eps*Nf*x^4))/((-1 + x)*x^2) + 
     (eps^2*(-23 + 112*Nf + 46*x - 224*Nf*x - 17*x^2 + 128*Nf*x^2)*
       G[0, 1, x])/(6*(-1 + x)^2*x^2)) + 
   G[0, x]*(-1/216*(eps*(-18 + 567*eps + 576*Nf + 2316*eps*Nf + 1026*x + 
         630*eps*x - 1056*Nf*x - 2732*eps*Nf*x - 4320*x^2 - 11016*eps*x^2 + 
         2616*Nf*x^2 + 10960*eps*Nf*x^2 + 6192*x^3 + 21672*eps*x^3 - 
         1560*Nf*x^3 - 7112*eps*Nf*x^3 - 2592*x^4 - 9072*eps*x^4 + 
         432*Nf*x^4 + 432*eps*Nf*x^4))/((-1 + x)^2*x) - 
     (eps*(18 - 3*eps + 48*Nf + 4*eps*Nf - 36*x - 189*eps*x - 96*Nf*x + 
        376*eps*Nf*x + 18*x^2 + 276*eps*x^2 + 48*Nf*x^2 - 574*eps*Nf*x^2 + 
        690*eps*x^3 + 442*eps*Nf*x^3 - 1182*eps*x^4 - 56*eps*Nf*x^4 + 
        468*eps*x^5)*G[1, x])/(18*(-1 + x)^2*x^2) - 
     (2*eps^2*(-15 + 14*Nf)*G[1, x]^2)/(3*x^2) - 
     (eps^2*(64 + 128*Nf - 128*x - 256*Nf*x + 293*x^2 + 128*Nf*x^2)*
       G[0, 1, x])/(12*(-1 + x)^2*x^2)) + 
   (eps^2*(76 + 160*Nf - 152*x - 320*Nf*x + 259*x^2 + 384*Nf*x^2)*
     G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^2*(183 + 224*Nf - 366*x - 448*Nf*x + 259*x^2 + 384*Nf*x^2)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) + (eps^2*(259 + 384*Nf)*Zeta[3])/
    (12*(-1 + x)^2)) + 
 G[1, x]^2*((216 + 594*eps + 7209*eps^2 + 1296*Nf + 5160*eps*Nf + 
     17708*eps^2*Nf - 216*x - 2538*eps*x - 22599*eps^2*x - 2160*Nf*x - 
     7032*eps*Nf*x - 17780*eps^2*Nf*x - 1512*x^2 - 7236*eps*x^2 - 
     23382*eps^2*x^2 + 1296*Nf*x^2 + 6624*eps*Nf*x^2 + 23280*eps^2*Nf*x^2 + 
     3888*x^3 + 18792*eps*x^3 + 73548*eps^2*x^3 - 1296*Nf*x^3 - 
     7776*eps*Nf*x^3 - 30456*eps^2*Nf*x^3 - 2592*x^4 - 9072*eps*x^4 - 
     30024*eps^2*x^4 + 864*Nf*x^4 + 3456*eps*Nf*x^4 + 9936*eps^2*Nf*x^4)/
    (432*(-1 + x)*x^2) + (24*eps^2*(1 + Nf)*G[0, 0, 1, x])/x^2 + 
   (45*eps^2*G[0, 1, 1, x])/(2*x^2) + (eps^2*(-223 + 144*Nf)*Zeta[3])/
    (6*x^2)) + G[0, 1, x]*
  ((2*eps^2*(-28 + 32*Nf + 56*x - 64*Nf*x - 53*x^2 + 32*Nf*x^2)*
     G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (eps^2*(5 + 32*Nf - 10*x - 64*Nf*x + 16*x^2)*Zeta[3])/((-1 + x)^2*x^2)) + 
 G[1, x]*((-216 - 1998*eps - 8505*eps^2 + 1296*Nf + 8040*eps*Nf + 
     35660*eps^2*Nf + 2484*x + 13770*eps*x + 58023*eps^2*x - 4032*Nf*x - 
     26232*eps*Nf*x - 116884*eps^2*Nf*x - 2592*x^2 - 14256*eps*x^2 - 
     58536*eps^2*x^2 + 2592*Nf*x^2 + 16992*eps*Nf*x^2 + 75984*eps^2*Nf*x^2)/
    (216*(-1 + x)*x) + (eps*(-42 - 75*eps + 48*Nf + 44*eps*Nf + 84*x + 
      60*eps*x - 96*Nf*x + 44*eps*Nf*x - 42*x^2 - 9*eps*x^2 + 48*Nf*x^2 - 
      84*eps*Nf*x^2 - 195*eps*x^3 + 90*eps*Nf*x^3 + 378*eps*x^4 - 
      78*eps*Nf*x^4 - 144*eps*x^5 + 60*eps*Nf*x^5)*G[0, 0, 1, x])/
    (3*(-1 + x)^2*x^2) - (eps*(-54 + 9*eps + 164*eps*Nf + 54*x - 273*eps*x - 
      200*eps*Nf*x + 180*eps*x^2 + 552*eps*Nf*x^2 - 468*eps*x^3 - 
      396*eps*Nf*x^3 + 288*eps*x^4 + 168*eps*Nf*x^4)*G[0, 1, 1, x])/
    (6*(-1 + x)*x^2) - (eps^2*(-70 + 80*Nf + 140*x - 160*Nf*x - 87*x^2 + 
      80*Nf*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (eps^2*(-7 + 48*Nf + 14*x - 96*Nf*x - 21*x^2 + 64*Nf*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - (59*eps^2*G[0, 1, 1, 1, x])/x^2 + 
   (eps*(18 - 183*eps + 96*Nf + 92*eps*Nf - 36*x + 58*eps*x - 192*Nf*x + 
      128*eps*Nf*x + 18*x^2 + 59*eps*x^2 + 96*Nf*x^2 - 764*eps*Nf*x^2 + 
      516*eps*x^3 + 1092*eps*Nf*x^3 - 708*eps*x^4 - 564*eps*Nf*x^4 + 
      288*eps*x^5 + 168*eps*Nf*x^5)*Zeta[3])/(6*(-1 + x)^2*x^2)) + 
 Pi*(((-1/216*I)*(-216 - 1998*eps - 8505*eps^2 + 1296*Nf + 8040*eps*Nf + 
      35660*eps^2*Nf)*(-1 + 2*x))/((-1 + x)*x) - (((7*I)/12)*eps^2*G[0, x]^4)/
    (-1 + x)^2 + ((I/36)*eps*(18 + 57*eps + 164*eps*Nf - 18*x - 213*eps*x - 
      308*eps*Nf*x + 126*eps*x^2 + 256*eps*Nf*x^2 - 12*eps*x^3 - 
      208*eps*Nf*x^3 + 96*eps*Nf*x^4)*G[1, x]^3)/((-1 + x)*x^2) + 
   (((7*I)/12)*eps^2*G[1, x]^4)/x^2 + 
   G[0, x]^3*(((I/36)*eps*(-42*eps + 18*x - 3*eps*x + 36*eps*Nf*x + 
        90*eps*x^2 + 208*eps*Nf*x^2 + 12*eps*x^3 - 176*eps*Nf*x^3 + 
        96*eps*Nf*x^4))/((-1 + x)^2*x) + ((I/2)*eps^2*G[1, x])/(-1 + x)^2) - 
   ((I/36)*eps*(36 - 135*eps + 480*Nf + 1888*eps*Nf - 900*x - 5112*eps*x - 
      456*Nf*x - 32*eps*Nf*x + 900*x^2 + 5112*eps*x^2 + 648*Nf*x^2 + 
      544*eps*Nf*x^2 - 384*Nf*x^3 - 1024*eps*Nf*x^3 + 192*Nf*x^4 + 
      512*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^2*(-3 + 32*Nf)*(-1 + 2*x)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]^2*(((-1/36*I)*eps*(-54 - 360*eps + 72*eps*Nf + 9*x - 135*eps*x + 
        60*Nf*x + 314*eps*Nf*x + 72*x^2 + 468*eps*x^2 + 228*Nf*x^2 + 
        1424*eps*Nf*x^2 - 132*Nf*x^3 - 1348*eps*Nf*x^3 + 72*Nf*x^4 + 
        504*eps*Nf*x^4))/((-1 + x)^2*x) - 
     ((I/12)*eps^2*(-36 + 24*Nf - 102*x + 108*Nf*x + 165*x^2 - 112*Nf*x^2 - 
        6*x^3 + 136*Nf*x^3 + 12*x^4 - 56*Nf*x^4 + 48*Nf*x^5)*G[1, x])/
      ((-1 + x)^2*x^2) - ((I/2)*eps^2*(-3 + 16*Nf)*G[1, x]^2)/x^2 + 
     (((5*I)/2)*eps^2*G[0, 1, x])/(-1 + x)^2) + 
   G[1, x]^2*(((-1/36*I)*eps*(27 - 27*eps + 228*Nf + 966*eps*Nf - 153*x - 
        801*eps*x - 408*Nf*x - 1134*eps*Nf*x + 72*x^2 + 468*eps*x^2 + 
        264*Nf*x^2 + 404*eps*Nf*x^2 - 156*Nf*x^3 - 668*eps*Nf*x^3 + 
        72*Nf*x^4 + 504*eps*Nf*x^4))/((-1 + x)*x^2) - 
     (((3*I)/2)*eps^2*(1 + 16*Nf)*G[0, 1, x])/x^2) + 
   ((I/6)*eps*(18*eps - 184*eps*Nf + 270*eps*x + 764*eps*Nf*x + 36*x^2 - 
      495*eps*x^2 - 96*Nf*x^2 - 1408*eps*Nf*x^2 + 414*eps*x^3 + 
      1508*eps*Nf*x^3 - 1036*eps*Nf*x^4 + 408*eps*Nf*x^5)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((I/6)*eps*(-36 - 207*eps + 96*Nf - 52*eps*Nf + 72*x + 
      522*eps*x - 192*Nf*x + 368*eps*Nf*x - 36*x^2 - 747*eps*x^2 + 
      96*Nf*x^2 - 980*eps*Nf*x^2 + 414*eps*x^3 + 1444*eps*Nf*x^3 - 
      1004*eps*Nf*x^4 + 408*eps*Nf*x^5)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((4*I)*eps^2*(-1 + 12*Nf)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   ((4*I)*eps^2*(-1 + 16*Nf)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((4*I)*eps^2*(-1 + 12*Nf)*G[0, 1, 1, 1, x])/x^2 - 
   ((I/6)*eps*(136*eps - 96*eps*Nf - 36*x - 831*eps*x + 96*Nf*x + 
      100*eps*Nf*x + 470*eps*x^2 + 724*eps*Nf*x^2 - 1004*eps*Nf*x^3 + 
      408*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, x]*(((-1/216*I)*(216 + 1728*eps + 11556*eps^2 - 288*eps*Nf - 
        2568*eps^2*Nf - 648*x - 2646*eps*x - 20979*eps^2*x - 432*Nf*x - 
        2280*eps*Nf*x - 7292*eps^2*Nf*x + 216*x^2 + 324*eps*x^2 + 
        2214*eps^2*x^2 - 864*Nf*x^2 - 5184*eps*Nf*x^2 - 26280*eps^2*Nf*x^2 + 
        2592*eps*Nf*x^3 + 18432*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/2)*eps*(-4 - 13*eps + 16*Nf + 8*eps*Nf + 8*x + 4*eps*x - 32*Nf*x + 
        38*eps*Nf*x - 4*x^2 + 4*eps*x^2 + 16*Nf*x^2 - 70*eps*Nf*x^2 + 
        10*eps*x^3 + 70*eps*Nf*x^3 + 2*eps*x^4 - 42*eps*Nf*x^4 + 
        20*eps*Nf*x^5)*G[1, x]^2)/((-1 + x)^2*x^2) + 
     (((2*I)/3)*eps^2*(-1 + 12*Nf)*G[1, x]^3)/x^2 - 
     ((I/3)*eps*(24*eps - 16*eps*Nf + 18*eps*x + 104*eps*Nf*x + 3*x^2 - 
        96*eps*x^2 - 192*eps*Nf*x^2 + 78*eps*x^3 + 190*eps*Nf*x^3 - 
        158*eps*Nf*x^4 + 60*eps*Nf*x^5)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     G[1, x]*(((I/36)*eps*(-72 - 558*eps + 48*Nf + 236*eps*Nf - 216*x - 
          1116*eps*x + 408*Nf*x + 1784*eps*Nf*x + 288*x^2 + 1179*eps*x^2 - 
          504*Nf*x^2 - 1384*eps*Nf*x^2 + 108*x^3 + 918*eps*x^3 + 600*Nf*x^3 + 
          2272*eps*Nf*x^3 - 264*Nf*x^4 - 2264*eps*Nf*x^4 + 144*Nf*x^5 + 
          1008*eps*Nf*x^5))/((-1 + x)^2*x^2) - 
       (I*eps^2*(16*Nf - 32*Nf*x + x^2 + 16*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x^2)) - ((6*I)*eps^2*G[0, 0, 1, x])/(-1 + x)^2 + 
     (I*eps^2*(-10 + 80*Nf + 20*x - 160*Nf*x - 13*x^2 + 80*Nf*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + (((4*I)/3)*eps^2*Zeta[3])/
      (-1 + x)^2) + G[1, x]*
    (((I/216)*(216 + 594*eps + 7209*eps^2 + 1296*Nf + 5160*eps*Nf + 
        17708*eps^2*Nf - 216*x - 1998*eps*x - 16551*eps^2*x - 2160*Nf*x - 
        4872*eps*Nf*x - 4556*eps^2*Nf*x - 216*x^2 - 324*eps*x^2 - 
        2214*eps^2*x^2 + 864*Nf*x^2 - 2592*eps*Nf*x^2 - 29016*eps^2*Nf*x^2 + 
        2592*eps*Nf*x^3 + 18432*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((I/6)*eps*(-30 - 159*eps + 96*Nf - 76*eps*Nf + 60*x + 402*eps*x - 
        192*Nf*x + 452*eps*Nf*x - 30*x^2 - 471*eps*x^2 + 96*Nf*x^2 - 
        920*eps*Nf*x^2 + 258*eps*x^3 + 1128*eps*Nf*x^3 - 720*eps*Nf*x^4 + 
        288*eps*Nf*x^5)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^2*(-1 + 64*Nf + 2*x - 128*Nf*x + 5*x^2 + 48*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^2*(1 + 24*Nf)*G[0, 1, 1, x])/x^2 + 
     ((I/3)*eps^2*(-13 + 48*Nf + 26*x - 96*Nf*x + 5*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2))) + 
 G[0, x]*(-1/216*(-324 - 2484*eps - 9018*eps^2 - 144*Nf - 1200*eps*Nf - 
      5240*eps^2*Nf + 2700*x + 14742*eps*x + 59049*eps^2*x - 1152*Nf*x - 
      7752*eps*Nf*x - 35084*eps^2*Nf*x - 2592*x^2 - 14256*eps*x^2 - 
      58536*eps^2*x^2 + 2592*Nf*x^2 + 16992*eps*Nf*x^2 + 75984*eps^2*Nf*x^2)/
     ((-1 + x)*x) + (eps*(15 + 15*eps - 8*eps*Nf + 12*eps*Nf*x - 69*eps*x^2 - 
      16*eps*Nf*x^2 + 72*eps*x^3)*G[1, x]^3)/(9*x^2) - 
   (25*eps^2*G[1, x]^4)/(12*x^2) - 
   (eps*(-540 - 3456*eps + 576*Nf + 2832*eps*Nf + 396*x + 3339*eps*x - 
      720*Nf*x - 3544*eps*Nf*x + 1476*x^2 + 4518*eps*x^2 + 744*Nf*x^2 + 
      5152*eps*Nf*x^2 - 2160*x^3 - 7560*eps*x^3 - 264*Nf*x^3 - 
      4424*eps*Nf*x^3 + 864*x^4 + 3024*eps*x^4 + 144*Nf*x^4 + 
      1872*eps*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^2*(-28 + 32*Nf + 56*x - 64*Nf*x - 53*x^2 + 32*Nf*x^2)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[1, x]^2*
    ((eps*(36 + 279*eps - 24*Nf - 118*eps*Nf - 126*x - 855*eps*x + 60*Nf*x + 
        382*eps*Nf*x - 270*x^2 - 648*eps*x^2 - 48*Nf*x^2 - 644*eps*Nf*x^2 + 
        792*x^3 + 2988*eps*x^3 - 60*Nf*x^3 + 236*eps*Nf*x^3 - 432*x^4 - 
        1512*eps*x^4 + 72*Nf*x^4 + 72*eps*Nf*x^4))/(36*(-1 + x)*x^2) - 
     (24*eps^2*(1 + Nf)*G[0, 1, x])/x^2) + 
   (eps*(-81*eps + 96*eps*Nf - 24*x - 30*eps*x - 144*eps*Nf*x + 108*eps*x^2 + 
      124*eps*Nf*x^2 + 6*eps*x^3 - 188*eps*Nf*x^3 + 120*eps*Nf*x^4)*
     G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps*(-42 - 99*eps + 48*Nf + 60*eps*Nf + 84*x + 3*eps*x - 96*Nf*x - 
      12*eps*Nf*x - 42*x^2 + 36*eps*x^2 + 48*Nf*x^2 + 36*eps*Nf*x^2 - 
      171*eps*x^3 - 38*eps*Nf*x^3 + 366*eps*x^4 - 14*eps*Nf*x^4 - 
      144*eps*x^5 + 60*eps*Nf*x^5)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (56*eps^2*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(-7 + 8*Nf + 14*x - 16*Nf*x + 6*x^2 + 8*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (2*eps^2*(-13 + 24*Nf)*G[0, 1, 1, 1, x])/x^2 - 
   (eps*(-49*eps + 48*eps*Nf + 24*x - 32*eps*x - 108*eps*Nf*x - 153*eps*x^2 + 
      306*eps*Nf*x^2 + 366*eps*x^3 - 222*eps*Nf*x^3 - 144*eps*x^4 + 
      60*eps*Nf*x^4)*Zeta[3])/(3*(-1 + x)^2*x) + 
   G[1, x]*(-1/18*((-1 + 2*x)*(108*eps + 891*eps^2 - 24*eps*Nf - 
         214*eps^2*Nf + 108*x + 378*eps*x + 1251*eps^2*x - 36*Nf*x - 
         144*eps*Nf*x - 414*eps^2*Nf*x - 108*x^2 - 378*eps*x^2 - 
         1251*eps^2*x^2 + 36*Nf*x^2 + 144*eps*Nf*x^2 + 414*eps^2*Nf*x^2))/
       ((-1 + x)*x) - (eps*(-42 - 75*eps + 48*Nf + 44*eps*Nf + 84*x + 
        60*eps*x - 96*Nf*x + 44*eps*Nf*x - 42*x^2 - 9*eps*x^2 + 48*Nf*x^2 - 
        84*eps*Nf*x^2 - 195*eps*x^3 + 90*eps*Nf*x^3 + 378*eps*x^4 - 
        78*eps*Nf*x^4 - 144*eps*x^5 + 60*eps*Nf*x^5)*G[0, 1, x])/
      (3*(-1 + x)^2*x^2) + (4*eps^2*(-7 + 8*Nf + 14*x - 16*Nf*x - 9*x^2 + 
        8*Nf*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (2*eps^2*(17 + 24*Nf)*G[0, 1, 1, x])/x^2 - 
     (2*eps^2*(1 + 8*Nf - 2*x - 16*Nf*x + 5*x^2 + 8*Nf*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2))) - (2*eps^2*(-33 + 16*Nf)*Zeta[5])/(-1 + x)^2


==> anc/Helicity_Amplitudes/Compton/2L_HA_Compton_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(16879*eps^2*Pi^6)/(60480*(-1 + x)) + 
 (-23328 - 93312*eps - 279936*eps^2 + 568620*x + 2404242*eps*x + 
   7525467*eps^2*x + 489744*Nf*x + 2103960*eps*Nf*x + 7573220*eps^2*Nf*x)/
  (46656*(-1 + x)*x) + (17*eps^2*G[0, x]^6)/(72*(-1 + x)) + 
 ((156 + 72*eps + 15*eps^2 - 72*eps*Nf - 52*eps^2*Nf - 144*x - 618*eps*x - 
    2163*eps^2*x + 332*eps^2*Nf*x + 24*x^2 + 294*eps*x^2 + 1485*eps^2*x^2 - 
    644*eps^2*Nf*x^2 - 294*eps^2*x^3 + 288*eps^2*Nf*x^3 + 432*eps^2*x^4)*
   G[1, x]^4)/(144*(-1 + x)*x^2) - 
 (eps*(540 + 240*eps - 112*eps*Nf - 504*x - 984*eps*x + 84*x^2 + 339*eps*x^2)*
   G[1, x]^5)/(360*(-1 + x)*x^2) + (eps^2*(395 - 372*x + 62*x^2)*G[1, x]^6)/
  (360*(-1 + x)*x^2) + 
 G[0, x]^5*((eps*(60 + 180*eps - 56*eps*Nf - 60*x - 45*eps*x + 56*eps*Nf*x))/
    (180*(-1 + x)^2) - (eps^2*G[1, x])/(3*(-1 + x))) + 
 Pi^5*(((-1/2160*I)*eps*(759*eps - 4800*eps*Nf - 126*x - 915*eps*x + 
      9466*eps*Nf*x + 126*x^2 + 138*eps*x^2 - 8490*eps*Nf*x^2 + 
      3056*eps*Nf*x^3))/((-1 + x)^2*x) - ((I/48)*eps^2*G[0, x])/(-1 + x) - 
   ((I/720)*eps^2*(-253 + 1600*Nf - 2400*Nf*x + 276*x^2 + 800*Nf*x^2)*
     G[1, x])/((-1 + x)*x^2)) + 
 G[0, x]^4*((-36 - 108*eps - 705*eps^2 + 72*eps*Nf + 1564*eps^2*Nf + 36*x + 
     30*eps*x + 636*eps^2*x - 72*eps*Nf*x - 2680*eps^2*Nf*x - 726*eps^2*x^2 + 
     288*eps^2*Nf*x^2 + 432*eps^2*x^3)/(144*(-1 + x)^2) + 
   (eps*(-336*eps + 384*eps*Nf - 6*x + 366*eps*x - 756*eps*Nf*x + 6*x^2 - 
      43*eps*x^2 + 372*eps*Nf*x^2)*G[1, x])/(24*(-1 + x)^2*x) - 
   (eps^2*(-56 + 64*Nf + 48*x - 96*Nf*x - x^2 + 32*Nf*x^2)*G[1, x]^2)/
    (8*(-1 + x)*x^2) - (eps^2*G[0, 1, x])/(12*(-1 + x))) + 
 Pi^4*((36576*eps + 12240*eps^2 + 122112*eps*Nf + 269184*eps^2*Nf - 756*x - 
     70668*eps*x - 148059*eps^2*x - 242832*eps*Nf*x - 418620*eps^2*Nf*x + 
     756*x^2 + 25884*eps*x^2 + 108891*eps^2*x^2 + 135504*eps*Nf*x^2 + 
     85276*eps^2*Nf*x^2 - 17496*eps^2*x^3 - 27456*eps*Nf*x^3 - 
     24160*eps^2*Nf*x^3 + 7776*eps^2*x^4)/(25920*(-1 + x)^2*x) + 
   (593*eps^2*G[0, x]^2)/(1440*(-1 + x)) - 
   (eps*(-6096 + 17064*eps - 20352*Nf - 8768*eps*Nf + 12720*x + 7854*eps*x + 
      50880*Nf*x - 36448*eps*Nf*x - 11088*x^2 - 16743*eps*x^2 - 
      40704*Nf*x^2 + 95264*eps*Nf*x^2 + 4464*x^3 - 6807*eps*x^3 + 
      10176*Nf*x^3 - 49440*eps*Nf*x^3 + 1504*eps*Nf*x^4)*G[1, x])/
    (4320*(-1 + x)^2*x^2) - (eps^2*(-8693 + 10304*Nf + 5520*x - 15456*Nf*x + 
      504*x^2 + 5152*Nf*x^2)*G[1, x]^2)/(1440*(-1 + x)*x^2) + 
   G[0, x]*((eps*(-3252*eps - 3936*eps*Nf + 282*x + 6018*eps*x + 
        7788*eps*Nf*x - 282*x^2 - 1425*eps*x^2 - 4228*eps*Nf*x^2 + 
        376*eps*Nf*x^3))/(1080*(-1 + x)^2*x) + 
     (eps^2*(542 + 656*Nf - 492*x - 984*Nf*x + 117*x^2 + 328*Nf*x^2)*G[1, x])/
      (180*(-1 + x)*x^2)) - (eps^2*(398 + 752*Nf - 384*x - 1128*Nf*x + 
      111*x^2 + 376*Nf*x^2)*G[0, 1, x])/(90*(-1 + x)*x^2)) - 
 (2*eps^2*(-105 + 120*Nf + 90*x - 180*Nf*x - 4*x^2 + 60*Nf*x^2)*
   G[0, 0, 1, x]^2)/((-1 + x)*x^2) + 
 (2*eps^2*(-1 + 6*x + 14*x^2)*G[0, 1, 1, x]^2)/((-1 + x)*x^2) + 
 ((2520*eps + 13104*eps^2 - 2880*eps*Nf - 10848*eps^2*Nf + 108*x - 
    2880*eps*x - 13923*eps^2*x + 5736*eps*Nf*x + 22228*eps^2*Nf*x - 108*x^2 + 
    54*eps*x^2 + 882*eps^2*x^2 - 2616*eps*Nf*x^2 - 11808*eps^2*Nf*x^2 - 
    612*eps^2*x^3 - 240*eps*Nf*x^3 + 1400*eps^2*Nf*x^3 + 432*eps^2*x^4)*
   G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
 ((-504 - 1656*eps - 10233*eps^2 + 576*Nf + 480*eps*Nf + 1768*eps^2*Nf + 
    936*x + 1368*eps*x + 13653*eps^2*x - 1440*Nf*x - 48*eps*Nf*x + 
    1172*eps^2*Nf*x - 360*x^2 - 306*eps*x^2 - 7848*eps^2*x^2 + 1152*Nf*x^2 - 
    1008*eps*Nf*x^2 - 7196*eps^2*Nf*x^2 - 72*x^3 + 846*eps*x^3 + 
    5094*eps^2*x^3 - 288*Nf*x^3 - 384*eps*Nf*x^3 + 1888*eps^2*Nf*x^3 + 
    672*eps*Nf*x^4 + 1120*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/
  (18*(-1 + x)^2*x^2) - ((612 + 504*eps + 3969*eps^2 - 216*eps*Nf - 
    896*eps^2*Nf - 864*x - 1098*eps*x - 10125*eps^2*x + 1152*eps*Nf*x + 
    4464*eps^2*Nf*x + 144*x^2 + 1296*eps*x^2 + 6516*eps^2*x^2 - 
    1152*eps*Nf*x^2 - 4248*eps^2*Nf*x^2 - 180*eps^2*x^3 + 240*eps*Nf*x^3 + 
    2200*eps^2*Nf*x^3 + 432*eps^2*x^4)*G[0, 1, 1, 1, x])/(18*(-1 + x)*x^2) + 
 (eps*(-336*eps + 384*eps*Nf - 34*x + 330*eps*x - 764*eps*Nf*x + 34*x^2 + 
    9*eps*x^2 + 348*eps*Nf*x^2 + 32*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) - (eps*(-588 - 1368*eps + 672*Nf + 440*eps*Nf + 1092*x + 
    1032*eps*x - 1680*Nf*x - 3320*eps*Nf*x - 246*x^2 + 1545*eps*x^2 + 
    1344*Nf*x^2 + 5588*eps*Nf*x^2 - 258*x^3 - 732*eps*x^3 - 336*Nf*x^3 - 
    3412*eps*Nf*x^3 + 560*eps*Nf*x^4)*G[0, 0, 0, 1, 1, x])/
  (3*(-1 + x)^2*x^2) - (2*eps*(-168 - 300*eps + 192*Nf + 76*eps*Nf + 312*x + 
    336*eps*x - 480*Nf*x - 400*eps*Nf*x - 114*x^2 + 93*eps*x^2 + 384*Nf*x^2 + 
    600*eps*Nf*x^2 - 30*x^3 - 54*eps*x^3 - 96*Nf*x^3 - 384*eps*Nf*x^3 + 
    108*eps*Nf*x^4)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
 (eps*(-954 - 1614*eps + 288*Nf + 364*eps*Nf + 1746*x + 3087*eps*x - 
    720*Nf*x - 412*eps*Nf*x - 804*x^2 - 1449*eps*x^2 + 576*Nf*x^2 + 
    24*eps*Nf*x^2 + 12*x^3 + 270*eps*x^3 - 144*Nf*x^3 - 872*eps*Nf*x^3 + 
    560*eps*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
 (2*eps*(-150 - 243*eps + 80*eps*Nf + 294*x + 360*eps*x - 284*eps*Nf*x - 
    144*x^2 - 27*eps*x^2 + 408*eps*Nf*x^2 - 6*eps*x^3 - 408*eps*Nf*x^3 + 
    108*eps*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
 (eps*(6 + 6*eps - 28*eps*Nf - 48*x - 31*eps*x + 160*eps*Nf*x + 8*x^2 + 
    160*eps*x^2 - 160*eps*Nf*x^2 + 32*eps*Nf*x^3)*G[0, 1, 1, 1, 1, x])/
  ((-1 + x)*x^2) - (150*eps^2*G[0, 0, 0, 0, 0, 1, x])/(-1 + x) - 
 (2*eps^2*(-784 + 896*Nf + 672*x - 1344*Nf*x + 103*x^2 + 448*Nf*x^2)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)*x^2) - 
 (4*eps^2*(-119 + 136*Nf + 102*x - 204*Nf*x + 2*x^2 + 68*Nf*x^2)*
   G[0, 0, 0, 1, 0, 1, x])/((-1 + x)*x^2) - 
 (6*eps^2*(-353 + 112*Nf + 296*x - 168*Nf*x + 27*x^2 + 56*Nf*x^2)*
   G[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x^2) - 
 (16*eps^2*(-43 + 20*Nf + 36*x - 30*Nf*x + 2*x^2 + 10*Nf*x^2)*
   G[0, 0, 1, 0, 1, 1, x])/((-1 + x)*x^2) - 
 (8*eps^2*(-19 + 52*Nf + 12*x - 78*Nf*x + 2*x^2 + 26*Nf*x^2)*
   G[0, 0, 1, 1, 0, 1, x])/((-1 + x)*x^2) + 
 (2*eps^2*(549 + 112*Nf - 552*x - 168*Nf*x - 6*x^2 + 56*Nf*x^2)*
   G[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x^2) - 
 (4*eps^2*(-47 + 54*x + 8*x^2)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (10*eps^2*(-7 + 2*x)*(-5 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
 ((1944 - 17496*eps - 113400*eps^2 + 10368*Nf + 25488*eps*Nf + 
    100800*eps^2*Nf - 5832*x + 15660*eps*x + 109566*eps^2*x - 20808*Nf*x - 
    31848*eps*Nf*x - 104788*eps^2*Nf*x + 3888*x^2 + 2484*eps*x^2 - 
    7587*eps^2*x^2 + 9576*Nf*x^2 - 9768*eps*Nf*x^2 - 87620*eps^2*Nf*x^2 - 
    5832*eps*x^3 - 4860*eps^2*x^3 + 864*Nf*x^3 + 7920*eps*Nf*x^3 + 
    55176*eps^2*Nf*x^3 + 3888*eps*x^4 + 9720*eps^2*x^4 + 2592*eps^2*Nf*x^4)*
   Zeta[3])/(324*(-1 + x)^2*x) + (1450*eps^2*Zeta[3]^2)/(9*(-1 + x)) + 
 G[0, x]^3*(-1/324*(-1404*eps - 15471*eps^2 + 144*Nf + 4584*eps*Nf + 
      26348*eps^2*Nf + 1350*eps*x + 7479*eps^2*x - 144*Nf*x - 7968*eps*Nf*x - 
      44252*eps^2*Nf*x - 2106*eps*x^2 - 1404*eps^2*x^2 + 864*eps*Nf*x^2 + 
      5040*eps^2*Nf*x^2 + 1296*eps*x^3 + 3240*eps^2*x^3 + 2160*eps^2*Nf*x^3)/
     (-1 + x)^2 - (eps*(168 + 273*eps - 192*Nf - 48*eps*Nf - 144*x - 
      312*eps*x + 288*Nf*x - 480*eps*Nf*x + 363*eps*x^2 - 96*Nf*x^2 + 
      524*eps*Nf*x^2)*G[1, x]^2)/(18*(-1 + x)*x^2) + 
   (4*eps^2*(18 + 24*Nf - 24*x - 36*Nf*x + 7*x^2 + 12*Nf*x^2)*G[1, x]^3)/
    (9*(-1 + x)*x^2) + (eps*(-2 + 18*eps - 4*eps*Nf + 2*x + 21*eps*x + 
      4*eps*Nf*x)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*((eps*(504 + 2835*eps - 576*Nf - 2448*eps*Nf - 576*x - 
        3105*eps*x + 1140*Nf*x + 4586*eps*Nf*x + 72*x^2 + 414*eps*x^2 - 
        564*Nf*x^2 - 1928*eps*Nf*x^2 - 126*eps*x^3 + 216*eps*Nf*x^3 + 
        108*eps*x^4))/(27*(-1 + x)^2*x) + (eps^2*G[0, 1, x])/(3*(-1 + x))) + 
   (4*eps^2*G[0, 0, 1, x])/(3*(-1 + x)) + 
   (eps^2*(-224 + 256*Nf + 192*x - 384*Nf*x + 31*x^2 + 128*Nf*x^2)*
     G[0, 1, 1, x])/(3*(-1 + x)*x^2) - (101*eps^2*Zeta[3])/(9*(-1 + x))) + 
 Pi^3*(((-1/648*I)*(-324 - 6048*eps - 47709*eps^2 + 3456*Nf + 9144*eps*Nf + 
      30684*eps^2*Nf - 972*x + 378*eps*x + 29295*eps^2*x - 6912*Nf*x - 
      16896*eps*Nf*x - 66344*eps^2*Nf*x + 1296*x^2 + 5238*eps*x^2 + 
      17199*eps^2*x^2 + 3168*Nf*x^2 + 5832*eps*Nf*x^2 + 30612*eps^2*Nf*x^2 - 
      972*eps^2*x^3 + 288*Nf*x^3 - 816*eps*Nf*x^3 - 7528*eps^2*Nf*x^3 + 
      1296*eps^2*Nf*x^4))/((-1 + x)^2*x) + (((35*I)/36)*eps^2*G[0, x]^3)/
    (-1 + x) + ((I/72)*eps*(-72 + 75*eps + 576*Nf - 228*eps*Nf - 150*eps*x - 
      864*Nf*x + 1968*eps*Nf*x + 72*x^2 - 393*eps*x^2 + 288*Nf*x^2 - 
      2112*eps*Nf*x^2 + 320*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)*x^2) + 
   ((I/36)*eps^2*(-43 + 224*Nf - 336*Nf*x + 28*x^2 + 112*Nf*x^2)*G[1, x]^3)/
    ((-1 + x)*x^2) + G[0, x]^2*
    (((-1/24*I)*eps*(128*eps*Nf - 36*x - 123*eps*x - 260*eps*Nf*x + 36*x^2 + 
        105*eps*x^2 + 84*eps*Nf*x^2 + 48*eps*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/6)*eps^2*(32*Nf - 48*Nf*x - 5*x^2 + 16*Nf*x^2)*G[1, x])/
      ((-1 + x)*x^2)) - ((I/36)*eps*(-18 - 474*eps + 384*Nf + 236*eps*Nf + 
      18*x + 555*eps*x - 960*Nf*x - 2732*eps*Nf*x + 42*x^2 + 393*eps*x^2 + 
      768*Nf*x^2 + 4884*eps*Nf*x^2 - 42*x^3 - 501*eps*x^3 - 192*Nf*x^3 - 
      2660*eps*Nf*x^3 + 464*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*(((-1/216*I)*(1944*eps^2 - 1152*eps*Nf - 4128*eps^2*Nf + 252*x + 
        1080*eps*x - 81*eps^2*x + 2328*eps*Nf*x + 10028*eps^2*Nf*x - 
        252*x^2 - 954*eps*x^2 - 2142*eps^2*x^2 - 696*eps*Nf*x^2 - 
        6576*eps^2*Nf*x^2 - 480*eps*Nf*x^3 + 496*eps^2*Nf*x^3))/
      ((-1 + x)^2*x) + ((I/36)*eps*(-324*eps + 192*Nf + 112*eps*Nf + 
        924*eps*x - 480*Nf*x - 400*eps*Nf*x - 18*x^2 - 912*eps*x^2 + 
        384*Nf*x^2 + 524*eps*Nf*x^2 + 18*x^3 + 291*eps*x^3 - 96*Nf*x^3 - 
        380*eps*Nf*x^3 + 144*eps*Nf*x^4)*G[1, x])/((-1 + x)^2*x^2) + 
     ((I/12)*eps^2*(-32 + 7*x^2)*G[1, x]^2)/((-1 + x)*x^2) - 
     ((I/6)*eps^2*(96*Nf - 144*Nf*x + 35*x^2 + 48*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x^2)) + 
   G[1, x]*(((-1/216*I)*(-108 - 1908*eps - 12951*eps^2 + 1152*Nf + 
        744*eps*Nf + 3052*eps^2*Nf + 108*x + 2502*eps*x + 21798*eps^2*x - 
        2880*Nf*x + 984*eps*Nf*x + 608*eps^2*Nf*x + 144*x^2 - 1656*eps*x^2 - 
        14283*eps^2*x^2 + 2304*Nf*x^2 - 3744*eps*Nf*x^2 - 6892*eps^2*Nf*x^2 - 
        144*x^3 + 1062*eps*x^3 + 4968*eps^2*x^3 - 576*Nf*x^3 + 
        1536*eps*Nf*x^3 + 1088*eps^2*Nf*x^3 + 480*eps*Nf*x^4 + 
        368*eps^2*Nf*x^4))/((-1 + x)^2*x^2) - 
     ((I/6)*eps^2*(-29 + 320*Nf - 480*Nf*x + 41*x^2 + 160*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x^2)) + ((I/6)*eps^2*(-3 + 160*Nf - 240*Nf*x + 14*x^2 + 
      80*Nf*x^2)*G[0, 0, 1, x])/((-1 + x)*x^2) + 
   ((I/6)*eps^2*(-38 + 736*Nf - 1104*Nf*x + 85*x^2 + 368*Nf*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x^2) + (((275*I)/18)*eps^2*Zeta[3])/(-1 + x)) + 
 G[1, x]^3*(-1/324*(-648*eps + 8100*eps^2 - 144*Nf - 120*eps*Nf + 
      1096*eps^2*Nf - 1188*x - 3996*eps*x - 22977*eps^2*x + 1152*eps*Nf*x + 
      5028*eps^2*Nf*x + 702*x^2 + 2997*eps*x^2 + 11556*eps^2*x^2 - 
      2052*eps*Nf*x^2 - 12240*eps^2*Nf*x^2 - 810*eps*x^3 + 108*eps^2*x^3 + 
      864*eps*Nf*x^3 + 4896*eps^2*Nf*x^3 + 1296*eps*x^4 + 3240*eps^2*x^4 + 
      2160*eps^2*Nf*x^4)/((-1 + x)*x^2) - 
   (4*eps^2*(-48 + 28*Nf + 51*x - 42*Nf*x - 5*x^2 + 14*Nf*x^2)*G[0, 0, 1, x])/
    (3*(-1 + x)*x^2) + (17*eps^2*(9 - 12*x + 2*x^2)*G[0, 1, 1, x])/
    (3*(-1 + x)*x^2) - (2*eps^2*(442 + 168*Nf - 540*x - 252*Nf*x + 111*x^2 + 
      84*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x^2)) + 
 G[0, 0, 1, x]*(-1/108*(3024 + 18576*eps + 102492*eps^2 - 3456*Nf - 
      15264*eps*Nf - 62880*eps^2*Nf - 3456*x - 21870*eps*x - 121446*eps^2*x + 
      6912*Nf*x + 29640*eps*Nf*x + 128732*eps^2*Nf*x + 432*x^2 + 
      4374*eps*x^2 + 19521*eps^2*x^2 - 3168*Nf*x^2 - 13320*eps*Nf*x^2 - 
      66852*eps^2*Nf*x^2 - 1944*eps*x^3 - 1620*eps^2*x^3 - 288*Nf*x^3 + 
      1680*eps*Nf*x^3 + 11416*eps^2*Nf*x^3 + 1296*eps*x^4 + 3240*eps^2*x^4 + 
      864*eps^2*Nf*x^4)/((-1 + x)^2*x) - 
   (8*eps^2*(64*Nf - 3*x - 96*Nf*x - 2*x^2 + 32*Nf*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x^2) - (2*eps^2*(159 + 384*Nf - 288*x - 576*Nf*x - 25*x^2 + 
      192*Nf*x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[0, 1, 1, x]*(-1/108*(864 + 6858*eps + 25002*eps^2 - 288*Nf - 816*eps*Nf - 
      4204*eps^2*Nf - 2808*x - 19980*eps*x - 99711*eps^2*x + 864*Nf*x + 
      1512*eps*Nf*x + 10080*eps^2*Nf*x + 2268*x^2 + 12474*eps*x^2 + 
      57429*eps^2*x^2 - 864*Nf*x^2 - 1368*eps*Nf*x^2 - 17052*eps^2*Nf*x^2 - 
      648*eps*x^3 + 1620*eps^2*x^3 + 288*Nf*x^3 + 2640*eps*Nf*x^3 + 
      19256*eps^2*Nf*x^3 + 1296*eps*x^4 + 3240*eps^2*x^4 + 864*eps^2*Nf*x^4)/
     ((-1 + x)*x^2) - (2*eps^2*(-439 + 864*Nf + 360*x - 1296*Nf*x - 21*x^2 + 
      432*Nf*x^2)*Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[1, x]^2*((-4212 + 20736*eps + 233442*eps^2 - 144*Nf + 3936*eps*Nf + 
     3056*eps^2*Nf + 1944*x - 17334*eps*x - 215865*eps^2*x + 4320*Nf*x + 
     14472*eps*Nf*x + 104148*eps^2*Nf*x - 648*x^2 + 1782*eps*x^2 - 
     30699*eps^2*x^2 - 6912*Nf*x^2 - 36216*eps*Nf*x^2 - 216204*eps^2*Nf*x^2 - 
     2592*x^3 - 4536*eps*x^3 + 38556*eps^2*x^3 + 2592*Nf*x^3 + 
     18144*eps*Nf*x^3 + 95256*eps^2*Nf*x^3 + 3888*x^4 + 9720*eps*x^4 + 
     27540*eps^2*x^4 + 6480*eps*Nf*x^4 + 48600*eps^2*Nf*x^4)/
    (1296*(-1 + x)*x^2) - (2*eps*(72 + 27*eps + 72*Nf - 22*eps*Nf - 90*x - 
      135*eps*x - 108*Nf*x + 252*eps*Nf*x + 24*x^2 + 36*eps*x^2 + 36*Nf*x^2 - 
      270*eps*Nf*x^2 + 38*eps*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)*x^2) - 
   (eps*(270 + 72*eps - 52*eps*Nf - 360*x - 447*eps*x + 288*eps*Nf*x + 
      60*x^2 + 438*eps*x^2 - 288*eps*Nf*x^2 + 64*eps*Nf*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)*x^2) + (eps^2*(264 + 144*Nf - 264*x - 216*Nf*x + 59*x^2 + 
      72*Nf*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   (eps^2*(53 + 112*Nf - 12*x - 168*Nf*x + 18*x^2 + 56*Nf*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)*x^2) - 
   (eps^2*(167 - 240*x + 40*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (eps*(-1338 - 174*eps + 864*Nf - 124*eps*Nf + 1512*x + 3075*eps*x - 
      1296*Nf*x + 1872*eps*Nf*x - 144*x^2 - 2469*eps*x^2 + 432*Nf*x^2 - 
      2088*eps*Nf*x^2 + 192*eps*Nf*x^3)*Zeta[3])/(18*(-1 + x)*x^2)) + 
 G[0, 1, x]*((2*eps*(-168 - 300*eps + 192*Nf + 76*eps*Nf + 312*x + 
      336*eps*x - 480*Nf*x - 400*eps*Nf*x - 114*x^2 + 93*eps*x^2 + 
      384*Nf*x^2 + 600*eps*Nf*x^2 - 30*x^3 - 54*eps*x^3 - 96*Nf*x^3 - 
      384*eps*Nf*x^3 + 108*eps*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   (4*eps^2*(-119 + 136*Nf + 102*x - 204*Nf*x + 2*x^2 + 68*Nf*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   (8*eps^2*(-19 + 52*Nf + 12*x - 78*Nf*x + 2*x^2 + 26*Nf*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (eps*(30 - 324*eps + 192*Nf + 20*eps*Nf - 174*x + 615*eps*x - 480*Nf*x - 
      428*eps*Nf*x + 270*x^2 - 114*eps*x^2 + 384*Nf*x^2 + 764*eps*Nf*x^2 - 
      126*x^3 - 210*eps*x^3 - 96*Nf*x^3 - 300*eps*Nf*x^3 + 40*eps*Nf*x^4)*
     Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((1296*eps^2 - 3564*x - 40500*eps*x - 288198*eps^2*x + 
     13104*Nf*x + 81744*eps*Nf*x + 380656*eps^2*Nf*x + 3564*x^2 + 
     12150*eps*x^2 + 80919*eps^2*x^2 - 23472*Nf*x^2 - 132216*eps*Nf*x^2 - 
     618460*eps^2*Nf*x^2 - 6480*x^3 + 1296*eps*x^3 + 81000*eps^2*x^3 + 
     2592*Nf*x^3 + 11664*eps*Nf*x^3 + 77760*eps^2*Nf*x^3 + 3888*x^4 + 
     9720*eps*x^4 + 27540*eps^2*x^4 + 6480*eps*Nf*x^4 + 48600*eps^2*Nf*x^4)/
    (1296*(-1 + x)^2*x) - (eps*(78 - 45*eps + 144*Nf - 8*eps*Nf - 108*x - 
      45*eps*x - 216*Nf*x + 396*eps*Nf*x + 36*x^2 - 81*eps*x^2 + 72*Nf*x^2 - 
      432*eps*Nf*x^2 + 44*eps*Nf*x^3)*G[1, x]^3)/(18*(-1 + x)*x^2) - 
   (eps^2*(-45 + 56*Nf + 42*x - 84*Nf*x + 28*Nf*x^2)*G[1, x]^4)/
    (12*(-1 + x)*x^2) - ((504*eps + 3888*eps^2 - 576*eps*Nf - 3168*eps^2*Nf - 
      36*x - 576*eps*x - 4131*eps^2*x + 1128*eps*Nf*x + 5716*eps^2*Nf*x + 
      36*x^2 + 54*eps*x^2 + 666*eps^2*x^2 - 504*eps*Nf*x^2 - 
      1952*eps^2*Nf*x^2 - 648*eps^2*x^3 - 48*eps*Nf*x^3 + 280*eps^2*Nf*x^3 + 
      432*eps^2*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^2*(-35 + 40*Nf + 30*x - 60*Nf*x + 14*x^2 + 20*Nf*x^2)*G[0, 1, x]^2)/
    ((-1 + x)*x^2) + G[1, x]^2*
    (-1/72*(504 + 684*eps + 3438*eps^2 - 576*Nf - 96*eps*Nf - 292*eps^2*Nf - 
        936*x - 1152*eps*x - 6714*eps^2*x + 1440*Nf*x - 1488*eps*Nf*x - 
        5792*eps^2*Nf*x + 432*x^2 + 1224*eps*x^2 + 7875*eps^2*x^2 - 
        1152*Nf*x^2 + 3312*eps*Nf*x^2 + 11816*eps^2*Nf*x^2 - 756*eps*x^3 - 
        4419*eps^2*x^3 + 288*Nf*x^3 - 1776*eps*Nf*x^3 - 5164*eps^2*Nf*x^3 + 
        90*eps^2*x^4 + 48*eps*Nf*x^4 + 296*eps^2*Nf*x^4)/((-1 + x)^2*x^2) - 
     (eps^2*(40 + 80*Nf - 72*x - 120*Nf*x + 23*x^2 + 40*Nf*x^2)*G[0, 1, x])/
      (2*(-1 + x)*x^2)) - (eps^2*(-168 + 192*Nf + 228*x - 384*Nf*x + 45*x^2 + 
      176*Nf*x^2 + 16*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps*(-252 - 162*eps + 288*Nf + 16*eps*Nf + 468*x + 36*eps*x - 720*Nf*x - 
      760*eps*Nf*x - 198*x^2 + 720*eps*x^2 + 576*Nf*x^2 + 1412*eps*Nf*x^2 - 
      18*x^3 - 585*eps*x^3 - 144*Nf*x^3 - 692*eps*Nf*x^3 + 24*eps*Nf*x^4)*
     G[0, 1, 1, x])/(6*(-1 + x)^2*x^2) - (6*eps^2*G[0, 0, 0, 1, x])/
    (-1 + x) - (2*eps^2*(-133 + 152*Nf + 114*x - 228*Nf*x - 5*x^2 + 
      76*Nf*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) - 
   (eps^2*(-220 + 384*Nf + 168*x - 576*Nf*x + 5*x^2 + 192*Nf*x^2)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (eps*(-414*eps - 720*eps*Nf + 66*x + 1107*eps*x + 1484*eps*Nf*x - 66*x^2 - 
      345*eps*x^2 - 800*eps*Nf*x^2 + 36*eps*Nf*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x) + G[1, x]*((-3024 - 16200*eps - 80028*eps^2 + 3456*Nf + 
       14400*eps*Nf + 55896*eps^2*Nf + 3456*x + 18738*eps*x + 90072*eps^2*x - 
       6912*Nf*x - 26616*eps*Nf*x - 103928*eps^2*Nf*x - 432*x^2 - 
       3186*eps*x^2 - 13473*eps^2*x^2 + 3456*Nf*x^2 + 10488*eps*Nf*x^2 + 
       41636*eps^2*Nf*x^2 - 108*eps*x^3 - 1296*eps^2*x^3 - 864*eps*Nf*x^3 - 
       5040*eps^2*Nf*x^3 + 864*eps^2*Nf*x^4)/(216*(-1 + x)^2*x) + 
     (eps*(-84 - 228*eps + 96*Nf + 48*eps*Nf + 156*x + 558*eps*x - 240*Nf*x + 
        312*eps*Nf*x - 66*x^2 - 792*eps*x^2 + 192*Nf*x^2 - 740*eps*Nf*x^2 - 
        6*x^3 + 465*eps*x^3 - 48*Nf*x^3 + 348*eps*Nf*x^3 + 32*eps*Nf*x^4)*
       G[0, 1, x])/(6*(-1 + x)^2*x^2) + 
     (8*eps^2*(-7 + 8*Nf + 6*x - 12*Nf*x + 4*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) + (eps^2*(-90 + 128*Nf + 60*x - 192*Nf*x + 3*x^2 + 
        64*Nf*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     (2*eps^2*(69 + 120*Nf - 90*x - 180*Nf*x + 19*x^2 + 60*Nf*x^2)*Zeta[3])/
      (3*(-1 + x)*x^2))) + 
 Pi^2*((-28512 - 248184*eps - 1724328*eps^2 - 20736*Nf - 84672*eps*Nf - 
     234864*eps^2*Nf - 3240*x + 70794*eps*x + 558657*eps^2*x - 2736*Nf*x - 
     184776*eps*Nf*x - 1390420*eps^2*Nf*x - 15552*x^2 + 19440*eps*x^2 + 
     441288*eps^2*x^2 + 15552*Nf*x^2 + 108864*eps*Nf*x^2 + 
     664848*eps^2*Nf*x^2 + 23328*x^3 + 58320*eps*x^3 + 165240*eps^2*x^3 + 
     38880*eps*Nf*x^3 + 291600*eps^2*Nf*x^3)/(7776*(-1 + x)*x) + 
   (5*eps^2*G[0, x]^4)/(48*(-1 + x)) - 
   (eps*(1176 + 432*eps - 624*eps*Nf - 1440*x - 1734*eps*x + 1344*eps*Nf*x + 
      240*x^2 + 1131*eps*x^2 - 1344*eps*Nf*x^2 + 512*eps*Nf*x^3)*G[1, x]^3)/
    (216*(-1 + x)*x^2) + (eps^2*(225 - 264*x + 44*x^2)*G[1, x]^4)/
    (48*(-1 + x)*x^2) + G[0, x]^3*
    ((eps*(-240*eps - 384*eps*Nf - 6*x + 399*eps*x + 740*eps*Nf*x + 6*x^2 - 
        12*eps*x^2 - 484*eps*Nf*x^2 + 128*eps*Nf*x^3))/(54*(-1 + x)^2*x) + 
     (eps^2*(40 + 64*Nf - 48*x - 96*Nf*x + 17*x^2 + 32*Nf*x^2)*G[1, x])/
      (9*(-1 + x)*x^2)) - ((-216 - 36*eps - 729*eps^2 - 576*Nf + 528*eps*Nf + 
      2800*eps^2*Nf + 648*x - 180*eps*x + 2943*eps^2*x + 1440*Nf*x - 
      6144*eps*Nf*x - 29524*eps^2*Nf*x - 648*x^2 + 1278*eps*x^2 + 
      3780*eps^2*x^2 - 1152*Nf*x^2 + 11328*eps*Nf*x^2 + 51004*eps^2*Nf*x^2 + 
      216*x^3 - 954*eps*x^3 - 5058*eps^2*x^3 + 288*Nf*x^3 - 6672*eps*Nf*x^3 - 
      23888*eps^2*Nf*x^3 + 1248*eps*Nf*x^4 + 2080*eps^2*Nf*x^4)*G[0, 1, x])/
    (108*(-1 + x)^2*x^2) - (2*eps^2*(-1 + 116*Nf - 12*x - 174*Nf*x + 20*x^2 + 
      58*Nf*x^2)*G[0, 1, x]^2)/(3*(-1 + x)*x^2) + 
   G[1, x]^2*((1260 + 720*eps + 6273*eps^2 - 1560*eps*Nf - 6028*eps^2*Nf - 
       1728*x - 4482*eps*x - 27999*eps^2*x + 3456*eps*Nf*x + 
       19068*eps^2*Nf*x + 288*x^2 + 3222*eps*x^2 + 17649*eps^2*x^2 - 
       3456*eps*Nf*x^2 - 19980*eps^2*Nf*x^2 - 1512*eps^2*x^3 + 
       1248*eps*Nf*x^3 + 4384*eps^2*Nf*x^3 + 2376*eps^2*x^4)/
      (432*(-1 + x)*x^2) - (eps^2*(-71 + 304*Nf + 12*x - 456*Nf*x + 38*x^2 + 
        152*Nf*x^2)*G[0, 1, x])/(6*(-1 + x)*x^2)) + 
   G[0, x]^2*((1872*eps + 8712*eps^2 + 3456*eps*Nf + 11712*eps^2*Nf + 180*x - 
       2772*eps*x - 14337*eps^2*x - 6600*eps*Nf*x - 14388*eps^2*Nf*x - 
       180*x^2 + 270*eps*x^2 + 4878*eps^2*x^2 + 4392*eps*Nf*x^2 - 
       1520*eps^2*Nf*x^2 - 3888*eps^2*x^3 - 1248*eps*Nf*x^3 + 
       224*eps^2*Nf*x^3 + 2376*eps^2*x^4)/(432*(-1 + x)^2*x) - 
     (eps*(-312 - 180*eps - 576*Nf + 160*eps*Nf + 744*x + 2952*eps*x + 
        1440*Nf*x - 3472*eps*Nf*x - 606*x^2 - 3510*eps*x^2 - 1152*Nf*x^2 + 
        6716*eps*Nf*x^2 + 174*x^3 + 843*eps*x^3 + 288*Nf*x^3 - 
        3916*eps*Nf*x^3 + 512*eps*Nf*x^4)*G[1, x])/(72*(-1 + x)^2*x^2) - 
     (eps^2*(-564 + 448*Nf + 504*x - 672*Nf*x - 23*x^2 + 224*Nf*x^2)*
       G[1, x]^2)/(24*(-1 + x)*x^2) - 
     (eps^2*(212 + 352*Nf - 264*x - 528*Nf*x + 61*x^2 + 176*Nf*x^2)*
       G[0, 1, x])/(12*(-1 + x)*x^2)) - 
   (eps*(-456 - 36*eps - 960*Nf + 416*eps*Nf + 1176*x - 1308*eps*x + 
      2400*Nf*x + 3904*eps*Nf*x - 774*x^2 + 1536*eps*x^2 - 1920*Nf*x^2 - 
      8340*eps*Nf*x^2 + 54*x^3 + 357*eps*x^3 + 480*Nf*x^3 + 4148*eps*Nf*x^3 + 
      544*eps*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps*(-1098 + 444*eps - 1344*Nf - 492*eps*Nf + 2394*x + 201*eps*x + 
      3360*Nf*x - 2916*eps*Nf*x - 1704*x^2 + 57*eps*x^2 - 2688*Nf*x^2 + 
      7136*eps*Nf*x^2 + 408*x^3 - 474*eps*x^3 + 672*Nf*x^3 - 
      3792*eps*Nf*x^3 + 544*eps*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) - 
   (eps^2*(352 + 640*Nf - 480*x - 960*Nf*x + 257*x^2 + 320*Nf*x^2)*
     G[0, 0, 0, 1, x])/(6*(-1 + x)*x^2) - 
   (eps^2*(931 - 960*Nf + 187*x + 480*Nf*x)*G[0, 0, 1, 1, x])/(6*x^2) - 
   (eps^2*(-713 + 608*Nf + 648*x - 912*Nf*x - 64*x^2 + 304*Nf*x^2)*
     G[0, 1, 1, 1, x])/(6*(-1 + x)*x^2) - 
   (eps*(-5472*eps + 6336*eps*Nf + 2328*x + 11466*eps*x - 12164*eps*Nf*x - 
      2328*x^2 - 3663*eps*x^2 + 7652*eps*Nf*x^2 + 1632*eps*Nf*x^3)*Zeta[3])/
    (108*(-1 + x)^2*x) + 
   G[0, x]*(-1/648*(1296 + 7992*eps + 38232*eps^2 + 3456*Nf + 12384*eps*Nf + 
        40368*eps^2*Nf - 1944*x - 19116*eps*x - 121365*eps^2*x - 6624*Nf*x - 
        10392*eps*Nf*x - 1024*eps^2*Nf*x + 648*x^2 + 10260*eps*x^2 + 
        54594*eps^2*x^2 + 4608*Nf*x^2 - 10392*eps*Nf*x^2 - 
        97216*eps^2*Nf*x^2 - 6156*eps*x^3 - 7668*eps^2*x^3 - 1440*Nf*x^3 + 
        1488*eps*Nf*x^3 + 24248*eps^2*Nf*x^3 + 3888*eps*x^4 + 
        9720*eps^2*x^4 + 5184*eps^2*Nf*x^4)/((-1 + x)^2*x) - 
     (eps*(360 + 555*eps - 336*Nf - 112*eps*Nf - 324*x - 756*eps*x + 
        504*Nf*x - 660*eps*Nf*x + 12*x^2 + 732*eps*x^2 - 168*Nf*x^2 + 
        740*eps*Nf*x^2 + 8*eps*Nf*x^3)*G[1, x]^2)/(18*(-1 + x)*x^2) + 
     (eps^2*(177 + 152*Nf - 228*x - 228*Nf*x + 57*x^2 + 76*Nf*x^2)*G[1, x]^3)/
      (9*(-1 + x)*x^2) + (eps*(-384 - 132*eps - 768*Nf + 240*eps*Nf + 960*x - 
        660*eps*x + 1920*Nf*x + 384*eps*Nf*x - 594*x^2 + 1338*eps*x^2 - 
        1536*Nf*x^2 - 1052*eps*Nf*x^2 + 18*x^3 + 141*eps*x^3 + 384*Nf*x^3 - 
        116*eps*Nf*x^3 + 544*eps*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x^2) + 
     G[1, x]*((-216 - 180*eps - 1008*eps^2 - 576*Nf + 240*eps*Nf + 
         1192*eps^2*Nf + 648*x + 4752*eps*x + 26856*eps^2*x + 1440*Nf*x - 
         5136*eps*Nf*x - 21880*eps^2*Nf*x - 576*x^2 - 6156*eps*x^2 - 
         31905*eps^2*x^2 - 1152*Nf*x^2 + 9888*eps*Nf*x^2 + 
         39652*eps^2*Nf*x^2 + 144*x^3 + 1584*eps*x^3 + 7443*eps^2*x^3 + 
         288*Nf*x^3 - 5616*eps*Nf*x^3 - 19428*eps^2*Nf*x^3 - 1998*eps^2*x^4 + 
         624*eps*Nf*x^4 + 2912*eps^2*Nf*x^4 + 1404*eps^2*x^5)/
        (108*(-1 + x)^2*x^2) - (eps^2*(28 + 256*Nf - 96*x - 384*Nf*x + 
          77*x^2 + 128*Nf*x^2)*G[0, 1, x])/(6*(-1 + x)*x^2)) + 
     (2*eps^2*(23 + 40*Nf - 30*x - 60*Nf*x + 11*x^2 + 20*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x^2) + 
     (eps^2*(-748 + 1184*Nf + 528*x - 1776*Nf*x + 257*x^2 + 592*Nf*x^2)*
       G[0, 1, 1, x])/(6*(-1 + x)*x^2) - (271*eps^2*Zeta[3])/(6*(-1 + x))) + 
   G[1, x]*(-1/648*(1080 + 12258*eps + 100710*eps^2 - 1728*Nf - 7056*eps*Nf - 
        25260*eps^2*Nf - 3780*x - 33804*eps*x - 198774*eps^2*x + 4320*Nf*x + 
        25200*eps*Nf*x + 107076*eps^2*Nf*x + 2214*x^2 + 15417*eps*x^2 + 
        70092*eps^2*x^2 - 4320*Nf*x^2 - 27468*eps*Nf*x^2 - 
        123384*eps^2*Nf*x^2 - 2268*eps*x^3 + 5076*eps^2*x^3 + 1440*Nf*x^3 + 
        6288*eps*Nf*x^3 + 26296*eps^2*Nf*x^3 + 3888*eps*x^4 + 
        9720*eps^2*x^4 + 5184*eps^2*Nf*x^4)/((-1 + x)*x^2) + 
     (eps*(-138 - 642*eps + 672*Nf + 300*eps*Nf + 210*x + 447*eps*x - 
        1680*Nf*x + 1068*eps*Nf*x + 12*x^2 - 183*eps*x^2 + 1344*Nf*x^2 - 
        2896*eps*Nf*x^2 - 84*x^3 + 360*eps*x^3 - 336*Nf*x^3 + 
        1480*eps*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
     (eps^2*(66 + 960*Nf - 216*x - 1440*Nf*x + 187*x^2 + 480*Nf*x^2)*
       G[0, 0, 1, x])/(6*(-1 + x)*x^2) + 
     (eps^2*(-681 + 608*Nf + 624*x - 912*Nf*x - 24*x^2 + 304*Nf*x^2)*
       G[0, 1, 1, x])/(6*(-1 + x)*x^2) + 
     (eps^2*(-304 + 352*Nf + 96*x - 528*Nf*x + 55*x^2 + 176*Nf*x^2)*Zeta[3])/
      (6*(-1 + x)*x^2))) + 
 (eps*(1500*eps + 3120*eps*Nf + 30*x - 3675*eps*x - 6102*eps*Nf*x - 30*x^2 + 
    1185*eps*x^2 + 3322*eps*Nf*x^2 + 140*eps*Nf*x^3)*Zeta[5])/
  (15*(-1 + x)^2*x) + 
 G[0, x]*((216*eps + 864*eps^2 + 864*x + 4050*eps*x + 17955*eps^2*x + 
     1440*Nf*x + 9576*eps*Nf*x + 44388*eps^2*Nf*x - 1296*x^2 - 5832*eps*x^2 - 
     20844*eps^2*x^2 + 1152*Nf*x^2 + 6672*eps*Nf*x^2 + 27128*eps^2*Nf*x^2)/
    (216*(-1 + x)*x) + (eps*(-50 - 21*eps + 16*eps*Nf + 10*x + 44*eps*x - 
      32*eps*Nf*x + 16*eps*Nf*x^2)*G[1, x]^4)/(12*x^2) - 
   (17*eps^2*(-5 + x)*G[1, x]^5)/(30*x^2) - 
   (eps*(-168 - 300*eps + 192*Nf + 76*eps*Nf + 312*x + 336*eps*x - 480*Nf*x - 
      400*eps*Nf*x - 114*x^2 + 93*eps*x^2 + 384*Nf*x^2 + 600*eps*Nf*x^2 - 
      30*x^3 - 54*eps*x^3 - 96*Nf*x^3 - 384*eps*Nf*x^3 + 108*eps*Nf*x^4)*
     G[0, 1, x]^2)/(3*(-1 + x)^2*x^2) + 
   G[1, x]^3*(-1/54*(-180 - 162*eps - 927*eps^2 + 96*eps*Nf + 424*eps^2*Nf + 
        36*x + 360*eps*x + 2115*eps^2*x - 192*eps*Nf*x - 992*eps^2*Nf*x + 
        45*eps^2*x^2 + 96*eps*Nf*x^2 + 448*eps^2*Nf*x^2 + 216*eps^2*x^3)/
       x^2 + (4*eps^2*(-48 + 28*Nf + 51*x - 42*Nf*x - 5*x^2 + 14*Nf*x^2)*
       G[0, 1, x])/(3*(-1 + x)*x^2)) - 
   ((504*eps + 2304*eps^2 - 576*eps*Nf - 1920*eps^2*Nf + 36*x - 576*eps*x - 
      2448*eps^2*x + 1152*eps*Nf*x + 4128*eps^2*Nf*x - 36*x^2 + 
      54*eps^2*x^2 - 528*eps*Nf*x^2 - 2464*eps^2*Nf*x^2 + 9*eps^2*x^3 - 
      48*eps*Nf*x^3 + 280*eps^2*Nf*x^3)*G[0, 0, 1, x])/(9*(-1 + x)^2*x) + 
   ((-504 - 1548*eps - 8964*eps^2 + 576*Nf + 432*eps*Nf + 1776*eps^2*Nf + 
      936*x + 2736*eps*x + 19368*eps^2*x - 1440*Nf*x + 144*eps*Nf*x - 
      264*eps^2*Nf*x - 432*x^2 - 2556*eps*x^2 - 17325*eps^2*x^2 + 
      1152*Nf*x^2 - 1296*eps*Nf*x^2 - 3164*eps^2*Nf*x^2 + 1368*eps*x^3 + 
      7119*eps^2*x^3 - 288*Nf*x^3 + 192*eps*Nf*x^3 - 428*eps^2*Nf*x^3 - 
      630*eps^2*x^4 + 528*eps*Nf*x^4 + 1096*eps^2*Nf*x^4 + 432*eps^2*x^5)*
     G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
   (4*eps*(3 + 9*eps - 3*x + 5*eps*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*eps*(84 + 3*eps - 96*Nf + 28*eps*Nf - 156*x - 243*eps*x + 240*Nf*x - 
      232*eps*Nf*x + 108*x^2 + 351*eps*x^2 - 192*Nf*x^2 + 432*eps*Nf*x^2 - 
      36*x^3 - 33*eps*x^3 + 48*Nf*x^3 - 292*eps*Nf*x^3 + 64*eps*Nf*x^4)*
     G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps*(78 + 69*eps - 144*Nf + 40*eps*Nf - 36*x + 9*eps*x + 216*Nf*x - 
      492*eps*Nf*x - 12*x^2 - 60*eps*x^2 - 72*Nf*x^2 + 528*eps*Nf*x^2 + 
      4*eps*Nf*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) + 
   (48*eps^2*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
   (4*eps^2*(-441 + 504*Nf + 378*x - 756*Nf*x - 13*x^2 + 252*Nf*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (4*eps^2*(-147 + 168*Nf + 126*x - 252*Nf*x - 10*x^2 + 84*Nf*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)*x^2) - 
   (4*eps^2*(222 + 480*Nf - 234*x - 720*Nf*x - 5*x^2 + 240*Nf*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (4*eps^2*(33 + 232*Nf - 48*x - 348*Nf*x - 2*x^2 + 116*Nf*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) - 
   (4*eps^2*(88 + 56*Nf - 72*x - 84*Nf*x + 19*x^2 + 28*Nf*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) - 
   ((72*eps + 936*eps^2 + 576*eps*Nf + 3312*eps^2*Nf + 72*x - 576*eps*x - 
      1533*eps^2*x - 1152*eps*Nf*x - 5612*eps^2*Nf*x - 72*x^2 + 360*eps*x^2 + 
      633*eps^2*x^2 + 432*eps*Nf*x^2 + 908*eps^2*Nf*x^2 - 630*eps^2*x^3 + 
      144*eps*Nf*x^3 + 456*eps^2*Nf*x^3 + 432*eps^2*x^4)*Zeta[3])/
    (18*(-1 + x)^2*x) + G[1, x]^2*
    ((324 + 2160*eps + 9963*eps^2 - 144*Nf - 636*eps*Nf - 2638*eps^2*Nf - 
       1080*x - 6534*eps*x - 32643*eps^2*x + 432*Nf*x + 2268*eps*Nf*x + 
       10494*eps^2*Nf*x + 756*x^2 + 4104*eps*x^2 + 18144*eps^2*x^2 - 
       432*Nf*x^2 - 2520*eps*Nf*x^2 - 13740*eps^2*Nf*x^2 - 378*eps*x^3 + 
       1026*eps^2*x^3 + 144*Nf*x^3 + 888*eps*Nf*x^3 + 5236*eps^2*Nf*x^3 + 
       648*eps*x^4 + 1620*eps^2*x^4 + 864*eps^2*Nf*x^4)/(108*(-1 + x)*x^2) + 
     (2*eps*(72 + 27*eps + 72*Nf - 22*eps*Nf - 90*x - 135*eps*x - 108*Nf*x + 
        252*eps*Nf*x + 24*x^2 + 36*eps*x^2 + 36*Nf*x^2 - 270*eps*Nf*x^2 + 
        38*eps*Nf*x^3)*G[0, 1, x])/(3*(-1 + x)*x^2) - 
     (2*eps^2*(56 + 16*Nf - 48*x - 24*Nf*x + 9*x^2 + 8*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) - (4*eps^2*(-33 + 28*Nf + 39*x - 42*Nf*x - 3*x^2 + 
        14*Nf*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     (2*eps^2*(-26 + 40*Nf + 30*x - 60*Nf*x + x^2 + 20*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + G[0, 1, x]*
    ((3024 + 18576*eps + 102492*eps^2 - 3456*Nf - 15264*eps*Nf - 
       62880*eps^2*Nf - 3456*x - 21870*eps*x - 121446*eps^2*x + 6912*Nf*x + 
       29640*eps*Nf*x + 128732*eps^2*Nf*x + 432*x^2 + 4374*eps*x^2 + 
       19521*eps^2*x^2 - 3168*Nf*x^2 - 13320*eps*Nf*x^2 - 
       66852*eps^2*Nf*x^2 - 1944*eps*x^3 - 1620*eps^2*x^3 - 288*Nf*x^3 + 
       1680*eps*Nf*x^3 + 11416*eps^2*Nf*x^3 + 1296*eps*x^4 + 3240*eps^2*x^4 + 
       864*eps^2*Nf*x^4)/(108*(-1 + x)^2*x) - 
     (24*eps^2*(-7 + 8*Nf + 6*x - 12*Nf*x - x^2 + 4*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) + (8*eps^2*(64*Nf - 3*x - 96*Nf*x - 2*x^2 + 32*Nf*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x^2) + 
     (2*eps^2*(144 + 288*Nf - 216*x - 432*Nf*x + 41*x^2 + 144*Nf*x^2)*
       Zeta[3])/(3*(-1 + x)*x^2)) + 
   G[1, x]*(-1/54*(-324 - 3564*eps - 23733*eps^2 + 144*Nf + 1212*eps*Nf + 
        7342*eps^2*Nf + 216*x + 1674*eps*x + 9234*eps^2*x - 360*Nf*x - 
        3192*eps*Nf*x - 19984*eps^2*Nf*x - 216*x^2 + 270*eps*x^2 + 
        6129*eps^2*x^2 + 216*Nf*x^2 + 1512*eps*Nf*x^2 + 9234*eps^2*Nf*x^2 + 
        324*x^3 + 810*eps*x^3 + 2295*eps^2*x^3 + 540*eps*Nf*x^3 + 
        4050*eps^2*Nf*x^3)/((-1 + x)*x) - 
     ((-504 - 1080*eps - 5922*eps^2 + 576*Nf + 240*eps*Nf + 928*eps^2*Nf + 
        936*x + 2628*eps*x + 16056*eps^2*x - 1440*Nf*x + 912*eps*Nf*x + 
        3032*eps^2*Nf*x - 432*x^2 - 2988*eps*x^2 - 17667*eps^2*x^2 + 
        1152*Nf*x^2 - 2448*eps*Nf*x^2 - 7532*eps^2*Nf*x^2 + 1440*eps*x^3 + 
        7497*eps^2*x^3 - 288*Nf*x^3 + 1152*eps*Nf*x^3 + 2228*eps^2*Nf*x^3 - 
        630*eps^2*x^4 + 144*eps*Nf*x^4 + 456*eps^2*Nf*x^4 + 432*eps^2*x^5)*
       G[0, 1, x])/(18*(-1 + x)^2*x^2) - 
     (2*eps^2*(-50 + 24*Nf + 54*x - 36*Nf*x - 11*x^2 + 12*Nf*x^2)*
       G[0, 1, x]^2)/((-1 + x)*x^2) + 
     (4*eps*(-42 - 66*eps + 48*Nf + 16*eps*Nf + 78*x + 159*eps*x - 120*Nf*x - 
        4*eps*Nf*x - 39*x^2 - 102*eps*x^2 + 96*Nf*x^2 - 36*eps*Nf*x^2 + 
        3*x^3 + 15*eps*x^3 - 24*Nf*x^3 + 16*eps*Nf*x^3 + 8*eps*Nf*x^4)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*eps*(102 + 51*eps + 144*Nf - 60*eps*Nf - 144*x - 159*eps*x - 
        216*Nf*x + 552*eps*Nf*x + 42*x^2 + 63*eps*x^2 + 72*Nf*x^2 - 
        588*eps*Nf*x^2 + 76*eps*Nf*x^3)*G[0, 1, 1, x])/(3*(-1 + x)*x^2) - 
     (12*eps^2*G[0, 0, 0, 1, x])/(-1 + x) + 
     (4*eps^2*(61 + 16*Nf - 48*x - 24*Nf*x + 4*x^2 + 8*Nf*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
     (28*eps^2*(2 + 8*Nf - 12*Nf*x + x^2 + 4*Nf*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x^2) + (2*eps*(-2 + 22*eps - 16*Nf + 4*eps*Nf + 14*x + 
        19*eps*x + 40*Nf*x - 100*eps*Nf*x - 18*x^2 - 53*eps*x^2 - 32*Nf*x^2 + 
        196*eps*Nf*x^2 + 6*x^3 + 16*eps*x^3 + 8*Nf*x^3 - 104*eps*Nf*x^3 + 
        4*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) - 
   (94*eps^2*Zeta[5])/(-1 + x)) + 
 Pi*(((I/1944)*(-28188 - 123444*eps - 425250*eps^2 + 4752*Nf + 52416*eps*Nf + 
      279240*eps^2*Nf + 24300*x + 109350*eps*x + 407025*eps^2*x + 
      22608*Nf*x + 101688*eps*Nf*x + 380020*eps^2*Nf*x))/((-1 + x)*x) + 
   (((3*I)/4)*eps^2*G[0, x]^5)/(-1 + x) + 
   ((I/72)*eps*(-84 - 69*eps - 68*eps*Nf - 24*eps*x + 288*eps*Nf*x + 
      219*eps*x^2 - 288*eps*Nf*x^2 + 96*eps*Nf*x^3)*G[1, x]^4)/
    ((-1 + x)*x^2) + (((3*I)/4)*eps^2*G[1, x]^5)/((-1 + x)*x^2) + 
   G[0, x]^4*(((-1/72*I)*eps*(-84 - 279*eps + 28*eps*Nf + 84*x + 237*eps*x - 
        124*eps*Nf*x + 96*eps*Nf*x^2))/(-1 + x)^2 - 
     (((7*I)/6)*eps^2*G[1, x])/(-1 + x)) - 
   ((I/3)*eps*(-18 - 57*eps + 192*Nf - 4*eps*Nf + 18*x - 24*eps*x - 
      480*Nf*x - 116*eps*Nf*x + 30*x^2 + 120*eps*x^2 + 384*Nf*x^2 + 
      192*eps*Nf*x^2 - 30*x^3 - 48*eps*x^3 - 96*Nf*x^3 + 24*eps*Nf*x^3)*
     G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]^3*(((I/108)*(-1044*eps^2 + 384*eps^2*Nf - 108*x - 432*eps*x - 
        603*eps^2*x + 72*eps*Nf*x + 220*eps^2*Nf*x + 108*x^2 + 378*eps*x^2 + 
        1332*eps^2*x^2 - 264*eps*Nf*x^2 - 1560*eps^2*Nf*x^2 + 
        192*eps*Nf*x^3 + 32*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps*(-174*eps + 64*eps*Nf + 246*eps*x + 128*eps*Nf*x - 18*x^2 - 
        330*eps*x^2 - 372*eps*Nf*x^2 + 18*x^3 + 249*eps*x^3 + 84*eps*Nf*x^3 + 
        96*eps*Nf*x^4)*G[1, x])/((-1 + x)^2*x^2) - 
     ((I/6)*eps^2*(-8 + 64*Nf - 96*Nf*x + 5*x^2 + 32*Nf*x^2)*G[1, x]^2)/
      ((-1 + x)*x^2) - (((11*I)/3)*eps^2*G[0, 1, x])/(-1 + x)) + 
   G[1, x]^3*(((-1/108*I)*(-108 + 1323*eps^2 - 120*eps*Nf - 796*eps^2*Nf + 
        18*eps*x - 2367*eps^2*x + 576*eps*Nf*x + 2556*eps^2*Nf*x + 
        306*eps*x^2 + 1926*eps^2*x^2 - 576*eps*Nf*x^2 - 2208*eps^2*Nf*x^2 + 
        192*eps*Nf*x^3 + 608*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
     ((I/3)*eps^2*(-39 + 112*Nf - 168*Nf*x + 14*x^2 + 56*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x^2)) - ((I/18)*(-576*eps - 4311*eps^2 + 240*eps*Nf + 
      840*eps^2*Nf + 756*eps*x + 8397*eps^2*x - 3264*eps*Nf*x - 
      10788*eps^2*Nf*x + 144*x^2 + 324*eps*x^2 - 2448*eps^2*x^2 + 
      6024*eps*Nf*x^2 + 18436*eps^2*Nf*x^2 - 144*x^3 - 396*eps*x^3 - 
      783*eps^2*x^3 - 3624*eps*Nf*x^3 - 9684*eps^2*Nf*x^3 + 336*eps*Nf*x^4 + 
      1784*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
   ((I/18)*(216 + 1026*eps + 5103*eps^2 - 576*Nf - 264*eps*Nf - 
      1092*eps^2*Nf - 216*x - 1422*eps*x - 7362*eps^2*x + 1440*Nf*x - 
      1176*eps*Nf*x - 3576*eps^2*Nf*x - 72*x^2 + 792*eps*x^2 + 
      4266*eps^2*x^2 - 1152*Nf*x^2 + 3024*eps*Nf*x^2 + 9320*eps^2*Nf*x^2 + 
      72*x^3 - 396*eps*x^3 - 2007*eps^2*x^3 + 288*Nf*x^3 - 1248*eps*Nf*x^3 - 
      4332*eps^2*Nf*x^3 - 336*eps*Nf*x^4 + 664*eps^2*Nf*x^4)*G[0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (((2*I)/3)*eps*(-162*eps + 80*eps*Nf + 3*eps*x + 
      160*eps*Nf*x - 6*x^2 + 120*eps*x^2 - 474*eps*Nf*x^2 + 6*x^3 + 
      45*eps*x^3 + 118*eps*Nf*x^3 + 44*eps*Nf*x^4)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((I/3)*eps*(24 + 297*eps - 384*Nf - 76*eps*Nf - 24*x - 
      249*eps*x + 960*Nf*x - 500*eps*Nf*x - 24*x^2 + 147*eps*x^2 - 
      768*Nf*x^2 + 1244*eps*Nf*x^2 + 24*x^3 - 207*eps*x^3 + 192*Nf*x^3 - 
      508*eps*Nf*x^3 + 32*eps*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((I/3)*eps*(24 + 261*eps - 288*Nf + 12*eps*Nf - 108*eps*x + 432*Nf*x - 
      600*eps*Nf*x - 36*x^2 + 288*eps*x^2 - 144*Nf*x^2 + 672*eps*Nf*x^2 + 
      88*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   ((24*I)*eps^2*G[0, 0, 0, 0, 1, x])/(-1 + x) + 
   ((8*I)*eps^2*(-25 + 308*Nf - 462*Nf*x + 10*x^2 + 154*Nf*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   ((4*I)*eps^2*(-19 + 232*Nf - 348*Nf*x + 7*x^2 + 116*Nf*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)*x^2) - 
   ((12*I)*eps^2*(-3 + 176*Nf - 264*Nf*x + 13*x^2 + 88*Nf*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   ((4*I)*eps^2*(-7 + 232*Nf - 348*Nf*x + 19*x^2 + 116*Nf*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) - 
   ((4*I)*eps^2*(-1 + 56*Nf - 84*Nf*x + 7*x^2 + 28*Nf*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((I/54)*(-468*eps + 1944*eps^2 + 1728*eps*Nf - 4056*eps^2*Nf + 216*x + 
      1422*eps*x + 702*eps^2*x - 3240*eps*Nf*x + 13504*eps^2*Nf*x - 216*x^2 - 
      1278*eps*x^2 - 5211*eps^2*x^2 + 3384*eps*Nf*x^2 - 10252*eps^2*Nf*x^2 - 
      1008*eps*Nf*x^3 + 1992*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, x]^2*(((-1/108*I)*(-1188*eps - 11232*eps^2 + 432*eps*Nf + 
        3492*eps^2*Nf - 162*x + 513*eps*x + 6480*eps^2*x + 72*Nf*x + 
        780*eps*Nf*x + 106*eps^2*Nf*x + 162*x^2 + 324*eps*x^2 + 
        2835*eps^2*x^2 - 216*Nf*x^2 - 2568*eps*Nf*x^2 - 9428*eps^2*Nf*x^2 - 
        162*eps^2*x^3 + 144*Nf*x^3 + 24*eps*Nf*x^3 - 92*eps^2*Nf*x^3 + 
        216*eps^2*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/12)*eps*(-36 - 120*eps + 192*Nf - 8*eps*Nf + 18*eps*x - 288*Nf*x + 
        648*eps*Nf*x + 24*x^2 - 177*eps*x^2 + 96*Nf*x^2 - 692*eps*Nf*x^2 + 
        48*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)*x^2) + 
     ((I/3)*eps^2*(-5 + 48*Nf - 72*Nf*x + 6*x^2 + 24*Nf*x^2)*G[1, x]^3)/
      ((-1 + x)*x^2) - ((I/6)*eps*(-210*eps + 88*eps*Nf + 246*eps*x - 
        544*eps*Nf*x + 30*x^2 + 3*eps*x^2 + 912*eps*Nf*x^2 - 30*x^3 - 
        24*eps*x^3 - 600*eps*Nf*x^3 + 144*eps*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + G[1, x]*
      (((-1/36*I)*eps*(-396 - 2484*eps + 144*Nf + 636*eps*Nf + 468*x + 
          3402*eps*x + 576*Nf*x + 2232*eps*Nf*x - 666*x^2 - 3699*eps*x^2 - 
          1416*Nf*x^2 - 5224*eps*Nf*x^2 + 594*x^3 + 2538*eps*x^3 + 
          504*Nf*x^3 + 1304*eps*Nf*x^3 + 192*Nf*x^4 + 176*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) - (I*eps^2*(2 + 32*Nf - 48*Nf*x - x^2 + 16*Nf*x^2)*
         G[0, 1, x])/((-1 + x)*x^2)) + ((6*I)*eps^2*G[0, 0, 1, x])/(-1 + x) + 
     ((5*I)*eps^2*(-2 + 32*Nf - 48*Nf*x + 3*x^2 + 16*Nf*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) + ((13*I)*eps^2*Zeta[3])/(-1 + x)) + 
   G[1, x]^2*(((-1/108*I)*(-162 - 2025*eps - 5076*eps^2 + 72*Nf + 
        576*eps*Nf + 3186*eps^2*Nf - 108*x + 2295*eps*x + 12555*eps^2*x - 
        432*Nf*x - 1800*eps*Nf*x - 7878*eps^2*Nf*x - 54*x^2 - 1404*eps*x^2 - 
        7695*eps^2*x^2 + 432*Nf*x^2 + 1440*eps*Nf*x^2 + 7176*eps^2*Nf*x^2 - 
        162*eps^2*x^3 - 144*Nf*x^3 - 456*eps*Nf*x^3 - 3364*eps^2*Nf*x^3 + 
        216*eps^2*Nf*x^4))/((-1 + x)*x^2) + 
     ((I/6)*eps*(18 + 36*eps + 288*Nf - 36*eps*Nf - 93*eps*x - 432*Nf*x + 
        720*eps*Nf*x + 36*x^2 - 294*eps*x^2 + 144*Nf*x^2 - 792*eps*Nf*x^2 + 
        88*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)*x^2) - 
     (I*eps^2*(-37 + 128*Nf - 192*Nf*x + 12*x^2 + 64*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) - ((14*I)*eps^2*(-2 + 8*Nf - 12*Nf*x + x^2 + 4*Nf*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^2*(-11 + 8*Nf - 12*Nf*x - x^2 + 4*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + G[0, 1, x]*
    (((-1/108*I)*(-864 - 6858*eps - 25002*eps^2 + 288*Nf + 816*eps*Nf + 
        4204*eps^2*Nf + 648*x + 8262*eps*x + 22221*eps^2*x + 2304*Nf*x + 
        12936*eps*Nf*x + 48596*eps^2*Nf*x - 1620*x^2 - 10584*eps*x^2 - 
        35694*eps^2*x^2 - 5184*Nf*x^2 - 26760*eps*Nf*x^2 - 
        101600*eps^2*Nf*x^2 + 1836*x^3 + 8748*eps*x^3 + 36288*eps^2*x^3 + 
        2016*Nf*x^3 + 9312*eps*Nf*x^3 + 30544*eps^2*Nf*x^3 + 576*Nf*x^4 + 
        960*eps*Nf*x^4 + 6976*eps^2*Nf*x^4))/((-1 + x)^2*x^2) - 
     ((4*I)*eps^2*(-10 + 112*Nf - 168*Nf*x + 7*x^2 + 56*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x^2) + 
     ((4*I)*eps^2*(-1 + 128*Nf - 192*Nf*x + 10*x^2 + 64*Nf*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x^2) + 
     (((2*I)/3)*eps^2*(13 + 96*Nf - 144*Nf*x + 5*x^2 + 48*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[1, x]*(((-1/648*I)*(4212 - 20736*eps - 233442*eps^2 + 144*Nf - 
        3936*eps*Nf - 3056*eps^2*Nf - 3888*x - 3726*eps*x + 19197*eps^2*x - 
        1728*Nf*x - 1800*eps*Nf*x - 48396*eps^2*Nf*x + 4212*x^2 + 
        23814*eps*x^2 + 159489*eps^2*x^2 + 3024*Nf*x^2 + 2376*eps*Nf*x^2 + 
        8820*eps^2*Nf*x^2 + 6912*eps*Nf*x^3 + 55584*eps^2*Nf*x^3))/
      ((-1 + x)*x^2) + ((I/18)*(180 + 756*eps + 3501*eps^2 - 576*Nf - 
        120*eps*Nf - 456*eps^2*Nf - 180*x - 1062*eps*x - 5076*eps^2*x + 
        1440*Nf*x - 1608*eps*Nf*x - 5352*eps^2*Nf*x - 72*x^2 + 666*eps*x^2 + 
        3456*eps^2*x^2 - 1152*Nf*x^2 + 3600*eps*Nf*x^2 + 11132*eps^2*Nf*x^2 + 
        72*x^3 - 360*eps*x^3 - 1647*eps^2*x^3 + 288*Nf*x^3 - 
        1872*eps*Nf*x^3 - 5300*eps^2*Nf*x^3 + 864*eps^2*Nf*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - ((2*I)*eps^2*(7 + 24*Nf - 36*Nf*x + 2*x^2 + 
        12*Nf*x^2)*G[0, 1, x]^2)/((-1 + x)*x^2) - 
     ((I/3)*eps*(6 + 144*eps - 384*Nf - 36*eps*Nf - 6*x + 81*eps*x + 
        960*Nf*x - 612*eps*Nf*x - 24*x^2 + 18*eps*x^2 - 768*Nf*x^2 + 
        1388*eps*Nf*x^2 + 24*x^3 - 225*eps*x^3 + 192*Nf*x^3 - 
        860*eps*Nf*x^3 + 72*eps*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     ((I/3)*eps*(12 - 15*eps + 288*Nf - 52*eps*Nf - 18*eps*x - 432*Nf*x + 
        720*eps*Nf*x + 36*x^2 - 300*eps*x^2 + 144*Nf*x^2 - 792*eps*Nf*x^2 + 
        72*eps*Nf*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     ((2*I)*eps^2*(-29 + 160*Nf - 240*Nf*x + 18*x^2 + 80*Nf*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
     ((8*I)*eps^2*(-4 + 32*Nf - 48*Nf*x + 3*x^2 + 16*Nf*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
     ((4*I)*eps^2*(-6 + 56*Nf - 84*Nf*x + 7*x^2 + 28*Nf*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
     ((I/9)*eps*(78 - 402*eps - 288*Nf + 100*eps*Nf - 78*x + 993*eps*x + 
        720*Nf*x - 892*eps*Nf*x + 36*x^2 - 573*eps*x^2 - 576*Nf*x^2 + 
        1644*eps*Nf*x^2 - 36*x^3 + 36*eps*x^3 + 144*Nf*x^3 - 
        1260*eps*Nf*x^3 + 264*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/648)*(-3888 - 42768*eps - 284796*eps^2 + 1728*Nf + 
        14544*eps*Nf + 88104*eps^2*Nf + 2916*x + 18144*eps*x + 
        86346*eps^2*x + 7056*Nf*x + 20688*eps*Nf*x - 3848*eps^2*Nf*x - 
        1620*x^2 + 7290*eps*x^2 + 101007*eps^2*x^2 - 16560*Nf*x^2 - 
        74472*eps*Nf*x^2 - 251284*eps^2*Nf*x^2 + 6912*eps*Nf*x^3 + 
        55584*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
     ((I/9)*eps*(-12 - 54*eps + 144*Nf + 8*eps*Nf - 24*eps*x - 216*Nf*x + 
        348*eps*Nf*x + 18*x^2 - 93*eps*x^2 + 72*Nf*x^2 - 384*eps*Nf*x^2 + 
        28*eps*Nf*x^3)*G[1, x]^3)/((-1 + x)*x^2) - 
     ((I/6)*eps^2*(-10 + 56*Nf - 84*Nf*x + 7*x^2 + 28*Nf*x^2)*G[1, x]^4)/
      ((-1 + x)*x^2) + ((I/9)*(-234*eps - 1521*eps^2 + 96*eps*Nf + 
        424*eps^2*Nf + 306*eps*x + 2808*eps^2*x - 672*eps*Nf*x - 
        2608*eps^2*Nf*x + 18*x^2 - 99*eps*x^2 - 1449*eps^2*x^2 + 
        1152*eps*Nf*x^2 + 4248*eps^2*Nf*x^2 - 18*x^3 + 36*eps*x^3 + 
        234*eps^2*x^3 - 744*eps*Nf*x^3 - 2560*eps^2*Nf*x^3 + 168*eps*Nf*x^4 + 
        460*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^2*(-2 + x)*(2 - 12*Nf + x + 12*Nf*x)*G[0, 1, x]^2)/
      ((-1 + x)*x^2) + G[1, x]^2*
      (((-1/36*I)*(144 + 576*eps + 3024*eps^2 - 576*Nf + 132*eps^2*Nf - 
          144*x - 720*eps*x - 4572*eps^2*x + 1440*Nf*x - 1872*eps*Nf*x - 
          7536*eps^2*Nf*x - 72*x^2 + 684*eps*x^2 + 4743*eps^2*x^2 - 
          1152*Nf*x^2 + 3888*eps*Nf*x^2 + 14336*eps^2*Nf*x^2 + 72*x^3 - 
          540*eps*x^3 - 2925*eps^2*x^3 + 288*Nf*x^3 - 2160*eps*Nf*x^3 - 
          6668*eps^2*Nf*x^3 + 144*eps*Nf*x^4 + 600*eps^2*Nf*x^4))/
        ((-1 + x)^2*x^2) + (I*eps^2*(-2 + x)*(2 - 8*Nf + x + 8*Nf*x)*
         G[0, 1, x])/((-1 + x)*x^2)) + 
     (((2*I)/3)*eps*(-129*eps + 60*eps*Nf + 75*eps*x - 240*eps*Nf*x + 
        18*x^2 + 111*eps*x^2 + 360*eps*Nf*x^2 - 18*x^3 - 48*eps*x^3 - 
        260*eps*Nf*x^3 + 80*eps*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((I/3)*eps*(-60 - 438*eps + 480*Nf + 120*eps*Nf + 60*x + 408*eps*x - 
        1200*Nf*x - 552*eps*Nf*x + 78*x^2 + 183*eps*x^2 + 960*Nf*x^2 + 
        744*eps*Nf*x^2 - 78*x^3 - 144*eps*x^3 - 240*Nf*x^3 - 352*eps*Nf*x^3 + 
        40*eps*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((20*I)*eps^2*G[0, 0, 0, 1, x])/(-1 + x) - 
     ((8*I)*eps^2*(-5 + 60*Nf - 90*Nf*x + x^2 + 30*Nf*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x^2) - ((2*I)*eps^2*(-20 + 288*Nf - 432*Nf*x + 21*x^2 + 
        144*Nf*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((I/9)*eps*(864*eps*Nf - 24*x - 99*eps*x - 1828*eps*Nf*x + 24*x^2 + 
        87*eps*x^2 + 700*eps*Nf*x^2 + 264*eps*Nf*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]*(((I/108)*(-648 - 4320*eps - 19926*eps^2 + 
          288*Nf + 1272*eps*Nf + 5276*eps^2*Nf - 216*x - 108*eps*x - 
          9072*eps^2*x + 2304*Nf*x + 9168*eps*Nf*x + 34480*eps^2*Nf*x - 
          216*x^2 - 378*eps*x^2 + 9450*eps^2*x^2 - 5184*Nf*x^2 - 
          19056*eps*Nf*x^2 - 73076*eps^2*Nf*x^2 + 1080*x^3 + 4050*eps*x^3 + 
          15147*eps^2*x^3 + 2304*Nf*x^3 + 5976*eps*Nf*x^3 + 
          22500*eps^2*Nf*x^3 - 324*eps^2*x^4 + 288*Nf*x^4 + 48*eps*Nf*x^4 - 
          184*eps^2*Nf*x^4 + 432*eps^2*Nf*x^5))/((-1 + x)^2*x^2) - 
       ((I/3)*eps*(-126*eps + 96*Nf + 64*eps*Nf + 90*eps*x - 240*Nf*x - 
          136*eps*Nf*x + 6*x^2 + 45*eps*x^2 + 192*Nf*x^2 + 120*eps*Nf*x^2 - 
          6*x^3 - 12*eps*x^3 - 48*Nf*x^3 - 64*eps*Nf*x^3 + 16*eps*Nf*x^4)*
         G[0, 1, x])/((-1 + x)^2*x^2) - ((4*I)*eps^2*(-5 + 3*x^2)*
         G[0, 0, 1, x])/((-1 + x)*x^2) + 
       ((2*I)*eps^2*(2 + 32*Nf - 48*Nf*x + x^2 + 16*Nf*x^2)*G[0, 1, 1, x])/
        ((-1 + x)*x^2) - (((4*I)/3)*eps^2*(72*Nf - 108*Nf*x + 7*x^2 + 
          36*Nf*x^2)*Zeta[3])/((-1 + x)*x^2))) - 
   ((68*I)*eps^2*Zeta[5])/(-1 + x)) + 
 G[1, x]*(-1/1296*(18792 + 82296*eps + 283500*eps^2 - 3168*Nf - 
      34944*eps*Nf - 186160*eps^2*Nf + 1620*x + 10206*eps*x + 24381*eps^2*x + 
      2736*Nf*x + 28968*eps*Nf*x + 154060*eps^2*Nf*x - 7776*x^2 - 
      34992*eps*x^2 - 125064*eps^2*x^2 + 6912*Nf*x^2 + 40032*eps*Nf*x^2 + 
      162768*eps^2*Nf*x^2)/((-1 + x)*x) + 
   ((-504 - 1080*eps - 5922*eps^2 + 576*Nf + 240*eps*Nf + 928*eps^2*Nf + 
      936*x + 2628*eps*x + 16056*eps^2*x - 1440*Nf*x + 912*eps*Nf*x + 
      3032*eps^2*Nf*x - 432*x^2 - 2988*eps*x^2 - 17667*eps^2*x^2 + 
      1152*Nf*x^2 - 2448*eps*Nf*x^2 - 7532*eps^2*Nf*x^2 + 1440*eps*x^3 + 
      7497*eps^2*x^3 - 288*Nf*x^3 + 1152*eps*Nf*x^3 + 2228*eps^2*Nf*x^3 - 
      630*eps^2*x^4 + 144*eps*Nf*x^4 + 456*eps^2*Nf*x^4 + 432*eps^2*x^5)*
     G[0, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
   ((324 + 324*eps + 2421*eps^2 - 120*eps*Nf - 472*eps^2*Nf - 432*x - 
      1242*eps*x - 8559*eps^2*x + 576*eps*Nf*x + 1848*eps^2*Nf*x + 72*x^2 + 
      1080*eps*x^2 + 5652*eps^2*x^2 - 576*eps*Nf*x^2 - 1752*eps^2*Nf*x^2 - 
      198*eps^2*x^3 + 144*eps*Nf*x^3 + 1320*eps^2*Nf*x^3 + 432*eps^2*x^4)*
     G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (eps*(-420 - 756*eps + 480*Nf + 176*eps*Nf + 780*x + 1830*eps*x - 
      1200*Nf*x + 280*eps*Nf*x - 378*x^2 - 1608*eps*x^2 + 960*Nf*x^2 - 
      1028*eps*Nf*x^2 + 18*x^3 + 585*eps*x^3 - 240*Nf*x^3 + 476*eps*Nf*x^3 + 
      96*eps*Nf*x^4)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
   (eps*(-42 - 372*eps + 288*Nf + 20*eps*Nf - 30*x + 945*eps*x - 720*Nf*x + 
      772*eps*Nf*x + 132*x^2 - 693*eps*x^2 + 576*Nf*x^2 - 1656*eps*Nf*x^2 - 
      60*x^3 + 162*eps*x^3 - 144*Nf*x^3 + 816*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + (eps*(118 + 24*eps - 28*eps*Nf - 168*x - 111*eps*x + 
      160*eps*Nf*x + 28*x^2 + 168*eps*x^2 - 160*eps*Nf*x^2 + 32*eps*Nf*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (2*eps^2*(-168 + 192*Nf + 144*x - 288*Nf*x - 17*x^2 + 96*Nf*x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)*x^2) - 
   (2*eps^2*(-147 + 288*Nf + 180*x - 432*Nf*x - 37*x^2 + 144*Nf*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)*x^2) - 
   (4*eps^2*(-50 + 24*Nf + 54*x - 36*Nf*x - 11*x^2 + 12*Nf*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)*x^2) - 
   (2*eps^2*(405 + 112*Nf - 348*x - 168*Nf*x + 86*x^2 + 56*Nf*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   (4*eps^2*(57 - 54*x + 13*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (6*eps^2*(3 - 24*x + 4*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) - 
   ((-108 + 1152*eps + 6264*eps^2 - 576*Nf - 264*eps*Nf - 872*eps^2*Nf + 
      540*x + 534*eps*x - 3087*eps^2*x + 1440*Nf*x - 1320*eps*Nf*x - 
      5660*eps^2*Nf*x - 576*x^2 - 2454*eps*x^2 - 5484*eps^2*x^2 - 
      1152*Nf*x^2 + 3312*eps*Nf*x^2 + 13600*eps^2*Nf*x^2 + 144*x^3 + 
      768*eps*x^3 + 2739*eps^2*x^3 + 288*Nf*x^3 - 1584*eps*Nf*x^3 - 
      7020*eps^2*Nf*x^3 - 630*eps^2*x^4 - 144*eps*Nf*x^4 + 840*eps^2*Nf*x^4 + 
      432*eps^2*x^5)*Zeta[3])/(18*(-1 + x)^2*x^2) + 
   G[0, 1, x]*((4*eps^2*(-50 + 24*Nf + 54*x - 36*Nf*x - 11*x^2 + 12*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x^2) + 
     (2*eps^2*(-10 + 80*Nf - 12*x - 120*Nf*x - x^2 + 40*Nf*x^2)*Zeta[3])/
      ((-1 + x)*x^2)) - (4*eps^2*(25 + 52*Nf - 39*x - 78*Nf*x + 12*x^2 + 
      26*Nf*x^2)*Zeta[5])/((-1 + x)*x^2))


==> anc/Helicity_Amplitudes/Compton/2L_HA_Compton_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-545292 - 2310930*eps - 7245531*eps^2 - 489744*Nf - 2103960*eps*Nf - 
   7573220*eps^2*Nf + 568620*x + 2404242*eps*x + 7525467*eps^2*x + 
   489744*Nf*x + 2103960*eps*Nf*x + 7573220*eps^2*Nf*x)/(46656*(-1 + x)*x) + 
 (eps^2*Pi^6*(50637 - 144146*x + 182464*Nf*x + 96697*x^2 + 182464*Nf*x^2))/
  (181440*(-1 + x)^2*x) + (eps^2*(85 + 248*x + 62*x^2)*G[0, x]^6)/
  (360*(-1 + x)^2*x) + ((78*eps + 363*eps^2 + 828*eps^2*Nf + 36*x + 
    30*eps*x + 480*eps^2*x - 72*eps*Nf*x - 2104*eps^2*Nf*x - 570*eps^2*x^2 - 
    288*eps^2*Nf*x^2 + 432*eps^2*x^3)*G[1, x]^4)/(144*x^2) + 
 (eps*(-135*eps - 60*x - 45*eps*x + 56*eps*Nf*x)*G[1, x]^5)/(180*x^2) + 
 (17*eps^2*G[1, x]^6)/(72*x) + 
 G[0, x]^5*(-1/360*(eps*(120 - 405*eps - 112*eps*Nf + 336*x + 306*eps*x + 
       84*x^2 + 339*eps*x^2))/((-1 + x)^2*x) - 
   (eps^2*(10 + 28*x + 7*x^2)*G[1, x])/(30*(-1 + x)^2*x)) + 
 Pi^5*(((-1/2160*I)*eps*(126 - 6021*eps + 134*eps*Nf - 180*x - 3243*eps*x + 
      768*Nf*x - 540*eps*Nf*x + 90*x^2 + 1578*eps*x^2 + 768*Nf*x^2 + 
      822*eps*Nf*x^2 + 3056*eps*Nf*x^3))/((-1 + x)^2*x) - 
   ((I/48)*eps^2*G[0, x])/((-1 + x)^2*x) - 
   ((I/720)*eps^2*(23 - 22*x + 256*Nf*x + 11*x^2 + 256*Nf*x^2)*G[1, x])/
    ((-1 + x)^2*x)) + G[0, x]^4*
  ((36 - 252*eps - 525*eps^2 - 72*eps*Nf - 76*eps^2*Nf + 96*x + 30*eps*x - 
     1653*eps^2*x + 92*eps^2*Nf*x + 24*x^2 + 294*eps*x^2 + 3195*eps^2*x^2 + 
     220*eps^2*Nf*x^2 - 1434*eps^2*x^3 - 288*eps^2*Nf*x^3 + 432*eps^2*x^4)/
    (144*(-1 + x)^2*x) - (eps*(-6 - 63*eps + 12*eps*Nf - 16*x - 201*eps*x - 
      4*x^2 + 276*eps*x^2)*G[1, x])/(24*(-1 + x)^2*x) + 
   (eps^2*(27 - 40*x + 26*x^2)*G[1, x]^2)/(24*(-1 + x)^2*x) + 
   (eps^2*(-1 + 144*x + 36*x^2)*G[0, 1, x])/(12*(-1 + x)^2*x)) + 
 Pi^4*((756 + 756*eps - 20169*eps^2 - 1392*eps*Nf - 67188*eps^2*Nf + 1944*x - 
     2088*eps*x + 98514*eps^2*x + 12672*Nf*x + 6624*eps*Nf*x + 
     537880*eps^2*Nf*x + 13716*x^2 + 4212*eps*x^2 - 13005*eps^2*x^2 + 
     12672*Nf*x^2 - 432*eps*Nf*x^2 - 522596*eps^2*Nf*x^2 - 21384*eps^2*x^3 - 
     27456*eps*Nf*x^3 - 67360*eps^2*Nf*x^3 + 7776*eps^2*x^4)/
    (25920*(-1 + x)^2*x) + (eps^2*(593 + 3136*x + 784*x^2)*G[0, x]^2)/
    (1440*(-1 + x)^2*x) - (eps*(762*eps + 2544*eps*Nf + 984*x - 3987*eps*x - 
      6648*eps*Nf*x - 2112*x^2 + 2004*eps*x^2 - 528*Nf*x^2 + 
      18272*eps*Nf*x^2 + 444*x^3 + 1947*eps*x^3 - 528*Nf*x^3 - 
      13600*eps*Nf*x^3 + 376*eps*Nf*x^4)*G[1, x])/(1080*(-1 + x)^2*x^2) + 
   (eps^2*(2669 - 5242*x + 352*Nf*x + 3029*x^2 + 352*Nf*x^2)*G[1, x]^2)/
    (1440*(-1 + x)^2*x) + 
   G[0, x]*((eps*(-1128 + 1449*eps + 336*eps*Nf - 7680*x + 6336*eps*x + 
        2208*eps*Nf*x - 1920*x^2 - 6945*eps*x^2 - 2208*eps*Nf*x^2 + 
        1504*eps*Nf*x^3))/(4320*(-1 + x)^2*x) + 
     (eps^2*(167 - 748*x + 134*x^2)*G[1, x])/(180*(-1 + x)^2*x)) - 
   (eps^2*(125 - 610*x + 564*Nf*x + 317*x^2 + 564*Nf*x^2)*G[0, 1, x])/
    (90*(-1 + x)^2*x)) + (2*eps^2*(19 - 34*x + 14*x^2)*G[0, 0, 1, x]^2)/
  ((-1 + x)^2*x) - (2*eps^2*(-19 - 82*x + 60*Nf*x - 4*x^2 + 60*Nf*x^2)*
   G[0, 1, 1, x]^2)/((-1 + x)^2*x) + 
 ((-108 + 702*eps + 612*eps^2 + 24*eps*Nf + 1520*eps^2*Nf + 576*x - 
    1494*eps*x - 4095*eps^2*x + 432*eps*Nf*x - 2568*eps^2*Nf*x + 144*x^2 + 
    1296*eps*x^2 + 8568*eps^2*x^2 - 432*eps*Nf*x^2 + 2352*eps^2*Nf*x^2 - 
    1548*eps^2*x^3 - 240*eps*Nf*x^3 - 2200*eps^2*Nf*x^3 + 432*eps^2*x^4)*
   G[0, 0, 0, 1, x])/(18*(-1 + x)^2*x) - 
 ((252*eps + 666*eps^2 - 288*eps*Nf - 1248*eps^2*Nf - 3294*eps*x - 
    13239*eps^2*x + 528*eps*Nf*x + 3076*eps^2*Nf*x - 576*x^2 + 2232*eps*x^2 + 
    7434*eps^2*x^2 + 288*Nf*x^2 + 1872*eps*Nf*x^2 + 5188*eps^2*Nf*x^2 + 
    72*x^3 - 846*eps*x^3 - 5094*eps^2*x^3 + 288*Nf*x^3 - 2304*eps*Nf*x^3 - 
    6368*eps^2*Nf*x^3 + 672*eps*Nf*x^4 + 1120*eps^2*Nf*x^4)*G[0, 0, 1, 1, x])/
  (18*(-1 + x)^2*x^2) - ((-306*eps - 117*eps^2 + 972*eps^2*Nf + 108*x + 
    2772*eps*x + 12267*eps^2*x + 216*eps*Nf*x - 2812*eps^2*Nf*x - 108*x^2 + 
    54*eps*x^2 + 1638*eps^2*x^2 - 3336*eps*Nf*x^2 - 7608*eps^2*Nf*x^2 - 
    1116*eps^2*x^3 + 240*eps*Nf*x^3 - 1400*eps^2*Nf*x^3 + 432*eps^2*x^4)*
   G[0, 1, 1, 1, x])/(18*(-1 + x)*x^2) + 
 (eps*(34 - 135*eps - 4*eps*Nf - 32*x + 289*eps*x - 64*eps*Nf*x - 8*x^2 - 
    160*eps*x^2 + 64*eps*Nf*x^2 + 32*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) - (eps*(294*eps - 336*eps*Nf - 174*x - 999*eps*x + 
    740*eps*Nf*x - 768*x^2 - 639*eps*x^2 + 144*Nf*x^2 + 768*eps*Nf*x^2 - 
    12*x^3 - 270*eps*x^3 + 144*Nf*x^3 - 1368*eps*Nf*x^3 + 560*eps*Nf*x^4)*
   G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
 (2*eps*(84*eps - 96*eps*Nf - 6*x - 288*eps*x + 260*eps*Nf*x - 144*x^2 - 
    45*eps*x^2 - 168*eps*Nf*x^2 + 6*eps*x^3 - 24*eps*Nf*x^3 + 108*eps*Nf*x^4)*
   G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
 (eps*(477*eps - 144*eps*Nf + 174*x - 1926*eps*x + 140*eps*Nf*x - 1020*x^2 - 
    651*eps*x^2 + 336*Nf*x^2 - 1288*eps*Nf*x^2 + 258*x^3 + 732*eps*x^3 + 
    336*Nf*x^3 + 1172*eps*Nf*x^3 + 560*eps*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
  (3*(-1 + x)^2*x^2) + (2*eps*(75*eps + 6*x - 360*eps*x - 80*eps*Nf*x - 
    204*x^2 - 69*eps*x^2 + 96*Nf*x^2 + 96*eps*Nf*x^2 + 30*x^3 + 54*eps*x^3 + 
    96*Nf*x^3 - 48*eps*Nf*x^3 + 108*eps*Nf*x^4)*G[0, 1, 0, 1, 1, x])/
  (3*(-1 + x)^2*x^2) - (eps*(-3*eps + 34*x + 348*eps*x + 28*eps*Nf*x - 
    34*x^2 - 9*eps*x^2 - 444*eps*Nf*x^2 + 32*eps*Nf*x^3)*G[0, 1, 1, 1, 1, x])/
  ((-1 + x)*x^2) - (10*eps^2*(3 + 2*x)*(5 + 2*x)*G[0, 0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) - (2*eps^2*(-9 + 564*x + 56*Nf*x - 6*x^2 + 56*Nf*x^2)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(15 - 70*x + 8*x^2)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (6*eps^2*(-30 + 158*x + 256*Nf*x - 3*x^2 + 256*Nf*x^2)*
   G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (16*eps^2*(-5 + 8*x + 42*Nf*x + 2*x^2 + 42*Nf*x^2)*G[0, 0, 1, 0, 1, 1, x])/
  ((-1 + x)^2*x) - (8*eps^2*(-5 - 16*x + 26*Nf*x + 2*x^2 + 26*Nf*x^2)*
   G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (2*eps^2*(-9 - 878*x + 448*Nf*x + 103*x^2 + 448*Nf*x^2)*
   G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(-15 - 106*x + 68*Nf*x + 2*x^2 + 68*Nf*x^2)*G[0, 1, 0, 1, 1, 1, x])/
  ((-1 + x)^2*x) + (150*eps^2*G[0, 1, 1, 1, 1, 1, x])/x + 
 ((-6804 - 22626*eps - 66960*eps^2 + 72*Nf - 9408*eps*Nf - 32768*eps^2*Nf + 
    5832*x + 19980*eps*x + 64665*eps^2*x - 144*Nf*x + 34440*eps*Nf*x + 
    106336*eps^2*Nf*x - 1620*x^2 - 8208*eps*x^2 - 38691*eps^2*x^2 + 
    72*Nf*x^2 - 17544*eps*Nf*x^2 - 16340*eps^2*Nf*x^2 - 13608*eps*x^3 - 
    43740*eps^2*x^3 + 864*Nf*x^3 - 5040*eps*Nf*x^3 - 47208*eps^2*Nf*x^3 + 
    3888*eps*x^4 + 9720*eps^2*x^4 + 2592*eps^2*Nf*x^4)*Zeta[3])/
  (324*(-1 + x)^2*x) - (eps^2*(-1450 + 890*x + 648*Nf*x - 1417*x^2 + 
    648*Nf*x^2)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
 G[1, x]^3*(-1/324*(864*eps + 6156*eps^2 + 2520*eps*Nf + 10704*eps^2*Nf + 
      1026*eps*x + 14391*eps^2*x - 144*Nf*x - 6240*eps*Nf*x - 
      27692*eps^2*Nf*x - 1782*eps*x^2 - 8316*eps^2*x^2 - 864*eps*Nf*x^2 - 
      11520*eps^2*Nf*x^2 + 1296*eps*x^3 + 3240*eps^2*x^3 + 2160*eps^2*Nf*x^3)/
     x^2 + (8*eps^2*G[0, 0, 1, x])/(3*x) - (17*eps^2*G[0, 1, 1, x])/(3*x) - 
   (26*eps^2*Zeta[3])/(9*x)) + 
 G[0, x]^3*(-1/324*(-486 - 1161*eps + 27*eps^2 - 144*Nf - 156*eps*Nf + 
      940*eps^2*Nf - 216*x - 4752*eps*x - 13419*eps^2*x + 360*eps*Nf*x - 
      3876*eps^2*Nf*x + 702*x^2 + 8343*eps*x^2 + 31320*eps^2*x^2 + 
      540*eps*Nf*x^2 + 15408*eps^2*Nf*x^2 - 4374*eps*x^3 - 13068*eps^2*x^3 - 
      864*eps*Nf*x^3 - 13536*eps^2*Nf*x^3 + 1296*eps*x^4 + 3240*eps^2*x^4 + 
      2160*eps^2*Nf*x^4)/((-1 + x)^2*x) - 
   (eps*(84*eps - 96*eps*Nf + 24*x - 405*eps*x + 284*eps*Nf*x - 48*x^2 + 
      240*eps*x^2 - 288*eps*Nf*x^2 + 24*x^3 + 69*eps*x^3 + 96*eps*Nf*x^3)*
     G[1, x]^2)/(18*(-1 + x)^2*x^2) + (4*eps^2*G[1, x]^3)/(9*x) + 
   (eps*(2 - 45*eps + 4*eps*Nf - 64*x - 43*eps*x - 32*eps*Nf*x - 16*x^2 + 
      94*eps*x^2 + 32*eps*Nf*x^2)*G[0, 1, x])/(6*(-1 + x)^2*x) + 
   G[1, x]*((eps*(-54 - 342*eps + 12*Nf + 328*eps*Nf - 216*x - 1161*eps*x - 
        1146*eps*Nf*x + 306*x^2 + 2169*eps*x^2 + 1116*eps*Nf*x^2 - 
        414*eps*x^3 - 216*eps*Nf*x^3 + 108*eps*x^4))/(27*(-1 + x)^2*x) - 
     (eps^2*(-1 + 32*x + 8*x^2)*G[0, 1, x])/(3*(-1 + x)^2*x)) - 
   (2*eps^2*(-2 + 60*x + 15*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^2*(1 - 184*x + 2*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^2*(101 + 720*x + 180*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 0, 1, x]*(-1/108*(324 - 12420*eps^2 + 1968*eps*Nf + 8944*eps^2*Nf - 
      1728*x - 8208*eps*x - 32967*eps^2*x - 6696*eps*Nf*x - 
      37200*eps^2*Nf*x + 2268*x^2 + 18306*eps*x^2 + 81729*eps^2*x^2 + 
      6552*eps*Nf*x^2 + 45900*eps^2*Nf*x^2 - 4536*eps*x^3 - 14580*eps^2*x^3 - 
      288*Nf*x^3 - 2640*eps*Nf*x^3 - 22712*eps^2*Nf*x^3 + 1296*eps*x^4 + 
      3240*eps^2*x^4 + 864*eps^2*Nf*x^4)/((-1 + x)^2*x) + 
   (8*eps^2*(5 + 41*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps^2*(-154 - 198*x + 48*Nf*x - 81*x^2 + 48*Nf*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[0, 1, 1, x]*
  (-1/108*(432*eps + 2187*eps^2 + 2736*eps*Nf + 11280*eps^2*Nf + 2592*x + 
      13770*eps*x + 74304*eps^2*x + 288*Nf*x - 8040*eps*Nf*x - 
      32732*eps^2*Nf*x + 432*x^2 + 6318*eps*x^2 + 34101*eps^2*x^2 - 
      4032*Nf*x^2 - 8280*eps*Nf*x^2 - 27420*eps^2*Nf*x^2 - 3240*eps*x^3 - 
      11340*eps^2*x^3 + 288*Nf*x^3 - 1680*eps*Nf*x^3 - 14872*eps^2*Nf*x^3 + 
      1296*eps*x^4 + 3240*eps^2*x^4 + 864*eps^2*Nf*x^4)/((-1 + x)*x^2) + 
   (2*eps^2*(100 - 338*x + 168*Nf*x + 25*x^2 + 168*Nf*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 Pi^3*(((-1/648*I)*(-1296 - 2916*eps - 1107*eps^2 - 1608*eps*Nf + 
      1268*eps^2*Nf + 972*x - 432*eps*x - 1890*eps^2*x + 11232*eps*Nf*x + 
      38604*eps^2*Nf*x - 540*x^2 - 3510*eps*x^2 - 22977*eps^2*x^2 - 
      10584*eps*Nf*x^2 - 44988*eps^2*Nf*x^2 + 972*eps^2*x^3 + 288*Nf*x^3 + 
      1776*eps*Nf*x^3 + 8024*eps^2*Nf*x^3 + 1296*eps^2*Nf*x^4))/
    ((-1 + x)^2*x) + (((35*I)/36)*eps^2*G[0, x]^3)/((-1 + x)^2*x) + 
   ((I/72)*eps^2*(-36 + 288*Nf + 441*x - 1236*Nf*x - 570*x^2 + 792*Nf*x^2 + 
      201*x^3 - 180*Nf*x^3 + 320*Nf*x^4)*G[1, x]^2)/((-1 + x)^2*x^2) - 
   (((5*I)/12)*eps^2*G[1, x]^3)/x + 
   G[0, x]^2*(((-1/24*I)*eps*(36 - 78*eps + 4*eps*Nf + 142*eps*x - 
        32*eps*Nf*x - 65*eps*x^2 + 32*eps*Nf*x^2 + 48*eps*Nf*x^3))/
      ((-1 + x)^2*x) + ((I/6)*eps^2*(-5 + 2*x)*(1 + 2*x)*G[1, x])/
      ((-1 + x)^2*x)) - ((I/36)*eps*(9*eps - 192*eps*Nf - 24*x + 450*eps*x + 
      448*eps*Nf*x + 156*x^2 - 1014*eps*x^2 - 192*Nf*x^2 - 1368*eps*Nf*x^2 - 
      78*x^3 + 309*eps*x^3 - 192*Nf*x^3 + 900*eps*Nf*x^3 + 464*eps*Nf*x^4)*
     G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*(((I/216)*(252 - 756*eps - 1926*eps^2 + 24*eps*Nf - 496*eps^2*Nf + 
        702*eps*x - 2349*eps^2*x - 288*eps*Nf*x - 588*eps^2*Nf*x - 
        342*eps*x^2 - 1674*eps^2*x^2 + 288*eps*Nf*x^2 + 1128*eps^2*Nf*x^2 + 
        480*eps*Nf*x^3 + 2096*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/12)*eps*(-32*eps*Nf + 6*x - 135*eps*x + 76*eps*Nf*x + 16*x^2 + 
        107*eps*x^2 - 48*eps*Nf*x^2 - 8*x^3 + 42*eps*x^3 - 16*eps*Nf*x^3 + 
        48*eps*Nf*x^4)*G[1, x])/((-1 + x)^2*x^2) - 
     ((I/12)*eps^2*(25 - 64*x + 32*x^2)*G[1, x]^2)/((-1 + x)^2*x) - 
     ((I/6)*eps^2*(35 - 24*x + 12*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/216*I)*(54*eps + 1701*eps^2 - 576*eps*Nf + 1500*eps^2*Nf - 
        36*x - 270*eps*x - 4500*eps^2*x + 1272*eps*Nf*x - 9960*eps^2*Nf*x + 
        72*x^2 + 18*eps*x^2 - 99*eps^2*x^2 - 2736*eps*Nf*x^2 + 
        9588*eps^2*Nf*x^2 - 36*x^3 - 18*eps*x^3 + 360*eps^2*x^3 + 
        1656*eps*Nf*x^3 - 2376*eps^2*Nf*x^3 + 480*eps*Nf*x^4 + 
        1232*eps^2*Nf*x^4))/((-1 + x)^2*x^2) + 
     ((I/6)*eps^2*(-12 + 6*x + 32*Nf*x - 3*x^2 + 32*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) + ((I/6)*eps^2*(11 - 90*x + 112*Nf*x + 45*x^2 + 
      112*Nf*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/6)*eps^2*(-47 + 28*x + 160*Nf*x - 14*x^2 + 160*Nf*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + ((I/18)*eps^2*(275 - 1004*x + 816*Nf*x + 502*x^2 + 
      816*Nf*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 1, x]*((2*eps*(84*eps - 96*eps*Nf - 6*x - 288*eps*x + 260*eps*Nf*x - 
      144*x^2 - 45*eps*x^2 - 168*eps*Nf*x^2 + 6*eps*x^3 - 24*eps*Nf*x^3 + 
      108*eps*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
   (4*eps^2*(15 - 70*x + 8*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (8*eps^2*(-5 - 16*x + 26*Nf*x + 2*x^2 + 26*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x) + (eps*(-15*eps - 96*eps*Nf - 12*x + 387*eps*x + 
      320*eps*Nf*x + 12*x^2 - 696*eps*x^2 - 96*Nf*x^2 - 424*eps*Nf*x^2 + 
      66*x^3 + 114*eps*x^3 - 96*Nf*x^3 + 188*eps*Nf*x^3 + 40*eps*Nf*x^4)*
     Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[1, x]^2*((-2592 - 17334*eps - 97443*eps^2 - 7776*Nf - 32328*eps*Nf - 
     111444*eps^2*Nf + 324*x - 26568*eps*x - 226800*eps^2*x + 26064*Nf*x + 
     121776*eps*Nf*x + 428584*eps^2*Nf*x + 7452*x^2 + 74358*eps*x^2 + 
     489159*eps^2*x^2 - 15696*Nf*x^2 - 58344*eps*Nf*x^2 - 
     93580*eps^2*Nf*x^2 - 9072*x^3 - 40176*eps*x^3 - 191160*eps^2*x^3 - 
     2592*Nf*x^3 - 37584*eps*Nf*x^3 - 272160*eps^2*Nf*x^3 + 3888*x^4 + 
     9720*eps*x^4 + 27540*eps^2*x^4 + 6480*eps*Nf*x^4 + 48600*eps^2*Nf*x^4)/
    (1296*(-1 + x)*x^2) - (eps*(144*eps + 144*eps*Nf + 24*x - 675*eps*x - 
      592*eps*Nf*x - 48*x^2 + 348*eps*x^2 + 912*eps*Nf*x^2 + 24*x^3 + 
      201*eps*x^3 - 624*eps*Nf*x^3 + 152*eps*Nf*x^4)*G[0, 0, 1, x])/
    (6*(-1 + x)^2*x^2) - (eps*(-135*eps + 30*x + 864*eps*x + 52*eps*Nf*x - 
      30*x^2 - 57*eps*x^2 - 884*eps*Nf*x^2 + 64*eps*Nf*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)*x^2) + (eps^2*(59 - 108*x + 66*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - (eps^2*(-59 + 102*x + 8*Nf*x - 57*x^2 + 8*Nf*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + (33*eps^2*G[0, 1, 1, 1, x])/x - 
   (eps*(-669*eps + 432*eps*Nf + 30*x + 2502*eps*x - 1636*eps*Nf*x - 60*x^2 - 
      1863*eps*x^2 + 1328*eps*Nf*x^2 + 30*x^3 + 84*eps*x^3 - 340*eps*Nf*x^3 + 
      192*eps*Nf*x^4)*Zeta[3])/(18*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((-1620 + 10368*eps + 52974*eps^2 - 144*Nf + 6816*eps*Nf + 
     34856*eps^2*Nf - 8424*x - 11502*eps*x + 51435*eps^2*x + 1728*Nf*x - 
     22392*eps*Nf*x - 151908*eps^2*Nf*x + 14904*x^2 + 46494*eps*x^2 + 
     250209*eps^2*x^2 + 864*Nf*x^2 + 57096*eps*Nf*x^2 + 361164*eps^2*Nf*x^2 - 
     12960*x^3 - 34344*eps*x^3 - 148716*eps^2*x^3 - 2592*Nf*x^3 - 
     44064*eps*Nf*x^3 - 289656*eps^2*Nf*x^3 + 3888*x^4 + 9720*eps*x^4 + 
     27540*eps^2*x^4 + 6480*eps*Nf*x^4 + 48600*eps^2*Nf*x^4)/
    (1296*(-1 + x)^2*x) - (eps*(78*eps + 144*eps*Nf + 12*x - 225*eps*x - 
      520*eps*Nf*x - 24*x^2 + 186*eps*x^2 + 696*eps*Nf*x^2 + 12*x^3 - 
      33*eps*x^3 - 408*eps*Nf*x^3 + 88*eps*Nf*x^4)*G[1, x]^3)/
    (36*(-1 + x)^2*x^2) + (eps^2*G[1, x]^4)/(4*x) - 
   ((36 - 378*eps - 1116*eps^2 + 24*eps*Nf + 368*eps^2*Nf - 342*eps*x - 
      3663*eps^2*x - 144*eps*Nf*x - 2040*eps^2*Nf*x + 864*eps*x^2 + 
      6732*eps^2*x^2 + 144*eps*Nf*x^2 + 2064*eps^2*Nf*x^2 - 1512*eps^2*x^3 - 
      48*eps*Nf*x^3 - 440*eps^2*Nf*x^3 + 432*eps^2*x^4)*G[0, 1, x])/
    (36*(-1 + x)^2*x) - (3*eps^2*(3 + 18*x + 2*x^2)*G[0, 1, x]^2)/
    ((-1 + x)^2*x) + G[1, x]^2*((252*eps + 468*eps^2 - 288*eps*Nf - 
       192*eps^2*Nf + 72*x - 810*eps*x - 3654*eps^2*x + 912*eps*Nf*x - 
       392*eps^2*Nf*x - 144*x^2 + 756*eps*x^2 + 4176*eps^2*x^2 - 
       1008*eps*Nf*x^2 + 2808*eps^2*Nf*x^2 + 72*x^3 - 234*eps*x^3 - 
       1791*eps^2*x^3 + 432*eps*Nf*x^3 - 2580*eps^2*Nf*x^3 + 90*eps^2*x^4 - 
       48*eps*Nf*x^4 + 136*eps^2*Nf*x^4)/(72*(-1 + x)^2*x^2) + 
     (eps^2*(9 - 20*x + 10*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x)) - 
   (eps*(-9*eps - 168*x + 27*eps*x - 48*eps*Nf*x - 42*x^2 - 45*eps*x^2 + 
      48*eps*Nf*x^2 + 16*eps*Nf*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps*(42*eps - 48*eps*Nf + 6*x + 15*eps*x + 164*eps*Nf*x - 24*x^2 - 
      69*eps*x^2 - 184*eps*Nf*x^2 + 12*x^3 - 58*eps*x^3 + 88*eps*Nf*x^3 + 
      8*eps*Nf*x^4)*G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) - 
   (2*eps^2*(3 + 8*x + 2*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (12*eps^2*(4 - 11*x + 2*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps^2*(47 - 64*x + 32*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (eps*(-132 + 1485*eps - 88*eps*Nf - 1008*x - 180*eps*x - 72*eps*Nf*x - 
      252*x^2 - 1587*eps*x^2 + 72*eps*Nf*x^2 + 72*eps*Nf*x^3)*Zeta[3])/
    (18*(-1 + x)^2*x) + 
   G[1, x]*((-324 + 8640*eps^2 - 1968*eps*Nf - 8512*eps^2*Nf + 864*x + 
       1944*eps*x + 6561*eps^2*x + 6912*eps*Nf*x + 32844*eps^2*Nf*x - 
       756*x^2 - 4590*eps*x^2 - 19845*eps^2*x^2 - 6264*eps*Nf*x^2 - 
       31596*eps^2*Nf*x^2 + 108*eps*x^3 - 432*eps^2*x^3 + 864*eps*Nf*x^3 + 
       5328*eps^2*Nf*x^3 + 864*eps^2*Nf*x^4)/(216*(-1 + x)^2*x) + 
     (eps*(42*eps - 48*eps*Nf + 6*x - 477*eps*x + 116*eps*Nf*x - 24*x^2 + 
        219*eps*x^2 - 48*eps*Nf*x^2 + 12*x^3 + 174*eps*x^3 - 48*eps*Nf*x^3 + 
        32*eps*Nf*x^4)*G[0, 1, x])/(6*(-1 + x)^2*x^2) + 
     (2*eps^2*(-4 + 36*x + 3*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (3*eps^2*(9 - 16*x + 8*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (4*eps^2*(1 + 51*x + 6*x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^2*((23976 + 99630*eps + 559143*eps^2 + 7920*Nf + 121704*eps*Nf + 
     668836*eps^2*Nf + 35640*x + 284634*eps*x + 1936953*eps^2*x + 
     28368*Nf*x + 149592*eps*Nf*x + 814076*eps^2*Nf*x - 54432*x^2 - 
     194400*eps*x^2 - 937008*eps^2*x^2 - 15552*Nf*x^2 - 225504*eps*Nf*x^2 - 
     1539648*eps^2*Nf*x^2 + 23328*x^3 + 58320*eps*x^3 + 165240*eps^2*x^3 + 
     38880*eps*Nf*x^3 + 291600*eps^2*Nf*x^3)/(7776*(-1 + x)*x) + 
   (eps^2*(5 + 176*x + 44*x^2)*G[0, x]^4)/(48*(-1 + x)^2*x) - 
   (eps*(-147*eps + 6*x + 375*eps*x + 156*eps*Nf*x - 6*x^2 + 12*eps*x^2 + 
      100*eps*Nf*x^2 + 128*eps*Nf*x^3)*G[1, x]^3)/(54*(-1 + x)*x^2) + 
   (5*eps^2*G[1, x]^4)/(48*x) + 
   G[0, x]^3*((eps*(24 + 171*eps + 112*eps*Nf - 960*x + 528*eps*x + 
        192*eps*Nf*x - 240*x^2 - 1131*eps*x^2 - 192*eps*Nf*x^2 + 
        512*eps*Nf*x^3))/(216*(-1 + x)^2*x) - 
     (eps^2*(-9 + 56*x + 2*x^2)*G[1, x])/(9*(-1 + x)^2*x)) - 
   ((108*eps + 936*eps^2 + 288*eps*Nf + 2472*eps^2*Nf + 486*eps*x + 
      4671*eps^2*x - 1488*eps*Nf*x - 9140*eps^2*Nf*x - 1584*eps*x^2 - 
      11394*eps^2*x^2 - 288*Nf*x^2 - 1200*eps*Nf*x^2 - 8180*eps^2*Nf*x^2 - 
      216*x^3 + 954*eps*x^3 + 5058*eps^2*x^3 - 288*Nf*x^3 + 1680*eps*Nf*x^3 + 
      15568*eps^2*Nf*x^3 + 1248*eps*Nf*x^4 + 2080*eps^2*Nf*x^4)*G[0, 1, x])/
    (108*(-1 + x)^2*x^2) - (2*eps^2*(7 - 28*x + 58*Nf*x + 20*x^2 + 58*Nf*x^2)*
     G[0, 1, x]^2)/(3*(-1 + x)^2*x) + 
   G[0, x]^2*((-180 - 540*eps - 3213*eps^2 - 312*eps*Nf - 2556*eps^2*Nf + 
       1152*x - 1962*eps*x - 12267*eps^2*x - 288*eps*Nf*x + 7740*eps^2*Nf*x + 
       288*x^2 + 3222*eps*x^2 + 27369*eps^2*x^2 + 288*eps*Nf*x^2 - 
       6828*eps^2*Nf*x^2 - 7992*eps^2*x^3 - 1248*eps*Nf*x^3 - 
       4384*eps^2*Nf*x^3 + 2376*eps^2*x^4)/(432*(-1 + x)^2*x) - 
     (eps*(156*eps + 288*eps*Nf + 54*x - 1413*eps*x - 1116*eps*Nf*x - 
        240*x^2 - 609*eps*x^2 + 1824*eps*Nf*x^2 - 24*x^3 + 1962*eps*x^3 - 
        1248*eps*Nf*x^3 + 512*eps*Nf*x^4)*G[1, x])/(72*(-1 + x)^2*x^2) + 
     (eps^2*(83 - 144*x + 96*x^2)*G[1, x]^2)/(24*(-1 + x)^2*x) + 
     (eps^2*(-3 + 152*x + 20*x^2)*G[0, 1, x])/(4*(-1 + x)^2*x)) + 
   G[1, x]^2*((-630*eps - 2259*eps^2 - 3972*eps^2*Nf + 180*x + 2232*eps*x + 
       6741*eps^2*x + 1560*eps*Nf*x + 16756*eps^2*Nf*x - 180*x^2 + 
       270*eps*x^2 + 7470*eps^2*x^2 + 648*eps*Nf*x^2 - 848*eps^2*Nf*x^2 - 
       5616*eps^2*x^3 + 1248*eps*Nf*x^3 - 224*eps^2*Nf*x^3 + 2376*eps^2*x^4)/
      (432*(-1 + x)*x^2) + (eps^2*(21 - 42*x + 8*Nf*x + 27*x^2 + 8*Nf*x^2)*
       G[0, 1, x])/(6*(-1 + x)^2*x)) - 
   (eps*(228*eps + 480*eps*Nf - 210*x + 1107*eps*x - 2156*eps*Nf*x - 
      480*x^2 - 1365*eps*x^2 - 672*Nf*x^2 - 976*eps*Nf*x^2 - 408*x^3 + 
      474*eps*x^3 - 672*Nf*x^3 + 1616*eps*Nf*x^3 + 544*eps*Nf*x^4)*
     G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps*(549*eps + 672*eps*Nf + 210*x - 2835*eps*x - 1844*eps*Nf*x - 
      612*x^2 + 2607*eps*x^2 - 480*Nf*x^2 + 7368*eps*Nf*x^2 - 54*x^3 - 
      357*eps*x^3 - 480*Nf*x^3 - 6324*eps*Nf*x^3 + 544*eps*Nf*x^4)*
     G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   (eps^2*(-129 - 520*x + 304*Nf*x - 64*x^2 + 304*Nf*x^2)*G[0, 0, 0, 1, x])/
    (6*(-1 + x)^2*x) + (eps^2*(-1118 + 480*Nf + 187*x + 480*Nf*x)*
     G[0, 0, 1, 1, x])/(6*(-1 + x)^2) + 
   (eps^2*(129 - 34*x + 320*Nf*x + 257*x^2 + 320*Nf*x^2)*G[0, 1, 1, 1, x])/
    (6*(-1 + x)^2*x) - (eps*(-2328 + 1287*eps - 508*eps*Nf + 1380*x + 
      3249*eps*x - 3456*Nf*x - 1408*eps*Nf*x - 3714*x^2 - 3312*eps*x^2 - 
      3456*Nf*x^2 + 56*eps*Nf*x^2 + 1632*eps*Nf*x^3)*Zeta[3])/
    (108*(-1 + x)^2*x) + 
   G[0, x]*(-1/648*(-486 - 4509*eps - 13176*eps^2 - 288*Nf - 3036*eps*Nf - 
        10088*eps^2*Nf - 648*x - 5778*eps*x + 4482*eps^2*x + 10872*eps*Nf*x + 
        40068*eps^2*Nf*x + 2214*x^2 + 31941*eps*x^2 + 143640*eps^2*x^2 - 
        8604*eps*Nf*x^2 - 13392*eps^2*Nf*x^2 - 13284*eps*x^3 - 
        43956*eps^2*x^3 - 1440*Nf*x^3 - 6288*eps*Nf*x^3 - 
        47032*eps^2*Nf*x^3 + 3888*eps*x^4 + 9720*eps^2*x^4 + 
        5184*eps^2*Nf*x^4)/((-1 + x)^2*x) - 
     (eps*(360*eps - 336*eps*Nf + 96*x - 1791*eps*x + 944*eps*Nf*x - 
        192*x^2 + 948*eps*x^2 - 840*eps*Nf*x^2 + 96*x^3 + 459*eps*x^3 + 
        168*eps*Nf*x^3 + 16*eps*Nf*x^4)*G[1, x]^2)/(36*(-1 + x)^2*x^2) + 
     (2*eps^2*G[1, x]^3)/(3*x) + (eps*(192*eps + 384*eps*Nf - 174*x - 
        1215*eps*x - 1588*eps*Nf*x - 960*x^2 + 429*eps*x^2 + 
        2112*eps*Nf*x^2 - 240*x^3 - 246*eps*x^3 - 1344*eps*Nf*x^3 + 
        544*eps*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x^2) + 
     G[1, x]*((108*eps + 144*eps^2 + 288*eps*Nf + 24*eps^2*Nf - 72*x - 
         2322*eps*x - 10926*eps^2*x - 1200*eps*Nf*x + 1648*eps^2*Nf*x + 
         144*x^2 - 180*eps*x^2 - 3870*eps^2*x^2 + 2016*eps*Nf*x^2 - 
         7020*eps^2*Nf*x^2 - 72*x^3 + 2538*eps*x^3 + 18549*eps^2*x^3 - 
         1440*eps*Nf*x^3 + 7788*eps^2*Nf*x^3 - 5022*eps^2*x^4 + 
         624*eps*Nf*x^4 - 832*eps^2*Nf*x^4 + 1404*eps^2*x^5)/
        (108*(-1 + x)^2*x^2) - (eps^2*(9 + 200*x + 20*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2*x)) + (4*eps^2*(6 - 7*x + 5*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x) + (eps^2*(37 + 960*x)*G[0, 1, 1, x])/
      (6*(-1 + x)^2*x) - (eps^2*(271 + 624*x + 156*x^2)*Zeta[3])/
      (6*(-1 + x)^2*x)) + 
   G[1, x]*(-1/648*(-3132*eps - 26487*eps^2 - 6912*eps*Nf - 28440*eps^2*Nf + 
        648*x + 1512*eps*x - 3699*eps^2*x + 1728*Nf*x + 26712*eps*Nf*x + 
        101976*eps^2*Nf*x + 648*x^2 + 15120*eps*x^2 + 89910*eps^2*x^2 + 
        288*Nf*x^2 - 5928*eps*Nf*x^2 + 6632*eps^2*Nf*x^2 - 9396*eps*x^3 - 
        31212*eps^2*x^3 + 1440*Nf*x^3 - 1488*eps*Nf*x^3 - 
        44984*eps^2*Nf*x^3 + 3888*eps*x^4 + 9720*eps^2*x^4 + 
        5184*eps^2*Nf*x^4)/((-1 + x)*x^2) + 
     (eps*(69*eps - 336*eps*Nf - 18*x + 198*eps*x + 868*eps*Nf*x + 36*x^2 - 
        423*eps*x^2 + 48*Nf*x^2 - 2752*eps*Nf*x^2 + 18*x^3 + 108*eps*x^3 + 
        48*Nf*x^3 + 2132*eps*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
     (eps^2*(37 + 76*x + 112*Nf*x + 70*x^2 + 112*Nf*x^2)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x) - (eps^2*(81 - 130*x + 80*Nf*x + 125*x^2 + 80*Nf*x^2)*
       G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (eps^2*(-153 + 488*x + 192*Nf*x - 76*x^2 + 192*Nf*x^2)*Zeta[3])/
      (6*(-1 + x)^2*x))) + 
 (eps*(-30 - 3195*eps - 138*eps*Nf + 1860*x + 3180*eps*x - 480*Nf*x + 
    176*eps*Nf*x + 150*x^2 - 30*eps*x^2 - 480*Nf*x^2 - 298*eps*Nf*x^2 + 
    140*eps*Nf*x^3)*Zeta[5])/(15*(-1 + x)^2*x) + 
 G[0, x]*((12636 + 57510*eps + 182817*eps^2 + 6480*Nf + 34056*eps*Nf + 
     130668*eps^2*Nf + 13932*x + 59778*eps*x + 225747*eps^2*x - 16560*Nf*x - 
     109032*eps*Nf*x - 479596*eps^2*Nf*x - 7776*x^2 - 34992*eps*x^2 - 
     125064*eps^2*x^2 + 6912*Nf*x^2 + 40032*eps*Nf*x^2 + 162768*eps^2*Nf*x^2)/
    (1296*(-1 + x)*x) + (eps^2*(-1 + x)*(-25 + 16*Nf*x)*G[1, x]^4)/(12*x^2) - 
   (eps*(84*eps - 96*eps*Nf - 6*x - 288*eps*x + 260*eps*Nf*x - 144*x^2 - 
      45*eps*x^2 - 168*eps*Nf*x^2 + 6*eps*x^3 - 24*eps*Nf*x^3 + 
      108*eps*Nf*x^4)*G[0, 1, x]^2)/(3*(-1 + x)^2*x^2) + 
   G[1, x]^3*(-1/54*(eps*(-90 - 126*eps + 48*eps*Nf + 180*x + 882*eps*x + 
         96*Nf*x + 64*eps*Nf*x - 90*x^2 + 27*eps*x^2 - 192*Nf*x^2 - 
         176*eps*Nf*x^2 - 477*eps*x^3 + 96*Nf*x^3 - 128*eps*Nf*x^3 + 
         216*eps*x^4))/((-1 + x)*x^2) - (8*eps^2*G[0, 1, x])/(3*x)) + 
   ((36 - 270*eps - 432*eps^2 - 288*eps^2*Nf - 144*x + 288*eps*x + 
      108*eps^2*x - 144*eps*Nf*x + 132*eps^2*Nf*x - 36*x^2 - 108*eps*x^2 - 
      459*eps^2*x^2 + 144*eps*Nf*x^2 - 72*eps^2*Nf*x^2 + 9*eps^2*x^3 + 
      48*eps*Nf*x^3 + 440*eps^2*Nf*x^3)*G[0, 0, 1, x])/(9*(-1 + x)^2*x) + 
   ((252*eps + 900*eps^2 - 288*eps*Nf - 360*eps^2*Nf + 72*x - 2322*eps*x - 
      10386*eps^2*x + 576*eps*Nf*x - 448*eps^2*Nf*x - 144*x^2 + 900*eps*x^2 + 
      2070*eps^2*x^2 + 3300*eps^2*Nf*x^2 + 72*x^3 + 594*eps*x^3 + 
      4203*eps^2*x^3 - 576*eps*Nf*x^3 - 2316*eps^2*Nf*x^3 - 1530*eps^2*x^4 + 
      528*eps*Nf*x^4 + 664*eps^2*Nf*x^4 + 432*eps^2*x^5)*G[0, 1, 1, x])/
    (18*(-1 + x)^2*x^2) - (2*eps*(6 - 27*eps + 40*x + 32*eps*x + 10*x^2 + 
      4*eps*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (2*eps*(-42*eps + 48*eps*Nf - 48*x + 99*eps*x - 196*eps*Nf*x - 72*x^2 - 
      126*eps*x^2 + 324*eps*Nf*x^2 - 36*x^3 - 66*eps*x^3 - 228*eps*Nf*x^3 + 
      64*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (eps*(78*eps - 144*eps*Nf + 60*x - 135*eps*x + 584*eps*Nf*x - 120*x^2 - 
      90*eps*x^2 - 888*eps*Nf*x^2 + 60*x^3 - 177*eps*x^3 + 600*eps*Nf*x^3 + 
      8*eps*Nf*x^4)*G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
   (16*eps^2*(3 + 16*x + 4*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (8*eps^2*(38 - 97*x + 23*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(31 - 42*x + 21*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-17 - 482*x + 10*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps^2*(17 + 160*x + 7*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (140*eps^2*G[0, 1, 1, 1, 1, x])/x - 
   ((-72 - 1260*eps - 3093*eps^2 - 628*eps^2*Nf + 288*x - 264*eps*x - 
      4758*eps^2*x + 288*eps*Nf*x + 2836*eps^2*Nf*x + 72*x^2 + 1128*eps*x^2 + 
      6186*eps^2*x^2 - 288*eps*Nf*x^2 - 1816*eps^2*Nf*x^2 - 1530*eps^2*x^3 + 
      144*eps*Nf*x^3 + 24*eps^2*Nf*x^3 + 432*eps^2*x^4)*Zeta[3])/
    (18*(-1 + x)^2*x) + G[1, x]^2*
    ((-162*eps - 1269*eps^2 + 72*eps*Nf + 354*eps^2*Nf + 864*eps*x + 
       7533*eps^2*x + 144*Nf*x + 96*eps*Nf*x - 206*eps^2*Nf*x + 
       1404*eps*x^2 + 8370*eps^2*x^2 - 288*Nf*x^2 - 192*eps*Nf*x^2 + 
       2140*eps^2*Nf*x^2 - 1566*eps*x^3 - 5022*eps^2*x^3 + 144*Nf*x^3 - 
       408*eps*Nf*x^3 - 6644*eps^2*Nf*x^3 + 648*eps*x^4 + 1620*eps^2*x^4 + 
       864*eps^2*Nf*x^4)/(108*(-1 + x)*x^2) + 
     (eps*(144*eps + 144*eps*Nf + 24*x - 675*eps*x - 592*eps*Nf*x - 48*x^2 + 
        348*eps*x^2 + 912*eps*Nf*x^2 + 24*x^3 + 201*eps*x^3 - 
        624*eps*Nf*x^3 + 152*eps*Nf*x^4)*G[0, 1, x])/(6*(-1 + x)^2*x^2) - 
     (2*eps^2*(17 - 32*x + 19*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (12*eps^2*G[0, 1, 1, x])/x + (2*eps^2*(5 - 12*x + 3*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 1, x]*
    ((324 - 12420*eps^2 + 1968*eps*Nf + 8944*eps^2*Nf - 1728*x - 8208*eps*x - 
       32967*eps^2*x - 6696*eps*Nf*x - 37200*eps^2*Nf*x + 2268*x^2 + 
       18306*eps*x^2 + 81729*eps^2*x^2 + 6552*eps*Nf*x^2 + 
       45900*eps^2*Nf*x^2 - 4536*eps*x^3 - 14580*eps^2*x^3 - 288*Nf*x^3 - 
       2640*eps*Nf*x^3 - 22712*eps^2*Nf*x^3 + 1296*eps*x^4 + 3240*eps^2*x^4 + 
       864*eps^2*Nf*x^4)/(108*(-1 + x)^2*x) + 
     (4*eps^2*(12 - 8*x + 7*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (8*eps^2*(5 + 41*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (2*eps^2*(31 + 264*x + 66*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*(-1/54*(810*eps + 6075*eps^2 - 72*eps*Nf - 642*eps^2*Nf + 756*x + 
        4644*eps*x + 28377*eps^2*x + 72*Nf*x + 1452*eps*Nf*x + 
        10634*eps^2*Nf*x - 756*x^2 - 2700*eps*x^2 - 13014*eps^2*x^2 - 
        216*Nf*x^2 - 3132*eps*Nf*x^2 - 21384*eps^2*Nf*x^2 + 324*x^3 + 
        810*eps*x^3 + 2295*eps^2*x^3 + 540*eps*Nf*x^3 + 4050*eps^2*Nf*x^3)/
       ((-1 + x)*x) - ((252*eps + 666*eps^2 - 288*eps*Nf - 264*eps^2*Nf + 
        72*x - 1566*eps*x - 7524*eps^2*x + 768*eps*Nf*x - 416*eps^2*Nf*x - 
        144*x^2 + 684*eps*x^2 + 2862*eps^2*x^2 - 576*eps*Nf*x^2 + 
        3060*eps^2*Nf*x^2 + 72*x^3 + 522*eps*x^3 + 3825*eps^2*x^3 - 
        2412*eps^2*Nf*x^3 - 1530*eps^2*x^4 + 144*eps*Nf*x^4 + 
        24*eps^2*Nf*x^4 + 432*eps^2*x^5)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
     (2*eps^2*(7 + 12*x + 6*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     (2*eps*(42*eps - 48*eps*Nf + 18*x - 72*eps*x + 136*eps*Nf*x - 48*x^2 - 
        18*eps*x^2 - 144*eps*Nf*x^2 + 6*x^3 + 63*eps*x^3 + 48*eps*Nf*x^3 + 
        16*eps*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (eps^2*(102 + 144*Nf - 585*x - 624*Nf*x + 366*x^2 + 1008*Nf*x^2 + 
        183*x^3 - 720*Nf*x^3 + 152*Nf*x^4)*G[0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) - (4*eps^2*(3 + 20*x + 5*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + (4*eps^2*(17 - 62*x + 19*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x) + (84*eps^2*G[0, 1, 1, 1, x])/x + 
     (eps*(2*eps + 16*eps*Nf - 8*x - 69*eps*x - 64*eps*Nf*x + 8*x^2 + 
        26*eps*x^2 + 80*eps*Nf*x^2 - 16*x^3 + 73*eps*x^3 - 48*eps*Nf*x^3 + 
        8*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x^2)) - 
   (94*eps^2*(1 + 4*x + x^2)*Zeta[5])/((-1 + x)^2*x)) + 
 G[1, x]*(-1/216*(-432 - 1566*eps - 2025*eps^2 + 2592*Nf + 16248*eps*Nf + 
      71516*eps^2*Nf + 1728*x + 7614*eps*x + 23733*eps^2*x - 3744*Nf*x - 
      22920*eps*Nf*x - 98644*eps^2*Nf*x - 1296*x^2 - 5832*eps*x^2 - 
      20844*eps^2*x^2 + 1152*Nf*x^2 + 6672*eps*Nf*x^2 + 27128*eps^2*Nf*x^2)/
     ((-1 + x)*x) + ((252*eps + 666*eps^2 - 288*eps*Nf - 264*eps^2*Nf + 
      72*x - 1566*eps*x - 7524*eps^2*x + 768*eps*Nf*x - 416*eps^2*Nf*x - 
      144*x^2 + 684*eps*x^2 + 2862*eps^2*x^2 - 576*eps*Nf*x^2 + 
      3060*eps^2*Nf*x^2 + 72*x^3 + 522*eps*x^3 + 3825*eps^2*x^3 - 
      2412*eps^2*Nf*x^3 - 1530*eps^2*x^4 + 144*eps*Nf*x^4 + 24*eps^2*Nf*x^4 + 
      432*eps^2*x^5)*G[0, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
   ((-162*eps + 45*eps^2 + 924*eps^2*Nf + 36*x + 1620*eps*x + 7641*eps^2*x + 
      120*eps*Nf*x - 2732*eps^2*Nf*x - 36*x^2 + 54*eps*x^2 + 1476*eps^2*x^2 - 
      1992*eps*Nf*x^2 - 4360*eps^2*Nf*x^2 - 1098*eps^2*x^3 + 144*eps*Nf*x^3 - 
      840*eps^2*Nf*x^3 + 432*eps^2*x^4)*G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (eps*(70*eps - 80*eps*Nf + 26*x - 255*eps*x + 220*eps*Nf*x - 72*x^2 + 
      49*eps*x^2 - 208*eps*Nf*x^2 + 12*x^3 + 142*eps*x^3 + 48*eps*Nf*x^3 + 
      32*eps*Nf*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (eps*(21*eps - 144*eps*Nf + 54*x + 234*eps*x + 484*eps*Nf*x - 204*x^2 - 
      879*eps*x^2 + 48*Nf*x^2 - 1552*eps*Nf*x^2 + 66*x^3 + 450*eps*x^3 + 
      48*Nf*x^3 + 1292*eps*Nf*x^3)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
   (eps*(-59*eps + 22*x + 424*eps*x + 28*eps*Nf*x - 22*x^2 - 29*eps*x^2 - 
      444*eps*Nf*x^2 + 32*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (2*eps^2*(41 - 64*x + 20*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (2*eps^2*(-4 - 178*x + 24*Nf*x + 23*x^2 + 24*Nf*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x) + (4*eps^2*(7 + 12*x + 6*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + (2*eps^2*(-143 + 174*x + 56*Nf*x - 129*x^2 + 56*Nf*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (16*eps^2*(-4 + 4*Nf*x - 3*x^2 + 4*Nf*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x) - (102*eps^2*G[0, 1, 1, 1, 1, x])/x - 
   ((54*eps - 549*eps^2 + 288*eps*Nf + 276*eps^2*Nf - 180*x - 216*eps*x - 
      663*eps^2*x - 744*eps*Nf*x + 708*eps^2*Nf*x + 360*x^2 + 378*eps*x^2 + 
      2397*eps^2*x^2 + 1680*eps*Nf*x^2 - 1280*eps^2*Nf*x^2 - 180*x^3 - 
      108*eps*x^3 + 1182*eps^2*x^3 - 1128*eps*Nf*x^3 + 1624*eps^2*Nf*x^3 - 
      1530*eps^2*x^4 - 144*eps*Nf*x^4 - 1320*eps^2*Nf*x^4 + 432*eps^2*x^5)*
     Zeta[3])/(18*(-1 + x)^2*x^2) + 
   G[0, 1, x]*((-4*eps^2*(7 + 12*x + 6*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (2*eps^2*(23 - 44*x + 16*Nf*x + 10*x^2 + 16*Nf*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) - (4*eps^2*(-2 - 26*x + 8*Nf*x - 5*x^2 + 8*Nf*x^2)*
     Zeta[5])/((-1 + x)^2*x)) + 
 Pi*(((I/1944)*(3888 + 14094*eps + 18225*eps^2 - 27360*Nf - 154104*eps*Nf - 
      659260*eps^2*Nf + 24300*x + 109350*eps*x + 407025*eps^2*x + 
      22608*Nf*x + 101688*eps*Nf*x + 380020*eps^2*Nf*x))/((-1 + x)*x) + 
   (((3*I)/4)*eps^2*G[0, x]^5)/((-1 + x)^2*x) + 
   ((I/72)*eps*(-42*eps - 84*x - 237*eps*x - 68*eps*Nf*x + 96*eps*Nf*x^2)*
     G[1, x]^4)/x^2 + (((3*I)/4)*eps^2*G[1, x]^5)/x + 
   G[0, x]^4*(((-1/72*I)*eps*(84 - 126*eps - 28*eps*Nf + 414*eps*x - 
        219*eps*x^2 + 96*eps*Nf*x^3))/((-1 + x)^2*x) - 
     (((7*I)/6)*eps^2*G[1, x])/((-1 + x)^2*x)) - 
   ((I/3)*eps*(9*eps - 96*eps*Nf - 12*x + 72*eps*x + 340*eps*Nf*x + 60*x^2 + 
      24*eps*x^2 - 96*Nf*x^2 - 264*eps*Nf*x^2 - 30*x^3 - 48*eps*x^3 - 
      96*Nf*x^3 + 24*eps*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[1, x]^3*(((-1/108*I)*(54*eps + 315*eps^2 + 924*eps^2*Nf + 108*x + 
        324*eps*x + 2061*eps^2*x + 120*eps*Nf*x - 2804*eps^2*Nf*x - 108*x^2 - 
        378*eps*x^2 - 1332*eps^2*x^2 - 312*eps*Nf*x^2 + 1464*eps^2*Nf*x^2 + 
        192*eps*Nf*x^3 + 32*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     (((25*I)/3)*eps^2*G[0, 1, x])/x) + 
   G[0, x]^3*(((I/108)*(108 - 324*eps - 882*eps^2 - 72*eps*Nf - 
        160*eps^2*Nf + 630*eps*x + 1485*eps^2*x - 36*eps^2*Nf*x - 
        306*eps*x^2 - 1926*eps^2*x^2 + 384*eps^2*Nf*x^2 + 192*eps*Nf*x^3 + 
        608*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps*(18 - 153*eps - 76*eps*Nf + 237*eps*x + 192*eps*Nf*x - 
        84*eps*x^2 - 192*eps*Nf*x^2 + 96*eps*Nf*x^3)*G[1, x])/
      ((-1 + x)^2*x) + ((I/2)*eps^2*G[1, x]^2)/((-1 + x)^2*x) - 
     (((11*I)/3)*eps^2*G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/18)*(984*eps^2*Nf + 144*x + 1026*eps*x + 4851*eps^2*x + 216*eps*Nf*x - 
      4724*eps^2*Nf*x + 144*x^2 - 396*eps*x^2 - 1755*eps^2*x^2 - 288*Nf*x^2 - 
      2736*eps*Nf*x^2 + 308*eps^2*Nf*x^2 - 72*x^3 + 396*eps*x^3 + 
      2007*eps^2*x^3 - 288*Nf*x^3 + 2592*eps*Nf*x^3 + 1676*eps^2*Nf*x^3 - 
      336*eps*Nf*x^4 + 664*eps^2*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((I/18)*(108*eps + 855*eps^2 - 288*eps*Nf + 588*eps^2*Nf + 144*x - 
      216*eps*x - 1152*eps^2*x + 744*eps*Nf*x - 4168*eps^2*Nf*x - 288*x^2 - 
      864*eps*x^2 - 4797*eps^2*x^2 - 2832*eps*Nf*x^2 + 88*eps^2*Nf*x^2 + 
      144*x^3 + 396*eps*x^3 + 783*eps^2*x^3 + 2280*eps*Nf*x^3 + 
      2548*eps^2*Nf*x^3 + 336*eps*Nf*x^4 + 1784*eps^2*Nf*x^4)*G[0, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((I/3)*eps*(12 - 441*eps - 172*eps*Nf - 72*x + 
      468*eps*x + 144*Nf*x + 1008*eps*Nf*x + 36*x^2 - 288*eps*x^2 + 
      144*Nf*x^2 - 936*eps*Nf*x^2 + 88*eps*Nf*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/3)*eps*(-12*eps + 192*eps*Nf + 576*eps*x - 
      592*eps*Nf*x + 48*x^2 - 474*eps*x^2 - 192*Nf*x^2 - 88*eps*Nf*x^2 - 
      24*x^3 + 207*eps*x^3 - 192*Nf*x^3 + 380*eps*Nf*x^3 + 32*eps*Nf*x^4)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (((2*I)/3)*eps*(6*eps - 72*eps*Nf - 6*x - 378*eps*x + 258*eps*Nf*x + 
      12*x^2 + 255*eps*x^2 + 144*eps*Nf*x^2 - 6*x^3 - 45*eps*x^3 - 
      294*eps*Nf*x^3 + 44*eps*Nf*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((4*I)*eps^2*(6 - 14*x + 28*Nf*x + 7*x^2 + 28*Nf*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - ((12*I)*eps^2*(10 - 26*x + 88*Nf*x + 13*x^2 + 88*Nf*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(12 - 38*x + 116*Nf*x + 19*x^2 + 116*Nf*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(-15 - 20*x + 154*Nf*x + 10*x^2 + 154*Nf*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-12 - 14*x + 116*Nf*x + 7*x^2 + 116*Nf*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - ((24*I)*eps^2*G[0, 1, 1, 1, 1, x])/
    x - ((I/54)*(216 - 2268*eps - 5724*eps^2 + 216*eps*Nf + 1504*eps^2*Nf - 
      1728*x - 3816*eps*x - 24057*eps^2*x + 864*Nf*x + 576*eps*Nf*x - 
      5960*eps^2*Nf*x + 864*x^2 + 1278*eps*x^2 + 1539*eps^2*x^2 + 
      864*Nf*x^2 - 288*eps*Nf*x^2 + 4900*eps^2*Nf*x^2 + 1008*eps*Nf*x^3 + 
      5352*eps^2*Nf*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, x]^2*(((-1/108*I)*(-324 - 1134*eps - 378*eps^2 - 72*Nf - 240*eps*Nf - 
        664*eps^2*Nf + 216*x + 513*eps*x + 3321*eps^2*x + 288*eps*Nf*x + 
        2754*eps^2*Nf*x - 54*x^2 - 1404*eps*x^2 - 8181*eps^2*x^2 + 
        72*eps*Nf*x^2 - 1620*eps^2*Nf*x^2 + 162*eps^2*x^3 + 144*Nf*x^3 + 
        456*eps*Nf*x^3 + 2500*eps^2*Nf*x^3 + 216*eps^2*Nf*x^4))/
      ((-1 + x)^2*x) + ((I/12)*eps*(-18*eps + 96*eps*Nf - 12*x + 81*eps*x - 
        340*eps*Nf*x + 24*x^2 - 66*eps*x^2 + 456*eps*Nf*x^2 - 12*x^3 + 
        18*eps*x^3 - 264*eps*Nf*x^3 + 48*eps*Nf*x^4)*G[1, x]^2)/
      ((-1 + x)^2*x^2) + ((I/3)*eps^2*G[1, x]^3)/x - 
     ((I/6)*eps*(-30 - 126*eps - 88*eps*Nf - 87*eps*x + 312*eps*Nf*x + 
        18*eps*x^2 - 312*eps*Nf*x^2 + 144*eps*Nf*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x) + G[1, x]*(((-1/36*I)*eps*(198*eps - 72*eps*Nf - 378*x - 
          2502*eps*x - 168*Nf*x - 680*eps*Nf*x + 504*x^2 + 2817*eps*x^2 + 
          432*Nf*x^2 + 2592*eps*Nf*x^2 - 216*x^3 - 1638*eps*x^3 - 
          432*Nf*x^3 - 2256*eps*Nf*x^3 + 192*Nf*x^4 + 464*eps*Nf*x^4))/
        ((-1 + x)^2*x^2) - (I*eps^2*(1 - 12*x + 6*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) + ((6*I)*eps^2*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((5*I)*eps^2*(1 - 4*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((13*I)*eps^2*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]^2*(((-1/108*I)*(-351*eps - 2079*eps^2 - 1332*eps*Nf - 
        5706*eps^2*Nf - 162*x - 1161*eps*x - 11664*eps^2*x - 72*Nf*x + 
        4284*eps*Nf*x + 18162*eps^2*Nf*x + 162*x^2 + 324*eps*x^2 + 
        2349*eps^2*x^2 + 216*Nf*x^2 - 2496*eps*Nf*x^2 - 8408*eps^2*Nf*x^2 + 
        162*eps^2*x^3 - 144*Nf*x^3 - 24*eps*Nf*x^3 - 772*eps^2*Nf*x^3 + 
        216*eps^2*Nf*x^4))/((-1 + x)*x^2) + 
     ((I/6)*eps*(9*eps + 144*eps*Nf + 54*x + 324*eps*x - 540*eps*Nf*x - 
        108*x^2 - 573*eps*x^2 - 24*eps*Nf*x^2 + 54*x^3 + 258*eps*x^3 + 
        324*eps*Nf*x^3 + 88*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     (I*eps^2*(-25 + 38*x + 8*Nf*x - 19*x^2 + 8*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + ((14*I)*eps^2*G[0, 1, 1, x])/x - 
     ((2*I)*eps^2*(-12 + 18*x + 4*Nf*x - 9*x^2 + 4*Nf*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 1, x]*
    (((-1/108*I)*(-432*eps - 2187*eps^2 - 2736*eps*Nf - 11280*eps^2*Nf - 
        2916*x - 13338*eps*x - 59697*eps^2*x - 288*Nf*x + 8808*eps*Nf*x + 
        35068*eps^2*Nf*x + 3888*x^2 + 15660*eps*x^2 + 73170*eps^2*x^2 + 
        4320*Nf*x^2 + 6936*eps*Nf*x^2 + 31888*eps^2*Nf*x^2 - 1836*x^3 - 
        8748*eps*x^3 - 36288*eps^2*x^3 - 4320*Nf*x^3 - 13152*eps*Nf*x^3 - 
        58448*eps^2*Nf*x^3 + 576*Nf*x^4 + 960*eps*Nf*x^4 + 
        6976*eps^2*Nf*x^4))/((-1 + x)^2*x^2) + 
     ((4*I)*eps^2*(3 - 18*x + 52*Nf*x + 9*x^2 + 52*Nf*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - ((12*I)*eps^2*(-3 + 20*Nf*x + 20*Nf*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^2*(-18 + 14*x + 72*Nf*x - 7*x^2 + 72*Nf*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + 
   G[1, x]*(((-1/648*I)*(2592 + 17334*eps + 97443*eps^2 + 7776*Nf + 
        32328*eps*Nf + 111444*eps^2*Nf - 324*x + 32724*eps*x + 
        288360*eps^2*x - 26064*Nf*x - 107520*eps*Nf*x - 339664*eps^2*Nf*x + 
        1620*x^2 - 7290*eps*x^2 - 101007*eps^2*x^2 + 16560*Nf*x^2 + 
        53736*eps*Nf*x^2 + 84532*eps^2*Nf*x^2 + 6912*eps*Nf*x^3 + 
        55584*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((I/18)*(90*eps + 711*eps^2 - 288*eps*Nf + 660*eps^2*Nf + 108*x + 
        216*eps*x + 72*eps^2*x + 888*eps*Nf*x - 4072*eps^2*Nf*x - 216*x^2 - 
        882*eps*x^2 - 3303*eps^2*x^2 - 2688*eps*Nf*x^2 + 1432*eps^2*Nf*x^2 + 
        108*x^3 + 468*eps*x^3 + 1251*eps^2*x^3 + 2136*eps*Nf*x^3 + 
        1108*eps^2*Nf*x^3 + 864*eps^2*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^2*(-9 + 12*x + 16*Nf*x - 6*x^2 + 16*Nf*x^2)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) - ((I/3)*eps*(-3*eps + 192*eps*Nf + 18*x + 234*eps*x - 
        632*eps*Nf*x - 108*x^2 - 723*eps*x^2 + 48*Nf*x^2 - 160*eps*Nf*x^2 + 
        54*x^3 + 351*eps*x^3 + 48*Nf*x^3 + 572*eps*Nf*x^3 + 72*eps*Nf*x^4)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     (((2*I)/3)*eps*(3*eps + 72*eps*Nf + 24*x + 225*eps*x - 278*eps*Nf*x - 
        48*x^2 - 288*eps*x^2 - 84*eps*Nf*x^2 + 24*x^3 + 93*eps*x^3 + 
        234*eps*Nf*x^3 + 36*eps*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((2*I)*eps^2*(11 - 30*x + 24*Nf*x + 15*x^2 + 24*Nf*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((8*I)*eps^2*(1 - 4*x + 8*Nf*x + 2*x^2 + 8*Nf*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x) + ((4*I)*eps^2*G[0, 1, 1, 1, x])/x - 
     ((I/9)*eps*(-39*eps + 144*eps*Nf - 114*x - 711*eps*x - 592*eps*Nf*x + 
        12*x^2 - 279*eps*x^2 + 144*Nf*x^2 + 1880*eps*Nf*x^2 - 6*x^3 + 
        408*eps*x^3 + 144*Nf*x^3 - 1444*eps*Nf*x^3 + 264*eps*Nf*x^4)*Zeta[3])/
      ((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/648)*(-4536 + 648*eps + 54756*eps^2 - 1440*Nf - 3552*eps*Nf - 
        12952*eps^2*Nf + 4536*x + 43902*eps*x + 338175*eps^2*x + 4320*Nf*x + 
        23688*eps*Nf*x + 135996*eps^2*Nf*x - 4212*x^2 - 23814*eps*x^2 - 
        159489*eps^2*x^2 - 3024*Nf*x^2 - 23112*eps*Nf*x^2 - 
        175572*eps^2*Nf*x^2 + 6912*eps*Nf*x^3 + 55584*eps^2*Nf*x^3))/
      ((-1 + x)^2*x) - ((I/18)*eps*(-12*eps + 144*eps*Nf + 12*x + 45*eps*x - 
        488*eps*Nf*x - 24*x^2 - 84*eps*x^2 + 600*eps*Nf*x^2 + 12*x^3 + 
        57*eps*x^3 - 312*eps*Nf*x^3 + 56*eps*Nf*x^4)*G[1, x]^3)/
      ((-1 + x)^2*x^2) + ((I/2)*eps^2*G[1, x]^4)/x + 
     ((I/9)*(117*eps^2 - 48*eps^2*Nf - 18*x - 108*eps*x - 873*eps^2*x - 
        96*eps*Nf*x + 128*eps^2*Nf*x - 9*eps*x^2 + 135*eps^2*x^2 + 
        360*eps*Nf*x^2 + 54*eps^2*Nf*x^2 - 18*eps*x^3 - 180*eps^2*x^3 - 
        360*eps*Nf*x^3 + 84*eps^2*Nf*x^3 + 168*eps*Nf*x^4 + 100*eps^2*Nf*x^4)*
       G[0, 1, x])/((-1 + x)^2*x^2) - ((2*I)*eps^2*(3 - 2*x + x^2)*
       G[0, 1, x]^2)/((-1 + x)^2*x) + G[1, x]^2*
      (((I/36)*(72*eps + 324*eps^2 - 288*eps*Nf - 144*eps^2*Nf + 72*x - 
          270*eps*x - 2322*eps^2*x + 1008*eps*Nf*x - 376*eps^2*Nf*x - 
          144*x^2 + 216*eps*x^2 + 2106*eps^2*x^2 - 1296*eps*Nf*x^2 + 
          2520*eps^2*Nf*x^2 + 72*x^3 - 54*eps*x^3 - 819*eps^2*x^3 + 
          720*eps*Nf*x^3 - 2340*eps^2*Nf*x^3 - 144*eps*Nf*x^4 + 
          120*eps^2*Nf*x^4))/((-1 + x)^2*x^2) - 
       (I*eps^2*(3 - 4*x + 2*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
     (((2*I)/3)*eps*(-18 - 54*eps - 60*eps*Nf - 75*eps*x + 180*eps*Nf*x + 
        6*eps*x^2 - 180*eps*Nf*x^2 + 80*eps*Nf*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) + ((I/3)*eps*(30*eps - 240*eps*Nf - 18*x - 18*eps*x + 
        720*eps*Nf*x - 183*eps*x^2 - 672*eps*Nf*x^2 + 18*eps*x^3 + 
        192*eps*Nf*x^3 + 40*eps*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((20*I)*eps^2*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(-8 - 10*x + 5*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^2*(1 - 32*x + 16*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/9)*eps*(24 - 630*eps + 100*eps*Nf - 348*eps*x - 216*eps*Nf*x + 
        189*eps*x^2 + 216*eps*Nf*x^2 + 264*eps*Nf*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]*(((I/108)*(324*eps + 2538*eps^2 - 144*eps*Nf - 
          708*eps^2*Nf - 324*x - 2052*eps*x - 5724*eps^2*x - 288*Nf*x - 
          2016*eps*Nf*x - 7680*eps^2*Nf*x + 864*x^2 + 3888*eps*x^2 + 
          20223*eps^2*x^2 + 864*Nf*x^2 + 7776*eps*Nf*x^2 + 
          34248*eps^2*Nf*x^2 - 756*x^3 - 4698*eps*x^3 - 22437*eps^2*x^3 - 
          864*Nf*x^3 - 6984*eps*Nf*x^3 - 32364*eps^2*Nf*x^3 + 324*eps^2*x^4 + 
          288*Nf*x^4 + 912*eps*Nf*x^4 + 5000*eps^2*Nf*x^4 + 
          432*eps^2*Nf*x^5))/((-1 + x)^2*x^2) - 
       ((I/3)*eps*(-48*eps*Nf - 6*x + 36*eps*x + 104*eps*Nf*x + 24*x^2 + 
          27*eps*x^2 - 48*eps*Nf*x^2 - 12*x^3 - 18*eps*x^3 - 48*eps*Nf*x^3 + 
          16*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
       ((4*I)*eps^2*(2 - 10*x + 5*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((6*I)*eps^2*(1 - 4*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
       (((4*I)/3)*eps^2*(7 - 18*x + 9*x^2)*Zeta[3])/((-1 + x)^2*x))) - 
   ((4*I)*eps^2*(17 - 86*x + 160*Nf*x + 43*x^2 + 160*Nf*x^2)*Zeta[5])/
    ((-1 + x)^2*x))


==> anc/Helicity_Amplitudes/Compton/2L_HA_Compton_-+--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1/360*I)*eps^2*(3 + 128*Nf)*Pi^5)/(-1 + x)^2 + 
 ((5508 + 23166*eps + 73629*eps^2 + 2736*Nf + 13992*eps*Nf + 54076*eps^2*Nf)*
   (-1 + 2*x))/(1296*(-1 + x)*x) - (3*eps^2*G[0, x]^5)/(4*(-1 + x)^2) - 
 (eps*(72 + 324*eps + 408*Nf + 1696*eps*Nf - 288*x - 2025*eps*x - 696*Nf*x - 
    1900*eps*Nf*x - 450*x^2 - 1386*eps*x^2 + 432*Nf*x^2 + 864*eps*Nf*x^2 + 
    1440*x^3 + 6120*eps*x^3 - 432*Nf*x^3 - 1728*eps*Nf*x^3 - 864*x^4 - 
    3024*eps*x^4 + 288*Nf*x^4 + 1152*eps*Nf*x^4)*G[1, x]^3)/
  (108*(-1 + x)*x^2) + (eps*(26 + 49*eps + 132*eps*Nf - 26*x - 149*eps*x - 
    228*eps*Nf*x - 150*eps*x^2 + 144*eps*Nf*x^2 + 504*eps*x^3 - 
    144*eps*Nf*x^3 - 288*eps*x^4 + 96*eps*Nf*x^4)*G[1, x]^4)/
  (48*(-1 + x)*x^2) + (3*eps^2*G[1, x]^5)/(4*x^2) + 
 G[0, x]^4*((eps*(-34*eps + 26*x + 89*eps*x - 12*eps*Nf*x - 366*eps*x^2 + 
      288*eps*Nf*x^2 + 648*eps*x^3 - 240*eps*Nf*x^3 - 288*eps*x^4 + 
      96*eps*Nf*x^4))/(48*(-1 + x)^2*x) + (13*eps^2*G[1, x])/
    (24*(-1 + x)^2)) + 
 Pi^4*(-1/4320*(eps*(-2625*eps - 10176*eps*Nf - 1368*x + 3291*eps*x - 
       2112*Nf*x + 12752*eps*Nf*x + 582*eps*x^2 - 11480*eps*Nf*x^2 - 
       5664*eps*x^3 + 88*eps*Nf*x^3 + 2592*eps*x^4 + 1872*eps*Nf*x^4))/
     ((-1 + x)^2*x) - (149*eps^2*G[0, x])/(120*(-1 + x)^2) + 
   (eps^2*(127 + 424*Nf - 254*x - 848*Nf*x + 184*x^2 + 512*Nf*x^2)*G[1, x])/
    (180*(-1 + x)^2*x^2)) + 
 G[0, x]^3*(-1/108*(eps*(-90 + 9*eps + 84*eps*Nf + 324*x - 1467*eps*x - 
       24*Nf*x + 748*eps*Nf*x - 1314*x^2 - 1170*eps*x^2 + 864*Nf*x^2 + 
       2592*eps*Nf*x^2 + 2016*x^3 + 5976*eps*x^3 - 720*Nf*x^3 - 
       2880*eps*Nf*x^3 - 864*x^4 - 3024*eps*x^4 + 288*Nf*x^4 + 
       1152*eps*Nf*x^4))/((-1 + x)^2*x) - 
   (eps^2*(-183 + 192*Nf + 231*x - 268*Nf*x + 240*x^2 + 288*Nf*x^2 - 
      396*x^3 - 120*Nf*x^3 + 144*x^4 + 48*Nf*x^4)*G[1, x])/
    (18*(-1 + x)^2*x) - (2*eps^2*(-7 + 8*Nf)*G[1, x]^2)/(3*x^2) - 
   (13*eps^2*G[0, 1, x])/(2*(-1 + x)^2)) + 
 Pi^3*(((-1/216*I)*eps*(36 - 423*eps + 576*Nf + 732*eps*Nf - 900*x - 
      4248*eps*x - 864*Nf*x + 2180*eps*Nf*x + 900*x^2 + 4536*eps*x^2 + 
      1320*Nf*x^2 + 3256*eps*Nf*x^2 - 984*Nf*x^3 - 7304*eps*Nf*x^3 + 
      432*Nf*x^4 + 3024*eps*Nf*x^4))/((-1 + x)^2*x) - 
   (((3*I)/4)*eps^2*G[0, x]^2)/(-1 + x)^2 - 
   ((I/72)*eps*(-18 - 279*eps + 192*Nf - 140*eps*Nf + 36*x + 192*eps*x - 
      384*Nf*x + 808*eps*Nf*x - 18*x^2 + 255*eps*x^2 + 192*Nf*x^2 - 
      924*eps*Nf*x^2 - 132*eps*x^3 + 424*eps*Nf*x^3 + 24*eps*x^4 - 
      8*eps*Nf*x^4 + 144*eps*Nf*x^5)*G[1, x])/((-1 + x)^2*x^2) - 
   ((I/2)*eps^2*(-1 + 8*Nf)*G[1, x]^2)/x^2 + 
   G[0, x]*(((I/72)*eps*(66*eps + 192*eps*Nf + 42*x - 603*eps*x - 
        308*eps*Nf*x + 552*eps*x^2 + 424*eps*Nf*x^2 + 24*eps*x^3 - 
        728*eps*Nf*x^3 + 432*eps*Nf*x^4))/((-1 + x)^2*x) + 
     ((I/12)*eps^2*(32*Nf - 64*Nf*x + 7*x^2 + 32*Nf*x^2)*G[1, x])/
      ((-1 + x)^2*x^2)) - ((I/12)*eps^2*(-3 + 64*Nf + 6*x - 128*Nf*x + 6*x^2)*
     G[0, 1, x])/((-1 + x)^2*x^2)) + 
 (eps*(-540 - 3456*eps + 576*Nf + 2832*eps*Nf + 396*x + 3339*eps*x - 
    720*Nf*x - 3544*eps*Nf*x + 1476*x^2 + 4518*eps*x^2 + 744*Nf*x^2 + 
    5152*eps*Nf*x^2 - 2160*x^3 - 7560*eps*x^3 - 264*Nf*x^3 - 
    4424*eps*Nf*x^3 + 864*x^4 + 3024*eps*x^4 + 144*Nf*x^4 + 1872*eps*Nf*x^4)*
   G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
 (eps*(36 - 135*eps + 480*Nf + 1888*eps*Nf - 324*x - 1791*eps*x - 552*Nf*x - 
    976*eps*Nf*x + 180*x^2 - 18*eps*x^2 + 816*Nf*x^2 + 3112*eps*Nf*x^2 - 
    1296*x^3 - 4536*eps*x^3 - 312*Nf*x^3 - 3064*eps*Nf*x^3 + 864*x^4 + 
    3024*eps*x^4 + 144*Nf*x^4 + 1872*eps*Nf*x^4)*G[0, 1, 1, x])/
  (36*(-1 + x)*x^2) - (eps*(-426*eps + 480*eps*Nf - 102*x + 105*eps*x - 
    676*eps*Nf*x + 720*eps*x^2 + 620*eps*Nf*x^2 - 672*eps*x^3 - 
    652*eps*Nf*x^3 + 288*eps*x^4 + 408*eps*Nf*x^4)*G[0, 0, 0, 1, x])/
  (6*(-1 + x)^2*x) - (2*eps*(-21 - 42*eps + 24*Nf + 68*eps*Nf + 42*x - 
    123*eps*x - 48*Nf*x - 73*eps*Nf*x - 42*x^2 + 135*eps*x^2 + 48*Nf*x^2 + 
    177*eps*Nf*x^2 - 24*eps*x^3 - 208*eps*Nf*x^3 + 12*eps*x^4 + 
    104*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
 (eps*(-102 + 15*eps + 180*eps*Nf + 102*x - 681*eps*x - 240*eps*Nf*x + 
    432*eps*x^2 + 1112*eps*Nf*x^2 - 480*eps*x^3 - 980*eps*Nf*x^3 + 
    288*eps*x^4 + 408*eps*Nf*x^4)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x^2) - 
 (3*eps^2*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^2*(-98 + 112*Nf + 196*x - 224*Nf*x - 257*x^2 + 160*Nf*x^2)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (2*eps^2*(-28 + 32*Nf + 56*x - 64*Nf*x - 53*x^2 + 32*Nf*x^2)*
   G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
 (eps^2*(-159 + 48*Nf + 318*x - 96*Nf*x - 257*x^2 + 160*Nf*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
 (2*eps^2*(-25 + 50*x - 53*x^2 + 32*Nf*x^2)*G[0, 1, 0, 1, 1, x])/
  ((-1 + x)^2*x^2) + (3*eps^2*G[0, 1, 1, 1, 1, x])/x^2 - 
 (eps*(264 + 1680*eps - 576*Nf - 1504*eps*Nf - 432*x - 1035*eps*x + 
    576*Nf*x - 2312*eps*Nf*x + 1428*x^2 + 4026*eps*x^2 - 168*Nf*x^2 + 
    4992*eps*Nf*x^2 - 2160*x^3 - 7560*eps*x^3 - 456*Nf*x^3 - 
    4936*eps*Nf*x^3 + 864*x^4 + 3024*eps*x^4 + 144*Nf*x^4 + 1872*eps*Nf*x^4)*
   Zeta[3])/(36*(-1 + x)^2*x) + 
 G[0, x]^2*((-216 + 540*eps + 4752*eps^2 + 432*eps*Nf + 2688*eps^2*Nf + 
     1944*x - 3078*eps*x - 31185*eps^2*x + 3288*eps*Nf*x + 22844*eps^2*Nf*x - 
     5400*x^2 - 5292*eps*x^2 + 17118*eps^2*x^2 + 2592*Nf*x^2 + 
     4032*eps*Nf*x^2 - 8472*eps^2*Nf*x^2 + 6480*x^3 + 17496*eps*x^3 + 
     46548*eps^2*x^3 - 2160*Nf*x^3 - 6048*eps*Nf*x^3 - 9288*eps^2*Nf*x^3 - 
     2592*x^4 - 9072*eps*x^4 - 30024*eps^2*x^4 + 864*Nf*x^4 + 
     3456*eps*Nf*x^4 + 9936*eps^2*Nf*x^4)/(432*(-1 + x)^2*x) + 
   (eps*(-42 - 57*eps + 48*Nf + 32*eps*Nf + 84*x + 18*eps*x - 96*Nf*x + 
      86*eps*Nf*x - 42*x^2 + 72*eps*x^2 + 48*Nf*x^2 - 150*eps*Nf*x^2 - 
      36*eps*x^3 + 118*eps*Nf*x^3 + 24*eps*x^4 - 50*eps*Nf*x^4 + 
      36*eps*Nf*x^5)*G[1, x]^2)/(12*(-1 + x)^2*x^2) + 
   (eps^2*(13 + 24*Nf)*G[1, x]^3)/(6*x^2) - 
   (eps*(102*eps - 96*eps*Nf + 6*x - 225*eps*x + 100*eps*Nf*x - 288*eps*x^2 - 
      124*eps*Nf*x^2 + 696*eps*x^3 - 100*eps*Nf*x^3 - 288*eps*x^4 + 
      72*eps*Nf*x^4)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
   G[1, x]*((eps*(-540 - 2952*eps + 576*Nf + 2688*eps*Nf + 432*x + 
        1809*eps*x - 864*Nf*x - 3724*eps*Nf*x + 504*x^2 + 3006*eps*x^2 + 
        1152*Nf*x^2 + 6144*eps*Nf*x^2 - 288*x^3 - 1440*eps*x^3 - 720*Nf*x^3 - 
        5472*eps*Nf*x^3 + 288*Nf*x^4 + 2016*eps*Nf*x^4))/(72*(-1 + x)^2*x) + 
     (eps^2*(-14 + 16*Nf + 28*x - 32*Nf*x - 15*x^2 + 16*Nf*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2)) + (35*eps^2*G[0, 0, 1, x])/(-1 + x)^2 + 
   (3*eps^2*(-14 + 16*Nf + 28*x - 32*Nf*x - 15*x^2 + 16*Nf*x^2)*
     G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + (116*eps^2*Zeta[3])/
    (3*(-1 + x)^2)) + 
 Pi^2*(((-1 + 2*x)*(-126 + 225*eps + 4230*eps^2 + 1572*eps*Nf + 
      8996*eps^2*Nf + 648*x + 2268*eps*x + 7506*eps^2*x - 216*Nf*x - 
      864*eps*Nf*x - 2484*eps^2*Nf*x - 648*x^2 - 2268*eps*x^2 - 
      7506*eps^2*x^2 + 216*Nf*x^2 + 864*eps*Nf*x^2 + 2484*eps^2*Nf*x^2))/
    (216*(-1 + x)*x) - (49*eps^2*G[0, x]^3)/(18*(-1 + x)^2) + 
   (eps*(210 + 273*eps + 532*eps*Nf - 210*x - 495*eps*x - 556*eps*Nf*x - 
      732*eps*x^2 + 520*eps*Nf*x^2 + 2712*eps*x^3 - 208*eps*Nf*x^3 - 
      1584*eps*x^4 + 288*eps*Nf*x^4)*G[1, x]^2)/(144*(-1 + x)*x^2) + 
   (49*eps^2*G[1, x]^3)/(18*x^2) + 
   G[0, x]^2*((eps*(174*eps + 576*eps*Nf + 210*x + 159*eps*x - 
        1012*eps*Nf*x - 2100*eps*x^2 + 1624*eps*Nf*x^2 + 3624*eps*x^3 - 
        944*eps*Nf*x^3 - 1584*eps*x^4 + 288*eps*Nf*x^4))/(144*(-1 + x)^2*x) + 
     (eps^2*(52 + 96*Nf - 104*x - 192*Nf*x + 87*x^2 + 96*Nf*x^2)*G[1, x])/
      (24*(-1 + x)^2*x^2)) - (eps*(-18 - 57*eps - 48*Nf - 196*eps*Nf + 36*x + 
      234*eps*x + 96*Nf*x - 46*eps*Nf*x - 36*x^2 - 210*eps*x^2 - 96*Nf*x^2 + 
      158*eps*Nf*x^2 - 48*eps*x^3 - 224*eps*Nf*x^3 + 24*eps*x^4 + 
      112*eps*Nf*x^4)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
   G[1, x]*(-1/216*(eps*(288 + 2781*eps + 1008*Nf + 3864*eps*Nf - 594*x - 
         7326*eps*x - 1224*Nf*x + 420*eps*Nf*x - 1296*x^2 - 432*eps*x^2 + 
         528*Nf*x^2 - 7784*eps*Nf*x^2 + 4176*x^3 + 14616*eps*x^3 - 
         168*Nf*x^3 + 5384*eps*Nf*x^3 - 2592*x^4 - 9072*eps*x^4 + 
         432*Nf*x^4 + 432*eps*Nf*x^4))/((-1 + x)*x^2) + 
     (eps^2*(-23 + 112*Nf + 46*x - 224*Nf*x - 17*x^2 + 128*Nf*x^2)*
       G[0, 1, x])/(6*(-1 + x)^2*x^2)) + 
   G[0, x]*(-1/216*(eps*(-18 + 567*eps + 576*Nf + 2316*eps*Nf + 1026*x + 
         630*eps*x - 1056*Nf*x - 2732*eps*Nf*x - 4320*x^2 - 11016*eps*x^2 + 
         2616*Nf*x^2 + 10960*eps*Nf*x^2 + 6192*x^3 + 21672*eps*x^3 - 
         1560*Nf*x^3 - 7112*eps*Nf*x^3 - 2592*x^4 - 9072*eps*x^4 + 
         432*Nf*x^4 + 432*eps*Nf*x^4))/((-1 + x)^2*x) - 
     (eps*(18 - 3*eps + 48*Nf + 4*eps*Nf - 36*x - 189*eps*x - 96*Nf*x + 
        376*eps*Nf*x + 18*x^2 + 276*eps*x^2 + 48*Nf*x^2 - 574*eps*Nf*x^2 + 
        690*eps*x^3 + 442*eps*Nf*x^3 - 1182*eps*x^4 - 56*eps*Nf*x^4 + 
        468*eps*x^5)*G[1, x])/(18*(-1 + x)^2*x^2) - 
     (2*eps^2*(-15 + 14*Nf)*G[1, x]^2)/(3*x^2) - 
     (eps^2*(64 + 128*Nf - 128*x - 256*Nf*x + 293*x^2 + 128*Nf*x^2)*
       G[0, 1, x])/(12*(-1 + x)^2*x^2)) + 
   (eps^2*(76 + 160*Nf - 152*x - 320*Nf*x + 259*x^2 + 384*Nf*x^2)*
     G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) - 
   (eps^2*(183 + 224*Nf - 366*x - 448*Nf*x + 259*x^2 + 384*Nf*x^2)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) + (eps^2*(259 + 384*Nf)*Zeta[3])/
    (12*(-1 + x)^2)) + 
 G[1, x]^2*((216 + 594*eps + 7209*eps^2 + 1296*Nf + 5160*eps*Nf + 
     17708*eps^2*Nf - 216*x - 2538*eps*x - 22599*eps^2*x - 2160*Nf*x - 
     7032*eps*Nf*x - 17780*eps^2*Nf*x - 1512*x^2 - 7236*eps*x^2 - 
     23382*eps^2*x^2 + 1296*Nf*x^2 + 6624*eps*Nf*x^2 + 23280*eps^2*Nf*x^2 + 
     3888*x^3 + 18792*eps*x^3 + 73548*eps^2*x^3 - 1296*Nf*x^3 - 
     7776*eps*Nf*x^3 - 30456*eps^2*Nf*x^3 - 2592*x^4 - 9072*eps*x^4 - 
     30024*eps^2*x^4 + 864*Nf*x^4 + 3456*eps*Nf*x^4 + 9936*eps^2*Nf*x^4)/
    (432*(-1 + x)*x^2) + (24*eps^2*(1 + Nf)*G[0, 0, 1, x])/x^2 + 
   (45*eps^2*G[0, 1, 1, x])/(2*x^2) + (eps^2*(-223 + 144*Nf)*Zeta[3])/
    (6*x^2)) + G[0, 1, x]*
  ((2*eps^2*(-28 + 32*Nf + 56*x - 64*Nf*x - 53*x^2 + 32*Nf*x^2)*
     G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   (eps^2*(5 + 32*Nf - 10*x - 64*Nf*x + 16*x^2)*Zeta[3])/((-1 + x)^2*x^2)) + 
 G[1, x]*((-216 - 1998*eps - 8505*eps^2 + 1296*Nf + 8040*eps*Nf + 
     35660*eps^2*Nf + 2484*x + 13770*eps*x + 58023*eps^2*x - 4032*Nf*x - 
     26232*eps*Nf*x - 116884*eps^2*Nf*x - 2592*x^2 - 14256*eps*x^2 - 
     58536*eps^2*x^2 + 2592*Nf*x^2 + 16992*eps*Nf*x^2 + 75984*eps^2*Nf*x^2)/
    (216*(-1 + x)*x) + (eps*(-42 - 75*eps + 48*Nf + 44*eps*Nf + 84*x + 
      60*eps*x - 96*Nf*x + 44*eps*Nf*x - 42*x^2 - 9*eps*x^2 + 48*Nf*x^2 - 
      84*eps*Nf*x^2 - 195*eps*x^3 + 90*eps*Nf*x^3 + 378*eps*x^4 - 
      78*eps*Nf*x^4 - 144*eps*x^5 + 60*eps*Nf*x^5)*G[0, 0, 1, x])/
    (3*(-1 + x)^2*x^2) - (eps*(-54 + 9*eps + 164*eps*Nf + 54*x - 273*eps*x - 
      200*eps*Nf*x + 180*eps*x^2 + 552*eps*Nf*x^2 - 468*eps*x^3 - 
      396*eps*Nf*x^3 + 288*eps*x^4 + 168*eps*Nf*x^4)*G[0, 1, 1, x])/
    (6*(-1 + x)*x^2) - (eps^2*(-70 + 80*Nf + 140*x - 160*Nf*x - 87*x^2 + 
      80*Nf*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
   (eps^2*(-7 + 48*Nf + 14*x - 96*Nf*x - 21*x^2 + 64*Nf*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - (59*eps^2*G[0, 1, 1, 1, x])/x^2 + 
   (eps*(18 - 183*eps + 96*Nf + 92*eps*Nf - 36*x + 58*eps*x - 192*Nf*x + 
      128*eps*Nf*x + 18*x^2 + 59*eps*x^2 + 96*Nf*x^2 - 764*eps*Nf*x^2 + 
      516*eps*x^3 + 1092*eps*Nf*x^3 - 708*eps*x^4 - 564*eps*Nf*x^4 + 
      288*eps*x^5 + 168*eps*Nf*x^5)*Zeta[3])/(6*(-1 + x)^2*x^2)) + 
 Pi*(((-1/216*I)*(-216 - 1998*eps - 8505*eps^2 + 1296*Nf + 8040*eps*Nf + 
      35660*eps^2*Nf)*(-1 + 2*x))/((-1 + x)*x) - (((7*I)/12)*eps^2*G[0, x]^4)/
    (-1 + x)^2 + ((I/36)*eps*(18 + 57*eps + 164*eps*Nf - 18*x - 213*eps*x - 
      308*eps*Nf*x + 126*eps*x^2 + 256*eps*Nf*x^2 - 12*eps*x^3 - 
      208*eps*Nf*x^3 + 96*eps*Nf*x^4)*G[1, x]^3)/((-1 + x)*x^2) + 
   (((7*I)/12)*eps^2*G[1, x]^4)/x^2 + 
   G[0, x]^3*(((I/36)*eps*(-42*eps + 18*x - 3*eps*x + 36*eps*Nf*x + 
        90*eps*x^2 + 208*eps*Nf*x^2 + 12*eps*x^3 - 176*eps*Nf*x^3 + 
        96*eps*Nf*x^4))/((-1 + x)^2*x) + ((I/2)*eps^2*G[1, x])/(-1 + x)^2) - 
   ((I/36)*eps*(36 - 135*eps + 480*Nf + 1888*eps*Nf - 900*x - 5112*eps*x - 
      456*Nf*x - 32*eps*Nf*x + 900*x^2 + 5112*eps*x^2 + 648*Nf*x^2 + 
      544*eps*Nf*x^2 - 384*Nf*x^3 - 1024*eps*Nf*x^3 + 192*Nf*x^4 + 
      512*eps*Nf*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   (I*eps^2*(-3 + 32*Nf)*(-1 + 2*x)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]^2*(((-1/36*I)*eps*(-54 - 360*eps + 72*eps*Nf + 9*x - 135*eps*x + 
        60*Nf*x + 314*eps*Nf*x + 72*x^2 + 468*eps*x^2 + 228*Nf*x^2 + 
        1424*eps*Nf*x^2 - 132*Nf*x^3 - 1348*eps*Nf*x^3 + 72*Nf*x^4 + 
        504*eps*Nf*x^4))/((-1 + x)^2*x) - 
     ((I/12)*eps^2*(-36 + 24*Nf - 102*x + 108*Nf*x + 165*x^2 - 112*Nf*x^2 - 
        6*x^3 + 136*Nf*x^3 + 12*x^4 - 56*Nf*x^4 + 48*Nf*x^5)*G[1, x])/
      ((-1 + x)^2*x^2) - ((I/2)*eps^2*(-3 + 16*Nf)*G[1, x]^2)/x^2 + 
     (((5*I)/2)*eps^2*G[0, 1, x])/(-1 + x)^2) + 
   G[1, x]^2*(((-1/36*I)*eps*(27 - 27*eps + 228*Nf + 966*eps*Nf - 153*x - 
        801*eps*x - 408*Nf*x - 1134*eps*Nf*x + 72*x^2 + 468*eps*x^2 + 
        264*Nf*x^2 + 404*eps*Nf*x^2 - 156*Nf*x^3 - 668*eps*Nf*x^3 + 
        72*Nf*x^4 + 504*eps*Nf*x^4))/((-1 + x)*x^2) - 
     (((3*I)/2)*eps^2*(1 + 16*Nf)*G[0, 1, x])/x^2) + 
   ((I/6)*eps*(18*eps - 184*eps*Nf + 270*eps*x + 764*eps*Nf*x + 36*x^2 - 
      495*eps*x^2 - 96*Nf*x^2 - 1408*eps*Nf*x^2 + 414*eps*x^3 + 
      1508*eps*Nf*x^3 - 1036*eps*Nf*x^4 + 408*eps*Nf*x^5)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((I/6)*eps*(-36 - 207*eps + 96*Nf - 52*eps*Nf + 72*x + 
      522*eps*x - 192*Nf*x + 368*eps*Nf*x - 36*x^2 - 747*eps*x^2 + 
      96*Nf*x^2 - 980*eps*Nf*x^2 + 414*eps*x^3 + 1444*eps*Nf*x^3 - 
      1004*eps*Nf*x^4 + 408*eps*Nf*x^5)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((4*I)*eps^2*(-1 + 12*Nf)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   ((4*I)*eps^2*(-1 + 16*Nf)*(1 - 2*x + 2*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - ((4*I)*eps^2*(-1 + 12*Nf)*G[0, 1, 1, 1, x])/x^2 - 
   ((I/6)*eps*(136*eps - 96*eps*Nf - 36*x - 831*eps*x + 96*Nf*x + 
      100*eps*Nf*x + 470*eps*x^2 + 724*eps*Nf*x^2 - 1004*eps*Nf*x^3 + 
      408*eps*Nf*x^4)*Zeta[3])/((-1 + x)^2*x) + 
   G[0, x]*(((-1/216*I)*(216 + 1728*eps + 11556*eps^2 - 288*eps*Nf - 
        2568*eps^2*Nf - 648*x - 2646*eps*x - 20979*eps^2*x - 432*Nf*x - 
        2280*eps*Nf*x - 7292*eps^2*Nf*x + 216*x^2 + 324*eps*x^2 + 
        2214*eps^2*x^2 - 864*Nf*x^2 - 5184*eps*Nf*x^2 - 26280*eps^2*Nf*x^2 + 
        2592*eps*Nf*x^3 + 18432*eps^2*Nf*x^3))/((-1 + x)^2*x) + 
     ((I/2)*eps*(-4 - 13*eps + 16*Nf + 8*eps*Nf + 8*x + 4*eps*x - 32*Nf*x + 
        38*eps*Nf*x - 4*x^2 + 4*eps*x^2 + 16*Nf*x^2 - 70*eps*Nf*x^2 + 
        10*eps*x^3 + 70*eps*Nf*x^3 + 2*eps*x^4 - 42*eps*Nf*x^4 + 
        20*eps*Nf*x^5)*G[1, x]^2)/((-1 + x)^2*x^2) + 
     (((2*I)/3)*eps^2*(-1 + 12*Nf)*G[1, x]^3)/x^2 - 
     ((I/3)*eps*(24*eps - 16*eps*Nf + 18*eps*x + 104*eps*Nf*x + 3*x^2 - 
        96*eps*x^2 - 192*eps*Nf*x^2 + 78*eps*x^3 + 190*eps*Nf*x^3 - 
        158*eps*Nf*x^4 + 60*eps*Nf*x^5)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     G[1, x]*(((I/36)*eps*(-72 - 558*eps + 48*Nf + 236*eps*Nf - 216*x - 
          1116*eps*x + 408*Nf*x + 1784*eps*Nf*x + 288*x^2 + 1179*eps*x^2 - 
          504*Nf*x^2 - 1384*eps*Nf*x^2 + 108*x^3 + 918*eps*x^3 + 600*Nf*x^3 + 
          2272*eps*Nf*x^3 - 264*Nf*x^4 - 2264*eps*Nf*x^4 + 144*Nf*x^5 + 
          1008*eps*Nf*x^5))/((-1 + x)^2*x^2) - 
       (I*eps^2*(16*Nf - 32*Nf*x + x^2 + 16*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x^2)) - ((6*I)*eps^2*G[0, 0, 1, x])/(-1 + x)^2 + 
     (I*eps^2*(-10 + 80*Nf + 20*x - 160*Nf*x - 13*x^2 + 80*Nf*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + (((4*I)/3)*eps^2*Zeta[3])/
      (-1 + x)^2) + G[1, x]*
    (((I/216)*(216 + 594*eps + 7209*eps^2 + 1296*Nf + 5160*eps*Nf + 
        17708*eps^2*Nf - 216*x - 1998*eps*x - 16551*eps^2*x - 2160*Nf*x - 
        4872*eps*Nf*x - 4556*eps^2*Nf*x - 216*x^2 - 324*eps*x^2 - 
        2214*eps^2*x^2 + 864*Nf*x^2 - 2592*eps*Nf*x^2 - 29016*eps^2*Nf*x^2 + 
        2592*eps*Nf*x^3 + 18432*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((I/6)*eps*(-30 - 159*eps + 96*Nf - 76*eps*Nf + 60*x + 402*eps*x - 
        192*Nf*x + 452*eps*Nf*x - 30*x^2 - 471*eps*x^2 + 96*Nf*x^2 - 
        920*eps*Nf*x^2 + 258*eps*x^3 + 1128*eps*Nf*x^3 - 720*eps*Nf*x^4 + 
        288*eps*Nf*x^5)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (I*eps^2*(-1 + 64*Nf + 2*x - 128*Nf*x + 5*x^2 + 48*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^2*(1 + 24*Nf)*G[0, 1, 1, x])/x^2 + 
     ((I/3)*eps^2*(-13 + 48*Nf + 26*x - 96*Nf*x + 5*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2))) + 
 G[0, x]*(-1/216*(-324 - 2484*eps - 9018*eps^2 - 144*Nf - 1200*eps*Nf - 
      5240*eps^2*Nf + 2700*x + 14742*eps*x + 59049*eps^2*x - 1152*Nf*x - 
      7752*eps*Nf*x - 35084*eps^2*Nf*x - 2592*x^2 - 14256*eps*x^2 - 
      58536*eps^2*x^2 + 2592*Nf*x^2 + 16992*eps*Nf*x^2 + 75984*eps^2*Nf*x^2)/
     ((-1 + x)*x) + (eps*(15 + 15*eps - 8*eps*Nf + 12*eps*Nf*x - 69*eps*x^2 - 
      16*eps*Nf*x^2 + 72*eps*x^3)*G[1, x]^3)/(9*x^2) - 
   (25*eps^2*G[1, x]^4)/(12*x^2) - 
   (eps*(-540 - 3456*eps + 576*Nf + 2832*eps*Nf + 396*x + 3339*eps*x - 
      720*Nf*x - 3544*eps*Nf*x + 1476*x^2 + 4518*eps*x^2 + 744*Nf*x^2 + 
      5152*eps*Nf*x^2 - 2160*x^3 - 7560*eps*x^3 - 264*Nf*x^3 - 
      4424*eps*Nf*x^3 + 864*x^4 + 3024*eps*x^4 + 144*Nf*x^4 + 
      1872*eps*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x) - 
   (eps^2*(-28 + 32*Nf + 56*x - 64*Nf*x - 53*x^2 + 32*Nf*x^2)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[1, x]^2*
    ((eps*(36 + 279*eps - 24*Nf - 118*eps*Nf - 126*x - 855*eps*x + 60*Nf*x + 
        382*eps*Nf*x - 270*x^2 - 648*eps*x^2 - 48*Nf*x^2 - 644*eps*Nf*x^2 + 
        792*x^3 + 2988*eps*x^3 - 60*Nf*x^3 + 236*eps*Nf*x^3 - 432*x^4 - 
        1512*eps*x^4 + 72*Nf*x^4 + 72*eps*Nf*x^4))/(36*(-1 + x)*x^2) - 
     (24*eps^2*(1 + Nf)*G[0, 1, x])/x^2) + 
   (eps*(-81*eps + 96*eps*Nf - 24*x - 30*eps*x - 144*eps*Nf*x + 108*eps*x^2 + 
      124*eps*Nf*x^2 + 6*eps*x^3 - 188*eps*Nf*x^3 + 120*eps*Nf*x^4)*
     G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps*(-42 - 99*eps + 48*Nf + 60*eps*Nf + 84*x + 3*eps*x - 96*Nf*x - 
      12*eps*Nf*x - 42*x^2 + 36*eps*x^2 + 48*Nf*x^2 + 36*eps*Nf*x^2 - 
      171*eps*x^3 - 38*eps*Nf*x^3 + 366*eps*x^4 - 14*eps*Nf*x^4 - 
      144*eps*x^5 + 60*eps*Nf*x^5)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (56*eps^2*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(-7 + 8*Nf + 14*x - 16*Nf*x + 6*x^2 + 8*Nf*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (2*eps^2*(-13 + 24*Nf)*G[0, 1, 1, 1, x])/x^2 - 
   (eps*(-49*eps + 48*eps*Nf + 24*x - 32*eps*x - 108*eps*Nf*x - 153*eps*x^2 + 
      306*eps*Nf*x^2 + 366*eps*x^3 - 222*eps*Nf*x^3 - 144*eps*x^4 + 
      60*eps*Nf*x^4)*Zeta[3])/(3*(-1 + x)^2*x) + 
   G[1, x]*(-1/18*((-1 + 2*x)*(108*eps + 891*eps^2 - 24*eps*Nf - 
         214*eps^2*Nf + 108*x + 378*eps*x + 1251*eps^2*x - 36*Nf*x - 
         144*eps*Nf*x - 414*eps^2*Nf*x - 108*x^2 - 378*eps*x^2 - 
         1251*eps^2*x^2 + 36*Nf*x^2 + 144*eps*Nf*x^2 + 414*eps^2*Nf*x^2))/
       ((-1 + x)*x) - (eps*(-42 - 75*eps + 48*Nf + 44*eps*Nf + 84*x + 
        60*eps*x - 96*Nf*x + 44*eps*Nf*x - 42*x^2 - 9*eps*x^2 + 48*Nf*x^2 - 
        84*eps*Nf*x^2 - 195*eps*x^3 + 90*eps*Nf*x^3 + 378*eps*x^4 - 
        78*eps*Nf*x^4 - 144*eps*x^5 + 60*eps*Nf*x^5)*G[0, 1, x])/
      (3*(-1 + x)^2*x^2) + (4*eps^2*(-7 + 8*Nf + 14*x - 16*Nf*x - 9*x^2 + 
        8*Nf*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (2*eps^2*(17 + 24*Nf)*G[0, 1, 1, x])/x^2 - 
     (2*eps^2*(1 + 8*Nf - 2*x - 16*Nf*x + 5*x^2 + 8*Nf*x^2)*Zeta[3])/
      ((-1 + x)^2*x^2))) - (2*eps^2*(-33 + 16*Nf)*Zeta[5])/(-1 + x)^2


==> anc/Helicity_Amplitudes/eMueMu/0L_HA_eMueMu_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2/x


==> anc/Helicity_Amplitudes/eMueMu/0L_HA_eMueMu_--++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2/x


==> anc/Helicity_Amplitudes/eMueMu/1L_HA_eMueMu_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(2916 + 5832*eps + 11664*eps^2 + 23328*eps^3 + 46656*eps^4 + 405*Nf + 
    756*eps*Nf + 1476*eps^2*Nf + 2928*eps^3*Nf + 5840*eps^4*Nf))/(729*x) + 
 (eps^4*Pi^6*(949 - 2438*x + 1219*x^2))/(30240*(-1 + x)^2*x) + 
 Pi^5*(((-1/720*I)*eps^3*(-94 + 124*x - 17*eps*x - 62*x^2 + eps*x^2))/
    ((-1 + x)^2*x) - (((47*I)/720)*eps^4*(2 - 2*x + x^2)*G[0, x])/
    ((-1 + x)^2*x) + (((2*I)/45)*eps^4*(2 - 2*x + x^2)*G[1, x])/
    ((-1 + x)^2*x)) + 
 Pi^4*((eps^2*(846 + 1269*eps + 3384*eps^2 + 282*eps*Nf + 470*eps^2*Nf + 
      252*x - 378*eps*x - 2988*eps^2*x - 564*eps*Nf*x - 940*eps^2*Nf*x - 
      126*x^2 - 513*eps*x^2 + 900*eps^2*x^2 + 282*eps*Nf*x^2 + 
      470*eps^2*Nf*x^2 + 108*eps*x^3 + 162*eps^2*x^3))/(6480*(-1 + x)^2*x) - 
   (eps^3*(282 + 423*eps + 94*eps*Nf - 636*x - 705*eps*x - 188*eps*Nf*x + 
      318*x^2 + 228*eps*x^2 + 94*eps*Nf*x^2 + 36*eps*x^3)*G[0, x])/
    (2160*(-1 + x)^2*x) - (eps^3*(-143 + 178*x - 48*eps*x - 89*x^2 + 
      15*eps*x^2 + 6*eps*x^3)*G[1, x])/(360*(-1 + x)^2*x) + 
   (eps^4*(94 - 306*x + 153*x^2)*G[0, 0, x])/(720*(-1 + x)^2*x) - 
   (eps^4*(143 - 178*x + 89*x^2)*G[0, 1, x])/(360*(-1 + x)^2*x) - 
   (eps^4*(23 - 58*x + 29*x^2)*G[1, 0, x])/(360*(-1 + x)^2*x) + 
   (eps^4*(20 - 22*x + 11*x^2)*G[1, 1, x])/(60*(-1 + x)^2*x)) - 
 (eps^2*(36 + 54*eps + 144*eps^2 + 12*eps*Nf + 20*eps^2*Nf - 180*x - 
    90*eps*x - 270*eps^2*x - 24*eps*Nf*x - 40*eps^2*Nf*x + 90*x^2 - 
    45*eps*x^2 - 36*eps^2*x^2 + 12*eps*Nf*x^2 + 20*eps^2*Nf*x^2 + 
    54*eps*x^3 + 81*eps^2*x^3)*G[0, 0, 0, 0, x])/(9*(-1 + x)^2*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 0, 0, 1, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 0, 1, 0, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
   G[0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 1, 0, 1, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 1, 1, 0, x])/((-1 + x)*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[0, 1, 1, 1, x])/((-1 + x)*x) - 
 (eps^2*(12 - 16*x + 6*eps*x + 12*eps^2*x + 8*x^2 - 6*eps*x^2 - 9*eps^2*x^2 + 
    2*eps*x^3 + 3*eps^2*x^3)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 0, 0, 1, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 0, 1, 0, x])/((-1 + x)*x) - 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
   G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 1, 0, 1, x])/((-1 + x)*x) + 
 (eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
   G[1, 1, 1, 0, x])/((-1 + x)*x) - 
 (eps^2*(-8 + 8*x - 6*eps*x - 13*eps^2*x + 6*eps*x^2 + 9*eps^2*x^2)*
   G[1, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^3*(6 + 9*eps + 2*eps*Nf - 36*x - 15*eps*x - 4*eps*Nf*x + 18*x^2 - 
    12*eps*x^2 + 2*eps*Nf*x^2 + 12*eps*x^3)*G[0, 0, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) - (2*eps^3*(2 + eps*x)*G[0, 0, 0, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[0, 0, 0, 1, 0, x])/x - 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 1, 0, 0, x])/
  ((-1 + x)^2*x) - (2*eps^3*(2 + eps*x)*G[0, 0, 1, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[0, 0, 1, 1, 0, x])/x + 
 (2*eps^3*(2 + eps*x)*G[0, 0, 1, 1, 1, x])/x + 
 (2*eps^3*(6 - 8*x + 3*eps*x + 4*x^2 - 3*eps*x^2 + eps*x^3)*
   G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (2*eps^3*(2 + eps*x)*G[0, 1, 0, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[0, 1, 0, 1, 0, x])/x + 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 1, 0, 0, x])/
  ((-1 + x)^2*x) - (2*eps^3*(2 + eps*x)*G[0, 1, 1, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[0, 1, 1, 1, 0, x])/x + 
 (4*eps^3*(2 + eps*x)*G[0, 1, 1, 1, 1, x])/x + 
 (eps^3*(20 - 28*x + 10*eps*x + 14*x^2 - 11*eps*x^2 + 4*eps*x^3)*
   G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (2*eps^3*(2 + eps*x)*G[1, 0, 0, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[1, 0, 0, 1, 0, x])/x + 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 1, 0, 0, x])/
  ((-1 + x)^2*x) - (2*eps^3*(2 + eps*x)*G[1, 0, 1, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[1, 0, 1, 1, 0, x])/x + 
 (2*eps^3*(2 + eps*x)*G[1, 0, 1, 1, 1, x])/x + 
 (2*eps^3*(-2 - eps*x - eps*x^2 + eps*x^3)*G[1, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) - (2*eps^3*(2 + eps*x)*G[1, 1, 0, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[1, 1, 0, 1, 0, x])/x - 
 (eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 1, 0, 0, x])/
  ((-1 + x)^2*x) - (2*eps^3*(2 + eps*x)*G[1, 1, 1, 0, 1, x])/x - 
 (2*eps^3*(2 + eps*x)*G[1, 1, 1, 1, 0, x])/x + 
 (4*eps^3*(3 + 2*eps*x)*G[1, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(2 - 14*x + 7*x^2)*G[0, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 0, 0, 0, 0, 1, x])/x + (4*eps^4*G[0, 0, 0, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 0, 0, 1, 0, 1, x])/x + (4*eps^4*G[0, 0, 0, 1, 1, 0, x])/x - 
 (4*eps^4*G[0, 0, 0, 1, 1, 1, x])/x - 
 (4*eps^4*(3 - 4*x + 2*x^2)*G[0, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 0, 1, 0, 0, 1, x])/x + (4*eps^4*G[0, 0, 1, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 0, 1, 1, 0, 1, x])/x + (4*eps^4*G[0, 0, 1, 1, 1, 0, x])/x - 
 (8*eps^4*G[0, 0, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(10 - 14*x + 7*x^2)*G[0, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 1, 0, 0, 0, 1, x])/x + (4*eps^4*G[0, 1, 0, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 1, 0, 1, 0, 1, x])/x + (4*eps^4*G[0, 1, 0, 1, 1, 0, x])/x - 
 (4*eps^4*G[0, 1, 0, 1, 1, 1, x])/x + (4*eps^4*G[0, 1, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) + (4*eps^4*G[0, 1, 1, 0, 0, 1, x])/x + 
 (4*eps^4*G[0, 1, 1, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[0, 1, 1, 1, 0, 1, x])/x + (4*eps^4*G[0, 1, 1, 1, 1, 0, x])/x - 
 (12*eps^4*G[0, 1, 1, 1, 1, 1, x])/x - 
 (4*eps^4*(7 - 10*x + 5*x^2)*G[1, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 0, 0, 0, 0, 1, x])/x + (4*eps^4*G[1, 0, 0, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 0, 0, 1, 0, 1, x])/x + (4*eps^4*G[1, 0, 0, 1, 1, 0, x])/x - 
 (4*eps^4*G[1, 0, 0, 1, 1, 1, x])/x + (4*eps^4*G[1, 0, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) + (4*eps^4*G[1, 0, 1, 0, 0, 1, x])/x + 
 (4*eps^4*G[1, 0, 1, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 0, 1, 1, 0, 1, x])/x + (4*eps^4*G[1, 0, 1, 1, 1, 0, x])/x - 
 (8*eps^4*G[1, 0, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(-2 - 2*x + x^2)*G[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 1, 0, 0, 0, 1, x])/x + (4*eps^4*G[1, 1, 0, 0, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 1, 0, 1, 0, 1, x])/x + (4*eps^4*G[1, 1, 0, 1, 1, 0, x])/x - 
 (4*eps^4*G[1, 1, 0, 1, 1, 1, x])/x - 
 (4*eps^4*(3 - 4*x + 2*x^2)*G[1, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 1, 1, 0, 0, 1, x])/x + (4*eps^4*G[1, 1, 1, 0, 1, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^4*G[1, 1, 1, 1, 0, 1, x])/x + (4*eps^4*G[1, 1, 1, 1, 1, 0, x])/x - 
 (16*eps^4*G[1, 1, 1, 1, 1, 1, x])/x + 
 (eps*(756 + 1134*eps + 3024*eps^2 + 6048*eps^3 + 252*eps*Nf + 420*eps^2*Nf + 
    784*eps^3*Nf - 1188*x - 2268*eps*x - 6048*eps^2*x - 12096*eps^3*x - 
    504*eps*Nf*x - 840*eps^2*Nf*x - 1568*eps^3*Nf*x + 594*x^2 + 
    1377*eps*x^2 + 3510*eps^2*x^2 + 7020*eps^3*x^2 + 252*eps*Nf*x^2 + 
    420*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2 - 162*eps*x^3 - 243*eps^2*x^3 - 
    486*eps^3*x^3)*Zeta[3])/(81*(-1 + x)^2*x) + 
 (2*eps^4*(-2 + x)*G[0, 1, 1, x]*Zeta[3])/(-1 + x)^2 - 
 (14*eps^4*(7 - 8*x + 4*x^2)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
 G[1, 0, 0, x]*(-((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 2*x^2 + 
       eps*x^2 + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x)) + 
   (4*eps^4*(-1 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 Pi^3*(((I/12)*eps*(4 - 16*x - 10*eps*x - 17*eps^2*x - 34*eps^3*x + 8*x^2 + 
      8*eps*x^2 + 11*eps^2*x^2 + 22*eps^3*x^2))/((-1 + x)^2*x) + 
   ((I/12)*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + 
      eps^2*x^2)*G[0, x])/((-1 + x)^2*x) + 
   ((I/6)*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + 
      eps^2*x^2)*G[1, x])/((-1 + x)^2*x) - 
   ((I/12)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[0, 1, x])/((-1 + x)^2*x) + 
   ((I/12)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, x])/
    ((-1 + x)^2*x) + ((I/6)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, 1, x])/((-1 + x)^2*x) - ((I/6)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, x])/
    ((-1 + x)^2*x) - ((I/3)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/6)*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, x])/
    ((-1 + x)^2*x) + ((I/3)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + ((I/6)*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, x])/
    ((-1 + x)^2*x) + ((I/3)*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/6)*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, x])/
    ((-1 + x)^2*x) - ((I/3)*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, x])/
    ((-1 + x)^2*x) - (((7*I)/9)*eps^4*(1 - 4*x + 2*x^2)*Zeta[3])/
    ((-1 + x)^2*x)) + G[1, 1, 1, x]*
  ((eps*(-4 + 4*x - 4*eps*x - 9*eps^2*x - 18*eps^3*x + 4*eps*x^2 + 
      6*eps^2*x^2 + 12*eps^3*x^2))/((-1 + x)*x) - 
   (2*eps^4*(2 - 10*x + 5*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, 0, 1, x]*(-((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
       2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x)) + 
   (2*eps^4*(14 - 34*x + 17*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, 1, 0, x]*(-((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
       2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x)) + 
   (2*eps^4*(14 - 34*x + 17*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 1, x]*(-((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
       2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x)) + 
   (2*eps^4*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 0, x]*(-((eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
       2*eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/((-1 + x)*x)) + 
   (2*eps^4*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, 0, x]*((2*eps*(54 + 81*eps + 216*eps^2 + 432*eps^3 + 18*eps*Nf + 
      30*eps^2*Nf + 56*eps^3*Nf - 216*x - 135*eps*x - 405*eps^2*x - 
      810*eps^3*x - 36*eps*Nf*x - 60*eps^2*Nf*x - 112*eps^3*Nf*x + 108*x^2 - 
      27*eps*x^2 + 27*eps^2*x^2 + 54*eps^3*x^2 + 18*eps*Nf*x^2 + 
      30*eps^2*Nf*x^2 + 56*eps^3*Nf*x^2 + 54*eps*x^3 + 81*eps^2*x^3 + 
      162*eps^3*x^3))/(27*(-1 + x)^2*x) - 
   (2*eps^4*(14 - 50*x + 25*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[1, 1, x]*(-((eps*(-2 - 5*eps - 10*eps^2 - 20*eps^3 + 2*x + 3*eps*x + 
       6*eps^2*x + 12*eps^3*x))/(-1 + x)) + 
   (eps^3*(12 + 14*eps - 6*x - 19*eps*x + 8*eps*x^2)*Zeta[3])/
    (3*(-1 + x)^2)) + G[0, 0, x]*
  (-1/81*(324 + 486*eps + 1296*eps^2 + 2592*eps^3 + 5184*eps^4 + 108*eps*Nf + 
      180*eps^2*Nf + 336*eps^3*Nf + 656*eps^4*Nf - 972*x - 810*eps*x - 
      2430*eps^2*x - 4860*eps^3*x - 9720*eps^4*x - 216*eps*Nf*x - 
      360*eps^2*Nf*x - 672*eps^3*Nf*x - 1312*eps^4*Nf*x + 486*x^2 + 
      81*eps*x^2 + 648*eps^2*x^2 + 1296*eps^3*x^2 + 2592*eps^4*x^2 + 
      108*eps*Nf*x^2 + 180*eps^2*Nf*x^2 + 336*eps^3*Nf*x^2 + 
      656*eps^4*Nf*x^2 + 162*eps*x^3 + 243*eps^2*x^3 + 486*eps^3*x^3 + 
      972*eps^4*x^3)/((-1 + x)^2*x) + 
   (2*eps^3*(42 + 63*eps + 14*eps*Nf - 108*x - 105*eps*x - 28*eps*Nf*x + 
      54*x^2 + 24*eps*x^2 + 14*eps*Nf*x^2 + 12*eps*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x)) + G[0, 1, x]*
  ((-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*eps*x^2 + 
     3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x) - 
   (eps^3*(52 - 92*x + 26*eps*x + 46*x^2 - 43*eps*x^2 + 20*eps*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[1, 0, x]*
  ((-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*eps*x^2 + 
     3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/((-1 + x)*x) - 
   (eps^3*(52 - 92*x + 26*eps*x + 46*x^2 - 43*eps*x^2 + 20*eps*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 Pi^2*((-162 - 243*eps - 648*eps^2 - 1296*eps^3 - 2592*eps^4 - 54*eps*Nf - 
     90*eps^2*Nf - 168*eps^3*Nf - 328*eps^4*Nf + 162*x + 1215*eps*x + 
     2349*eps^2*x + 4698*eps^3*x + 9396*eps^4*x + 54*eps*Nf*x + 
     90*eps^2*Nf*x + 168*eps^3*Nf*x + 328*eps^4*Nf*x - 486*eps*x^2 - 
     729*eps^2*x^2 - 1458*eps^3*x^2 - 2916*eps^4*x^2)/(486*(-1 + x)*x) + 
   (eps^2*(36 + 54*eps + 144*eps^2 + 12*eps*Nf + 20*eps^2*Nf + 108*x - 
      90*eps*x - 270*eps^2*x - 24*eps*Nf*x - 40*eps^2*Nf*x - 54*x^2 + 
      171*eps*x^2 + 396*eps^2*x^2 + 12*eps*Nf*x^2 + 20*eps^2*Nf*x^2 - 
      90*eps*x^3 - 135*eps^2*x^3)*G[0, 0, x])/(108*(-1 + x)^2*x) - 
   (7*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, x])/(12*(-1 + x)*x) - 
   (eps^2*(52 - 80*x + 26*eps*x + 52*eps^2*x + 40*x^2 - 34*eps*x^2 - 
      55*eps^2*x^2 + 14*eps*x^3 + 21*eps^2*x^3)*G[1, 0, x])/
    (12*(-1 + x)^2*x) - (eps^2*(-24 + 24*x - 10*eps*x - 19*eps^2*x + 
      10*eps*x^2 + 15*eps^2*x^2)*G[1, 1, x])/(12*(-1 + x)*x) - 
   (eps^3*(6 + 9*eps + 2*eps*Nf + 12*x - 15*eps*x - 4*eps*Nf*x - 6*x^2 + 
      24*eps*x^2 + 2*eps*Nf*x^2 - 12*eps*x^3)*G[0, 0, 0, x])/
    (18*(-1 + x)^2*x) + (7*eps^3*(2 + eps*x)*G[0, 0, 1, x])/(6*x) + 
   (eps^3*(26 - 40*x + 13*eps*x + 20*x^2 - 17*eps*x^2 + 7*eps*x^3)*
     G[0, 1, 0, x])/(6*(-1 + x)^2*x) + (eps^3*(2 + eps*x)*G[0, 1, 1, x])/x + 
   (eps^3*(44 - 68*x + 22*eps*x + 34*x^2 - 29*eps*x^2 + 12*eps*x^3)*
     G[1, 0, 0, x])/(12*(-1 + x)^2*x) + (7*eps^3*(2 + eps*x)*G[1, 0, 1, x])/
    (6*x) + (eps^3*(2 - 16*x + eps*x + 8*x^2 - 11*eps*x^2 + 7*eps*x^3)*
     G[1, 1, 0, x])/(6*(-1 + x)^2*x) + (eps^3*(5 + 2*eps*x)*G[1, 1, 1, x])/
    (3*x) - (eps^4*(-2 - 2*x + x^2)*G[0, 0, 0, 0, x])/(6*(-1 + x)^2*x) - 
   (7*eps^4*G[0, 0, 0, 1, x])/(3*x) - 
   (eps^4*(13 - 20*x + 10*x^2)*G[0, 0, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^4*G[0, 0, 1, 1, x])/x - (eps^4*(22 - 34*x + 17*x^2)*
     G[0, 1, 0, 0, x])/(6*(-1 + x)^2*x) - (7*eps^4*G[0, 1, 0, 1, x])/(3*x) - 
   (eps^4*(1 - 8*x + 4*x^2)*G[0, 1, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (5*eps^4*G[0, 1, 1, 1, x])/(3*x) - 
   (eps^4*(9 - 14*x + 7*x^2)*G[1, 0, 0, 0, x])/(3*(-1 + x)^2*x) - 
   (7*eps^4*G[1, 0, 0, 1, x])/(3*x) - 
   (eps^4*(1 - 8*x + 4*x^2)*G[1, 0, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^4*G[1, 0, 1, 1, x])/x - (eps^4*(2 - 14*x + 7*x^2)*G[1, 1, 0, 0, x])/
    (6*(-1 + x)^2*x) - (7*eps^4*G[1, 1, 0, 1, x])/(3*x) - 
   (eps^4*(13 - 20*x + 10*x^2)*G[1, 1, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (4*eps^4*G[1, 1, 1, 1, x])/(3*x) - 
   (eps^3*(84 + 126*eps + 28*eps*Nf - 132*x - 756*eps*x - 56*eps*Nf*x + 
      66*x^2 + 909*eps*x^2 + 28*eps*Nf*x^2 - 270*eps*x^3)*Zeta[3])/
    (108*(-1 + x)^2*x) + 
   G[0, x]*(-1/162*(eps*(54 + 81*eps + 216*eps^2 + 432*eps^3 + 18*eps*Nf + 
         30*eps^2*Nf + 56*eps^3*Nf + 216*x - 135*eps*x - 405*eps^2*x - 
         810*eps^3*x - 36*eps*Nf*x - 60*eps^2*Nf*x - 112*eps^3*Nf*x - 
         108*x^2 + 297*eps*x^2 + 675*eps^2*x^2 + 1350*eps^3*x^2 + 
         18*eps*Nf*x^2 + 30*eps^2*Nf*x^2 + 56*eps^3*Nf*x^2 - 162*eps*x^3 - 
         243*eps^2*x^3 - 486*eps^3*x^3))/((-1 + x)^2*x) - 
     (eps^4*(-14 - 62*x + 31*x^2)*Zeta[3])/(18*(-1 + x)^2*x)) + 
   G[1, x]*((eps*(-28 + 28*x - 12*eps*x - 23*eps^2*x - 46*eps^3*x + 
        12*eps*x^2 + 18*eps^2*x^2 + 36*eps^3*x^2))/(12*(-1 + x)*x) - 
     (eps^4*(110 - 214*x + 107*x^2)*Zeta[3])/(18*(-1 + x)^2*x))) - 
 (eps^3*(-372 - 558*eps - 124*eps*Nf + 684*x + 1116*eps*x + 248*eps*Nf*x - 
    342*x^2 - 603*eps*x^2 - 124*eps*Nf*x^2 + 30*eps*x^3)*Zeta[5])/
  (15*(-1 + x)^2*x) + Pi*(((-I)*(2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4))/
    (-1 + x) - (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + 
      eps^2*x^2)*G[0, 0, 0, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)^2*x) - 
   (I*eps^2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[0, 0, 1, 0, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[0, 1, 1, 0, x])/((-1 + x)^2*x) - 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, 0, 1, 0, x])/((-1 + x)^2*x) + 
   (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (I*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, 1, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
   (((7*I)/3)*eps^2*(-4 + 4*x + 2*eps*x + 3*eps^2*x)*Zeta[3])/((-1 + x)*x) + 
   G[1, 0, x]*(((-I)*eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 
        2*x^2 + eps*x^2 + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) - 
     (((14*I)/3)*eps^4*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, x]*((I*eps*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 2*x^2 + 
        eps*x^2 + eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)^2*x) + 
     (((14*I)/3)*eps^4*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((-I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x - 
        2*x^2 + eps*x^2 + eps^2*x^2 + 2*eps^3*x^2 + 4*eps^4*x^2))/
      ((-1 + x)^2*x) + (((7*I)/3)*eps^3*(-4 + 4*x - 2*eps*x - 2*x^2 + 
        eps*x^2)*Zeta[3])/((-1 + x)^2*x)) + (((124*I)/5)*eps^4*Zeta[5])/x) + 
 G[0, x]*((2*(-729 - 1944*eps - 3888*eps^2 - 7776*eps^3 - 15552*eps^4 - 
      162*Nf - 270*eps*Nf - 504*eps^2*Nf - 984*eps^3*Nf - 1952*eps^4*Nf + 
      486*x + 1701*eps*x + 3402*eps^2*x + 6804*eps^3*x + 13608*eps^4*x + 
      162*Nf*x + 270*eps*Nf*x + 504*eps^2*Nf*x + 984*eps^3*Nf*x + 
      1952*eps^4*Nf*x))/(243*(-1 + x)*x) + 
   (eps^2*(-252 - 378*eps - 1008*eps^2 - 84*eps*Nf - 140*eps^2*Nf + 396*x + 
      630*eps*x + 1890*eps^2*x + 168*eps*Nf*x + 280*eps^2*Nf*x - 198*x^2 - 
      333*eps*x^2 - 1044*eps^2*x^2 - 84*eps*Nf*x^2 - 140*eps^2*Nf*x^2 + 
      54*eps*x^3 + 81*eps^2*x^3)*Zeta[3])/(27*(-1 + x)^2*x) - 
   (2*eps^4*(62 - 114*x + 57*x^2)*Zeta[5])/(5*(-1 + x)^2*x)) + 
 G[1, x]*(-((eps*(1 + 2*eps)*(1 + 4*eps^2))/(-1 + x)) + 
   (eps^2*(52 - 92*x + 12*eps*x + 17*eps^2*x + 46*x^2 - 15*eps*x^2 - 
      17*eps^2*x^2 + 6*eps*x^3 + 9*eps^2*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
   (2*eps^4*(82 - 154*x + 77*x^2)*Zeta[5])/(5*(-1 + x)^2*x))


==> anc/Helicity_Amplitudes/eMueMu/1L_HA_eMueMu_--++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(2916 + 5832*eps + 11664*eps^2 + 23328*eps^3 + 46656*eps^4 + 405*Nf + 
    756*eps*Nf + 1476*eps^2*Nf + 2928*eps^3*Nf + 5840*eps^4*Nf))/(729*x) + 
 (eps^4*Pi^6*(949 - 1926*x + 963*x^2))/(30240*x) + 
 Pi^5*(((I/360)*eps^3*(-47 + 47*x + 16*eps*x))/((-1 + x)*x) - 
   (((47*I)/360)*eps^4*G[0, x])/x + (((4*I)/45)*eps^4*G[1, x])/x) + 
 Pi^4*((eps^2*(-846 - 1269*eps - 3384*eps^2 - 282*eps*Nf - 470*eps^2*Nf + 
      1062*x + 2349*eps*x + 6084*eps^2*x + 282*eps*Nf*x + 470*eps^2*Nf*x - 
      324*x^2 - 162*eps*x^2 - 1404*eps^2*x^2 + 108*x^3 + 54*eps*x^3 + 
      162*eps^2*x^3))/(6480*(-1 + x)*x) - 
   (eps^3*(-282 - 423*eps - 94*eps*Nf + 354*x + 282*eps*x + 94*eps*Nf*x - 
      108*x^2 + 87*eps*x^2 + 36*x^3 + 18*eps*x^3)*G[0, x])/
    (2160*(-1 + x)*x) - (eps^3*(286 - 262*x - 49*eps*x - 36*x^2 - 
      65*eps*x^2 + 12*x^3 + 6*eps*x^3)*G[1, x])/(720*(-1 + x)*x) + 
   (eps^4*(94 - 118*x + 59*x^2)*G[0, 0, x])/(720*x) - 
   (eps^4*(286 - 70*x + 35*x^2)*G[0, 1, x])/(720*x) - 
   (eps^4*(46 - 70*x + 35*x^2)*G[1, 0, x])/(720*x) + 
   (eps^4*(240 - 118*x + 59*x^2)*G[1, 1, x])/(720*x)) - 
 (eps^2*(-36 - 54*eps - 144*eps^2 - 12*eps*Nf - 20*eps^2*Nf + 144*x + 
    36*eps*x + 126*eps^2*x + 12*eps*Nf*x + 20*eps^2*Nf*x - 162*x^2 - 
    63*eps*x^2 - 144*eps^2*x^2 + 54*x^3 + 27*eps*x^3 + 81*eps^2*x^3)*
   G[0, 0, 0, 0, x])/(9*(-1 + x)*x) + 
 (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
   G[0, 0, 0, 1, x])/x + (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + 
    eps*x^2 + 3*eps^2*x^2)*G[0, 0, 1, 0, x])/x + 
 (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*G[0, 1, 0, 0, x])/
  ((-1 + x)*x) + (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 
    3*eps^2*x^2)*G[0, 1, 0, 1, x])/x + 
 (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
   G[0, 1, 1, 0, x])/x - (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + 
    eps*x^2 + 3*eps^2*x^2)*G[0, 1, 1, 1, x])/x - 
 (eps^2*(-12 + 16*x + 6*eps*x + 12*eps^2*x - 6*x^2 - 3*eps*x^2 - 
    9*eps^2*x^2 + 2*x^3 + eps*x^3 + 3*eps^2*x^3)*G[1, 0, 0, 0, x])/
  ((-1 + x)*x) + (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 
    3*eps^2*x^2)*G[1, 0, 0, 1, x])/x + 
 (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
   G[1, 0, 1, 0, x])/x - (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
   G[1, 1, 0, 0, x])/((-1 + x)*x) + 
 (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
   G[1, 1, 0, 1, x])/x + (eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + 
    eps*x^2 + 3*eps^2*x^2)*G[1, 1, 1, 0, x])/x - 
 (eps^2*(8 - 12*x - 8*eps*x - 15*eps^2*x + 6*x^2 + 3*eps*x^2 + 9*eps^2*x^2)*
   G[1, 1, 1, 1, x])/x + (2*eps^3*(-6 - 9*eps - 2*eps*Nf + 30*x + 6*eps*x + 
    2*eps*Nf*x - 36*x^2 - 15*eps*x^2 + 12*x^3 + 6*eps*x^3)*
   G[0, 0, 0, 0, 0, x])/(3*(-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 0, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 0, 1, 0, x])/x + 
 (2*eps^3*(-2 + 2*x + eps*x)*G[0, 0, 1, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 1, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 1, 1, 0, x])/x + 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 1, 1, 1, x])/x + 
 (eps^3*(-12 + 16*x + 6*eps*x - 6*x^2 - 3*eps*x^2 + 2*x^3 + eps*x^3)*
   G[0, 1, 0, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 0, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 0, 1, 0, x])/x - 
 (2*eps^3*(-2 + 2*x + eps*x)*G[0, 1, 1, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 1, 0, x])/x + 
 (2*eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 1, 1, x])/x + 
 (2*eps^3*(-10 + 14*x + 5*eps*x - 6*x^2 - 3*eps*x^2 + 2*x^3 + eps*x^3)*
   G[1, 0, 0, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 0, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 0, 1, 0, x])/x - 
 (2*eps^3*(-2 + 2*x + eps*x)*G[1, 0, 1, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 1, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 1, 1, 0, x])/x + 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 1, 1, 1, x])/x + 
 (eps^3*(4 - 2*eps*x - 6*x^2 - 3*eps*x^2 + 2*x^3 + eps*x^3)*
   G[1, 1, 0, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 0, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 0, 1, 0, x])/x + 
 (2*eps^3*(-2 + 2*x + eps*x)*G[1, 1, 1, 0, 0, x])/((-1 + x)*x) - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 1, 0, 1, x])/x - 
 (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 1, 1, 0, x])/x + 
 (2*eps^3*(6 - 8*x - 5*eps*x + 4*x^2 + 2*eps*x^2)*G[1, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(2 - 10*x + 5*x^2)*G[0, 0, 0, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 0, 1, 0, x])/x - 
 (4*eps^4*G[0, 0, 0, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, 1, 1, x])/x - 
 (2*eps^4*(6 - 2*x + x^2)*G[0, 0, 1, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 0, 1, 0, x])/x + 
 (4*eps^4*G[0, 0, 1, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 1, 0, x])/x - 
 (4*eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, 1, 1, x])/x - 
 (4*eps^4*(5 - 2*x + x^2)*G[0, 1, 0, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 0, 1, 0, x])/x + 
 (4*eps^4*G[0, 1, 0, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, 1, 1, x])/x - 
 (2*eps^4*(-2 - 2*x + x^2)*G[0, 1, 1, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 0, 1, 0, x])/x - 
 (4*eps^4*G[0, 1, 1, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 1, 0, x])/x - 
 (6*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(14 - 6*x + 3*x^2)*G[1, 0, 0, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 0, 1, 0, x])/x + 
 (4*eps^4*G[1, 0, 0, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, 1, 1, x])/x - 
 (2*eps^4*(-2 - 2*x + x^2)*G[1, 0, 1, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 0, 1, 0, x])/x - 
 (4*eps^4*G[1, 0, 1, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 1, 0, x])/x - 
 (4*eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, 1, 1, x])/x - 
 (4*eps^4*(-1 - 2*x + x^2)*G[1, 1, 0, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 0, 1, 0, x])/x - 
 (4*eps^4*G[1, 1, 0, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 1, 0, x])/x - 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, 1, 1, x])/x - 
 (2*eps^4*(6 - 2*x + x^2)*G[1, 1, 1, 0, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 0, 1, 0, x])/x + 
 (4*eps^4*G[1, 1, 1, 1, 0, 0, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, 1, x])/x + 
 (2*eps^4*(2 - 2*x + x^2)*G[1, 1, 1, 1, 1, 0, x])/x - 
 (2*eps^4*(8 - 10*x + 5*x^2)*G[1, 1, 1, 1, 1, 1, x])/x + 
 (eps*(-756 - 1134*eps - 3024*eps^2 - 6048*eps^3 - 252*eps*Nf - 
    420*eps^2*Nf - 784*eps^3*Nf + 432*x + 1134*eps*x + 3024*eps^2*x + 
    6048*eps^3*x + 252*eps*Nf*x + 420*eps^2*Nf*x + 784*eps^3*Nf*x + 486*x^2 + 
    243*eps*x^2 + 486*eps^2*x^2 + 972*eps^3*x^2 - 162*x^3 - 81*eps*x^3 - 
    243*eps^2*x^3 - 486*eps^3*x^3)*Zeta[3])/(81*(-1 + x)*x) + 
 2*eps^4*(-2 + x)*G[0, 1, 1, x]*Zeta[3] + 
 (14*eps^4*(-7 - 6*x + 3*x^2)*Zeta[3]^2)/(9*x) + 
 Pi^3*(((I/12)*eps*(-4 + 4*x - 4*eps*x - 11*eps^2*x - 22*eps^3*x + 
      5*eps^2*x^2 + 10*eps^3*x^2))/((-1 + x)*x) + 
   ((I/12)*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*G[0, x])/
    ((-1 + x)*x) + ((I/6)*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
     G[1, x])/((-1 + x)*x) + ((I/6)*eps^3*(-2 + 2*x + eps*x)*G[0, 0, x])/
    ((-1 + x)*x) + ((I/3)*eps^3*(-2 + 2*x + eps*x)*G[0, 1, x])/((-1 + x)*x) - 
   ((I/6)*eps^3*(-2 + 2*x + eps*x)*G[1, 0, x])/((-1 + x)*x) - 
   ((I/3)*eps^3*(-2 + 2*x + eps*x)*G[1, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps^4*G[0, 0, 0, x])/x - (((2*I)/3)*eps^4*G[0, 0, 1, x])/x + 
   ((I/3)*eps^4*G[0, 1, 0, x])/x + (((2*I)/3)*eps^4*G[0, 1, 1, x])/x + 
   ((I/3)*eps^4*G[1, 0, 0, x])/x + (((2*I)/3)*eps^4*G[1, 0, 1, x])/x - 
   ((I/3)*eps^4*G[1, 1, 0, x])/x - (((2*I)/3)*eps^4*G[1, 1, 1, x])/x - 
   (((7*I)/9)*eps^4*Zeta[3])/x) + G[1, 0, 0, x]*
  (-((eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + eps^2*x^2 + 
       2*eps^3*x^2))/((-1 + x)*x)) + (2*eps^4*(-2 - 6*x + 3*x^2)*Zeta[3])/
    (3*x)) + G[1, 0, 1, x]*
  (-((eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + eps*x^2 + 
       3*eps^2*x^2 + 6*eps^3*x^2))/x) + (4*eps^4*(7 - 10*x + 5*x^2)*Zeta[3])/
    (3*x)) + G[1, 1, 0, x]*
  (-((eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + eps*x^2 + 
       3*eps^2*x^2 + 6*eps^3*x^2))/x) + (4*eps^4*(7 - 10*x + 5*x^2)*Zeta[3])/
    (3*x)) + G[0, 0, 1, x]*
  (-((eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + eps*x^2 + 
       3*eps^2*x^2 + 6*eps^3*x^2))/x) + (4*eps^4*(13 - 10*x + 5*x^2)*Zeta[3])/
    (3*x)) + G[0, 1, 0, x]*
  (-((eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + eps*x^2 + 
       3*eps^2*x^2 + 6*eps^3*x^2))/x) + (4*eps^4*(13 - 10*x + 5*x^2)*Zeta[3])/
    (3*x)) + G[1, 1, 1, x]*
  ((eps*(4 - 8*x - 6*eps*x - 11*eps^2*x - 22*eps^3*x + 4*x^2 + 2*eps*x^2 + 
      6*eps^2*x^2 + 12*eps^3*x^2))/x - (2*eps^4*(2 - 22*x + 11*x^2)*Zeta[3])/
    (3*x)) + G[0, 0, 0, x]*
  ((2*eps*(-54 - 81*eps - 216*eps^2 - 432*eps^3 - 18*eps*Nf - 30*eps^2*Nf - 
      56*eps^3*Nf + 162*x + 54*eps*x + 189*eps^2*x + 378*eps^3*x + 
      18*eps*Nf*x + 30*eps^2*Nf*x + 56*eps^3*Nf*x - 162*x^2 - 54*eps*x^2 - 
      135*eps^2*x^2 - 270*eps^3*x^2 + 54*x^3 + 27*eps*x^3 + 81*eps^2*x^3 + 
      162*eps^3*x^3))/(27*(-1 + x)*x) - 
   (2*eps^4*(14 - 22*x + 11*x^2)*Zeta[3])/(3*x)) + 
 G[1, 1, x]*(4 + 4*eps + 7*eps^2 + 14*eps^3 + 28*eps^4 - 2*x - eps*x - 
   3*eps^2*x - 6*eps^3*x - 12*eps^4*x + 
   (2*eps^3*(8 + 14*eps - 12*x - 13*eps*x + 4*x^2 + 2*eps*x^2)*Zeta[3])/
    (3*(-1 + x))) + G[0, 1, x]*
  ((4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 2*x^2 + 
     eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/x - 
   (2*eps^3*(-26 + 46*x + 13*eps*x - 30*x^2 - 15*eps*x^2 + 10*x^3 + 
      5*eps*x^3)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[1, 0, x]*((4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 16*eps^4*x + 
     2*x^2 + eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2 + 12*eps^4*x^2)/x - 
   (2*eps^3*(-26 + 46*x + 13*eps*x - 30*x^2 - 15*eps*x^2 + 10*x^3 + 
      5*eps*x^3)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 0, x]*(-1/81*(-324 - 486*eps - 1296*eps^2 - 2592*eps^3 - 5184*eps^4 - 
      108*eps*Nf - 180*eps^2*Nf - 336*eps^3*Nf - 656*eps^4*Nf + 648*x + 
      324*eps*x + 1134*eps^2*x + 2268*eps^3*x + 4536*eps^4*x + 108*eps*Nf*x + 
      180*eps^2*Nf*x + 336*eps^3*Nf*x + 656*eps^4*Nf*x - 486*x^2 - 
      81*eps*x^2 - 324*eps^2*x^2 - 648*eps^3*x^2 - 1296*eps^4*x^2 + 162*x^3 + 
      81*eps*x^3 + 243*eps^2*x^3 + 486*eps^3*x^3 + 972*eps^4*x^3)/
     ((-1 + x)*x) + (2*eps^3*(-42 - 63*eps - 14*eps*Nf + 66*x + 42*eps*x + 
      14*eps*Nf*x - 36*x^2 + 3*eps*x^2 + 12*x^3 + 6*eps*x^3)*Zeta[3])/
    (9*(-1 + x)*x)) + 
 Pi^2*((162 + 243*eps + 648*eps^2 + 1296*eps^3 + 2592*eps^4 + 54*eps*Nf + 
     90*eps^2*Nf + 168*eps^3*Nf + 328*eps^4*Nf + 972*x + 486*eps*x + 
     1215*eps^2*x + 2430*eps^3*x + 4860*eps^4*x - 486*x^2 - 243*eps*x^2 - 
     729*eps^2*x^2 - 1458*eps^3*x^2 - 2916*eps^4*x^2)/(486*x) + 
   (eps^2*(-36 - 54*eps - 144*eps^2 - 12*eps*Nf - 20*eps^2*Nf - 144*x + 
      36*eps*x + 126*eps^2*x + 12*eps*Nf*x + 20*eps^2*Nf*x + 270*x^2 + 
      153*eps*x^2 + 288*eps^2*x^2 - 90*x^3 - 45*eps*x^3 - 135*eps^2*x^3)*
     G[0, 0, x])/(108*(-1 + x)*x) - 
   (7*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, x])/(12*x) - (eps^2*(-52 + 80*x + 26*eps*x + 52*eps^2*x - 
      42*x^2 - 21*eps*x^2 - 55*eps^2*x^2 + 14*x^3 + 7*eps*x^3 + 21*eps^2*x^3)*
     G[1, 0, x])/(12*(-1 + x)*x) - 
   (eps^2*(24 - 20*x - 8*eps*x - 17*eps^2*x + 10*x^2 + 5*eps*x^2 + 
      15*eps^2*x^2)*G[1, 1, x])/(12*x) - 
   (eps^3*(-6 - 9*eps - 2*eps*Nf - 18*x + 6*eps*x + 2*eps*Nf*x + 36*x^2 + 
      21*eps*x^2 - 12*x^3 - 6*eps*x^3)*G[0, 0, 0, x])/(18*(-1 + x)*x) + 
   (7*eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 1, x])/(12*x) + 
   (eps^3*(-52 + 80*x + 26*eps*x - 42*x^2 - 21*eps*x^2 + 14*x^3 + 7*eps*x^3)*
     G[0, 1, 0, x])/(12*(-1 + x)*x) + 
   (eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, x])/(2*x) + 
   (eps^3*(-22 + 34*x + 11*eps*x - 18*x^2 - 9*eps*x^2 + 6*x^3 + 3*eps*x^3)*
     G[1, 0, 0, x])/(6*(-1 + x)*x) + 
   (7*eps^3*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 1, x])/(12*x) + 
   (eps^3*(-4 + 32*x + 2*eps*x - 42*x^2 - 21*eps*x^2 + 14*x^3 + 7*eps*x^3)*
     G[1, 1, 0, x])/(12*(-1 + x)*x) + 
   (eps^3*(10 - 8*x - 3*eps*x + 4*x^2 + 2*eps*x^2)*G[1, 1, 1, x])/(6*x) - 
   (eps^4*(-2 - 6*x + 3*x^2)*G[0, 0, 0, 0, x])/(6*x) - 
   (7*eps^4*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/(6*x) - 
   (eps^4*(26 - 14*x + 7*x^2)*G[0, 0, 1, 0, x])/(6*x) - 
   (eps^4*(2 - 2*x + x^2)*G[0, 0, 1, 1, x])/x - 
   (eps^4*(11 - 6*x + 3*x^2)*G[0, 1, 0, 0, x])/(3*x) - 
   (7*eps^4*(2 - 2*x + x^2)*G[0, 1, 0, 1, x])/(6*x) - 
   (eps^4*(2 - 14*x + 7*x^2)*G[0, 1, 1, 0, x])/(6*x) - 
   (5*eps^4*(2 - 2*x + x^2)*G[0, 1, 1, 1, x])/(6*x) - 
   (eps^4*(18 - 10*x + 5*x^2)*G[1, 0, 0, 0, x])/(6*x) - 
   (7*eps^4*(2 - 2*x + x^2)*G[1, 0, 0, 1, x])/(6*x) - 
   (eps^4*(2 - 14*x + 7*x^2)*G[1, 0, 1, 0, x])/(6*x) - 
   (eps^4*(2 - 2*x + x^2)*G[1, 0, 1, 1, x])/x - 
   (eps^4*(1 - 6*x + 3*x^2)*G[1, 1, 0, 0, x])/(3*x) - 
   (7*eps^4*(2 - 2*x + x^2)*G[1, 1, 0, 1, x])/(6*x) - 
   (eps^4*(26 - 14*x + 7*x^2)*G[1, 1, 1, 0, x])/(6*x) - 
   (eps^4*(8 - 6*x + 3*x^2)*G[1, 1, 1, 1, x])/(6*x) - 
   (eps^3*(-84 - 126*eps - 28*eps*Nf - 456*x - 126*eps*x + 28*eps*Nf*x + 
      810*x^2 + 405*eps*x^2 - 270*x^3 - 135*eps*x^3)*Zeta[3])/
    (108*(-1 + x)*x) + 
   G[1, x]*((eps*(28 - 24*x - 10*eps*x - 21*eps^2*x - 42*eps^3*x + 12*x^2 + 
        6*eps*x^2 + 18*eps^2*x^2 + 36*eps^3*x^2))/(12*x) - 
     (5*eps^4*(22 - 18*x + 9*x^2)*Zeta[3])/(18*x)) + 
   G[0, x]*(-1/162*(eps*(-54 - 81*eps - 216*eps^2 - 432*eps^3 - 18*eps*Nf - 
         30*eps^2*Nf - 56*eps^3*Nf - 270*x + 54*eps*x + 189*eps^2*x + 
         378*eps^3*x + 18*eps*Nf*x + 30*eps^2*Nf*x + 56*eps^3*Nf*x + 
         486*x^2 + 270*eps*x^2 + 513*eps^2*x^2 + 1026*eps^3*x^2 - 162*x^3 - 
         81*eps*x^3 - 243*eps^2*x^3 - 486*eps^3*x^3))/((-1 + x)*x) - 
     (eps^4*(-14 - 90*x + 45*x^2)*Zeta[3])/(18*x))) - 
 (eps^3*(372 + 558*eps + 124*eps*Nf - 312*x - 558*eps*x - 124*eps*Nf*x - 
    90*x^2 - 45*eps*x^2 + 30*x^3 + 15*eps*x^3)*Zeta[5])/(15*(-1 + x)*x) + 
 Pi*((-I)*eps*(1 + 2*eps)*(1 + 4*eps^2) - 
   (I*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*G[0, 0, 0, x])/
    ((-1 + x)*x) + (I*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)*x) + 
   (I*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*G[1, 0, 0, x])/
    ((-1 + x)*x) - (I*eps^2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)*x) - ((2*I)*eps^3*(-2 + 2*x + eps*x)*
     G[0, 0, 0, 0, x])/((-1 + x)*x) + 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[0, 0, 1, 0, x])/((-1 + x)*x) + 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[0, 1, 0, 0, x])/((-1 + x)*x) - 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[0, 1, 1, 0, x])/((-1 + x)*x) + 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[1, 0, 0, 0, x])/((-1 + x)*x) - 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[1, 0, 1, 0, x])/((-1 + x)*x) - 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[1, 1, 0, 0, x])/((-1 + x)*x) + 
   ((2*I)*eps^3*(-2 + 2*x + eps*x)*G[1, 1, 1, 0, x])/((-1 + x)*x) + 
   ((4*I)*eps^4*G[0, 0, 0, 0, 0, x])/x - ((4*I)*eps^4*G[0, 0, 0, 1, 0, x])/
    x - ((4*I)*eps^4*G[0, 0, 1, 0, 0, x])/x + 
   ((4*I)*eps^4*G[0, 0, 1, 1, 0, x])/x - ((4*I)*eps^4*G[0, 1, 0, 0, 0, x])/
    x + ((4*I)*eps^4*G[0, 1, 0, 1, 0, x])/x + 
   ((4*I)*eps^4*G[0, 1, 1, 0, 0, x])/x - ((4*I)*eps^4*G[0, 1, 1, 1, 0, x])/
    x - ((4*I)*eps^4*G[1, 0, 0, 0, 0, x])/x + 
   ((4*I)*eps^4*G[1, 0, 0, 1, 0, x])/x + ((4*I)*eps^4*G[1, 0, 1, 0, 0, x])/
    x - ((4*I)*eps^4*G[1, 0, 1, 1, 0, x])/x + 
   ((4*I)*eps^4*G[1, 1, 0, 0, 0, x])/x - ((4*I)*eps^4*G[1, 1, 0, 1, 0, x])/
    x - ((4*I)*eps^4*G[1, 1, 1, 0, 0, x])/x + 
   ((4*I)*eps^4*G[1, 1, 1, 1, 0, x])/x + 
   (((7*I)/3)*eps^2*(4 + eps^2*x)*Zeta[3])/x + 
   G[1, 0, x]*(((-I)*eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
        eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)*x) - (((28*I)/3)*eps^4*Zeta[3])/
      x) + G[0, 0, x]*((I*eps*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 
        eps^2*x^2 + 2*eps^3*x^2))/((-1 + x)*x) + (((28*I)/3)*eps^4*Zeta[3])/
      x) + G[0, x]*(((-I)*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 
        16*eps^4*x + eps^2*x^2 + 2*eps^3*x^2 + 4*eps^4*x^2))/((-1 + x)*x) - 
     (((14*I)/3)*eps^3*(-2 + 2*x + eps*x)*Zeta[3])/((-1 + x)*x)) + 
   (((124*I)/5)*eps^4*Zeta[5])/x) + 
 G[0, x]*((2*(729 + 1944*eps + 3888*eps^2 + 7776*eps^3 + 15552*eps^4 + 
      162*Nf + 270*eps*Nf + 504*eps^2*Nf + 984*eps^3*Nf + 1952*eps^4*Nf + 
      243*x + 243*eps*x + 486*eps^2*x + 972*eps^3*x + 1944*eps^4*x))/
    (243*x) + (eps^2*(252 + 378*eps + 1008*eps^2 + 84*eps*Nf + 140*eps^2*Nf - 
      144*x - 252*eps*x - 882*eps^2*x - 84*eps*Nf*x - 140*eps^2*Nf*x - 
      162*x^2 - 207*eps*x^2 - 288*eps^2*x^2 + 54*x^3 + 27*eps*x^3 + 
      81*eps^2*x^3)*Zeta[3])/(27*(-1 + x)*x) + 
   (2*eps^4*(-62 - 10*x + 5*x^2)*Zeta[5])/(5*x)) + 
 G[1, x]*(-2 - 3*eps - 6*eps^2 - 12*eps^3 - 24*eps^4 + 
   (eps^2*(-52 + 64*x - 2*eps*x + 3*eps^2*x - 18*x^2 + 5*eps*x^2 - 
      3*eps^2*x^2 + 6*x^3 + 3*eps*x^3 + 9*eps^2*x^3)*Zeta[3])/
    (3*(-1 + x)*x) + (2*eps^4*(82 - 10*x + 5*x^2)*Zeta[5])/(5*x))


==> anc/Helicity_Amplitudes/eMueMu/2L_HA_eMueMu_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  (23328*x) + (eps^2*Pi^6*(9389 - 41126*x + 20563*x^2))/
  (15120*(-1 + x)^2*x) + 
 Pi^5*(((I/1080)*eps*(60 + 90*eps - 402*eps*Nf - 4704*x + 855*eps*x + 
      740*eps*Nf*x + 2352*x^2 - 2733*eps*x^2 - 370*eps*Nf*x^2 + 
      1680*eps*x^3))/((-1 + x)^2*x) - 
   ((I/360)*eps^2*(-54 - 3550*x + 1775*x^2)*G[0, x])/((-1 + x)^2*x) - 
   ((I/90)*eps^2*(1555 - 2252*x + 1126*x^2)*G[1, x])/((-1 + x)^2*x)) + 
 Pi^4*((-1404 - 3348*eps - 27783*eps^2 + 1056*eps*Nf + 726*eps^2*Nf + 
     40*eps^2*Nf^2 - 13320*x - 22968*eps*x - 37350*eps^2*x - 3648*eps*Nf*x - 
     10156*eps^2*Nf*x - 80*eps^2*Nf^2*x + 6660*x^2 + 7524*eps*x^2 + 
     35793*eps^2*x^2 + 1824*eps*Nf*x^2 + 2774*eps^2*Nf*x^2 + 
     40*eps^2*Nf^2*x^2 - 936*eps*x^3 - 23472*eps^2*x^3 + 768*eps^2*Nf*x^3)/
    (6480*(-1 + x)^2*x) + (eps^2*(47 - 106*x + 53*x^2)*G[0, x]^2)/
    (180*(-1 + x)^2*x) - (eps*(2682 - 1719*eps + 681*eps*Nf - 2652*x + 
      7596*eps*x - 1234*eps*Nf*x + 1326*x^2 - 2601*eps*x^2 + 617*eps*Nf*x^2 + 
      402*eps*x^3)*G[1, x])/(540*(-1 + x)^2*x) + 
   (eps^2*(143 - 178*x + 89*x^2)*G[1, x]^2)/(180*(-1 + x)^2*x) + 
   G[0, x]*((eps*(-252 + 1539*eps - 164*eps*Nf + 3504*x + 11913*eps*x + 
        664*eps*Nf*x - 1752*x^2 - 3822*eps*x^2 - 332*eps*Nf*x^2 + 
        840*eps*x^3))/(1080*(-1 + x)^2*x) - 
     (eps^2*(95 - 142*x + 71*x^2)*G[1, x])/(90*(-1 + x)^2*x)) - 
   (eps^2*(-14 - 30*x + 15*x^2)*G[0, 0, x])/(40*(-1 + x)^2*x) + 
   (eps^2*(755 - 1122*x + 561*x^2)*G[0, 1, x])/(60*(-1 + x)^2*x) + 
   (eps^2*(465 - 94*x + 47*x^2)*G[1, 0, x])/(180*(-1 + x)^2*x) - 
   (eps^2*(706 - 906*x + 453*x^2)*G[1, 1, x])/(90*(-1 + x)^2*x)) + 
 (2*(252 + 756*eps + 2727*eps^2 + 204*eps*Nf + 758*eps^2*Nf + 56*eps^2*Nf^2 - 
    936*x - 2124*eps*x - 5724*eps^2*x - 624*eps*Nf*x - 1912*eps^2*Nf*x - 
    112*eps^2*Nf^2*x + 468*x^2 + 378*eps*x^2 - 1773*eps^2*x^2 + 
    312*eps*Nf*x^2 + 608*eps^2*Nf*x^2 + 56*eps^2*Nf^2*x^2 + 216*eps*x^3 + 
    1422*eps^2*x^3 + 108*eps^2*Nf*x^3)*G[0, 0, 0, 0, x])/(9*(-1 + x)^2*x) - 
 (2*(84 + 126*eps + 384*eps^2 + 40*eps*Nf + 80*eps^2*Nf - 216*x - 228*eps*x - 
    327*eps^2*x - 80*eps*Nf*x - 148*eps^2*Nf*x + 108*x^2 - 18*eps*x^2 - 
    261*eps^2*x^2 + 40*eps*Nf*x^2 + 56*eps^2*Nf*x^2 + 48*eps*x^3 + 
    186*eps^2*x^3 + 12*eps^2*Nf*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (2*(84 + 126*eps + 384*eps^2 + 40*eps*Nf + 80*eps^2*Nf - 216*x - 228*eps*x - 
    327*eps^2*x - 80*eps*Nf*x - 148*eps^2*Nf*x + 108*x^2 - 18*eps*x^2 - 
    261*eps^2*x^2 + 40*eps*Nf*x^2 + 56*eps^2*Nf*x^2 + 48*eps*x^3 + 
    186*eps^2*x^3 + 12*eps^2*Nf*x^3)*G[0, 0, 1, 0, x])/(3*(-1 + x)^2*x) + 
 ((32 - 56*x + 24*eps*x + 196*eps^2*x + 28*x^2 - 46*eps*x^2 - 89*eps^2*x^2 + 
    16*eps*x^3 + 54*eps^2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (2*(180 + 270*eps + 576*eps^2 + 24*eps*Nf - 432*x - 522*eps*x - 
    1098*eps^2*x - 72*eps*Nf*x - 68*eps^2*Nf*x + 216*x^2 - 1071*eps^2*x^2 + 
    36*eps*Nf*x^2 - 26*eps^2*Nf*x^2 + 108*eps*x^3 + 630*eps^2*x^3 + 
    24*eps^2*Nf*x^3)*G[0, 1, 0, 0, x])/(9*(-1 + x)^2*x) - 
 ((-72 + 36*eps + 192*eps^2 + 32*eps*Nf + 80*eps^2*Nf + 120*x - 84*eps*x + 
    27*eps^2*x - 64*eps*Nf*x - 152*eps^2*Nf*x - 60*x^2 + 114*eps*x^2 - 
    3*eps^2*x^2 + 32*eps*Nf*x^2 + 64*eps^2*Nf*x^2 - 24*eps*x^3 + 
    54*eps^2*x^3 + 8*eps^2*Nf*x^3)*G[0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
 ((-72 + 36*eps + 192*eps^2 + 32*eps*Nf + 80*eps^2*Nf + 120*x - 84*eps*x + 
    27*eps^2*x - 64*eps*Nf*x - 152*eps^2*Nf*x - 60*x^2 + 114*eps*x^2 - 
    3*eps^2*x^2 + 32*eps*Nf*x^2 + 64*eps^2*Nf*x^2 - 24*eps*x^3 + 
    54*eps^2*x^3 + 8*eps^2*Nf*x^3)*G[0, 1, 1, 0, x])/(3*(-1 + x)^2*x) + 
 ((-24 - 36*eps - 216*eps^2 - 32*eps*Nf - 80*eps^2*Nf + 24*x + 48*eps*x - 
    483*eps^2*x + 32*eps*Nf*x + 72*eps^2*Nf*x + 24*eps*x^2 + 162*eps^2*x^2 + 
    8*eps^2*Nf*x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
 ((-72 - 108*eps - 1152*eps^2 - 144*eps*Nf - 480*eps^2*Nf - 360*x - 
    648*eps*x - 2268*eps^2*x + 192*eps*Nf*x + 616*eps^2*Nf*x + 180*x^2 - 
    72*eps*x^2 - 1341*eps^2*x^2 - 96*eps*Nf*x^2 - 440*eps^2*Nf*x^2 + 
    180*eps*x^3 + 792*eps^2*x^3 + 24*eps^2*Nf*x^3)*G[1, 0, 0, 0, x])/
  (9*(-1 + x)^2*x) - ((144 + 216*eps + 768*eps^2 + 64*eps*Nf + 160*eps^2*Nf - 
    192*x - 312*eps*x - 132*eps^2*x - 128*eps*Nf*x - 304*eps^2*Nf*x + 
    96*x^2 + 144*eps*x^2 - 693*eps^2*x^2 + 64*eps*Nf*x^2 + 128*eps^2*Nf*x^2 + 
    24*eps*x^3 + 312*eps^2*x^3 + 16*eps^2*Nf*x^3)*G[1, 0, 0, 1, x])/
  (6*(-1 + x)^2*x) - ((144 + 216*eps + 768*eps^2 + 64*eps*Nf + 160*eps^2*Nf - 
    192*x - 312*eps*x - 132*eps^2*x - 128*eps*Nf*x - 304*eps^2*Nf*x + 
    96*x^2 + 144*eps*x^2 - 693*eps^2*x^2 + 64*eps*Nf*x^2 + 128*eps^2*Nf*x^2 + 
    24*eps*x^3 + 312*eps^2*x^3 + 16*eps^2*Nf*x^3)*G[1, 0, 1, 0, x])/
  (6*(-1 + x)^2*x) + ((-48 - 24*eps - 93*eps^2 + 48*x - 8*eps*x - 
    171*eps^2*x + 28*eps*x^2 + 70*eps^2*x^2)*G[1, 0, 1, 1, x])/((-1 + x)*x) - 
 (2*(180 + 162*eps + 576*eps^2 + 48*eps*Nf + 120*eps^2*Nf - 324*x - 
    180*eps*x - 540*eps^2*x - 96*eps*Nf*x - 188*eps^2*Nf*x + 162*x^2 + 
    45*eps*x^2 + 621*eps^2*x^2 + 48*eps*Nf*x^2 + 88*eps^2*Nf*x^2 + 
    18*eps*x^3 - 135*eps^2*x^3 + 12*eps^2*Nf*x^3)*G[1, 1, 0, 0, x])/
  (9*(-1 + x)^2*x) + ((-336 - 162*eps - 291*eps^2 + 16*eps*Nf + 80*eps^2*Nf + 
    336*x + 66*eps*x + 21*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x + 
    168*eps*x^2 + 456*eps^2*x^2)*G[1, 1, 0, 1, x])/(6*(-1 + x)*x) + 
 ((-336 - 162*eps - 291*eps^2 + 16*eps*Nf + 80*eps^2*Nf + 336*x + 66*eps*x + 
    21*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x + 168*eps*x^2 + 456*eps^2*x^2)*
   G[1, 1, 1, 0, x])/(6*(-1 + x)*x) + 
 ((168 + 45*eps + 105*eps^2 - 40*eps*Nf - 120*eps^2*Nf - 168*x + 111*eps*x + 
    336*eps^2*x + 40*eps*Nf*x + 88*eps^2*Nf*x - 156*eps*x^2 - 180*eps^2*x^2 + 
    32*eps^2*Nf*x^2)*G[1, 1, 1, 1, x])/(3*(-1 + x)*x) - 
 (4*eps*(90 + 270*eps + 74*eps*Nf - 366*x - 873*eps*x - 260*eps*Nf*x + 
    183*x^2 + 33*eps*x^2 + 130*eps*Nf*x^2 + 93*eps*x^3)*G[0, 0, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) + (4*eps*(90 + 135*eps + 44*eps*Nf - 252*x - 294*eps*x - 
    88*eps*Nf*x + 126*x^2 - 57*eps*x^2 + 44*eps*Nf*x^2 + 48*eps*x^3)*
   G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(90 + 135*eps + 44*eps*Nf - 252*x - 294*eps*x - 88*eps*Nf*x + 
    126*x^2 - 57*eps*x^2 + 44*eps*Nf*x^2 + 48*eps*x^3)*G[0, 0, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) + (2*eps*(-32 + 76*x + 56*eps*x - 38*x^2 + 23*eps*x^2)*
   G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps*(54 + 81*eps + 4*eps*Nf - 108*x - 99*eps*x - 20*eps*Nf*x + 54*x^2 - 
    51*eps*x^2 + 10*eps*Nf*x^2 + 36*eps*x^3)*G[0, 0, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) - (4*eps*(30 - 27*eps - 20*eps*Nf - 36*x + 87*eps*x + 
    40*eps*Nf*x + 18*x^2 - 33*eps*x^2 - 20*eps*Nf*x^2 + 9*eps*x^3)*
   G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (4*eps*(30 - 27*eps - 20*eps*Nf - 36*x + 87*eps*x + 40*eps*Nf*x + 18*x^2 - 
    33*eps*x^2 - 20*eps*Nf*x^2 + 9*eps*x^3)*G[0, 0, 1, 1, 0, x])/
  (3*(-1 + x)^2*x) - (2*eps*(36 + 54*eps + 40*eps*Nf - 36*x - 6*eps*x - 
    80*eps*Nf*x + 18*x^2 - 81*eps*x^2 + 40*eps*Nf*x^2 + 30*eps*x^3)*
   G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(-10 - 15*eps - 12*eps*Nf + 14*x + 28*eps*x + 16*eps*Nf*x - 7*x^2 - 
    20*eps*x^2 - 8*eps*Nf*x^2 + 9*eps*x^3)*G[0, 1, 0, 0, 0, x])/
  ((-1 + x)^2*x) + (4*eps*(42 + 63*eps + 20*eps*Nf - 72*x - 141*eps*x - 
    40*eps*Nf*x + 36*x^2 + 30*eps*x^2 + 20*eps*Nf*x^2 + 3*eps*x^3)*
   G[0, 1, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(42 + 63*eps + 20*eps*Nf - 72*x - 141*eps*x - 40*eps*Nf*x + 36*x^2 + 
    30*eps*x^2 + 20*eps*Nf*x^2 + 3*eps*x^3)*G[0, 1, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) - (2*eps*(48 + 24*eps - 100*x - 32*eps*x + 50*x^2 - 
    49*eps*x^2 + 28*eps*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (2*eps*(132 + 126*eps + 40*eps*Nf - 300*x - 240*eps*x - 72*eps*Nf*x + 
    150*x^2 - 15*eps*x^2 + 36*eps*Nf*x^2 + 42*eps*x^3)*G[0, 1, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) - (eps*(312 + 99*eps - 32*eps*Nf - 552*x - 54*eps*x + 
    64*eps*Nf*x + 276*x^2 - 255*eps*x^2 - 32*eps*Nf*x^2 + 108*eps*x^3)*
   G[0, 1, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (eps*(312 + 99*eps - 32*eps*Nf - 552*x - 54*eps*x + 64*eps*Nf*x + 276*x^2 - 
    255*eps*x^2 - 32*eps*Nf*x^2 + 108*eps*x^3)*G[0, 1, 1, 1, 0, x])/
  (3*(-1 + x)^2*x) + (eps*(-288 + 9*eps + 112*eps*Nf + 288*x - 285*eps*x - 
    112*eps*Nf*x + 144*eps*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(-90 - 135*eps - 76*eps*Nf + 36*x - 51*eps*x + 116*eps*Nf*x - 
    18*x^2 - 45*eps*x^2 - 58*eps*Nf*x^2 + 12*eps*x^3)*G[1, 0, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) + (4*eps*(78 + 45*eps + 20*eps*Nf - 108*x - 15*eps*x - 
    40*eps*Nf*x + 54*x^2 + 9*eps*x^2 + 20*eps*Nf*x^2 + 27*eps*x^3)*
   G[1, 0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(78 + 45*eps + 20*eps*Nf - 108*x - 15*eps*x - 40*eps*Nf*x + 54*x^2 + 
    9*eps*x^2 + 20*eps*Nf*x^2 + 27*eps*x^3)*G[1, 0, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) - (4*eps*(12 - 6*eps - 12*x + 22*eps*x + 6*x^2 - 
    6*eps*x^2 + 9*eps*x^3)*G[1, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (2*eps*(-60 - 90*eps - 40*eps*Nf + 132*x + 144*eps*x + 72*eps*Nf*x - 
    66*x^2 - 63*eps*x^2 - 36*eps*Nf*x^2 + 6*eps*x^3)*G[1, 0, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) - (eps*(72 - 9*eps - 32*eps*Nf - 288*x - 30*eps*x + 
    64*eps*Nf*x + 144*x^2 - 117*eps*x^2 - 32*eps*Nf*x^2 + 48*eps*x^3)*
   G[1, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
 (eps*(72 - 9*eps - 32*eps*Nf - 288*x - 30*eps*x + 64*eps*Nf*x + 144*x^2 - 
    117*eps*x^2 - 32*eps*Nf*x^2 + 48*eps*x^3)*G[1, 0, 1, 1, 0, x])/
  (3*(-1 + x)^2*x) - (eps*(-48 - 153*eps - 32*eps*Nf + 48*x - 51*eps*x + 
    32*eps*Nf*x + 72*eps*x^2)*G[1, 0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(126 + 45*eps + 20*eps*Nf - 210*x + 36*eps*x - 32*eps*Nf*x + 
    105*x^2 - 30*eps*x^2 + 16*eps*Nf*x^2 + 3*eps*x^3)*G[1, 1, 0, 0, 0, x])/
  (3*(-1 + x)^2*x) + (2*eps*(-60 + 81*eps + 16*eps*Nf + 96*x - 144*eps*x - 
    32*eps*Nf*x - 48*x^2 + 39*eps*x^2 + 16*eps*Nf*x^2 + 6*eps*x^3)*
   G[1, 1, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
 (2*eps*(-60 + 81*eps + 16*eps*Nf + 96*x - 144*eps*x - 32*eps*Nf*x - 48*x^2 + 
    39*eps*x^2 + 16*eps*Nf*x^2 + 6*eps*x^3)*G[1, 1, 0, 1, 0, x])/
  (3*(-1 + x)^2*x) - (4*eps*(-26 - 24*eps + 26*x - eps*x + 14*eps*x^2)*
   G[1, 1, 0, 1, 1, x])/((-1 + x)*x) - 
 (2*eps*(12 - 81*eps - 8*eps*Nf - 12*x + 258*eps*x + 16*eps*Nf*x + 6*x^2 - 
    168*eps*x^2 - 8*eps*Nf*x^2 + 6*eps*x^3)*G[1, 1, 1, 0, 0, x])/
  (3*(-1 + x)^2*x) - (eps*(-360 - 261*eps + 8*eps*Nf + 360*x + 261*eps*x - 
    8*eps*Nf*x + 132*eps*x^2)*G[1, 1, 1, 0, 1, x])/(3*(-1 + x)*x) - 
 (eps*(-360 - 261*eps + 8*eps*Nf + 360*x + 261*eps*x - 8*eps*Nf*x + 
    132*eps*x^2)*G[1, 1, 1, 1, 0, x])/(3*(-1 + x)*x) + 
 (eps*(224 + 93*eps - 40*eps*Nf + 144*eps*x)*G[1, 1, 1, 1, 1, x])/x + 
 (248*eps^2*(1 - 4*x + 2*x^2)*G[0, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(31 - 94*x + 47*x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(31 - 94*x + 47*x^2)*G[0, 0, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (4*eps^2*(32 - 50*x + 25*x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(17 - 22*x + 11*x^2)*G[0, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (24*eps^2*(3 - 2*x + x^2)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (24*eps^2*(3 - 2*x + x^2)*G[0, 0, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (4*eps^2*(14 - 66*x + 33*x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(26 - 106*x + 53*x^2)*G[0, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (120*eps^2*G[0, 0, 1, 0, 0, 1, x])/x - (120*eps^2*G[0, 0, 1, 0, 1, 0, x])/
  x + (12*eps^2*(16 - 38*x + 19*x^2)*G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(46 - 150*x + 75*x^2)*G[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(25 - 44*x + 22*x^2)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(25 - 44*x + 22*x^2)*G[0, 0, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
 (44*eps^2*(4 - 10*x + 5*x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(35 - 68*x + 34*x^2)*G[0, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (24*eps^2*(9 - 14*x + 7*x^2)*G[0, 1, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (24*eps^2*(9 - 14*x + 7*x^2)*G[0, 1, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (12*eps^2*(8 - 2*x + x^2)*G[0, 1, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (44*eps^2*(2 - 6*x + 3*x^2)*G[0, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (40*eps^2*(1 - 4*x + 2*x^2)*G[0, 1, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (40*eps^2*(1 - 4*x + 2*x^2)*G[0, 1, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (4*eps^2*(10 - 42*x + 21*x^2)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(86 - 190*x + 95*x^2)*G[0, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(9 - 10*x + 5*x^2)*G[0, 1, 1, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(9 - 10*x + 5*x^2)*G[0, 1, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (4*eps^2*(52 - 126*x + 63*x^2)*G[0, 1, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(6 - 34*x + 17*x^2)*G[0, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (4*eps^2*(58 - 94*x + 47*x^2)*G[0, 1, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(58 - 94*x + 47*x^2)*G[0, 1, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
 (424*eps^2*G[0, 1, 1, 1, 1, 1, x])/x + 
 (4*eps^2*(74 - 22*x + 11*x^2)*G[1, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (24*eps^2*(11 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (24*eps^2*(11 - 14*x + 7*x^2)*G[1, 0, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(6 - 14*x + 7*x^2)*G[1, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(7 - 2*x + x^2)*G[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (24*eps^2*(-1 - 4*x + 2*x^2)*G[1, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (24*eps^2*(-1 - 4*x + 2*x^2)*G[1, 0, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
 (16*eps^2*(-3 - 10*x + 5*x^2)*G[1, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (4*eps^2*(2 - 30*x + 15*x^2)*G[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (40*eps^2*(1 - 4*x + 2*x^2)*G[1, 0, 1, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (40*eps^2*(1 - 4*x + 2*x^2)*G[1, 0, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(31 - 44*x + 22*x^2)*G[1, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (184*eps^2*G[1, 0, 1, 1, 0, 0, x])/x + 
 (8*eps^2*(7 - 30*x + 15*x^2)*G[1, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(7 - 30*x + 15*x^2)*G[1, 0, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
 (216*eps^2*G[1, 0, 1, 1, 1, 1, x])/x - 
 (24*eps^2*(19 - 30*x + 15*x^2)*G[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(5 - 2*x + x^2)*G[1, 1, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(5 - 2*x + x^2)*G[1, 1, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (8*eps^2*(7 - 20*x + 10*x^2)*G[1, 1, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(2 - 6*x + 3*x^2)*G[1, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (24*eps^2*(7 - 12*x + 6*x^2)*G[1, 1, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (24*eps^2*(7 - 12*x + 6*x^2)*G[1, 1, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
 (48*eps^2*G[1, 1, 0, 1, 1, 1, x])/x + 
 (28*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
 (8*eps^2*(3 - 4*x + 2*x^2)*G[1, 1, 1, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (8*eps^2*(3 - 4*x + 2*x^2)*G[1, 1, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
 (200*eps^2*G[1, 1, 1, 0, 1, 1, x])/x + 
 (4*eps^2*(6 - 14*x + 7*x^2)*G[1, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
 (216*eps^2*G[1, 1, 1, 1, 0, 1, x])/x + (216*eps^2*G[1, 1, 1, 1, 1, 0, x])/
  x - (616*eps^2*G[1, 1, 1, 1, 1, 1, x])/x + 
 ((-4860 - 41904*eps - 188703*eps^2 + 1368*Nf - 432*eps*Nf - 9828*eps^2*Nf - 
    1120*eps^2*Nf^2 + 11016*x + 88668*eps*x + 375786*eps^2*x - 2736*Nf*x - 
    1008*eps*Nf*x + 15384*eps^2*Nf*x + 2240*eps^2*Nf^2*x - 7452*x^2 - 
    62640*eps*x^2 - 249939*eps^2*x^2 + 1368*Nf*x^2 + 288*eps*Nf*x^2 - 
    10644*eps^2*Nf*x^2 - 1120*eps^2*Nf^2*x^2 + 1296*eps*x^3 - 
    3969*eps^2*x^3 + 1152*eps^2*Nf*x^3)*Zeta[3])/(162*(-1 + x)^2*x) + 
 (4*eps^2*(652 - 1694*x + 847*x^2)*Zeta[3]^2)/(9*(-1 + x)^2*x) + 
 G[1, 0, 1, x]*((288 - 576*eps^2 - 1152*eps^3 - 48*eps*Nf - 240*eps^2*Nf - 
     448*eps^3*Nf - 288*x + 144*eps*x + 882*eps^2*x + 2601*eps^3*x + 
     48*eps*Nf*x + 240*eps^2*Nf*x + 320*eps^3*Nf*x - 216*eps*x^2 - 
     432*eps^2*x^2 - 2133*eps^3*x^2 + 128*eps^3*Nf*x^2)/(18*eps*(-1 + x)*x) - 
   (8*eps^2*(27 - 26*x + 13*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 G[1, 1, 0, x]*((288 - 576*eps^2 - 1152*eps^3 - 48*eps*Nf - 240*eps^2*Nf - 
     448*eps^3*Nf - 288*x + 144*eps*x + 882*eps^2*x + 2601*eps^3*x + 
     48*eps*Nf*x + 240*eps^2*Nf*x + 320*eps^3*Nf*x - 216*eps*x^2 - 
     432*eps^2*x^2 - 2133*eps^3*x^2 + 128*eps^3*Nf*x^2)/(18*eps*(-1 + x)*x) + 
   (8*eps^2*(41 - 74*x + 37*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 G[0, 0, 1, x]*((432 + 648*eps + 2304*eps^2 + 4608*eps^3 + 192*eps*Nf + 
     480*eps^2*Nf + 896*eps^3*Nf - 1008*x - 1008*eps*x - 2484*eps^2*x - 
     1170*eps^3*x - 384*eps*Nf*x - 912*eps^2*Nf*x - 1440*eps^3*Nf*x + 
     504*x^2 + 108*eps*x^2 - 774*eps^2*x^2 - 5697*eps^3*x^2 + 
     192*eps*Nf*x^2 + 384*eps^2*Nf*x^2 + 216*eps^3*Nf*x^2 + 216*eps*x^3 + 
     972*eps^2*x^3 + 2763*eps^3*x^3 + 48*eps^2*Nf*x^3 + 328*eps^3*Nf*x^3)/
    (18*eps*(-1 + x)^2*x) - (8*eps^2*(67 - 262*x + 131*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[1, 1, 1, x]*
  (-1/18*(-432*eps + 1035*eps^2 - 48*Nf - 240*eps*Nf - 448*eps^2*Nf + 216*x + 
      882*eps*x + 1629*eps^2*x + 48*Nf*x + 192*eps*Nf*x - 104*eps^2*Nf*x - 
      216*x^2 - 36*eps*x^2 - 1062*eps^2*x^2 + 48*eps*Nf*x^2 + 
      456*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (4*eps^2*(152 - 298*x + 149*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 0, x]*((432 + 648*eps + 2304*eps^2 + 4608*eps^3 + 192*eps*Nf + 
     480*eps^2*Nf + 896*eps^3*Nf - 1008*x - 1008*eps*x - 2484*eps^2*x - 
     1170*eps^3*x - 384*eps*Nf*x - 912*eps^2*Nf*x - 1440*eps^3*Nf*x + 
     504*x^2 + 108*eps*x^2 - 774*eps^2*x^2 - 5697*eps^3*x^2 + 
     192*eps*Nf*x^2 + 384*eps^2*Nf*x^2 + 216*eps^3*Nf*x^2 + 216*eps*x^3 + 
     972*eps^2*x^3 + 2763*eps^3*x^3 + 48*eps^2*Nf*x^3 + 328*eps^3*Nf*x^3)/
    (18*eps*(-1 + x)^2*x) - (8*eps^2*(127 - 322*x + 161*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[1, 0, 0, x]*
  ((1296 + 1944*eps + 3456*eps^2 + 6912*eps^3 + 288*eps*Nf - 3024*x - 
     3672*eps*x - 7992*eps^2*x - 20142*eps^3*x - 576*eps*Nf*x - 
     336*eps^2*Nf*x - 608*eps^3*Nf*x + 1512*x^2 + 540*eps*x^2 - 
     2754*eps^2*x^2 - 17145*eps^3*x^2 + 288*eps*Nf*x^2 - 192*eps^2*Nf*x^2 - 
     1304*eps^3*Nf*x^2 + 648*eps*x^3 + 2484*eps^2*x^3 + 9612*eps^3*x^3 + 
     144*eps^2*Nf*x^3 + 600*eps^3*Nf*x^3)/(54*eps*(-1 + x)^2*x) - 
   (4*eps^2*(202 - 386*x + 193*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, 1, x]*((-2*(-8 - 20*eps^3 + 8*x - 4*eps*x - 38*eps^2*x - 
      124*eps^3*x + 6*eps*x^2 + 16*eps^2*x^2 + 47*eps^3*x^2))/
    (eps*(-1 + x)*x) + (4*eps^2*(248 - 466*x + 233*x^2)*Zeta[3])/
    (3*(-1 + x)^2*x)) + G[0, 0, 0, x]*
  (-1/27*(648 + 1944*eps + 7506*eps^2 + 21006*eps^3 + 504*eps*Nf + 
      2052*eps^2*Nf + 7164*eps^3*Nf + 144*eps^2*Nf^2 + 560*eps^3*Nf^2 - 
      1944*x - 4428*eps*x - 16200*eps^2*x - 42012*eps^3*x - 1296*eps*Nf*x - 
      4848*eps^2*Nf*x - 15136*eps^3*Nf*x - 288*eps^2*Nf^2*x - 
      1120*eps^3*Nf^2*x + 972*x^2 + 1296*eps*x^2 + 891*eps^2*x^2 - 
      6156*eps^3*x^2 + 648*eps*Nf*x^2 + 1812*eps^2*Nf*x^2 + 
      4148*eps^3*Nf*x^2 + 144*eps^2*Nf^2*x^2 + 560*eps^3*Nf^2*x^2 + 
      324*eps*x^3 + 2052*eps^2*x^3 + 5751*eps^3*x^3 + 144*eps^2*Nf*x^3 + 
      984*eps^3*Nf*x^3)/(eps*(-1 + x)^2*x) + 
   (4*eps^2*(170 - 566*x + 283*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 Pi^3*(((-1/324*I)*(864*eps + 1728*eps^2 + 240*eps*Nf + 448*eps^2*Nf - 
      972*x - 6966*eps*x - 25488*eps^2*x - 1176*eps*Nf*x - 3652*eps^2*Nf*x + 
      540*x^2 + 1242*eps*x^2 + 108*eps^2*x^2 + 552*eps*Nf*x^2 + 
      1892*eps^2*Nf*x^2 + 1377*eps^2*x^3))/((-1 + x)^2*x) - 
   ((I/6)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, x]^2)/
    ((-1 + x)^2*x) + ((I/3)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
     G[1, x]^2)/((-1 + x)^2*x) + 
   ((I/6)*eps*(-24 - 36*eps - 12*eps*Nf - 112*x - 94*eps*x + 16*eps*Nf*x + 
      56*x^2 - 13*eps*x^2 - 8*eps*Nf*x^2 + 42*eps*x^3)*G[0, 0, x])/
    ((-1 + x)^2*x) + ((I/18)*eps*(276 - 45*eps - 32*eps*Nf - 336*x + 
      240*eps*x + 48*eps*Nf*x + 168*x^2 - 15*eps*x^2 - 24*eps*Nf*x^2 + 
      78*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   ((I/18)*eps*(576 - 45*eps + 16*eps*Nf - 852*x + 360*eps*x - 24*eps*Nf*x + 
      426*x^2 - 255*eps*x^2 + 12*eps*Nf*x^2 + 162*eps*x^3)*G[1, 0, x])/
    ((-1 + x)^2*x) - ((I/18)*eps*(-48 + 27*eps - 8*eps*Nf + 120*x - 
      108*eps*x + 16*eps*Nf*x - 60*x^2 + 81*eps*x^2 - 8*eps*Nf*x^2 + 
      6*eps*x^3)*G[1, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*(((-1/108*I)*(576 + 54*eps + 9*eps^2 - 48*eps*Nf - 240*eps^2*Nf - 
        864*x - 288*eps*x - 1512*eps^2*x + 96*eps*Nf*x + 320*eps^2*Nf*x + 
        432*x^2 + 162*eps*x^2 - 1224*eps^2*x^2 - 48*eps*Nf*x^2 - 
        208*eps^2*Nf*x^2 + 144*eps*x^3 + 1512*eps^2*x^3))/((-1 + x)^2*x) + 
     ((I/3)*eps^2*(2 - 2*x + x^2)*G[0, 0, x])/((-1 + x)^2*x) + 
     (((2*I)/3)*eps^2*(2 - 2*x + x^2)*G[0, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps^2*(2 - 2*x + x^2)*G[1, 0, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^2*(2 - 2*x + x^2)*G[1, 1, x])/((-1 + x)^2*x)) + 
   G[0, x]*(((I/54)*(36 + 108*eps + 432*eps^2 + 36*eps*Nf + 100*eps^2*Nf + 
        252*x - 468*eps*x - 1305*eps^2*x - 48*eps*Nf*x - 108*eps^2*Nf*x - 
        126*x^2 + 378*eps*x^2 - 234*eps^2*x^2 + 24*eps*Nf*x^2 + 
        78*eps^2*Nf*x^2 - 144*eps*x^3 + 216*eps^2*x^3))/((-1 + x)^2*x) - 
     ((I/6)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, x])/
      ((-1 + x)^2*x) - ((I/3)*eps^2*(2 - 2*x + x^2)*G[0, 0, x])/
      ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(2 - 2*x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((I/3)*eps^2*(2 - 2*x + x^2)*G[1, 0, x])/
      ((-1 + x)^2*x) + (((2*I)/3)*eps^2*(2 - 2*x + x^2)*G[1, 1, x])/
      ((-1 + x)^2*x)) - ((I/3)*eps^2*(-28 - 142*x + 71*x^2)*G[0, 0, 0, x])/
    ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(51 - 10*x + 5*x^2)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - (((5*I)/3)*eps^2*(44 - 62*x + 31*x^2)*G[0, 1, 0, x])/
    ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(16 - 46*x + 23*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - (((2*I)/3)*eps^2*(144 - 214*x + 107*x^2)*G[1, 0, 0, x])/
    ((-1 + x)^2*x) + (((2*I)/3)*eps^2*(21 - 26*x + 13*x^2)*G[1, 0, 1, x])/
    ((-1 + x)^2*x) - (((25*I)/3)*eps^2*(-2 + x)*G[1, 1, 0, x])/(-1 + x)^2 - 
   (((2*I)/3)*eps^2*(19 - 36*x + 18*x^2)*G[1, 1, 1, x])/((-1 + x)^2*x) + 
   ((I/9)*eps^2*(28 - 690*x + 345*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
 G[1, x]^2*((-2*(-2 + 2*x + eps^2*x + 2*eps^3*x + 4*eps^4*x))/
    (eps^2*(-1 + x)*x) + (2*eps*(52 - 92*x + 12*eps*x + 46*x^2 - 15*eps*x^2 + 
      6*eps*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 0, x]*((1296 + 3888*eps + 18468*eps^2 + 53946*eps^3 + 150255*eps^4 + 
     864*eps*Nf + 4824*eps^2*Nf + 18552*eps^3*Nf + 56576*eps^4*Nf + 
     288*eps^2*Nf^2 + 1440*eps^3*Nf^2 + 4288*eps^4*Nf^2 - 2592*x - 
     6480*eps*x - 37584*eps^2*x - 101412*eps^3*x - 266814*eps^4*x - 
     1728*eps*Nf*x - 10656*eps^2*Nf*x - 37056*eps^3*Nf*x - 
     108512*eps^4*Nf*x - 576*eps^2*Nf^2*x - 2880*eps^3*Nf^2*x - 
     8576*eps^4*Nf^2*x + 1296*x^2 + 2592*eps*x^2 + 12636*eps^2*x^2 + 
     24138*eps^3*x^2 + 38799*eps^4*x^2 + 864*eps*Nf*x^2 + 4680*eps^2*Nf*x^2 + 
     13416*eps^3*Nf*x^2 + 33424*eps^4*Nf*x^2 + 288*eps^2*Nf^2*x^2 + 
     1440*eps^3*Nf^2*x^2 + 4288*eps^4*Nf^2*x^2 + 1296*eps^2*x^3 + 
     3402*eps^3*x^3 + 3969*eps^4*x^3 + 1152*eps^3*Nf*x^3 + 5088*eps^4*Nf*x^3)/
    (162*eps^2*(-1 + x)^2*x) + 
   (4*eps*(-234 - 648*eps - 50*eps*Nf + 456*x + 597*eps*x + 188*eps*Nf*x - 
      228*x^2 - 516*eps*x^2 - 94*eps*Nf*x^2 + 6*eps*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x)) + G[1, 1, x]*
  ((-432 + 1080*eps^3 + 7992*eps^4 + 432*x - 216*eps^2*x - 1404*eps^3*x - 
     8235*eps^4*x - 456*eps^3*Nf*x - 2416*eps^4*Nf*x + 432*eps^2*x^2 + 
     1134*eps^3*x^2 + 1323*eps^4*x^2 + 384*eps^3*Nf*x^2 + 1696*eps^4*Nf*x^2)/
    (54*eps^2*(-1 + x)*x) - (2*eps*(248 + 108*eps - 12*eps*Nf - 508*x - 
      244*eps*x + 24*eps*Nf*x + 254*x^2 + 119*eps*x^2 - 12*eps*Nf*x^2 + 
      14*eps*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, x]^2*((-4*(-81 - 243*eps - 648*eps^2 - 1296*eps^3 - 2592*eps^4 - 
      54*eps*Nf - 90*eps^2*Nf - 168*eps^3*Nf - 328*eps^4*Nf + 81*x + 
      162*eps*x + 567*eps^2*x + 1134*eps^3*x + 2268*eps^4*x + 54*eps*Nf*x + 
      90*eps^2*Nf*x + 168*eps^3*Nf*x + 328*eps^4*Nf*x))/
    (81*eps^2*(-1 + x)*x) - (2*eps*(-84 - 126*eps - 28*eps*Nf + 132*x + 
      210*eps*x + 56*eps*Nf*x - 66*x^2 - 111*eps*x^2 - 28*eps*Nf*x^2 + 
      18*eps*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[1, 0, x]*(-1/54*(-432 - 648*eps - 3456*eps^2 - 6912*eps^3 - 13824*eps^4 - 
      144*eps*Nf - 720*eps^2*Nf - 1344*eps^3*Nf - 2624*eps^4*Nf + 432*x + 
      432*eps*x + 2484*eps^2*x + 3294*eps^3*x - 108*eps^4*x + 144*eps*Nf*x + 
      720*eps^2*Nf*x + 960*eps^3*Nf*x + 736*eps^4*Nf*x + 432*eps^2*x^2 + 
      1134*eps^3*x^2 + 1323*eps^4*x^2 + 384*eps^3*Nf*x^2 + 1696*eps^4*Nf*x^2)/
     (eps^2*(-1 + x)*x) + (2*eps*(684 + 999*eps + 352*eps*Nf - 1080*x - 
      756*eps*x - 704*eps*Nf*x + 540*x^2 + 156*eps*x^2 + 352*eps*Nf*x^2 + 
      78*eps*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 1, x]*(-1/54*(-432 - 648*eps - 3456*eps^2 - 6912*eps^3 - 13824*eps^4 - 
      144*eps*Nf - 720*eps^2*Nf - 1344*eps^3*Nf - 2624*eps^4*Nf + 432*x + 
      432*eps*x + 2484*eps^2*x + 3294*eps^3*x - 108*eps^4*x + 144*eps*Nf*x + 
      720*eps^2*Nf*x + 960*eps^3*Nf*x + 736*eps^4*Nf*x + 432*eps^2*x^2 + 
      1134*eps^3*x^2 + 1323*eps^4*x^2 + 384*eps^3*Nf*x^2 + 1696*eps^4*Nf*x^2)/
     (eps^2*(-1 + x)*x) + (2*eps*(324 + 513*eps + 424*eps*Nf - 1116*x - 
      1350*eps*x - 824*eps*Nf*x + 558*x^2 + 318*eps*x^2 + 412*eps*Nf*x^2 + 
      132*eps*x^3)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 Pi^2*((-8424 - 34506*eps - 128223*eps^2 - 1872*Nf - 4272*eps*Nf - 
     15304*eps^2*Nf + 960*eps*Nf^2 + 3392*eps^2*Nf^2 - 22680*x - 
     162486*eps*x - 690849*eps^2*x - 1584*Nf*x - 38640*eps*Nf*x - 
     168824*eps^2*Nf*x - 960*eps*Nf^2*x - 3392*eps^2*Nf^2*x + 15552*x^2 + 
     40824*eps*x^2 + 47628*eps^2*x^2 + 13824*eps*Nf*x^2 + 61056*eps^2*Nf*x^2)/
    (3888*(-1 + x)*x) - ((-18 - 27*eps - 72*eps^2 - 6*eps*Nf - 10*eps^2*Nf - 
      72*x + 45*eps*x + 135*eps^2*x + 12*eps*Nf*x + 20*eps^2*Nf*x + 36*x^2 - 
      99*eps*x^2 - 225*eps^2*x^2 - 6*eps*Nf*x^2 - 10*eps^2*Nf*x^2 + 
      54*eps*x^3 + 81*eps^2*x^3)*G[0, x]^2)/(27*(-1 + x)^2*x) + 
   ((-28 + 28*x - 12*eps*x - 23*eps^2*x + 12*eps*x^2 + 18*eps^2*x^2)*
     G[1, x]^2)/(6*(-1 + x)*x) + 
   ((-1080 - 216*eps - 414*eps^2 - 72*eps*Nf - 236*eps^2*Nf - 48*eps^2*Nf^2 - 
      72*x - 3240*eps*x - 3510*eps^2*x - 480*eps*Nf*x - 1040*eps^2*Nf*x + 
      96*eps^2*Nf^2*x + 36*x^2 - 396*eps*x^2 - 8145*eps^2*x^2 + 
      240*eps*Nf*x^2 - 344*eps^2*Nf*x^2 - 48*eps^2*Nf^2*x^2 + 468*eps*x^3 + 
      2556*eps^2*x^3 + 312*eps^2*Nf*x^3)*G[0, 0, x])/(108*(-1 + x)^2*x) + 
   ((216 + 324*eps + 1440*eps^2 + 224*eps*Nf + 560*eps^2*Nf - 384*x - 
      684*eps*x + 126*eps^2*x - 448*eps*Nf*x - 1064*eps^2*Nf*x + 192*x^2 + 
      336*eps*x^2 - 981*eps^2*x^2 + 224*eps*Nf*x^2 + 448*eps^2*Nf*x^2 + 
      36*eps*x^3 + 648*eps^2*x^3 + 56*eps^2*Nf*x^3)*G[0, 1, x])/
    (36*(-1 + x)^2*x) + ((1368 + 648*eps + 5166*eps^2 + 960*eps*Nf + 
      2640*eps^2*Nf - 1440*x + 468*eps*x + 7254*eps^2*x - 1728*eps*Nf*x - 
      4264*eps^2*Nf*x + 720*x^2 + 180*eps*x^2 - 5571*eps^2*x^2 + 
      864*eps*Nf*x^2 + 2192*eps^2*Nf*x^2 + 180*eps*x^3 + 2736*eps^2*x^3 + 
      120*eps^2*Nf*x^3)*G[1, 0, x])/(108*(-1 + x)^2*x) + 
   ((336 + 54*eps - 69*eps^2 - 48*eps*Nf - 160*eps^2*Nf - 336*x + 12*eps*x - 
      327*eps^2*x + 48*eps*Nf*x + 140*eps^2*Nf*x - 126*eps*x^2 - 
      144*eps^2*x^2 + 20*eps^2*Nf*x^2)*G[1, 1, x])/(18*(-1 + x)*x) - 
   (eps*(-258 - 54*eps - 18*eps*Nf + 84*x - 771*eps*x - 76*eps*Nf*x - 
      42*x^2 - 129*eps*x^2 + 38*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 0, x])/
    (9*(-1 + x)^2*x) - (eps*(150 + 225*eps + 140*eps*Nf - 276*x - 321*eps*x - 
      280*eps*Nf*x + 138*x^2 - 57*eps*x^2 + 140*eps*Nf*x^2 + 63*eps*x^3)*
     G[0, 0, 1, x])/(9*(-1 + x)^2*x) - 
   (eps*(378 + 252*eps + 212*eps*Nf - 588*x - 291*eps*x - 368*eps*Nf*x + 
      294*x^2 - 102*eps*x^2 + 184*eps*Nf*x^2 + 69*eps*x^3)*G[0, 1, 0, x])/
    (9*(-1 + x)^2*x) + (eps*(100 - 9*eps - 24*eps*Nf - 180*x + 136*eps*x + 
      48*eps*Nf*x + 90*x^2 - 126*eps*x^2 - 24*eps*Nf*x^2 + 56*eps*x^3)*
     G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (eps*(486 + 378*eps + 196*eps*Nf - 570*x + 24*eps*x - 340*eps*Nf*x + 
      285*x^2 + 72*eps*x^2 + 170*eps*Nf*x^2 + 78*eps*x^3)*G[1, 0, 0, x])/
    (9*(-1 + x)^2*x) + (eps*(54 + 9*eps - 56*eps*Nf - 204*x - 147*eps*x + 
      112*eps*Nf*x + 102*x^2 - 9*eps*x^2 - 56*eps*Nf*x^2 + 15*eps*x^3)*
     G[1, 0, 1, x])/(9*(-1 + x)^2*x) + 
   (eps*(354 - 180*eps - 8*eps*Nf - 600*x + 495*eps*x + 32*eps*Nf*x + 
      300*x^2 - 195*eps*x^2 - 16*eps*Nf*x^2 + 3*eps*x^3)*G[1, 1, 0, x])/
    (9*(-1 + x)^2*x) + (2*eps*(-171 - 36*eps + 20*eps*Nf + 171*x + 60*eps*x - 
      20*eps*Nf*x + 21*eps*x^2)*G[1, 1, 1, x])/(9*(-1 + x)*x) - 
   (3*eps^2*(22 - 18*x + 9*x^2)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*eps^2*(57 - 196*x + 98*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (2*eps^2*(151 - 316*x + 158*x^2)*G[0, 0, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (4*eps^2*(47 - 98*x + 49*x^2)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^2*(370 - 618*x + 309*x^2)*G[0, 1, 0, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(11 - 30*x + 15*x^2)*G[0, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(129 - 230*x + 115*x^2)*G[0, 1, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(109 - 188*x + 94*x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (2*eps^2*(127 - 110*x + 55*x^2)*G[1, 0, 0, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(-17 - 106*x + 53*x^2)*G[1, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(1 - 46*x + 23*x^2)*G[1, 0, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (4*eps^2*(44 - 102*x + 51*x^2)*G[1, 0, 1, 1, x])/(3*(-1 + x)^2*x) - 
   (eps^2*(250 - 366*x + 183*x^2)*G[1, 1, 0, 0, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(61 - 106*x + 53*x^2)*G[1, 1, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (2*eps^2*(1 - 20*x + 10*x^2)*G[1, 1, 1, 0, x])/(3*(-1 + x)^2*x) - 
   (40*eps^2*G[1, 1, 1, 1, x])/x + 
   (eps*(272 + 81*eps - 16*eps*Nf - 994*x - 1749*eps*x + 76*eps*Nf*x + 
      497*x^2 + 453*eps*x^2 - 38*eps*Nf*x^2 + 51*eps*x^3)*Zeta[3])/
    (9*(-1 + x)^2*x) + 
   G[0, x]*(-1/324*(324 + 918*eps + 4455*eps^2 + 72*Nf - 12*eps*Nf - 
        44*eps^2*Nf - 48*eps*Nf^2 - 240*eps^2*Nf^2 + 108*x + 3618*eps*x + 
        25596*eps^2*x - 720*Nf*x - 2448*eps*Nf*x - 4848*eps^2*Nf*x + 
        96*eps*Nf^2*x + 480*eps^2*Nf^2*x - 11340*eps*x^2 - 48465*eps^2*x^2 + 
        360*Nf*x^2 + 108*eps*Nf*x^2 - 4452*eps^2*Nf*x^2 - 48*eps*Nf^2*x^2 - 
        240*eps^2*Nf^2*x^2 + 3564*eps*x^3 + 8235*eps^2*x^3 + 288*eps*Nf*x^3 + 
        2352*eps^2*Nf*x^3)/((-1 + x)^2*x) - 
     ((288 + 54*eps + 144*eps^2 + 12*eps*Nf + 20*eps^2*Nf - 360*x + 
        18*eps*x - 63*eps^2*x - 24*eps*Nf*x - 40*eps^2*Nf*x + 180*x^2 - 
        18*eps*x^2 + 81*eps^2*x^2 + 12*eps*Nf*x^2 + 20*eps^2*Nf*x^2)*G[1, x])/
      (54*(-1 + x)^2*x) + (eps*(-12 - 18*eps - 4*eps*Nf - 36*x + 30*eps*x + 
        8*eps*Nf*x + 18*x^2 - 57*eps*x^2 - 4*eps*Nf*x^2 + 30*eps*x^3)*
       G[0, 0, x])/(18*(-1 + x)^2*x) + (7*eps*(2 + eps*x)*G[0, 1, x])/(3*x) + 
     (eps*(26 - 40*x + 13*eps*x + 20*x^2 - 17*eps*x^2 + 7*eps*x^3)*
       G[1, 0, x])/(3*(-1 + x)^2*x) + (eps*(12 + 5*eps*x)*G[1, 1, x])/(3*x) - 
     (2*eps^2*(-1 - 2*x + x^2)*G[0, 0, 0, x])/(3*(-1 + x)^2*x) - 
     (14*eps^2*G[0, 0, 1, x])/(3*x) - (2*eps^2*(13 - 20*x + 10*x^2)*
       G[0, 1, 0, x])/(3*(-1 + x)^2*x) - (4*eps^2*G[0, 1, 1, x])/x - 
     (eps^2*(22 - 34*x + 17*x^2)*G[1, 0, 0, x])/(3*(-1 + x)^2*x) - 
     (14*eps^2*G[1, 0, 1, x])/(3*x) - (2*eps^2*(1 - 8*x + 4*x^2)*
       G[1, 1, 0, x])/(3*(-1 + x)^2*x) - (10*eps^2*G[1, 1, 1, x])/(3*x) - 
     (4*eps^2*(178 - 146*x + 73*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
   G[1, x]*(-1/324*(-6912*eps - 10098*eps^2 - 432*Nf - 2400*eps*Nf - 
        4480*eps^2*Nf - 432*x + 2646*eps*x + 4725*eps^2*x + 432*Nf*x + 
        2256*eps*Nf*x + 2548*eps^2*Nf*x + 1296*eps*x^2 - 2565*eps^2*x^2 + 
        144*eps*Nf*x^2 + 1752*eps^2*Nf*x^2)/((-1 + x)*x) - 
     (eps*(-12 - 18*eps - 4*eps*Nf - 36*x + 30*eps*x + 8*eps*Nf*x + 18*x^2 - 
        57*eps*x^2 - 4*eps*Nf*x^2 + 30*eps*x^3)*G[0, 0, x])/
      (18*(-1 + x)^2*x) - (7*eps*(2 + eps*x)*G[0, 1, x])/(3*x) - 
     (eps*(26 - 40*x + 13*eps*x + 20*x^2 - 17*eps*x^2 + 7*eps*x^3)*
       G[1, 0, x])/(3*(-1 + x)^2*x) - (eps*(12 + 5*eps*x)*G[1, 1, x])/(3*x) + 
     (2*eps^2*(-1 - 2*x + x^2)*G[0, 0, 0, x])/(3*(-1 + x)^2*x) + 
     (14*eps^2*G[0, 0, 1, x])/(3*x) + (2*eps^2*(13 - 20*x + 10*x^2)*
       G[0, 1, 0, x])/(3*(-1 + x)^2*x) + (4*eps^2*G[0, 1, 1, x])/x + 
     (eps^2*(22 - 34*x + 17*x^2)*G[1, 0, 0, x])/(3*(-1 + x)^2*x) + 
     (14*eps^2*G[1, 0, 1, x])/(3*x) + (2*eps^2*(1 - 8*x + 4*x^2)*
       G[1, 1, 0, x])/(3*(-1 + x)^2*x) + (10*eps^2*G[1, 1, 1, x])/(3*x) - 
     (2*eps^2*(502 - 722*x + 361*x^2)*Zeta[3])/(9*(-1 + x)^2*x))) - 
 (2*eps*(90 + 135*eps - 302*eps*Nf + 780*x + 1980*eps*x + 644*eps*Nf*x - 
    390*x^2 + 195*eps*x^2 - 322*eps*Nf*x^2 + 420*eps*x^3)*Zeta[5])/
  (15*(-1 + x)^2*x) + 
 Pi*((((4*I)/243)*(-252*Nf - 492*eps*Nf - 976*eps^2*Nf + 1458*x + 
      6561*eps*x + 24057*eps^2*x + 684*Nf*x + 2400*eps*Nf*x + 
      7918*eps^2*Nf*x))/((-1 + x)*x) + 
   (((4*I)/9)*(-108 - 162*eps - 504*eps^2 - 54*eps*Nf - 110*eps^2*Nf + 
      180*x + 126*eps*x + 396*eps^2*x + 72*eps*Nf*x + 122*eps^2*Nf*x - 
      90*x^2 - 54*eps*x^2 - 630*eps^2*x^2 - 36*eps*Nf*x^2 - 85*eps^2*Nf*x^2 - 
      18*eps*x^3 + 63*eps^2*x^3)*G[0, 0, 0, x])/((-1 + x)^2*x) + 
   (I*(24 - 24*x + 40*eps*x + 144*eps^2*x + 12*x^2 - 10*eps*x^2 - 
      13*eps^2*x^2 + 8*eps*x^3 + 44*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) - ((I/9)*(-288 - 108*eps - 576*eps^2 - 96*eps*Nf - 
      240*eps^2*Nf + 504*x - 72*eps*x + 315*eps^2*x + 144*eps*Nf*x + 
      296*eps^2*Nf*x - 252*x^2 + 126*eps*x^2 - 1269*eps^2*x^2 - 
      72*eps*Nf*x^2 - 196*eps^2*Nf*x^2 - 72*eps*x^3 + 396*eps^2*x^3)*
     G[0, 1, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*(-4*eps^2 - 4*x + 8*eps*x + 36*eps^2*x + 2*x^2 - 5*eps*x^2 - 
      eps^2*x^2 + 4*eps*x^3 + 14*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/18)*(-576 - 648*eps - 2304*eps^2 - 192*eps*Nf - 480*eps^2*Nf + 720*x + 
      504*eps^2*x + 288*eps*Nf*x + 592*eps^2*Nf*x - 360*x^2 + 36*eps*x^2 - 
      2979*eps^2*x^2 - 144*eps*Nf*x^2 - 392*eps^2*Nf*x^2 + 864*eps^2*x^3)*
     G[1, 0, 0, x])/((-1 + x)^2*x) - 
   ((I/2)*(16 - 58*eps^2 + 8*eps*x + 112*eps^2*x + 16*eps*x^2 - 
      17*eps^2*x^2 + 48*eps^2*x^3)*G[1, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/18)*(-288 + 54*eps - 279*eps^2 - 48*eps*Nf - 240*eps^2*Nf + 432*x - 
      684*eps*x - 1584*eps^2*x + 96*eps*Nf*x + 320*eps^2*Nf*x - 216*x^2 + 
      450*eps*x^2 - 1377*eps^2*x^2 - 48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 
      1152*eps^2*x^3)*G[1, 1, 0, x])/((-1 + x)^2*x) + 
   ((I/2)*eps*(69*eps + 24*x + 59*eps*x + 16*eps*x^2)*G[1, 1, 1, x])/
    ((-1 + x)*x) + (((2*I)/3)*eps*(168 + 252*eps + 84*eps*Nf - 396*x - 
      348*eps*x - 112*eps*Nf*x + 198*x^2 + 117*eps*x^2 + 56*eps*Nf*x^2 + 
      54*eps*x^3)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps*(28 - 52*x - 24*eps*x + 26*x^2 + 9*eps*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - (((4*I)/3)*eps*(60 + 27*eps + 20*eps*Nf - 144*x - 
      60*eps*x - 28*eps*Nf*x + 72*x^2 + 9*eps*x^2 + 14*eps*Nf*x^2 + 
      21*eps*x^3)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((2*I)*eps*(-20 - 32*eps + 10*x + 3*eps*x)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   (((2*I)/3)*eps*(96 + 126*eps + 40*eps*Nf - 228*x - 216*eps*x - 
      56*eps*Nf*x + 114*x^2 + 51*eps*x^2 + 28*eps*Nf*x^2 + 12*eps*x^3)*
     G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((2*I)*eps*(-4 - 12*x + 22*eps*x + 6*x^2 - 25*eps*x^2 + 18*eps*x^3)*
     G[0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps*(96 + 45*eps + 32*eps*Nf - 288*x - 186*eps*x - 48*eps*Nf*x + 
      144*x^2 - 39*eps*x^2 + 24*eps*Nf*x^2 + 24*eps*x^3)*G[0, 1, 1, 0, x])/
    ((-1 + x)^2*x) + ((2*I)*eps*(4 - 20*x + 18*eps*x + 10*x^2 - 15*eps*x^2 + 
      14*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (((4*I)/3)*eps*(-45*eps - 20*eps*Nf - 12*x + 6*eps*x + 28*eps*Nf*x + 
      6*x^2 - 6*eps*x^2 - 14*eps*Nf*x^2 + 9*eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - ((4*I)*eps*(-2 + 8*x - 5*eps*x - 4*x^2 + 6*eps*x^2 + 
      2*eps*x^3)*G[1, 0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps*(96 + 63*eps - 32*eps*Nf - 216*x - 126*eps*x + 48*eps*Nf*x + 
      108*x^2 - 63*eps*x^2 - 24*eps*Nf*x^2 + 84*eps*x^3)*G[1, 0, 1, 0, x])/
    ((-1 + x)^2*x) + ((4*I)*eps*(14 - 16*x + 3*eps*x + 8*x^2 + 2*eps*x^2 + 
      4*eps*x^3)*G[1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (((2*I)/3)*eps*(72 + 45*eps + 16*eps*Nf - 108*x + 66*eps*x - 24*eps*Nf*x + 
      54*x^2 - 60*eps*x^2 + 12*eps*Nf*x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4*I)*eps*(-8 + 12*x - 14*eps*x - 6*x^2 + 10*eps*x^2 + eps*x^3)*
     G[1, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/3)*eps*(-48 + 27*eps - 8*eps*Nf + 72*x - 150*eps*x + 16*eps*Nf*x - 
      36*x^2 + 69*eps*x^2 - 8*eps*Nf*x^2 + 24*eps*x^3)*G[1, 1, 1, 0, x])/
    ((-1 + x)^2*x) - ((4*I)*eps*(-2 + 2*x + 10*eps*x + eps*x^2)*
     G[1, 1, 1, 1, x])/((-1 + x)*x) - 
   ((16*I)*eps^2*(15 - 46*x + 23*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((60*I)*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((16*I)*eps^2*(11 - 34*x + 17*x^2)*G[0, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 + x)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   ((4*I)*eps^2*(32 - 118*x + 59*x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 - 30*x + 15*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(16 - 86*x + 43*x^2)*G[0, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(6 - 34*x + 17*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((16*I)*eps^2*(-1 - 6*x + 3*x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(2 - 30*x + 15*x^2)*G[0, 1, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(16 - 22*x + 11*x^2)*G[0, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(28 - 18*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   ((4*I)*eps^2*(24 - 70*x + 35*x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((36*I)*eps^2*(2 - 6*x + 3*x^2)*G[0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((24*I)*eps^2*(2 - 6*x + 3*x^2)*G[0, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((44*I)*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 - 
   ((4*I)*eps^2*(52 - 86*x + 43*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(-1 - 8*x + 4*x^2)*G[1, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((40*I)*eps^2*(6 - 10*x + 5*x^2)*G[1, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((8*I)*eps^2*(9 - 20*x + 10*x^2)*G[1, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(28 - 54*x + 27*x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((80*I)*eps^2*(3 - 4*x + 2*x^2)*G[1, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   ((16*I)*eps^2*(11 - 20*x + 10*x^2)*G[1, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
   ((64*I)*eps^2*(3 - 4*x + 2*x^2)*G[1, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((8*I)*eps^2*(10 - 18*x + 9*x^2)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((8*I)*eps^2*(2 - 6*x + 3*x^2)*G[1, 1, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(24 - 46*x + 23*x^2)*G[1, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
   ((8*I)*eps^2*(-1 - 4*x + 2*x^2)*G[1, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(4 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   ((8*I)*eps^2*(8 - 14*x + 7*x^2)*G[1, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 + x)*G[1, 1, 1, 1, 0, x])/(-1 + x)^2 + 
   ((48*I)*eps^2*G[1, 1, 1, 1, 1, x])/x - 
   ((I/54)*eps*(4032*eps + 1296*Nf + 3280*eps*Nf - 7200*x - 29826*eps*x - 
      2304*Nf*x - 6848*eps*Nf*x + 5256*x^2 + 7137*eps*x^2 + 1152*Nf*x^2 + 
      4024*eps*Nf*x^2 - 432*x^3 + 4536*eps*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[1, 1, x]*(((-1/2*I)*(16*eps + 163*eps^2 + 8*x + 28*eps*x + 26*eps^2*x + 
        17*eps^2*x^2))/((-1 + x)*x) + ((8*I)*eps^2*(-4 - 2*x + x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, x]^2*
    (((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 2*x^2 + eps*x^2 + 
        eps^2*x^2 + 2*eps^3*x^2))/(eps*(-1 + x)^2*x) + 
     (((28*I)/3)*eps^2*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*(((I/2)*(-16 - 80*eps^3 + 16*x + 186*eps^3*x - 8*x^2 - 
        4*eps*x^2 + 2*eps^2*x^2 - 67*eps^3*x^2 + 17*eps^3*x^3))/
      (eps*(-1 + x)^2*x) + (((28*I)/3)*eps^2*(42 - 62*x + 31*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + G[0, 0, x]*
    (((-1/54*I)*(-864 - 1296*eps - 5184*eps^2 - 10368*eps^3 - 432*eps*Nf - 
        1200*eps^2*Nf - 2240*eps^3*Nf + 864*x + 432*eps*x + 1728*eps^2*x - 
        8046*eps^3*x + 576*eps*Nf*x + 1296*eps^2*Nf*x + 1632*eps^3*Nf*x - 
        432*x^2 - 432*eps*x^2 - 4482*eps^2*x^2 - 12609*eps^3*x^2 - 
        288*eps*Nf*x^2 - 936*eps^2*Nf*x^2 - 2232*eps^3*Nf*x^2 + 
        459*eps^3*x^3))/(eps*(-1 + x)^2*x) + 
     (((4*I)/3)*eps^2*(-84 - 206*x + 103*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, 0, x]*(((I/54)*(-432 - 1728*eps^2 - 3456*eps^3 - 144*eps*Nf - 
        720*eps^2*Nf - 1344*eps^3*Nf + 432*x - 648*eps*x - 810*eps^2*x - 
        11637*eps^3*x + 288*eps*Nf*x + 960*eps^2*Nf*x + 1408*eps^3*Nf*x - 
        216*x^2 + 108*eps*x^2 - 2268*eps^2*x^2 - 6129*eps^3*x^2 - 
        144*eps*Nf*x^2 - 624*eps^2*Nf*x^2 - 1376*eps^3*Nf*x^2 + 
        459*eps^3*x^3))/(eps*(-1 + x)^2*x) + 
     (((4*I)/3)*eps^2*(572 - 826*x + 413*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/2)*(40*eps + 296*eps^2 + 16*x + 64*eps*x + 223*eps^2*x))/
      ((-1 + x)*x) + ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + 
        eps*x^2 + eps^2*x^2)*G[0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
       G[1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 0, x])/
      ((-1 + x)^2*x) + ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
       G[0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 0, x])/
      ((-1 + x)^2*x) - ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
       G[1, 1, 0, x])/((-1 + x)^2*x) - ((4*I)*eps^2*(2 - 2*x + x^2)*
       G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((I/3)*eps*(480 - 189*eps + 24*eps*Nf - 720*x + 446*eps*x - 
        32*eps*Nf*x + 360*x^2 - 185*eps*x^2 + 16*eps*Nf*x^2 + 96*eps*x^3)*
       Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((-1/162*I)*(5184 + 10368*eps + 20736*eps^2 + 1440*Nf + 
        2688*eps*Nf + 5248*eps^2*Nf - 4860*x - 5670*eps*x + 3564*eps^2*x - 
        1440*Nf*x - 1536*eps*Nf*x + 416*eps^2*Nf*x + 4860*x^2 + 
        15228*eps*x^2 + 49491*eps^2*x^2 + 1152*Nf*x^2 + 2784*eps*Nf*x^2 + 
        7760*eps^2*Nf*x^2))/((-1 + x)^2*x) - 
     ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
       G[0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
       G[1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 0, 0, x])/
      ((-1 + x)^2*x) - ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
       G[0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 0, 0, x])/
      ((-1 + x)^2*x) + ((2*I)*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*
       G[1, 1, 0, x])/((-1 + x)^2*x) + ((4*I)*eps^2*(2 - 2*x + x^2)*
       G[0, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     (((4*I)/9)*eps*(-42 - 126*eps - 150*eps*Nf - 318*x + 150*eps*x + 
        200*eps*Nf*x + 159*x^2 - 345*eps*x^2 - 100*eps*Nf*x^2 + 144*eps*x^3)*
       Zeta[3])/((-1 + x)^2*x) + 
     G[1, x]*(((-2*I)*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x - 2*x^2 + 
          eps*x^2 + eps^2*x^2 + 2*eps^3*x^2))/(eps*(-1 + x)^2*x) - 
       (((28*I)/3)*eps^2*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x))) + 
   ((776*I)*eps^2*(-2 + x)*Zeta[5])/(-1 + x)^2) + 
 G[0, x]*(-1/1944*(-90396 - 434970*eps - 1395063*eps^2 - 59904*Nf - 
      238656*eps*Nf - 730208*eps^2*Nf - 5760*Nf^2 - 20352*eps*Nf^2 - 
      56832*eps^2*Nf^2 + 43740*x + 248346*eps*x + 741879*eps^2*x + 
      46080*Nf*x + 184512*eps*Nf*x + 542048*eps^2*Nf*x + 5760*Nf^2*x + 
      20352*eps*Nf^2*x + 56832*eps^2*Nf^2*x)/((-1 + x)*x) - 
   (4*(18 + 27*eps + 72*eps^2 + 6*eps*Nf + 10*eps^2*Nf - 72*x - 45*eps*x - 
      135*eps^2*x - 12*eps*Nf*x - 20*eps^2*Nf*x + 36*x^2 - 9*eps*x^2 + 
      9*eps^2*x^2 + 6*eps*Nf*x^2 + 10*eps^2*Nf*x^2 + 18*eps*x^3 + 
      27*eps^2*x^3)*G[0, 0, 0, x])/(9*(-1 + x)^2*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 0, 1, x])/((-1 + x)*x) + 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)*x) - 
   (2*(-4 + 4*x - 4*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
     G[1, 1, 1, x])/((-1 + x)*x) + 
   (2*eps*(12 + 18*eps + 4*eps*Nf - 60*x - 30*eps*x - 8*eps*Nf*x + 30*x^2 - 
      15*eps*x^2 + 4*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 0, 0, x])/
    (3*(-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[0, 0, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[0, 0, 1, 0, x])/x - 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[0, 1, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[0, 1, 1, 0, x])/x + 
   (4*eps*(2 + eps*x)*G[0, 1, 1, 1, x])/x + 
   (4*eps*(6 - 8*x + 3*eps*x + 4*x^2 - 3*eps*x^2 + eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[1, 0, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[1, 0, 1, 0, x])/x + 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (4*eps*(2 + eps*x)*G[1, 1, 0, 1, x])/x - 
   (4*eps*(2 + eps*x)*G[1, 1, 1, 0, x])/x + 
   (4*eps*(4 + 3*eps*x)*G[1, 1, 1, 1, x])/x - 
   (8*eps^2*(1 - 6*x + 3*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[0, 0, 0, 0, 1, x])/x + (8*eps^2*G[0, 0, 0, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[0, 0, 1, 0, 1, x])/x + (8*eps^2*G[0, 0, 1, 1, 0, x])/x - 
   (8*eps^2*G[0, 0, 1, 1, 1, x])/x - 
   (8*eps^2*(3 - 4*x + 2*x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[0, 1, 0, 0, 1, x])/x + (8*eps^2*G[0, 1, 0, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[0, 1, 1, 0, 1, x])/x + (8*eps^2*G[0, 1, 1, 1, 0, x])/x - 
   (16*eps^2*G[0, 1, 1, 1, 1, x])/x - 
   (4*eps^2*(10 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[1, 0, 0, 0, 1, x])/x + (8*eps^2*G[1, 0, 0, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[1, 0, 1, 0, 1, x])/x + (8*eps^2*G[1, 0, 1, 1, 0, x])/x - 
   (8*eps^2*G[1, 0, 1, 1, 1, x])/x + (8*eps^2*G[1, 1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + (8*eps^2*G[1, 1, 0, 0, 1, x])/x + 
   (8*eps^2*G[1, 1, 0, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (8*eps^2*G[1, 1, 1, 0, 1, x])/x + (8*eps^2*G[1, 1, 1, 1, 0, x])/x - 
   (24*eps^2*G[1, 1, 1, 1, 1, x])/x - 
   (2*(-324 - 1188*eps - 7551*eps^2 + 60*eps*Nf - 450*eps^2*Nf - 
      56*eps^2*Nf^2 + 432*x + 1116*eps*x + 16002*eps^2*x - 120*eps*Nf*x + 
      480*eps^2*Nf*x + 112*eps^2*Nf^2*x - 216*x^2 - 765*eps*x^2 - 
      11826*eps^2*x^2 + 60*eps*Nf*x^2 - 126*eps^2*Nf*x^2 - 
      56*eps^2*Nf^2*x^2 + 108*eps*x^3 + 1485*eps^2*x^3)*Zeta[3])/
    (27*(-1 + x)^2*x) + G[1, 1, x]*
    ((2*(-2 - 5*eps - 10*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/(-1 + x) + 
     (4*eps^2*(-2 + x)*Zeta[3])/(-1 + x)^2) + 
   G[0, 0, x]*((2*(108 + 162*eps + 432*eps^2 + 864*eps^3 + 36*eps*Nf + 
        60*eps^2*Nf + 112*eps^3*Nf - 324*x - 270*eps*x - 810*eps^2*x - 
        1620*eps^3*x - 72*eps*Nf*x - 120*eps^2*Nf*x - 224*eps^3*Nf*x + 
        162*x^2 + 27*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 
        36*eps*Nf*x^2 + 60*eps^2*Nf*x^2 + 112*eps^3*Nf*x^2 + 54*eps*x^3 + 
        81*eps^2*x^3 + 162*eps^3*x^3))/(27*eps*(-1 + x)^2*x) - 
     (8*eps^2*(7 - 18*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((-2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) + 
     (4*eps^2*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((-2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) + 
     (4*eps^2*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*((2*(-324 - 486*eps - 1296*eps^2 - 2592*eps^3 - 5184*eps^4 - 
        108*eps*Nf - 180*eps^2*Nf - 336*eps^3*Nf - 656*eps^4*Nf + 324*x + 
        324*eps*x + 1215*eps^2*x + 2430*eps^3*x + 4860*eps^4*x + 
        108*eps*Nf*x + 180*eps^2*Nf*x + 336*eps^3*Nf*x + 656*eps^4*Nf*x))/
      (81*eps^2*(-1 + x)*x) - (4*eps*(120 + 63*eps + 14*eps*Nf - 204*x - 
        87*eps*x - 28*eps*Nf*x + 102*x^2 + 33*eps*x^2 + 14*eps*Nf*x^2)*
       Zeta[3])/(9*(-1 + x)^2*x)) - (12*eps^2*(-2 - 6*x + 3*x^2)*Zeta[5])/
    ((-1 + x)^2*x)) + 
 G[1, x]*((4*(-252*Nf - 492*eps*Nf - 976*eps^2*Nf + 729*eps*x + 
      3645*eps^2*x + 252*Nf*x + 708*eps*Nf*x + 2038*eps^2*Nf*x))/
    (243*(-1 + x)*x) + (4*(18 + 27*eps + 72*eps^2 + 6*eps*Nf + 10*eps^2*Nf - 
      72*x - 45*eps*x - 135*eps^2*x - 12*eps*Nf*x - 20*eps^2*Nf*x + 36*x^2 - 
      9*eps*x^2 + 9*eps^2*x^2 + 6*eps*Nf*x^2 + 10*eps^2*Nf*x^2 + 18*eps*x^3 + 
      27*eps^2*x^3)*G[0, 0, 0, x])/(9*(-1 + x)^2*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, 0, x])/((-1 + x)*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 2*x^2 + eps*x^2 + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 0, 1, x])/((-1 + x)*x) - 
   (2*(-4 + 4*x - 2*eps*x - 4*eps^2*x + 2*eps*x^2 + 3*eps^2*x^2)*
     G[1, 1, 0, x])/((-1 + x)*x) + 
   (2*(-4 + 4*x - 4*eps*x - 9*eps^2*x + 4*eps*x^2 + 6*eps^2*x^2)*
     G[1, 1, 1, x])/((-1 + x)*x) - 
   (2*eps*(12 + 18*eps + 4*eps*Nf - 60*x - 30*eps*x - 8*eps*Nf*x + 30*x^2 - 
      15*eps*x^2 + 4*eps*Nf*x^2 + 18*eps*x^3)*G[0, 0, 0, 0, x])/
    (3*(-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[0, 0, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[0, 0, 1, 0, x])/x + 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[0, 1, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[0, 1, 1, 0, x])/x - 
   (4*eps*(2 + eps*x)*G[0, 1, 1, 1, x])/x - 
   (4*eps*(6 - 8*x + 3*eps*x + 4*x^2 - 3*eps*x^2 + eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[1, 0, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[1, 0, 1, 0, x])/x - 
   (2*eps*(-4 + 4*x - 2*eps*x - 2*x^2 + eps*x^2)*G[1, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (4*eps*(2 + eps*x)*G[1, 1, 0, 1, x])/x + 
   (4*eps*(2 + eps*x)*G[1, 1, 1, 0, x])/x - 
   (4*eps*(4 + 3*eps*x)*G[1, 1, 1, 1, x])/x + 
   (8*eps^2*(1 - 6*x + 3*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[0, 0, 0, 0, 1, x])/x - (8*eps^2*G[0, 0, 0, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[0, 0, 1, 0, 1, x])/x - (8*eps^2*G[0, 0, 1, 1, 0, x])/x + 
   (8*eps^2*G[0, 0, 1, 1, 1, x])/x + 
   (8*eps^2*(3 - 4*x + 2*x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[0, 1, 0, 0, 1, x])/x - (8*eps^2*G[0, 1, 0, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[0, 1, 1, 0, 1, x])/x - (8*eps^2*G[0, 1, 1, 1, 0, x])/x + 
   (16*eps^2*G[0, 1, 1, 1, 1, x])/x + 
   (4*eps^2*(10 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[1, 0, 0, 0, 1, x])/x - (8*eps^2*G[1, 0, 0, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[1, 0, 1, 0, 1, x])/x - (8*eps^2*G[1, 0, 1, 1, 0, x])/x + 
   (8*eps^2*G[1, 0, 1, 1, 1, x])/x - (8*eps^2*G[1, 1, 0, 0, 0, x])/
    ((-1 + x)^2*x) - (8*eps^2*G[1, 1, 0, 0, 1, x])/x - 
   (8*eps^2*G[1, 1, 0, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (8*eps^2*G[1, 1, 1, 0, 1, x])/x - (8*eps^2*G[1, 1, 1, 1, 0, x])/x + 
   (24*eps^2*G[1, 1, 1, 1, 1, x])/x - 
   ((-324*eps + 9972*eps^2 + 1584*eps*Nf + 4720*eps^2*Nf - 864*x + 
      2808*eps*x - 9288*eps^2*x - 3168*eps*Nf*x - 8816*eps^2*Nf*x + 432*x^2 - 
      2700*eps*x^2 + 5337*eps^2*x^2 + 1584*eps*Nf*x^2 + 4336*eps^2*Nf*x^2 - 
      2376*eps^2*x^3 + 144*eps^2*Nf*x^3)*Zeta[3])/(54*(-1 + x)^2*x) + 
   G[1, 1, x]*((-2*(-2 - 5*eps - 10*eps^2 + 2*x + 3*eps*x + 6*eps^2*x))/
      (-1 + x) - (4*eps^2*(-2 + x)*Zeta[3])/(-1 + x)^2) + 
   G[0, 0, x]*((-2*(108 + 162*eps + 432*eps^2 + 864*eps^3 + 36*eps*Nf + 
        60*eps^2*Nf + 112*eps^3*Nf - 324*x - 270*eps*x - 810*eps^2*x - 
        1620*eps^3*x - 72*eps*Nf*x - 120*eps^2*Nf*x - 224*eps^3*Nf*x + 
        162*x^2 + 27*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 
        36*eps*Nf*x^2 + 60*eps^2*Nf*x^2 + 112*eps^3*Nf*x^2 + 54*eps*x^3 + 
        81*eps^2*x^3 + 162*eps^3*x^3))/(27*eps*(-1 + x)^2*x) + 
     (8*eps^2*(7 - 18*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) - 
     (4*eps^2*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((2*(-4 + 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*eps*x^2 + 
        3*eps^2*x^2 + 6*eps^3*x^2))/(eps*(-1 + x)*x) - 
     (4*eps^2*(26 - 46*x + 23*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   (2*eps^2*(-8 - 18*x + 9*x^2)*Zeta[5])/((-1 + x)^2*x))


==> anc/Helicity_Amplitudes/eMueMu/2L_HA_eMueMu_--++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  (23328*x) + (eps^2*Pi^6*(9389 - 8686*x + 4343*x^2))/(15120*x) + 
 Pi^5*(((-1/180*I)*eps*(10 + 15*eps - 67*eps*Nf - 570*x + 359*eps*x + 
      67*eps*Nf*x + 840*x^2 - 452*eps*x^2 - 280*x^3 + 460*eps*x^3))/
    ((-1 + x)*x) - ((I/60)*eps^2*(-9 - 460*x + 230*x^2)*G[0, x])/x - 
   ((I/90)*eps^2*(1555 - 678*x + 339*x^2)*G[1, x])/x) + 
 Pi^4*((1404 + 3348*eps + 27783*eps^2 - 1056*eps*Nf - 726*eps^2*Nf - 
     40*eps^2*Nf^2 - 3276*x - 29124*eps*x - 87615*eps^2*x + 2592*eps*Nf*x + 
     3190*eps^2*Nf*x + 40*eps^2*Nf^2*x + 2808*x^2 + 42840*eps*x^2 + 
     72918*eps^2*x^2 - 2304*eps*Nf*x^2 - 5280*eps^2*Nf*x^2 - 936*x^3 - 
     25128*eps*x^3 - 25326*eps^2*x^3 + 768*eps*Nf*x^3 + 2048*eps^2*Nf*x^3)/
    (6480*(-1 + x)*x) + (eps^2*(47 - 12*x + 6*x^2)*G[0, x]^2)/(180*x) - 
   (eps*(-1788 + 690*eps - 454*eps*Nf + 2324*x - 1203*eps*x + 582*eps*Nf*x - 
      804*x^2 + 3645*eps*x^2 - 192*eps*Nf*x^2 + 268*x^3 - 2228*eps*x^3 + 
      64*eps*Nf*x^3)*G[1, x])/(360*(-1 + x)*x) - 
   (eps^2*(-143 - 12*x + 6*x^2)*G[1, x]^2)/(180*x) + 
   G[0, x]*(-1/1080*(eps*(-252 + 1539*eps - 164*eps*Nf - 1428*x - 
         9228*eps*x + 500*eps*Nf*x + 2520*x^2 + 10971*eps*x^2 - 
         504*eps*Nf*x^2 - 840*x^3 - 4782*eps*x^3 + 168*eps*Nf*x^3))/
       ((-1 + x)*x) - (19*eps^2*G[1, x])/(18*x)) - 
   (eps^2*(-42 - 454*x + 227*x^2)*G[0, 0, x])/(120*x) + 
   (eps^2*(1510 - 494*x + 247*x^2)*G[0, 1, x])/(120*x) - 
   (eps^2*(-62 - 90*x + 45*x^2)*G[1, 0, x])/(24*x) + 
   (eps^2*(-2824 - 1734*x + 867*x^2)*G[1, 1, x])/(360*x)) + 
 (2*(-252 - 756*eps - 2727*eps^2 - 204*eps*Nf - 758*eps^2*Nf - 
    56*eps^2*Nf^2 + 684*x + 1368*eps*x + 2997*eps^2*x + 420*eps*Nf*x + 
    1154*eps^2*Nf*x + 56*eps^2*Nf^2*x - 648*x^2 - 1602*eps*x^2 - 
    3312*eps^2*x^2 - 324*eps*Nf*x^2 - 942*eps^2*Nf*x^2 + 216*x^3 + 
    774*eps*x^3 + 2484*eps^2*x^3 + 108*eps*Nf*x^3 + 438*eps^2*Nf*x^3)*
   G[0, 0, 0, 0, x])/(9*(-1 + x)*x) - 
 (4*(-126 - 189*eps - 576*eps^2 - 60*eps*Nf - 120*eps^2*Nf + 270*x + 
    324*eps*x + 837*eps^2*x + 96*eps*Nf*x + 218*eps^2*Nf*x - 216*x^2 - 
    306*eps*x^2 - 891*eps^2*x^2 - 54*eps*Nf*x^2 - 171*eps^2*Nf*x^2 + 72*x^3 + 
    135*eps*x^3 + 486*eps^2*x^3 + 18*eps*Nf*x^3 + 73*eps^2*Nf*x^3)*
   G[0, 0, 0, 1, x])/(9*(-1 + x)*x) - 
 (4*(-126 - 189*eps - 576*eps^2 - 60*eps*Nf - 120*eps^2*Nf + 270*x + 
    324*eps*x + 837*eps^2*x + 96*eps*Nf*x + 218*eps^2*Nf*x - 216*x^2 - 
    306*eps*x^2 - 891*eps^2*x^2 - 54*eps*Nf*x^2 - 171*eps^2*Nf*x^2 + 72*x^3 + 
    135*eps*x^3 + 486*eps^2*x^3 + 18*eps*Nf*x^3 + 73*eps^2*Nf*x^3)*
   G[0, 0, 1, 0, x])/(9*(-1 + x)*x) + 
 (2*(-16 + 32*x + 16*eps*x + 43*eps^2*x - 24*x^2 - 33*eps*x^2 - 
    128*eps^2*x^2 + 8*x^3 + 19*eps*x^3 + 84*eps^2*x^3)*G[0, 0, 1, 1, x])/
  ((-1 + x)*x) - (2*(-180 - 270*eps - 576*eps^2 - 24*eps*Nf + 396*x + 
    630*eps*x + 1125*eps^2*x + 72*eps*Nf*x + 92*eps^2*Nf*x - 324*x^2 - 
    918*eps*x^2 - 1962*eps^2*x^2 - 72*eps*Nf*x^2 - 180*eps^2*Nf*x^2 + 
    108*x^3 + 522*eps*x^3 + 1377*eps^2*x^3 + 24*eps*Nf*x^3 + 76*eps^2*Nf*x^3)*
   G[0, 1, 0, 0, x])/(9*(-1 + x)*x) - 
 ((216 - 108*eps - 576*eps^2 - 96*eps*Nf - 240*eps^2*Nf - 360*x + 108*eps*x + 
    189*eps^2*x + 144*eps*Nf*x + 424*eps^2*Nf*x + 216*x^2 + 18*eps*x^2 + 
    252*eps^2*x^2 - 72*eps*Nf*x^2 - 324*eps^2*Nf*x^2 - 72*x^3 - 54*eps*x^3 + 
    225*eps^2*x^3 + 24*eps*Nf*x^3 + 140*eps^2*Nf*x^3)*G[0, 1, 0, 1, x])/
  (9*(-1 + x)*x) - ((216 - 108*eps - 576*eps^2 - 96*eps*Nf - 240*eps^2*Nf - 
    360*x + 108*eps*x + 189*eps^2*x + 144*eps*Nf*x + 424*eps^2*Nf*x + 
    216*x^2 + 18*eps*x^2 + 252*eps^2*x^2 - 72*eps*Nf*x^2 - 324*eps^2*Nf*x^2 - 
    72*x^3 - 54*eps*x^3 + 225*eps^2*x^3 + 24*eps*Nf*x^3 + 140*eps^2*Nf*x^3)*
   G[0, 1, 1, 0, x])/(9*(-1 + x)*x) + 
 ((72 + 108*eps + 504*eps^2 + 96*eps*Nf + 240*eps^2*Nf - 144*x - 396*eps*x - 
    585*eps^2*x - 48*eps*Nf*x - 184*eps^2*Nf*x + 72*x^2 + 126*eps*x^2 + 
    612*eps^2*x^2 + 24*eps*Nf*x^2 + 140*eps^2*Nf*x^2)*G[0, 1, 1, 1, x])/
  (9*x) - ((24 + 36*eps + 384*eps^2 + 48*eps*Nf + 160*eps^2*Nf + 96*x - 
    714*eps^2*x - 32*eps*Nf*x - 168*eps^2*Nf*x - 180*x^2 - 420*eps*x^2 - 
    483*eps^2*x^2 - 24*eps*Nf*x^2 - 12*eps^2*Nf*x^2 + 60*x^3 + 300*eps*x^3 + 
    705*eps^2*x^3 + 8*eps*Nf*x^3 + 4*eps^2*Nf*x^3)*G[1, 0, 0, 0, x])/
  (3*(-1 + x)*x) - ((-432 - 648*eps - 2304*eps^2 - 192*eps*Nf - 
    480*eps^2*Nf + 576*x + 1800*eps*x + 4428*eps^2*x + 288*eps*Nf*x + 
    848*eps^2*Nf*x - 216*x^2 - 1296*eps*x^2 - 3267*eps^2*x^2 - 
    144*eps*Nf*x^2 - 648*eps^2*Nf*x^2 + 72*x^3 + 288*eps*x^3 + 
    1503*eps^2*x^3 + 48*eps*Nf*x^3 + 280*eps^2*Nf*x^3)*G[1, 0, 0, 1, x])/
  (18*(-1 + x)*x) - ((-432 - 648*eps - 2304*eps^2 - 192*eps*Nf - 
    480*eps^2*Nf + 576*x + 1800*eps*x + 4428*eps^2*x + 288*eps*Nf*x + 
    848*eps^2*Nf*x - 216*x^2 - 1296*eps*x^2 - 3267*eps^2*x^2 - 
    144*eps*Nf*x^2 - 648*eps^2*Nf*x^2 + 72*x^3 + 288*eps*x^3 + 
    1503*eps^2*x^3 + 48*eps*Nf*x^3 + 280*eps^2*Nf*x^3)*G[1, 0, 1, 0, x])/
  (18*(-1 + x)*x) + ((48 + 24*eps + 35*eps^2 - 56*x - 84*eps*x - 
    208*eps^2*x + 28*x^2 + 42*eps*x^2 + 114*eps^2*x^2)*G[1, 0, 1, 1, x])/x - 
 (2*(-180 - 162*eps - 576*eps^2 - 48*eps*Nf - 120*eps^2*Nf + 216*x + 
    144*eps*x + 1485*eps^2*x + 72*eps*Nf*x + 172*eps^2*Nf*x - 54*x^2 + 
    189*eps*x^2 - 963*eps^2*x^2 - 36*eps*Nf*x^2 - 90*eps^2*Nf*x^2 + 18*x^3 - 
    153*eps*x^3 - 27*eps^2*x^3 + 12*eps*Nf*x^3 + 38*eps^2*Nf*x^3)*
   G[1, 1, 0, 0, x])/(9*(-1 + x)*x) - 
 ((-1008 - 378*eps - 279*eps^2 + 48*eps*Nf + 240*eps^2*Nf + 1008*x + 
    1440*eps*x + 6264*eps^2*x - 160*eps^2*Nf*x - 504*x^2 - 1440*eps*x^2 - 
    5535*eps^2*x^2 + 128*eps^2*Nf*x^2)*G[1, 1, 0, 1, x])/(18*x) - 
 ((-1008 - 378*eps - 279*eps^2 + 48*eps*Nf + 240*eps^2*Nf + 1008*x + 
    1440*eps*x + 6264*eps^2*x - 160*eps^2*Nf*x - 504*x^2 - 1440*eps*x^2 - 
    5535*eps^2*x^2 + 128*eps^2*Nf*x^2)*G[1, 1, 1, 0, x])/(18*x) + 
 ((-504 - 81*eps + 891*eps^2 + 120*eps*Nf + 360*eps^2*Nf + 936*x + 
    972*eps*x + 4626*eps^2*x - 192*eps*Nf*x - 824*eps^2*Nf*x - 468*x^2 - 
    936*eps*x^2 - 2997*eps^2*x^2 + 96*eps*Nf*x^2 + 496*eps^2*Nf*x^2)*
   G[1, 1, 1, 1, x])/(9*x) - 
 (4*eps*(-90 - 270*eps - 74*eps*Nf + 276*x + 603*eps*x + 186*eps*Nf*x - 
    279*x^2 - 903*eps*x^2 - 168*eps*Nf*x^2 + 93*x^3 + 477*eps*x^3 + 
    56*eps*Nf*x^3)*G[0, 0, 0, 0, 0, x])/(3*(-1 + x)*x) + 
 (4*eps*(-90 - 135*eps - 44*eps*Nf + 186*x + 168*eps*x + 72*eps*Nf*x - 
    144*x^2 - 138*eps*x^2 - 42*eps*Nf*x^2 + 48*x^3 + 69*eps*x^3 + 
    14*eps*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(-90 - 135*eps - 44*eps*Nf + 186*x + 168*eps*x + 72*eps*Nf*x - 
    144*x^2 - 138*eps*x^2 - 42*eps*Nf*x^2 + 48*x^3 + 69*eps*x^3 + 
    14*eps*Nf*x^3)*G[0, 0, 0, 1, 0, x])/(3*(-1 + x)*x) + 
 (2*eps*(32 - 32*x + 68*eps*x - 95*eps*x^2 + 33*eps*x^3)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)*x) + (4*eps*(54 + 81*eps + 4*eps*Nf - 72*x - 168*eps*x - 
    16*eps*Nf*x + 36*x^2 + 276*eps*x^2 + 8*eps*Nf*x^2)*G[0, 0, 1, 0, 0, x])/
  (3*x) + (4*eps*(30 - 27*eps - 20*eps*Nf - 48*x + 21*eps*x + 32*eps*Nf*x + 
    27*x^2 + 6*eps*x^2 - 18*eps*Nf*x^2 - 9*x^3 - 12*eps*x^3 + 6*eps*Nf*x^3)*
   G[0, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(30 - 27*eps - 20*eps*Nf - 48*x + 21*eps*x + 32*eps*Nf*x + 27*x^2 + 
    6*eps*x^2 - 18*eps*Nf*x^2 - 9*x^3 - 12*eps*x^3 + 6*eps*Nf*x^3)*
   G[0, 0, 1, 1, 0, x])/(3*(-1 + x)*x) - 
 (4*eps*(-18 - 27*eps - 20*eps*Nf + 48*x + 120*eps*x + 32*eps*Nf*x - 45*x^2 - 
    165*eps*x^2 - 18*eps*Nf*x^2 + 15*x^3 + 81*eps*x^3 + 6*eps*Nf*x^3)*
   G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(30 + 45*eps + 36*eps*Nf + 24*x + 102*eps*x - 32*eps*Nf*x - 81*x^2 - 
    519*eps*x^2 - 6*eps*Nf*x^2 + 27*x^3 + 363*eps*x^3 + 2*eps*Nf*x^3)*
   G[0, 1, 0, 0, 0, x])/(3*(-1 + x)*x) + 
 (4*eps*(-42 - 63*eps - 20*eps*Nf + 48*x + 123*eps*x + 32*eps*Nf*x - 9*x^2 - 
    84*eps*x^2 - 18*eps*Nf*x^2 + 3*x^3 + 30*eps*x^3 + 6*eps*Nf*x^3)*
   G[0, 1, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(-42 - 63*eps - 20*eps*Nf + 48*x + 123*eps*x + 32*eps*Nf*x - 9*x^2 - 
    84*eps*x^2 - 18*eps*Nf*x^2 + 3*x^3 + 30*eps*x^3 + 6*eps*Nf*x^3)*
   G[0, 1, 0, 1, 0, x])/(3*(-1 + x)*x) - 
 (4*eps*(-24 - 12*eps + 52*x + 49*eps*x - 42*x^2 - 68*eps*x^2 + 14*x^3 + 
    30*eps*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps*(-132 - 126*eps - 40*eps*Nf + 216*x + 72*eps*x + 56*eps*Nf*x - 
    126*x^2 + 423*eps*x^2 - 24*eps*Nf*x^2 + 42*x^3 - 387*eps*x^3 + 
    8*eps*Nf*x^3)*G[0, 1, 1, 0, 0, x])/(3*(-1 + x)*x) + 
 (eps*(312 + 117*eps - 32*eps*Nf - 528*x - 285*eps*x + 48*eps*Nf*x + 
    324*x^2 + 300*eps*x^2 - 24*eps*Nf*x^2 - 108*x^3 - 168*eps*x^3 + 
    8*eps*Nf*x^3)*G[0, 1, 1, 0, 1, x])/(3*(-1 + x)*x) + 
 (eps*(312 + 117*eps - 32*eps*Nf - 528*x - 285*eps*x + 48*eps*Nf*x + 
    324*x^2 + 300*eps*x^2 - 24*eps*Nf*x^2 - 108*x^3 - 168*eps*x^3 + 
    8*eps*Nf*x^3)*G[0, 1, 1, 1, 0, x])/(3*(-1 + x)*x) - 
 (eps*(-288 - 9*eps + 112*eps*Nf + 288*x + 60*eps*x - 64*eps*Nf*x - 144*x^2 - 
    252*eps*x^2 + 32*eps*Nf*x^2)*G[0, 1, 1, 1, 1, x])/(3*x) - 
 (4*eps*(-90 - 135*eps - 76*eps*Nf + 66*x + 255*eps*x + 84*eps*Nf*x + 
    36*x^2 + 114*eps*x^2 - 12*eps*Nf*x^2 - 12*x^3 - 162*eps*x^3 + 
    4*eps*Nf*x^3)*G[1, 0, 0, 0, 0, x])/(3*(-1 + x)*x) + 
 (4*eps*(-78 - 45*eps - 20*eps*Nf + 132*x + 213*eps*x + 32*eps*Nf*x - 
    81*x^2 - 216*eps*x^2 - 18*eps*Nf*x^2 + 27*x^3 + 72*eps*x^3 + 
    6*eps*Nf*x^3)*G[1, 0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 (4*eps*(-78 - 45*eps - 20*eps*Nf + 132*x + 213*eps*x + 32*eps*Nf*x - 
    81*x^2 - 216*eps*x^2 - 18*eps*Nf*x^2 + 27*x^3 + 72*eps*x^3 + 
    6*eps*Nf*x^3)*G[1, 0, 0, 1, 0, x])/(3*(-1 + x)*x) - 
 (6*eps*(-8 + 4*eps + 20*x + 34*eps*x - 18*x^2 - 59*eps*x^2 + 6*x^3 + 
    25*eps*x^3)*G[1, 0, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps*(-60 - 90*eps - 40*eps*Nf + 48*x + 24*eps*x + 56*eps*Nf*x + 18*x^2 + 
    195*eps*x^2 - 24*eps*Nf*x^2 - 6*x^3 - 135*eps*x^3 + 8*eps*Nf*x^3)*
   G[1, 0, 1, 0, 0, x])/(3*(-1 + x)*x) + 
 (eps*(72 - 63*eps - 32*eps*Nf - 168*x + 423*eps*x + 48*eps*Nf*x + 144*x^2 - 
    246*eps*x^2 - 24*eps*Nf*x^2 - 48*x^3 - 42*eps*x^3 + 8*eps*Nf*x^3)*
   G[1, 0, 1, 0, 1, x])/(3*(-1 + x)*x) + 
 (eps*(72 - 63*eps - 32*eps*Nf - 168*x + 423*eps*x + 48*eps*Nf*x + 144*x^2 - 
    246*eps*x^2 - 24*eps*Nf*x^2 - 48*x^3 - 42*eps*x^3 + 8*eps*Nf*x^3)*
   G[1, 0, 1, 1, 0, x])/(3*(-1 + x)*x) - 
 (eps*(48 + 207*eps + 32*eps*Nf - 144*x - 456*eps*x - 16*eps*Nf*x + 72*x^2 - 
    54*eps*x^2 + 8*eps*Nf*x^2)*G[1, 0, 1, 1, 1, x])/(3*x) + 
 (4*eps*(-126 - 45*eps - 20*eps*Nf + 132*x - 126*eps*x + 24*eps*Nf*x - 
    9*x^2 + 366*eps*x^2 - 6*eps*Nf*x^2 + 3*x^3 - 174*eps*x^3 + 2*eps*Nf*x^3)*
   G[1, 1, 0, 0, 0, x])/(3*(-1 + x)*x) + 
 (2*eps*(60 - 99*eps - 16*eps*Nf - 48*x + 351*eps*x + 24*eps*Nf*x - 18*x^2 - 
    258*eps*x^2 - 12*eps*Nf*x^2 + 6*x^3 - 6*eps*x^3 + 4*eps*Nf*x^3)*
   G[1, 1, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 (2*eps*(60 - 99*eps - 16*eps*Nf - 48*x + 351*eps*x + 24*eps*Nf*x - 18*x^2 - 
    258*eps*x^2 - 12*eps*Nf*x^2 + 6*x^3 - 6*eps*x^3 + 4*eps*Nf*x^3)*
   G[1, 1, 0, 1, 0, x])/(3*(-1 + x)*x) - 
 (4*eps*(26 + 24*eps - 28*x - 50*eps*x + 14*x^2 + 19*eps*x^2)*
   G[1, 1, 0, 1, 1, x])/x + 
 (2*eps*(12 - 27*eps - 8*eps*Nf - 24*x + 93*eps*x + 16*eps*Nf*x + 18*x^2 - 
    351*eps*x^2 - 12*eps*Nf*x^2 - 6*x^3 + 279*eps*x^3 + 4*eps*Nf*x^3)*
   G[1, 1, 1, 0, 0, x])/(3*(-1 + x)*x) - 
 (eps*(360 + 171*eps - 8*eps*Nf - 264*x - 432*eps*x + 132*x^2 + 528*eps*x^2)*
   G[1, 1, 1, 0, 1, x])/(3*x) - 
 (eps*(360 + 171*eps - 8*eps*Nf - 264*x - 432*eps*x + 132*x^2 + 528*eps*x^2)*
   G[1, 1, 1, 1, 0, x])/(3*x) - 
 (eps*(-672 - 153*eps + 120*eps*Nf + 864*x + 756*eps*x - 176*eps*Nf*x - 
    432*x^2 - 972*eps*x^2 + 88*eps*Nf*x^2)*G[1, 1, 1, 1, 1, x])/(3*x) + 
 (248*eps^2*(-1 + x)^2*G[0, 0, 0, 0, 0, 0, x])/x - 
 (8*eps^2*(31 - 28*x + 14*x^2)*G[0, 0, 0, 0, 0, 1, x])/x - 
 (8*eps^2*(31 - 28*x + 14*x^2)*G[0, 0, 0, 0, 1, 0, x])/x + 
 (8*eps^2*(16 - 10*x + 5*x^2)*G[0, 0, 0, 0, 1, 1, x])/x - 
 (8*eps^2*(17 - 24*x + 12*x^2)*G[0, 0, 0, 1, 0, 0, x])/x + 
 (4*eps^2*(18 - 22*x + 11*x^2)*G[0, 0, 0, 1, 0, 1, x])/x + 
 (4*eps^2*(18 - 22*x + 11*x^2)*G[0, 0, 0, 1, 1, 0, x])/x - 
 (4*eps^2*(-14 - 46*x + 23*x^2)*G[0, 0, 0, 1, 1, 1, x])/x - 
 (4*eps^2*(-26 - 46*x + 23*x^2)*G[0, 0, 1, 0, 0, 0, x])/x + 
 (4*eps^2*(-30 - 14*x + 7*x^2)*G[0, 0, 1, 0, 0, 1, x])/x + 
 (4*eps^2*(-30 - 14*x + 7*x^2)*G[0, 0, 1, 0, 1, 0, x])/x + 
 (8*eps^2*(24 - 2*x + x^2)*G[0, 0, 1, 0, 1, 1, x])/x - 
 (4*eps^2*(46 - 30*x + 15*x^2)*G[0, 0, 1, 1, 0, 0, x])/x + 
 (8*eps^2*(25 - 18*x + 9*x^2)*G[0, 0, 1, 1, 0, 1, x])/x + 
 (8*eps^2*(25 - 18*x + 9*x^2)*G[0, 0, 1, 1, 1, 0, x])/x - 
 (44*eps^2*(4 - 2*x + x^2)*G[0, 0, 1, 1, 1, 1, x])/x - 
 (40*eps^2*(-7 - 2*x + x^2)*G[0, 1, 0, 0, 0, 0, x])/x - 
 (4*eps^2*(54 - 22*x + 11*x^2)*G[0, 1, 0, 0, 0, 1, x])/x - 
 (4*eps^2*(54 - 22*x + 11*x^2)*G[0, 1, 0, 0, 1, 0, x])/x - 
 (24*eps^2*(-4 - 6*x + 3*x^2)*G[0, 1, 0, 0, 1, 1, x])/x - 
 (44*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, 0, x])/x + 
 (8*eps^2*(5 - 22*x + 11*x^2)*G[0, 1, 0, 1, 0, 1, x])/x + 
 (8*eps^2*(5 - 22*x + 11*x^2)*G[0, 1, 0, 1, 1, 0, x])/x + 
 (8*eps^2*(5 - 22*x + 11*x^2)*G[0, 1, 0, 1, 1, 1, x])/x - 
 (4*eps^2*(86 - 58*x + 29*x^2)*G[0, 1, 1, 0, 0, 0, x])/x + 
 (4*eps^2*(18 - 22*x + 11*x^2)*G[0, 1, 1, 0, 0, 1, x])/x + 
 (4*eps^2*(18 - 22*x + 11*x^2)*G[0, 1, 1, 0, 1, 0, x])/x + 
 (16*eps^2*(13 - 18*x + 9*x^2)*G[0, 1, 1, 0, 1, 1, x])/x - 
 (12*eps^2*(-2 - 2*x + x^2)*G[0, 1, 1, 1, 0, 0, x])/x + 
 (4*eps^2*(58 - 34*x + 17*x^2)*G[0, 1, 1, 1, 0, 1, x])/x + 
 (4*eps^2*(58 - 34*x + 17*x^2)*G[0, 1, 1, 1, 1, 0, x])/x - 
 (4*eps^2*(106 - 118*x + 59*x^2)*G[0, 1, 1, 1, 1, 1, x])/x + 
 (4*eps^2*(74 - 6*x + 3*x^2)*G[1, 0, 0, 0, 0, 0, x])/x - 
 (4*eps^2*(66 - 50*x + 25*x^2)*G[1, 0, 0, 0, 0, 1, x])/x - 
 (4*eps^2*(66 - 50*x + 25*x^2)*G[1, 0, 0, 0, 1, 0, x])/x + 
 (12*eps^2*(4 - 2*x + x^2)*G[1, 0, 0, 0, 1, 1, x])/x + 
 (8*eps^2*(7 - 8*x + 4*x^2)*G[1, 0, 0, 1, 0, 0, x])/x - 
 (4*eps^2*(6 - 10*x + 5*x^2)*G[1, 0, 0, 1, 0, 1, x])/x - 
 (4*eps^2*(6 - 10*x + 5*x^2)*G[1, 0, 0, 1, 1, 0, x])/x + 
 (4*eps^2*(12 - 46*x + 23*x^2)*G[1, 0, 0, 1, 1, 1, x])/x + 
 (4*eps^2*(-2 - 42*x + 21*x^2)*G[1, 0, 1, 0, 0, 0, x])/x - 
 (20*eps^2*(-2 - 2*x + x^2)*G[1, 0, 1, 0, 0, 1, x])/x - 
 (20*eps^2*(-2 - 2*x + x^2)*G[1, 0, 1, 0, 1, 0, x])/x + 
 (8*eps^2*(31 - 34*x + 17*x^2)*G[1, 0, 1, 0, 1, 1, x])/x - 
 (4*eps^2*(46 - 50*x + 25*x^2)*G[1, 0, 1, 1, 0, 0, x])/x + 
 (8*eps^2*(7 - 12*x + 6*x^2)*G[1, 0, 1, 1, 0, 1, x])/x + 
 (8*eps^2*(7 - 12*x + 6*x^2)*G[1, 0, 1, 1, 1, 0, x])/x - 
 (12*eps^2*(18 - 10*x + 5*x^2)*G[1, 0, 1, 1, 1, 1, x])/x + 
 (8*eps^2*(-57 - 8*x + 4*x^2)*G[1, 1, 0, 0, 0, 0, x])/x - 
 (4*eps^2*(-10 - 26*x + 13*x^2)*G[1, 1, 0, 0, 0, 1, x])/x - 
 (4*eps^2*(-10 - 26*x + 13*x^2)*G[1, 1, 0, 0, 1, 0, x])/x + 
 (8*eps^2*(7 - 26*x + 13*x^2)*G[1, 1, 0, 0, 1, 1, x])/x + 
 (8*eps^2*(1 - 8*x + 4*x^2)*G[1, 1, 0, 1, 0, 0, x])/x - 
 (4*eps^2*(-42 - 10*x + 5*x^2)*G[1, 1, 0, 1, 0, 1, x])/x - 
 (4*eps^2*(-42 - 10*x + 5*x^2)*G[1, 1, 0, 1, 1, 0, x])/x + 
 (12*eps^2*(4 - 14*x + 7*x^2)*G[1, 1, 0, 1, 1, 1, x])/x + 
 (4*eps^2*(14 - 22*x + 11*x^2)*G[1, 1, 1, 0, 0, 0, x])/x - 
 (4*eps^2*(6 - 34*x + 17*x^2)*G[1, 1, 1, 0, 0, 1, x])/x - 
 (4*eps^2*(6 - 34*x + 17*x^2)*G[1, 1, 1, 0, 1, 0, x])/x + 
 (8*eps^2*(25 - 26*x + 13*x^2)*G[1, 1, 1, 0, 1, 1, x])/x + 
 (4*eps^2*(6 - 38*x + 19*x^2)*G[1, 1, 1, 1, 0, 0, x])/x + 
 (4*eps^2*(54 - 22*x + 11*x^2)*G[1, 1, 1, 1, 0, 1, x])/x + 
 (4*eps^2*(54 - 22*x + 11*x^2)*G[1, 1, 1, 1, 1, 0, x])/x - 
 (308*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 1, 1, 1, x])/x + 
 ((4860 + 41904*eps + 188703*eps^2 - 1368*Nf + 432*eps*Nf + 9828*eps^2*Nf + 
    1120*eps^2*Nf^2 - 6156*x - 51300*eps*x - 200691*eps^2*x + 1368*Nf*x + 
    1440*eps*Nf*x - 5556*eps^2*Nf*x - 1120*eps^2*Nf^2*x + 2592*x^2 + 
    14256*eps*x^2 + 41796*eps^2*x^2 - 3024*eps*Nf*x^2 - 9360*eps^2*Nf*x^2 - 
    1296*x^3 - 3564*eps*x^3 - 22761*eps^2*x^3 + 1152*eps*Nf*x^3 + 
    3936*eps^2*Nf*x^3)*Zeta[3])/(162*(-1 + x)*x) - 
 (4*eps^2*(-652 - 510*x + 255*x^2)*Zeta[3]^2)/(9*x) + 
 Pi^3*(((-1/324*I)*(-864*eps - 1728*eps^2 - 240*eps*Nf - 448*eps^2*Nf + 
      216*x - 216*eps*x + 1674*eps^2*x + 240*eps*Nf*x - 44*eps^2*Nf*x - 
      216*x^2 + 378*eps*x^2 - 4077*eps^2*x^2 + 108*eps^2*Nf*x^2 + 
      1134*eps*x^3 + 6480*eps^2*x^3))/((-1 + x)*x) + 
   ((I/3)*eps*(-2 + 2*x + eps*x)*G[0, x]^2)/((-1 + x)*x) - 
   (((2*I)/3)*eps*(-2 + 2*x + eps*x)*G[1, x]^2)/((-1 + x)*x) - 
   ((I/6)*eps*(-24 - 36*eps - 12*eps*Nf - 60*x + 148*eps*x + 12*eps*Nf*x + 
      126*x^2 - 227*eps*x^2 - 42*x^3 + 195*eps*x^3)*G[0, 0, x])/
    ((-1 + x)*x) + ((I/18)*eps*(-276 + 27*eps + 32*eps*Nf + 432*x + 
      363*eps*x - 32*eps*Nf*x - 234*x^2 - 1329*eps*x^2 + 78*x^3 + 
      1047*eps*x^3)*G[0, 1, x])/((-1 + x)*x) + 
   ((I/18)*eps*(-576 + 63*eps - 16*eps*Nf + 900*x + 309*eps*x + 16*eps*Nf*x - 
      486*x^2 - 735*eps*x^2 + 162*x^3 + 513*eps*x^3)*G[1, 0, x])/
    ((-1 + x)*x) - ((I/18)*eps*(48 + 27*eps + 8*eps*Nf - 36*x - 3*eps*x - 
      8*eps*Nf*x - 18*x^2 - 447*eps*x^2 + 6*x^3 + 435*eps*x^3)*G[1, 1, x])/
    ((-1 + x)*x) + G[1, x]*
    (((-1/36*I)*(-192 + 18*eps + 387*eps^2 + 16*eps*Nf + 80*eps^2*Nf + 
        288*x + 186*eps*x - 1071*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x - 
        144*x^2 - 612*eps*x^2 - 78*eps^2*x^2 + 48*x^3 + 456*eps*x^3 + 
        1026*eps^2*x^3))/((-1 + x)*x) + (((2*I)/3)*eps^2*G[0, 0, x])/x + 
     (((4*I)/3)*eps^2*G[0, 1, x])/x - (((2*I)/3)*eps^2*G[1, 0, x])/x - 
     (((4*I)/3)*eps^2*G[1, 1, x])/x) + 
   G[0, x]*(((I/108)*(-72 - 216*eps - 864*eps^2 - 72*eps*Nf - 200*eps^2*Nf - 
        504*x + 504*eps*x - 2358*eps^2*x + 72*eps*Nf*x + 224*eps^2*Nf*x + 
        864*x^2 - 684*eps*x^2 + 1611*eps^2*x^2 - 288*x^3 + 720*eps*x^3 + 
        1539*eps^2*x^3))/((-1 + x)*x) + ((I/3)*eps*(-2 + 2*x + eps*x)*
       G[1, x])/((-1 + x)*x) - (((2*I)/3)*eps^2*G[0, 0, x])/x - 
     (((4*I)/3)*eps^2*G[0, 1, x])/x + (((2*I)/3)*eps^2*G[1, 0, x])/x + 
     (((4*I)/3)*eps^2*G[1, 1, x])/x) - 
   (((4*I)/3)*eps^2*(-7 - 22*x + 11*x^2)*G[0, 0, 0, x])/x - 
   ((I/3)*eps^2*(102 - 94*x + 47*x^2)*G[0, 0, 1, x])/x - 
   ((I/3)*eps^2*(220 - 134*x + 67*x^2)*G[0, 1, 0, x])/x + 
   (((4*I)/3)*eps^2*(-8 - 10*x + 5*x^2)*G[0, 1, 1, x])/x - 
   (((2*I)/3)*eps^2*(144 - 58*x + 29*x^2)*G[1, 0, 0, x])/x + 
   ((I/3)*eps^2*(42 - 58*x + 29*x^2)*G[1, 0, 1, x])/x - 
   ((23*I)/3)*eps^2*(-2 + x)*G[1, 1, 0, x] - 
   (((38*I)/3)*eps^2*(-1 + x)^2*G[1, 1, 1, x])/x - 
   ((I/9)*eps^2*(-28 - 6*x + 3*x^2)*Zeta[3])/x) + 
 G[1, 0, 1, x]*((-864 + 1728*eps^2 + 3456*eps^3 + 144*eps*Nf + 720*eps^2*Nf + 
     1344*eps^3*Nf + 1296*x + 1944*eps*x + 6750*eps^2*x + 27027*eps^3*x - 
     480*eps^2*Nf*x - 1280*eps^3*Nf*x - 648*x^2 - 1512*eps*x^2 - 
     4698*eps^2*x^2 - 18549*eps^3*x^2 + 384*eps^2*Nf*x^2 + 1312*eps^3*Nf*x^2)/
    (54*eps*x) - (4*eps^2*(162 - 50*x + 25*x^2)*Zeta[3])/(3*x)) + 
 G[1, 1, 1, x]*(-1/18*(720*eps^2 + 459*eps^3 + 48*eps*Nf + 240*eps^2*Nf + 
      448*eps^3*Nf + 432*x + 648*eps*x + 2358*eps^2*x + 11664*eps^3*x - 
      96*eps*Nf*x - 672*eps^2*Nf*x - 2104*eps^3*Nf*x - 216*x^2 - 
      396*eps*x^2 - 810*eps^2*x^2 - 4401*eps^3*x^2 + 48*eps*Nf*x^2 + 
      408*eps^2*Nf*x^2 + 1384*eps^3*Nf*x^2)/(eps*x) - 
   (8*eps^2*(-76 - 106*x + 53*x^2)*Zeta[3])/(3*x)) + 
 G[1, 0, 0, x]*((-1296 - 1944*eps - 3456*eps^2 - 6912*eps^3 - 288*eps*Nf + 
     2592*x + 3672*eps*x + 8316*eps^2*x + 22950*eps^3*x + 576*eps*Nf*x + 
     624*eps^2*Nf*x + 1184*eps^3*Nf*x - 1944*x^2 - 3780*eps*x^2 - 
     11718*eps^2*x^2 - 37773*eps^3*x^2 - 432*eps*Nf*x^2 - 1080*eps^2*Nf*x^2 - 
     3096*eps^3*Nf*x^2 + 648*x^3 + 1836*eps*x^3 + 6966*eps^2*x^3 + 
     23895*eps^3*x^3 + 144*eps*Nf*x^3 + 456*eps^2*Nf*x^3 + 1528*eps^3*Nf*x^3)/
    (54*eps*(-1 + x)*x) - (8*eps^2*(101 - 108*x + 54*x^2)*Zeta[3])/(3*x)) + 
 G[1, 1, 0, x]*((-864 + 1728*eps^2 + 3456*eps^3 + 144*eps*Nf + 720*eps^2*Nf + 
     1344*eps^3*Nf + 1296*x + 1944*eps*x + 6750*eps^2*x + 27027*eps^3*x - 
     480*eps^2*Nf*x - 1280*eps^3*Nf*x - 648*x^2 - 1512*eps*x^2 - 
     4698*eps^2*x^2 - 18549*eps^3*x^2 + 384*eps^2*Nf*x^2 + 1312*eps^3*Nf*x^2)/
    (54*eps*x) + (4*eps^2*(246 - 130*x + 65*x^2)*Zeta[3])/(3*x)) + 
 G[0, 0, 1, x]*((-1296 - 1944*eps - 6912*eps^2 - 13824*eps^3 - 576*eps*Nf - 
     1440*eps^2*Nf - 2688*eps^3*Nf + 2592*x + 3456*eps*x + 11448*eps^2*x + 
     24030*eps^3*x + 864*eps*Nf*x + 2544*eps^2*Nf*x + 5536*eps^3*Nf*x - 
     1944*x^2 - 3132*eps*x^2 - 10638*eps^2*x^2 - 26703*eps^3*x^2 - 
     432*eps*Nf*x^2 - 1944*eps^2*Nf*x^2 - 5688*eps^3*Nf*x^2 + 648*x^3 + 
     1404*eps*x^3 + 5778*eps^2*x^3 + 16308*eps^3*x^3 + 144*eps*Nf*x^3 + 
     840*eps^2*Nf*x^3 + 2840*eps^3*Nf*x^3)/(54*eps*(-1 + x)*x) - 
   (4*eps^2*(134 - 146*x + 73*x^2)*Zeta[3])/(3*x)) + 
 G[0, 1, 0, x]*((-1296 - 1944*eps - 6912*eps^2 - 13824*eps^3 - 576*eps*Nf - 
     1440*eps^2*Nf - 2688*eps^3*Nf + 2592*x + 3456*eps*x + 11448*eps^2*x + 
     24030*eps^3*x + 864*eps*Nf*x + 2544*eps^2*Nf*x + 5536*eps^3*Nf*x - 
     1944*x^2 - 3132*eps*x^2 - 10638*eps^2*x^2 - 26703*eps^3*x^2 - 
     432*eps*Nf*x^2 - 1944*eps^2*Nf*x^2 - 5688*eps^3*Nf*x^2 + 648*x^3 + 
     1404*eps*x^3 + 5778*eps^2*x^3 + 16308*eps^3*x^3 + 144*eps*Nf*x^3 + 
     840*eps^2*Nf*x^3 + 2840*eps^3*Nf*x^3)/(54*eps*(-1 + x)*x) - 
   (4*eps^2*(254 - 182*x + 91*x^2)*Zeta[3])/(3*x)) + 
 G[0, 1, 1, x]*(-((16 + 40*eps^3 - 24*x - 32*eps*x - 94*eps^2*x - 
      338*eps^3*x + 12*x^2 + 20*eps*x^2 + 65*eps^2*x^2 + 203*eps^3*x^2)/
     (eps*x)) + (4*eps^2*(248 - 222*x + 111*x^2)*Zeta[3])/(3*x)) + 
 G[0, 0, 0, x]*(-1/27*(-648 - 1944*eps - 7506*eps^2 - 21006*eps^3 - 
      504*eps*Nf - 2052*eps^2*Nf - 7164*eps^3*Nf - 144*eps^2*Nf^2 - 
      560*eps^3*Nf^2 + 1296*x + 2484*eps*x + 8694*eps^2*x + 21006*eps^3*x + 
      792*eps*Nf*x + 2796*eps^2*Nf*x + 7972*eps^3*Nf*x + 144*eps^2*Nf^2*x + 
      560*eps^3*Nf^2*x - 972*x^2 - 1728*eps*x^2 - 5535*eps^2*x^2 - 
      9882*eps^3*x^2 - 432*eps*Nf*x^2 - 1728*eps^2*Nf*x^2 - 
      4632*eps^3*Nf*x^2 + 324*x^3 + 864*eps*x^3 + 4023*eps^2*x^3 + 
      10827*eps^3*x^3 + 144*eps*Nf*x^3 + 840*eps^2*Nf*x^3 + 
      2840*eps^3*Nf*x^3)/(eps*(-1 + x)*x) + 
   (4*eps^2*(170 - 226*x + 113*x^2)*Zeta[3])/(3*x)) + 
 G[1, x]^2*((-2*(2 + 2*eps*x + 3*eps^2*x + 6*eps^3*x + 12*eps^4*x))/
    (eps^2*x) + (2*eps*(-52 + 64*x - 2*eps*x - 18*x^2 + 5*eps*x^2 + 6*x^3 + 
      3*eps*x^3)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, x]^2*((-4*(81 + 243*eps + 648*eps^2 + 1296*eps^3 + 2592*eps^4 + 
      54*eps*Nf + 90*eps^2*Nf + 168*eps^3*Nf + 328*eps^4*Nf + 81*eps*x + 
      81*eps^2*x + 162*eps^3*x + 324*eps^4*x))/(81*eps^2*x) - 
   (2*eps*(84 + 126*eps + 28*eps*Nf - 48*x - 84*eps*x - 28*eps*Nf*x - 
      54*x^2 - 69*eps*x^2 + 18*x^3 + 9*eps*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, 0, x]*((-1296 - 3888*eps - 18468*eps^2 - 53946*eps^3 - 150255*eps^4 - 
     864*eps*Nf - 4824*eps^2*Nf - 18552*eps^3*Nf - 56576*eps^4*Nf - 
     288*eps^2*Nf^2 - 1440*eps^3*Nf^2 - 4288*eps^4*Nf^2 + 1296*x + 
     2592*eps*x + 19116*eps^2*x + 47466*eps^3*x + 116559*eps^4*x + 
     864*eps*Nf*x + 5832*eps^2*Nf*x + 18504*eps^3*Nf*x + 51936*eps^4*Nf*x + 
     288*eps^2*Nf^2*x + 1440*eps^3*Nf^2*x + 4288*eps^4*Nf^2*x + 
     1296*eps*x^2 - 1944*eps^2*x^2 + 9072*eps^3*x^2 + 69984*eps^4*x^2 - 
     2160*eps^2*Nf*x^2 - 5040*eps^3*Nf*x^2 - 13872*eps^4*Nf*x^2 + 
     2592*eps^2*x^3 + 4050*eps^3*x^3 - 7047*eps^4*x^3 + 1152*eps^2*Nf*x^3 + 
     3936*eps^3*Nf*x^3 + 13424*eps^4*Nf*x^3)/(162*eps^2*(-1 + x)*x) - 
   (4*eps*(-234 - 648*eps - 50*eps*Nf + 222*x - 51*eps*x + 138*eps*Nf*x + 
      18*x^2 + 1446*eps*x^2 - 132*eps*Nf*x^2 - 6*x^3 - 741*eps*x^3 + 
      44*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[1, 1, x]*((1296 - 3240*eps^3 - 23976*eps^4 + 1296*eps*x + 1944*eps^2*x + 
     13932*eps^3*x + 80919*eps^4*x - 1872*eps^2*Nf*x - 6792*eps^3*Nf*x - 
     22384*eps^4*Nf*x + 2592*eps^2*x^2 + 4050*eps^3*x^2 - 7047*eps^4*x^2 + 
     1152*eps^2*Nf*x^2 + 3936*eps^3*Nf*x^2 + 13424*eps^4*Nf*x^2)/
    (162*eps^2*x) - (2*eps*(-744 - 216*eps + 36*eps*Nf + 828*x - 210*eps*x + 
      92*eps*Nf*x - 126*x^2 + 981*eps*x^2 - 192*eps*Nf*x^2 + 42*x^3 - 
      573*eps*x^3 + 64*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[1, 0, x]*(-1/162*(1296 + 1944*eps + 10368*eps^2 + 20736*eps^3 + 
      41472*eps^4 + 432*eps*Nf + 2160*eps^2*Nf + 4032*eps^3*Nf + 
      7872*eps^4*Nf + 1296*eps*x + 1296*eps^2*x + 14094*eps^3*x + 
      75492*eps^4*x - 1440*eps^2*Nf*x - 3840*eps^3*Nf*x - 10912*eps^4*Nf*x + 
      2592*eps^2*x^2 + 4050*eps^3*x^2 - 7047*eps^4*x^2 + 1152*eps^2*Nf*x^2 + 
      3936*eps^3*Nf*x^2 + 13424*eps^4*Nf*x^2)/(eps^2*x) + 
   (2*eps*(-684 - 1053*eps - 352*eps*Nf + 840*x + 1197*eps*x + 552*eps*Nf*x - 
      234*x^2 + 699*eps*x^2 - 300*eps*Nf*x^2 + 78*x^3 - 699*eps*x^3 + 
      100*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, 1, x]*(-1/162*(1296 + 1944*eps + 10368*eps^2 + 20736*eps^3 + 
      41472*eps^4 + 432*eps*Nf + 2160*eps^2*Nf + 4032*eps^3*Nf + 
      7872*eps^4*Nf + 1296*eps*x + 1296*eps^2*x + 14094*eps^3*x + 
      75492*eps^4*x - 1440*eps^2*Nf*x - 3840*eps^3*Nf*x - 10912*eps^4*Nf*x + 
      2592*eps^2*x^2 + 4050*eps^3*x^2 - 7047*eps^4*x^2 + 1152*eps^2*Nf*x^2 + 
      3936*eps^3*Nf*x^2 + 13424*eps^4*Nf*x^2)/(eps^2*x) + 
   (2*eps*(-324 - 459*eps - 424*eps*Nf + 588*x - 351*eps*x + 648*eps*Nf*x - 
      396*x^2 + 1851*eps*x^2 - 336*eps*Nf*x^2 + 132*x^3 - 1275*eps*x^3 + 
      112*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
 Pi^2*((8424 + 34506*eps + 128223*eps^2 + 1872*Nf + 4272*eps*Nf + 
     15304*eps^2*Nf - 960*eps*Nf^2 - 3392*eps^2*Nf^2 - 36288*x + 2592*eps*x + 
     357696*eps^2*x - 19008*Nf*x - 55008*eps*Nf*x - 171456*eps^2*Nf*x + 
     31104*x^2 + 48600*eps*x^2 - 84564*eps^2*x^2 + 13824*Nf*x^2 + 
     47232*eps*Nf*x^2 + 161088*eps^2*Nf*x^2)/(3888*x) - 
   ((18 + 27*eps + 72*eps^2 + 6*eps*Nf + 10*eps^2*Nf + 90*x - 18*eps*x - 
      63*eps^2*x - 6*eps*Nf*x - 10*eps^2*Nf*x - 162*x^2 - 90*eps*x^2 - 
      171*eps^2*x^2 + 54*x^3 + 27*eps*x^3 + 81*eps^2*x^3)*G[0, x]^2)/
    (27*(-1 + x)*x) + ((28 - 24*x - 10*eps*x - 21*eps^2*x + 12*x^2 + 
      6*eps*x^2 + 18*eps^2*x^2)*G[1, x]^2)/(6*x) + 
   ((1080 + 216*eps + 414*eps^2 + 72*eps*Nf + 236*eps^2*Nf + 48*eps^2*Nf^2 - 
      144*x + 864*eps*x - 72*eps^2*x + 552*eps*Nf*x + 1276*eps^2*Nf*x - 
      48*eps^2*Nf^2*x - 1404*x^2 - 2700*eps*x^2 - 8505*eps^2*x^2 - 
      936*eps*Nf*x^2 - 3132*eps^2*Nf*x^2 + 468*x^3 + 504*eps*x^3 + 
      5247*eps^2*x^3 + 312*eps*Nf*x^3 + 1308*eps^2*Nf*x^3)*G[0, 0, x])/
    (108*(-1 + x)*x) + ((-324 - 486*eps - 2448*eps^2 - 336*eps*Nf - 
      840*eps^2*Nf + 432*x + 630*eps*x + 1305*eps^2*x + 504*eps*Nf*x + 
      1484*eps^2*Nf*x - 162*x^2 - 90*eps*x^2 + 567*eps^2*x^2 - 
      252*eps*Nf*x^2 - 1134*eps^2*Nf*x^2 + 54*x^3 - 18*eps*x^3 + 
      630*eps^2*x^3 + 84*eps*Nf*x^3 + 490*eps^2*Nf*x^3)*G[0, 1, x])/
    (54*(-1 + x)*x) + ((-228 - 144*eps - 1059*eps^2 - 160*eps*Nf - 
      440*eps^2*Nf + 288*x + 540*eps*x + 1428*eps^2*x + 200*eps*Nf*x + 
      636*eps^2*Nf*x - 90*x^2 - 402*eps*x^2 - 378*eps^2*x^2 - 60*eps*Nf*x^2 - 
      318*eps^2*Nf*x^2 + 30*x^3 + 114*eps*x^3 + 75*eps^2*x^3 + 
      20*eps*Nf*x^3 + 138*eps^2*Nf*x^3)*G[1, 0, x])/(18*(-1 + x)*x) + 
   ((-2016 - 108*eps + 1890*eps^2 + 288*eps*Nf + 960*eps^2*Nf + 1512*x - 
      180*eps*x + 3942*eps^2*x - 240*eps*Nf*x - 1040*eps^2*Nf*x - 756*x^2 - 
      1692*eps*x^2 - 6039*eps^2*x^2 + 120*eps*Nf*x^2 + 700*eps^2*Nf*x^2)*
     G[1, 1, x])/(108*x) - (eps*(258 + 54*eps + 18*eps*Nf - 222*x - 
      111*eps*x + 94*eps*Nf*x - 54*x^2 - 303*eps*x^2 - 168*eps*Nf*x^2 + 
      18*x^3 + 144*eps*x^3 + 56*eps*Nf*x^3)*G[0, 0, 0, x])/(9*(-1 + x)*x) - 
   (eps*(-150 - 225*eps - 140*eps*Nf + 276*x + 495*eps*x + 224*eps*Nf*x - 
      189*x^2 - 516*eps*x^2 - 126*eps*Nf*x^2 + 63*x^3 + 258*eps*x^3 + 
      42*eps*Nf*x^3)*G[0, 0, 1, x])/(9*(-1 + x)*x) - 
   (eps*(-378 - 234*eps - 212*eps*Nf + 516*x + 498*eps*x + 280*eps*Nf*x - 
      207*x^2 - 36*eps*x^2 - 102*eps*Nf*x^2 + 69*x^3 - 144*eps*x^3 + 
      34*eps*Nf*x^3)*G[0, 1, 0, x])/(9*(-1 + x)*x) - 
   (eps*(300 - 9*eps - 72*eps*Nf - 636*x - 261*eps*x + 112*eps*Nf*x + 
      504*x^2 + 558*eps*x^2 - 60*eps*Nf*x^2 - 168*x^3 - 318*eps*x^3 + 
      20*eps*Nf*x^3)*G[0, 1, 1, x])/(9*(-1 + x)*x) - 
   (eps*(-486 - 432*eps - 196*eps*Nf + 642*x + 1083*eps*x + 260*eps*Nf*x - 
      234*x^2 - 372*eps*x^2 - 96*eps*Nf*x^2 + 78*x^3 - 78*eps*x^3 + 
      32*eps*Nf*x^3)*G[1, 0, 0, x])/(9*(-1 + x)*x) - 
   (eps*(54 - 63*eps - 56*eps*Nf - 84*x + 315*eps*x + 84*eps*Nf*x + 45*x^2 + 
      21*eps*x^2 - 42*eps*Nf*x^2 - 15*x^3 - 225*eps*x^3 + 14*eps*Nf*x^3)*
     G[1, 0, 1, x])/(9*(-1 + x)*x) - 
   (eps*(354 - 198*eps - 8*eps*Nf - 360*x + 966*eps*x + 28*eps*Nf*x + 9*x^2 - 
      1179*eps*x^2 - 30*eps*Nf*x^2 - 3*x^3 + 357*eps*x^3 + 10*eps*Nf*x^3)*
     G[1, 1, 0, x])/(9*(-1 + x)*x) - 
   (eps*(-342 + 18*eps + 40*eps*Nf + 84*x - 399*eps*x - 40*eps*Nf*x - 
      42*x^2 - 165*eps*x^2 + 20*eps*Nf*x^2)*G[1, 1, 1, x])/(9*x) - 
   (3*eps^2*(22 - 10*x + 5*x^2)*G[0, 0, 0, 0, x])/x - 
   (eps^2*(-114 - 98*x + 49*x^2)*G[0, 0, 0, 1, x])/(3*x) + 
   (eps^2*(302 - 34*x + 17*x^2)*G[0, 0, 1, 0, x])/(3*x) - 
   (2*eps^2*(94 - 86*x + 43*x^2)*G[0, 0, 1, 1, x])/(3*x) + 
   (2*eps^2*(185 - 32*x + 16*x^2)*G[0, 1, 0, 0, x])/(3*x) + 
   (11*eps^2*(-2 - 2*x + x^2)*G[0, 1, 0, 1, x])/(3*x) - 
   (eps^2*(258 - 206*x + 103*x^2)*G[0, 1, 1, 0, x])/(3*x) - 
   (eps^2*(218 - 262*x + 131*x^2)*G[0, 1, 1, 1, x])/(3*x) + 
   (eps^2*(254 - 86*x + 43*x^2)*G[1, 0, 0, 0, x])/(3*x) + 
   (eps^2*(34 - 142*x + 71*x^2)*G[1, 0, 0, 1, x])/(3*x) + 
   (eps^2*(-2 - 214*x + 107*x^2)*G[1, 0, 1, 0, x])/(3*x) - 
   (4*eps^2*(44 - 38*x + 19*x^2)*G[1, 0, 1, 1, x])/(3*x) + 
   (2*eps^2*(-125 - 52*x + 26*x^2)*G[1, 1, 0, 0, x])/(3*x) + 
   (eps^2*(-122 - 58*x + 29*x^2)*G[1, 1, 0, 1, x])/(3*x) + 
   (eps^2*(-2 - 118*x + 59*x^2)*G[1, 1, 1, 0, x])/(3*x) + 
   (eps^2*(-40 - 46*x + 23*x^2)*G[1, 1, 1, 1, x])/x - 
   (eps*(272 + 81*eps - 16*eps*Nf - 374*x - 156*eps*x + 212*eps*Nf*x + 
      153*x^2 + 876*eps*x^2 - 294*eps*Nf*x^2 - 51*x^3 - 576*eps*x^3 + 
      98*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x) + 
   G[0, x]*(-1/324*(-324 - 918*eps - 4455*eps^2 - 72*Nf + 12*eps*Nf + 
        44*eps^2*Nf + 48*eps*Nf^2 + 240*eps^2*Nf^2 + 2808*x + 14580*eps*x + 
        55809*eps^2*x + 648*Nf*x + 2460*eps*Nf*x + 4892*eps^2*Nf*x - 
        48*eps*Nf^2*x - 240*eps^2*Nf^2*x - 3456*x^2 - 16524*eps*x^2 - 
        42390*eps^2*x^2 - 864*Nf*x^2 - 4824*eps*Nf*x^2 - 14280*eps^2*Nf*x^2 + 
        972*x^3 + 5886*eps*x^3 + 12123*eps^2*x^3 + 288*Nf*x^3 + 
        2064*eps*Nf*x^3 + 6992*eps^2*Nf*x^3)/((-1 + x)*x) + 
     ((288 + 54*eps + 144*eps^2 + 12*eps*Nf + 20*eps^2*Nf - 288*x - 
        126*eps*x - 315*eps^2*x - 12*eps*Nf*x - 20*eps^2*Nf*x - 36*eps*x^2 + 
        9*eps^2*x^2)*G[1, x])/(54*(-1 + x)*x) + 
     (eps*(12 + 18*eps + 4*eps*Nf + 48*x - 12*eps*x - 4*eps*Nf*x - 90*x^2 - 
        51*eps*x^2 + 30*x^3 + 15*eps*x^3)*G[0, 0, x])/(18*(-1 + x)*x) + 
     (7*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, x])/(6*x) + 
     (eps*(-52 + 80*x + 26*eps*x - 42*x^2 - 21*eps*x^2 + 14*x^3 + 7*eps*x^3)*
       G[1, 0, x])/(6*(-1 + x)*x) + 
     (eps*(24 - 20*x - 8*eps*x + 10*x^2 + 5*eps*x^2)*G[1, 1, x])/(6*x) - 
     (2*eps^2*(-1 - 4*x + 2*x^2)*G[0, 0, 0, x])/(3*x) - 
     (7*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, x])/(3*x) - 
     (eps^2*(26 - 14*x + 7*x^2)*G[0, 1, 0, x])/(3*x) - 
     (2*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, x])/x - 
     (2*eps^2*(11 - 6*x + 3*x^2)*G[1, 0, 0, x])/(3*x) - 
     (7*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, x])/(3*x) - 
     (eps^2*(2 - 14*x + 7*x^2)*G[1, 1, 0, x])/(3*x) - 
     (2*eps^2*(5 - 4*x + 2*x^2)*G[1, 1, 1, x])/(3*x) + 
     (2*eps^2*(-356 - 486*x + 243*x^2)*Zeta[3])/(9*x)) + 
   G[1, x]*(-1/324*(5184*eps + 1134*eps^2 + 432*Nf + 2400*eps*Nf + 
        4480*eps^2*Nf + 972*x + 6696*eps*x + 46305*eps^2*x - 288*Nf*x - 
        2280*eps*Nf*x - 6116*eps^2*Nf*x - 1296*x^2 - 2646*eps*x^2 - 
        18846*eps^2*x^2 + 144*Nf*x^2 + 1608*eps*Nf*x^2 + 5464*eps^2*Nf*x^2)/
       x - (eps*(12 + 18*eps + 4*eps*Nf + 48*x - 12*eps*x - 4*eps*Nf*x - 
        90*x^2 - 51*eps*x^2 + 30*x^3 + 15*eps*x^3)*G[0, 0, x])/
      (18*(-1 + x)*x) - (7*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*
       G[0, 1, x])/(6*x) - (eps*(-52 + 80*x + 26*eps*x - 42*x^2 - 
        21*eps*x^2 + 14*x^3 + 7*eps*x^3)*G[1, 0, x])/(6*(-1 + x)*x) - 
     (eps*(24 - 20*x - 8*eps*x + 10*x^2 + 5*eps*x^2)*G[1, 1, x])/(6*x) + 
     (2*eps^2*(-1 - 4*x + 2*x^2)*G[0, 0, 0, x])/(3*x) + 
     (7*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, x])/(3*x) + 
     (eps^2*(26 - 14*x + 7*x^2)*G[0, 1, 0, x])/(3*x) + 
     (2*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, x])/x + 
     (2*eps^2*(11 - 6*x + 3*x^2)*G[1, 0, 0, x])/(3*x) + 
     (7*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, x])/(3*x) + 
     (eps^2*(2 - 14*x + 7*x^2)*G[1, 1, 0, x])/(3*x) + 
     (2*eps^2*(5 - 4*x + 2*x^2)*G[1, 1, 1, x])/(3*x) - 
     (2*eps^2*(502 - 534*x + 267*x^2)*Zeta[3])/(9*x))) + 
 (2*eps*(90 + 135*eps - 302*eps*Nf - 930*x - 1485*eps*x + 342*eps*Nf*x + 
    1260*x^2 - 30*eps*x^2 - 60*eps*Nf*x^2 - 420*x^3 + 900*eps*x^3 + 
    20*eps*Nf*x^3)*Zeta[5])/(15*(-1 + x)*x) + 
 Pi*((((4*I)/243)*(252*Nf + 492*eps*Nf + 976*eps^2*Nf + 729*eps*x + 
      3645*eps^2*x + 216*eps*Nf*x + 1062*eps^2*Nf*x))/x + 
   (((2*I)/9)*(216 + 324*eps + 1008*eps^2 + 108*eps*Nf + 220*eps^2*Nf - 
      288*x - 270*eps*x - 1629*eps^2*x - 108*eps*Nf*x - 256*eps^2*Nf*x + 
      108*x^2 - 252*eps*x^2 + 369*eps^2*x^2 - 36*x^3 + 162*eps*x^3 + 
      144*eps^2*x^3)*G[0, 0, 0, x])/((-1 + x)*x) + 
   (I*(-24 + 40*x + 40*eps*x + 144*eps^2*x - 24*x^2 - 64*eps*x^2 - 
      263*eps^2*x^2 + 8*x^3 + 36*eps*x^3 + 169*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)*x) - ((I/3)*(96 + 36*eps + 192*eps^2 + 32*eps*Nf + 
      80*eps^2*Nf - 144*x - 477*eps^2*x - 32*eps*Nf*x - 88*eps^2*Nf*x + 
      72*x^2 - 204*eps*x^2 - 15*eps^2*x^2 - 24*x^3 + 156*eps*x^3 + 
      342*eps^2*x^3)*G[0, 1, 0, x])/((-1 + x)*x) - 
   (I*(-8*eps^2 + 16*x + 20*eps*x + 88*eps^2*x - 24*x^2 - 44*eps*x^2 - 
      157*eps^2*x^2 + 8*x^3 + 20*eps*x^3 + 87*eps^2*x^3)*G[0, 1, 1, x])/
    ((-1 + x)*x) - ((I/6)*(192 + 216*eps + 768*eps^2 + 64*eps*Nf + 
      160*eps^2*Nf - 192*x - 144*eps*x - 1764*eps^2*x - 64*eps*Nf*x - 
      176*eps^2*Nf*x - 432*eps*x^2 + 549*eps^2*x^2 + 288*eps*x^3 + 
      363*eps^2*x^3)*G[1, 0, 0, x])/((-1 + x)*x) - 
   ((I/2)*(-16 - 58*eps^2 + 16*x + 80*eps*x + 366*eps^2*x - 112*eps*x^2 - 
      549*eps^2*x^2 + 48*eps*x^3 + 281*eps^2*x^3)*G[1, 0, 1, x])/
    ((-1 + x)*x) + ((I/6)*(96 + 18*eps + 291*eps^2 + 16*eps*Nf + 
      80*eps^2*Nf - 96*x + 126*eps*x - 879*eps^2*x - 16*eps*Nf*x - 
      80*eps^2*Nf*x - 552*eps*x^2 - 159*eps^2*x^2 + 384*eps*x^3 + 
      855*eps^2*x^3)*G[1, 1, 0, x])/((-1 + x)*x) + 
   ((I/2)*eps*(69*eps - 40*x - 156*eps*x + 16*x^2 + 117*eps*x^2)*
     G[1, 1, 1, x])/x - ((2*I)*eps*(56 + 84*eps + 28*eps*Nf - 92*x - 
      38*eps*x - 28*eps*Nf*x + 54*x^2 - 127*eps*x^2 - 18*x^3 + 91*eps*x^3)*
     G[0, 0, 0, 0, x])/((-1 + x)*x) + 
   ((4*I)*eps*(14 - 14*x + 12*eps*x - 21*eps*x^2 + 8*eps*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   (((2*I)/3)*eps*(120 + 54*eps + 40*eps*Nf - 204*x + 72*eps*x - 
      40*eps*Nf*x + 126*x^2 - 441*eps*x^2 - 42*x^3 + 339*eps*x^3)*
     G[0, 0, 1, 0, x])/((-1 + x)*x) - 
   ((4*I)*eps^2*(17 - 24*x + 12*x^2)*G[0, 0, 1, 1, x])/(-1 + x) + 
   (((4*I)/3)*eps*(48 + 63*eps + 20*eps*Nf - 60*x + 24*eps*x - 20*eps*Nf*x + 
      18*x^2 - 297*eps*x^2 - 6*x^3 + 219*eps*x^3)*G[0, 1, 0, 0, x])/
    ((-1 + x)*x) - ((2*I)*eps*(4 + 32*x + 40*eps*x - 54*x^2 - 87*eps*x^2 + 
      18*x^3 + 37*eps*x^3)*G[0, 1, 0, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps*(96 + 27*eps + 32*eps*Nf - 144*x + 285*eps*x - 32*eps*Nf*x + 
      72*x^2 - 1188*eps*x^2 - 24*x^3 + 924*eps*x^3)*G[0, 1, 1, 0, x])/
    ((-1 + x)*x) + ((2*I)*eps*(-4 + 32*x + 32*eps*x - 42*x^2 - 69*eps*x^2 + 
      14*x^3 + 31*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
   (((2*I)/3)*eps*(90*eps + 40*eps*Nf + 36*x - 12*eps*x - 40*eps*Nf*x - 
      54*x^2 - 267*eps*x^2 + 18*x^3 + 177*eps*x^3)*G[1, 0, 0, 0, x])/
    ((-1 + x)*x) - ((4*I)*eps*(2 + 2*x + 36*eps*x - 6*x^2 - 57*eps*x^2 + 
      2*x^3 + 23*eps*x^3)*G[1, 0, 0, 1, x])/((-1 + x)*x) - 
   ((I/3)*eps*(-96 - 9*eps + 32*eps*Nf + 264*x + 201*eps*x - 32*eps*Nf*x - 
      252*x^2 - 630*eps*x^2 + 84*x^3 + 426*eps*x^3)*G[1, 0, 1, 0, x])/
    ((-1 + x)*x) + ((8*I)*eps*(-7 + 11*x + 17*eps*x - 6*x^2 - 25*eps*x^2 + 
      2*x^3 + 11*eps*x^3)*G[1, 0, 1, 1, x])/((-1 + x)*x) - 
   (((2*I)/3)*eps*(72 + 63*eps + 16*eps*Nf - 72*x + 15*eps*x - 16*eps*Nf*x - 
      348*eps*x^2 + 252*eps*x^3)*G[1, 1, 0, 0, x])/((-1 + x)*x) + 
   ((2*I)*eps*(16 - 12*x + 58*eps*x - 6*x^2 - 99*eps*x^2 + 2*x^3 + 
      37*eps*x^3)*G[1, 1, 0, 1, x])/((-1 + x)*x) + 
   ((I/3)*eps*(48 + 27*eps + 8*eps*Nf + 117*eps*x - 8*eps*Nf*x - 72*x^2 - 
      648*eps*x^2 + 24*x^3 + 492*eps*x^3)*G[1, 1, 1, 0, x])/((-1 + x)*x) - 
   ((2*I)*eps*(4 - 4*x - 36*eps*x + 2*x^2 + 21*eps*x^2)*G[1, 1, 1, 1, x])/x - 
   ((16*I)*eps^2*(15 - 14*x + 7*x^2)*G[0, 0, 0, 0, 0, x])/x + 
   ((8*I)*eps^2*(15 - 14*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/x + 
   ((4*I)*eps^2*(44 - 38*x + 19*x^2)*G[0, 0, 0, 1, 0, x])/x - 
   (48*I)*eps^2*(-2 + x)*G[0, 0, 0, 1, 1, x] + 
   ((32*I)*eps^2*(4 - 2*x + x^2)*G[0, 0, 1, 0, 0, x])/x + 
   ((4*I)*eps^2*(-2 - 6*x + 3*x^2)*G[0, 0, 1, 0, 1, x])/x - 
   ((4*I)*eps^2*(16 - 6*x + 3*x^2)*G[0, 0, 1, 1, 0, x])/x - 
   ((12*I)*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 1, 1, x])/x - 
   ((4*I)*eps^2*(4 - 6*x + 3*x^2)*G[0, 1, 0, 0, 0, x])/x - 
   ((4*I)*eps^2*(2 - 54*x + 27*x^2)*G[0, 1, 0, 0, 1, x])/x + 
   ((4*I)*eps^2*(16 - 26*x + 13*x^2)*G[0, 1, 0, 1, 0, x])/x + 
   ((16*I)*eps^2*(-7 - 8*x + 4*x^2)*G[0, 1, 0, 1, 1, x])/x - 
   ((16*I)*eps^2*(6 - 2*x + x^2)*G[0, 1, 1, 0, 0, x])/x + 
   ((4*I)*eps^2*(18 - 58*x + 29*x^2)*G[0, 1, 1, 0, 1, x])/x - 
   ((16*I)*eps^2*(-3 + x)*(1 + x)*G[0, 1, 1, 1, 0, x])/x - 
   (72*I)*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, x] - 
   ((8*I)*eps^2*(26 - 14*x + 7*x^2)*G[1, 0, 0, 0, 0, x])/x - 
   ((8*I)*eps^2*(1 - 4*x + 2*x^2)*G[1, 0, 0, 0, 1, x])/x + 
   ((12*I)*eps^2*(20 - 14*x + 7*x^2)*G[1, 0, 0, 1, 0, x])/x - 
   ((72*I)*eps^2*G[1, 0, 0, 1, 1, x])/x + 
   ((56*I)*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 0, x])/x + 
   ((12*I)*eps^2*(20 - 14*x + 7*x^2)*G[1, 0, 1, 0, 1, x])/x - 
   ((4*I)*eps^2*(44 - 42*x + 21*x^2)*G[1, 0, 1, 1, 0, x])/x - 
   ((12*I)*eps^2*(16 - 10*x + 5*x^2)*G[1, 0, 1, 1, 1, x])/x - 
   ((4*I)*eps^2*(20 - 6*x + 3*x^2)*G[1, 1, 0, 0, 0, x])/x + 
   ((4*I)*eps^2*(4 - 30*x + 15*x^2)*G[1, 1, 0, 0, 1, x])/x + 
   ((4*I)*eps^2*(24 - 10*x + 5*x^2)*G[1, 1, 0, 1, 0, x])/x - 
   ((8*I)*eps^2*(-1 - 12*x + 6*x^2)*G[1, 1, 0, 1, 1, x])/x - 
   ((16*I)*eps^2*(-1 - 4*x + 2*x^2)*G[1, 1, 1, 0, 0, x])/x - 
   ((4*I)*eps^2*(16 - 26*x + 13*x^2)*G[1, 1, 1, 0, 1, x])/x + 
   (32*I)*eps^2*(-2 + x)*G[1, 1, 1, 1, 0, x] + 
   ((24*I)*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 1, 1, x])/x - 
   ((I/54)*(-4032*eps^2 - 1296*eps*Nf - 3280*eps^2*Nf - 864*x + 2808*eps*x + 
      7074*eps^2*x + 1296*eps*Nf*x + 3424*eps^2*Nf*x + 1296*x^2 - 
      7776*eps*x^2 - 23589*eps^2*x^2 - 432*x^3 + 4968*eps*x^3 + 
      18171*eps^2*x^3)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]^2*(((2*I)*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + eps^2*x^2 + 
        2*eps^3*x^2))/(eps*(-1 + x)*x) + (((56*I)/3)*eps^2*Zeta[3])/x) + 
   G[1, 1, x]*(((-1/2*I)*(16*eps + 3*eps^2 - 8*x - 12*eps*x - 7*eps^2*x + 
        14*eps*x^2 + 80*eps^2*x^2))/x - (((4*I)/3)*eps^2*(24 - 2*x + x^2)*
       Zeta[3])/x) + G[0, 0, x]*
    (((-1/54*I)*(864 + 1296*eps + 5184*eps^2 + 10368*eps^3 + 432*eps*Nf + 
        1200*eps^2*Nf + 2240*eps^3*Nf - 864*x - 1512*eps*x - 7452*eps^2*x - 
        15930*eps^3*x - 432*eps*Nf*x - 1344*eps^2*Nf*x - 3296*eps^3*Nf*x - 
        216*eps*x^2 + 1026*eps^2*x^2 + 1539*eps^3*x^2 + 72*eps^3*Nf*x^2 + 
        378*eps^2*x^3 + 2160*eps^3*x^3))/(eps*(-1 + x)*x) + 
     (((8*I)/3)*eps^2*(-42 - 74*x + 37*x^2)*Zeta[3])/x) + 
   G[1, 0, x]*(((I/18)*(144 + 576*eps^2 + 1152*eps^3 + 48*eps*Nf + 
        240*eps^2*Nf + 448*eps^3*Nf - 144*x - 1026*eps^2*x - 1899*eps^3*x - 
        48*eps*Nf*x - 240*eps^2*Nf*x - 576*eps^3*Nf*x - 72*eps*x^2 + 
        360*eps^2*x^2 + 747*eps^3*x^2 + 126*eps^2*x^3 + 720*eps^3*x^3))/
      (eps*(-1 + x)*x) + (((8*I)/3)*eps^2*(286 - 142*x + 71*x^2)*Zeta[3])/
      x) + G[0, 1, x]*(((I/2)*(16 + 80*eps^3 - 16*x - 54*eps^3*x - 
        8*eps*x^2 - 26*eps^2*x^2 - 113*eps^3*x^2 + 14*eps^2*x^3 + 
        80*eps^3*x^3))/(eps*(-1 + x)*x) + 
     (((4*I)/3)*eps^2*(294 - 218*x + 109*x^2)*Zeta[3])/x) + 
   G[1, x]*(((I/2)*(-40*eps - 296*eps^2 + 16*x + 104*eps*x + 519*eps^2*x))/
      x + ((2*I)*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*G[0, 0, x])/
      ((-1 + x)*x) - ((2*I)*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
       G[1, 0, x])/((-1 + x)*x) + ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[0, 0, 0, x])/((-1 + x)*x) - ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[0, 1, 0, x])/((-1 + x)*x) - ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[1, 0, 0, x])/((-1 + x)*x) + ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[1, 1, 0, x])/((-1 + x)*x) - ((8*I)*eps^2*G[0, 0, 0, 0, x])/x + 
     ((8*I)*eps^2*G[0, 0, 1, 0, x])/x + ((8*I)*eps^2*G[0, 1, 0, 0, x])/x - 
     ((8*I)*eps^2*G[0, 1, 1, 0, x])/x + ((8*I)*eps^2*G[1, 0, 0, 0, x])/x - 
     ((8*I)*eps^2*G[1, 0, 1, 0, x])/x - ((8*I)*eps^2*G[1, 1, 0, 0, x])/x + 
     ((8*I)*eps^2*G[1, 1, 1, 0, x])/x - 
     ((I/3)*eps*(-480 + 171*eps - 24*eps*Nf + 672*x - 91*eps*x + 
        24*eps*Nf*x - 288*x^2 - 224*eps*x^2 + 96*x^3 + 264*eps*x^3)*Zeta[3])/
      ((-1 + x)*x)) + G[0, x]*
    (((I/162)*(5184 + 10368*eps + 20736*eps^2 + 1440*Nf + 2688*eps*Nf + 
        5248*eps^2*Nf - 2592*x + 5346*eps*x + 52812*eps^2*x - 1440*Nf*x - 
        3840*eps*Nf*x - 10912*eps^2*Nf*x - 1296*x^2 - 9072*eps*x^2 - 
        44307*eps^2*x^2 + 576*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((2*I)*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*G[0, 0, x])/
      ((-1 + x)*x) + ((2*I)*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
       G[1, 0, x])/((-1 + x)*x) - ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[0, 0, 0, x])/((-1 + x)*x) + ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[0, 1, 0, x])/((-1 + x)*x) + ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[1, 0, 0, x])/((-1 + x)*x) - ((4*I)*eps*(-2 + 2*x + eps*x)*
       G[1, 1, 0, x])/((-1 + x)*x) + ((8*I)*eps^2*G[0, 0, 0, 0, x])/x - 
     ((8*I)*eps^2*G[0, 0, 1, 0, x])/x - ((8*I)*eps^2*G[0, 1, 0, 0, x])/x + 
     ((8*I)*eps^2*G[0, 1, 1, 0, x])/x - ((8*I)*eps^2*G[1, 0, 0, 0, x])/x + 
     ((8*I)*eps^2*G[1, 0, 1, 0, x])/x + ((8*I)*eps^2*G[1, 1, 0, 0, x])/x - 
     ((8*I)*eps^2*G[1, 1, 1, 0, x])/x + 
     (((4*I)/3)*eps*(-14 - 42*eps - 50*eps*Nf - 82*x + 96*eps*x + 
        50*eps*Nf*x + 144*x^2 - 131*eps*x^2 - 48*x^3 + 144*eps*x^3)*Zeta[3])/
      ((-1 + x)*x) + G[1, x]*(((-2*I)*(4 - 4*x - 2*eps*x - 4*eps^2*x - 
          8*eps^3*x + eps^2*x^2 + 2*eps^3*x^2))/(eps*(-1 + x)*x) - 
       (((56*I)/3)*eps^2*Zeta[3])/x)) + (708*I)*eps^2*(-2 + x)*Zeta[5]) + 
 G[0, x]*(-1/1944*(90396 + 434970*eps + 1395063*eps^2 + 59904*Nf + 
      238656*eps*Nf + 730208*eps^2*Nf + 5760*Nf^2 + 20352*eps*Nf^2 + 
      56832*eps^2*Nf^2 + 46656*x + 186624*eps*x + 653184*eps^2*x + 
      13824*Nf*x + 54144*eps*Nf*x + 188160*eps^2*Nf*x)/x - 
   (4*(-18 - 27*eps - 72*eps^2 - 6*eps*Nf - 10*eps^2*Nf + 54*x + 18*eps*x + 
      63*eps^2*x + 6*eps*Nf*x + 10*eps^2*Nf*x - 54*x^2 - 18*eps*x^2 - 
      45*eps^2*x^2 + 18*x^3 + 9*eps*x^3 + 27*eps^2*x^3)*G[0, 0, 0, x])/
    (9*(-1 + x)*x) + (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 
      3*eps^2*x^2)*G[0, 0, 1, x])/x + 
   (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, 0, x])/x + (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)*x) + 
   (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
     G[1, 0, 1, x])/x + (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 
      3*eps^2*x^2)*G[1, 1, 0, x])/x - 
   (2*(4 - 8*x - 6*eps*x - 11*eps^2*x + 4*x^2 + 2*eps*x^2 + 6*eps^2*x^2)*
     G[1, 1, 1, x])/x + (2*eps*(-12 - 18*eps - 4*eps*Nf + 48*x + 12*eps*x + 
      4*eps*Nf*x - 54*x^2 - 21*eps*x^2 + 18*x^3 + 9*eps*x^3)*
     G[0, 0, 0, 0, x])/(3*(-1 + x)*x) - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 0, 1, x])/x - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 1, 0, x])/x + 
   (4*eps*(-2 + 2*x + eps*x)*G[0, 1, 0, 0, x])/((-1 + x)*x) - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 0, 1, x])/x - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 0, x])/x + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 1, x])/x + 
   (2*eps*(-12 + 16*x + 6*eps*x - 6*x^2 - 3*eps*x^2 + 2*x^3 + eps*x^3)*
     G[1, 0, 0, 0, x])/((-1 + x)*x) - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 0, 1, x])/x - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 1, 0, x])/x - 
   (4*eps*(-2 + 2*x + eps*x)*G[1, 1, 0, 0, x])/((-1 + x)*x) - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 0, 1, x])/x - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 1, 0, x])/x + 
   (2*eps*(8 - 12*x - 8*eps*x + 6*x^2 + 3*eps*x^2)*G[1, 1, 1, 1, x])/x - 
   (8*eps^2*(1 - 4*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, x])/x - 
   (8*eps^2*G[0, 0, 1, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 1, 1, x])/x - 
   (4*eps^2*(6 - 2*x + x^2)*G[0, 1, 0, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, x])/x + 
   (8*eps^2*G[0, 1, 1, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, x])/x - 
   (8*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 1, 1, x])/x - 
   (8*eps^2*(5 - 2*x + x^2)*G[1, 0, 0, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, x])/x + 
   (8*eps^2*G[1, 0, 1, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 1, 1, x])/x - 
   (4*eps^2*(-2 - 2*x + x^2)*G[1, 1, 0, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, x])/x - 
   (8*eps^2*G[1, 1, 1, 0, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 1, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, x])/x - 
   (8*eps^2*(3 - 4*x + 2*x^2)*G[1, 1, 1, 1, 1, x])/x - 
   (2*(324 + 1188*eps + 7551*eps^2 - 60*eps*Nf + 450*eps^2*Nf + 
      56*eps^2*Nf^2 - 108*x + 72*eps*x - 8289*eps^2*x + 60*eps*Nf*x - 
      30*eps^2*Nf*x - 56*eps^2*Nf^2*x - 324*x^2 - 2313*eps*x^2 - 
      1584*eps^2*x^2 - 516*eps^2*Nf*x^2 + 108*x^3 + 945*eps*x^3 + 
      1917*eps^2*x^3 + 96*eps^2*Nf*x^3)*Zeta[3])/(27*(-1 + x)*x) + 
   G[1, 1, x]*((2*(-4 - 4*eps - 7*eps^2 - 14*eps^3 + 2*x + eps*x + 
        3*eps^2*x + 6*eps^3*x))/eps - (16*eps^2*(-2 + x)*Zeta[3])/3) + 
   G[0, 0, x]*((2*(-108 - 162*eps - 432*eps^2 - 864*eps^3 - 36*eps*Nf - 
        60*eps^2*Nf - 112*eps^3*Nf + 216*x + 108*eps*x + 378*eps^2*x + 
        756*eps^3*x + 36*eps*Nf*x + 60*eps^2*Nf*x + 112*eps^3*Nf*x - 
        162*x^2 - 27*eps*x^2 - 108*eps^2*x^2 - 216*eps^3*x^2 + 54*x^3 + 
        27*eps*x^3 + 81*eps^2*x^3 + 162*eps^3*x^3))/(27*eps*(-1 + x)*x) - 
     (8*eps^2*(7 - 4*x + 2*x^2)*Zeta[3])/(3*x)) + 
   G[0, 1, x]*((-2*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + 
        eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/(eps*x) + 
     (8*eps^2*(13 - 10*x + 5*x^2)*Zeta[3])/(3*x)) + 
   G[1, 0, x]*((-2*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + 
        eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/(eps*x) + 
     (8*eps^2*(13 - 10*x + 5*x^2)*Zeta[3])/(3*x)) + 
   G[1, x]*((2*(324 + 486*eps + 1296*eps^2 + 2592*eps^3 + 5184*eps^4 + 
        108*eps*Nf + 180*eps^2*Nf + 336*eps^3*Nf + 656*eps^4*Nf + 324*eps*x + 
        405*eps^2*x + 810*eps^3*x + 1620*eps^4*x))/(81*eps^2*x) - 
     (4*eps*(-120 - 63*eps - 14*eps*Nf + 120*x + 39*eps*x + 14*eps*Nf*x + 
        42*eps*x^2)*Zeta[3])/(9*(-1 + x)*x)) - 
   (12*eps^2*(-2 - 10*x + 5*x^2)*Zeta[5])/x) + 
 G[1, x]*((4*(252*Nf + 492*eps*Nf + 976*eps^2*Nf + 1458*x + 6561*eps*x + 
      24057*eps^2*x + 432*Nf*x + 1908*eps*Nf*x + 6942*eps^2*Nf*x))/(243*x) + 
   (4*(-18 - 27*eps - 72*eps^2 - 6*eps*Nf - 10*eps^2*Nf + 54*x + 18*eps*x + 
      63*eps^2*x + 6*eps*Nf*x + 10*eps^2*Nf*x - 54*x^2 - 18*eps*x^2 - 
      45*eps^2*x^2 + 18*x^3 + 9*eps*x^3 + 27*eps^2*x^3)*G[0, 0, 0, x])/
    (9*(-1 + x)*x) - (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 
      3*eps^2*x^2)*G[0, 0, 1, x])/x - 
   (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
     G[0, 1, 0, x])/x - (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + eps^2*x^2)*
     G[1, 0, 0, x])/((-1 + x)*x) - 
   (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 3*eps^2*x^2)*
     G[1, 0, 1, x])/x - (2*(4 - 4*x - 2*eps*x - 4*eps^2*x + 2*x^2 + eps*x^2 + 
      3*eps^2*x^2)*G[1, 1, 0, x])/x + 
   (2*(4 - 8*x - 6*eps*x - 11*eps^2*x + 4*x^2 + 2*eps*x^2 + 6*eps^2*x^2)*
     G[1, 1, 1, x])/x - (2*eps*(-12 - 18*eps - 4*eps*Nf + 48*x + 12*eps*x + 
      4*eps*Nf*x - 54*x^2 - 21*eps*x^2 + 18*x^3 + 9*eps*x^3)*
     G[0, 0, 0, 0, x])/(3*(-1 + x)*x) + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 0, 1, x])/x + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 0, 1, 0, x])/x - 
   (4*eps*(-2 + 2*x + eps*x)*G[0, 1, 0, 0, x])/((-1 + x)*x) + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 0, 1, x])/x + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 0, x])/x - 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[0, 1, 1, 1, x])/x - 
   (2*eps*(-12 + 16*x + 6*eps*x - 6*x^2 - 3*eps*x^2 + 2*x^3 + eps*x^3)*
     G[1, 0, 0, 0, x])/((-1 + x)*x) + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 0, 1, x])/x + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 0, 1, 0, x])/x + 
   (4*eps*(-2 + 2*x + eps*x)*G[1, 1, 0, 0, x])/((-1 + x)*x) + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 0, 1, x])/x + 
   (2*eps*(4 - 4*x - 2*eps*x + 2*x^2 + eps*x^2)*G[1, 1, 1, 0, x])/x - 
   (2*eps*(8 - 12*x - 8*eps*x + 6*x^2 + 3*eps*x^2)*G[1, 1, 1, 1, x])/x + 
   (8*eps^2*(1 - 4*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 1, 0, x])/x + 
   (8*eps^2*G[0, 0, 1, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 0, 1, 1, 1, x])/x + 
   (4*eps^2*(6 - 2*x + x^2)*G[0, 1, 0, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 0, 1, 0, x])/x - 
   (8*eps^2*G[0, 1, 1, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 1, 0, x])/x + 
   (8*eps^2*(2 - 2*x + x^2)*G[0, 1, 1, 1, 1, x])/x + 
   (8*eps^2*(5 - 2*x + x^2)*G[1, 0, 0, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 0, 1, 0, x])/x - 
   (8*eps^2*G[1, 0, 1, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 1, 0, x])/x + 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 0, 1, 1, 1, x])/x + 
   (4*eps^2*(-2 - 2*x + x^2)*G[1, 1, 0, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 0, 1, 0, x])/x + 
   (8*eps^2*G[1, 1, 1, 0, 0, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 0, 1, x])/x - 
   (4*eps^2*(2 - 2*x + x^2)*G[1, 1, 1, 1, 0, x])/x + 
   (8*eps^2*(3 - 4*x + 2*x^2)*G[1, 1, 1, 1, 1, x])/x - 
   (eps*(-324 - 5004*eps - 1584*Nf - 4720*eps*Nf - 4932*x - 4500*eps*x + 
      1872*Nf*x + 4912*eps*Nf*x + 8928*x^2 + 14823*eps*x^2 - 432*Nf*x^2 - 
      1032*eps*Nf*x^2 - 4104*x^3 - 7695*eps*x^3 + 144*Nf*x^3 + 
      840*eps*Nf*x^3)*Zeta[3])/(54*(-1 + x)*x) + 
   G[1, 1, x]*((-2*(-4 - 4*eps - 7*eps^2 - 14*eps^3 + 2*x + eps*x + 
        3*eps^2*x + 6*eps^3*x))/eps + (16*eps^2*(-2 + x)*Zeta[3])/3) + 
   G[0, 0, x]*((-2*(-108 - 162*eps - 432*eps^2 - 864*eps^3 - 36*eps*Nf - 
        60*eps^2*Nf - 112*eps^3*Nf + 216*x + 108*eps*x + 378*eps^2*x + 
        756*eps^3*x + 36*eps*Nf*x + 60*eps^2*Nf*x + 112*eps^3*Nf*x - 
        162*x^2 - 27*eps*x^2 - 108*eps^2*x^2 - 216*eps^3*x^2 + 54*x^3 + 
        27*eps*x^3 + 81*eps^2*x^3 + 162*eps^3*x^3))/(27*eps*(-1 + x)*x) + 
     (8*eps^2*(7 - 4*x + 2*x^2)*Zeta[3])/(3*x)) + 
   G[0, 1, x]*((2*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + 
        eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/(eps*x) - 
     (8*eps^2*(13 - 10*x + 5*x^2)*Zeta[3])/(3*x)) + 
   G[1, 0, x]*((2*(4 - 4*x - 2*eps*x - 4*eps^2*x - 8*eps^3*x + 2*x^2 + 
        eps*x^2 + 3*eps^2*x^2 + 6*eps^3*x^2))/(eps*x) - 
     (8*eps^2*(13 - 10*x + 5*x^2)*Zeta[3])/(3*x)) + 
   (2*eps^2*(-8 - 198*x + 99*x^2)*Zeta[5])/x)


==> anc/Helicity_Amplitudes/eemumu/0L_HA_eemumu_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2


==> anc/Helicity_Amplitudes/eemumu/0L_HA_eemumu_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2


==> anc/Helicity_Amplitudes/eemumu/1L_HA_eemumu_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(2916 + 5832*eps + 11664*eps^2 + 23328*eps^3 + 46656*eps^4 + 405*Nf + 
    756*eps*Nf + 1476*eps^2*Nf + 2928*eps^3*Nf + 5840*eps^4*Nf))/729 - 
 (977*eps^4*Pi^6)/30240 + (eps^4*G[0, x]^6)/45 + 
 (eps^2*(-6 - 3*eps - 9*eps^2 + 12*x + 8*eps*x + 15*eps^2*x - 8*x^2)*
   G[1, x]^4)/(24*x^2) - (eps^3*(-4 - 2*eps + 8*x + 5*eps*x - 6*x^2)*
   G[1, x]^5)/(60*x^2) - (eps^4*(5 - 10*x + 8*x^2)*G[1, x]^6)/(360*x^2) + 
 G[0, x]^5*((eps^3*(3 + 2*eps - 3*x))/(30*(-1 + x)) - (2*eps^4*G[1, x])/15) + 
 Pi^5*(((I/720)*eps^3*(-15*eps - 94*x - 62*eps*x - 10*eps*Nf*x + 94*x^2 + 
      45*eps*x^2 + 10*eps*Nf*x^2))/((-1 + x)*x) - 
   ((47*I)/360)*eps^4*G[0, x] + ((I/720)*eps^4*(15 - 30*x + 94*x^2)*G[1, x])/
    x^2) + G[0, x]^4*
  (-1/24*(eps^2*(-4*eps^2 + 8*x + 6*eps*x + 13*eps^2*x - 8*x^2))/
     ((-1 + x)*x) - (eps^3*(2 + eps - 2*x)*G[1, x])/(4*(-1 + x)) + 
   (eps^4*G[1, x]^2)/4 + (eps^4*G[0, 1, x])/6) + 
 Pi^4*(-1/6480*(eps^2*(-1080*eps - 1566*eps^2 + 630*x + 81*eps*x - 
       2232*eps^2*x - 438*eps*Nf*x - 730*eps^2*Nf*x - 630*x^2 + 
       1971*eps*x^2 + 5256*eps^2*x^2 + 438*eps*Nf*x^2 + 730*eps^2*Nf*x^2))/
     ((-1 + x)*x) - (eps^4*G[0, x]^2)/60 + 
   (eps^3*(120 + 60*eps - 360*x - 227*eps*x + 170*x^2 + 59*eps*x^2 + 70*x^3)*
     G[1, x])/(720*(-1 + x)*x^2) + (eps^4*(167 - 334*x + 456*x^2)*G[1, x]^2)/
    (1440*x^2) + G[0, x]*(-1/360*(eps^3*(-35 + 6*eps + 35*x))/(-1 + x) + 
     (eps^4*G[1, x])/30) - (eps^4*(1 - 2*x + 4*x^2)*G[0, 1, x])/(6*x^2)) + 
 (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 0, 0, 1, x])/
  ((-1 + x)*x) + (eps^2*(2 + eps + 3*eps^2 - 6*x - 3*eps*x - 8*eps^2*x + 
    12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 - 8*x^3)*G[0, 0, 1, 1, x])/
  ((-1 + x)*x^2) + (eps^2*(-2 - eps - 3*eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 
    4*x^2)*G[0, 1, 1, 1, x])/x^2 - 
 (2*eps^3*(2 + eps - 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x) - 
 (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)*x^2) - (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*G[0, 1, 1, 1, 1, x])/x^2 - 
 4*eps^4*G[0, 0, 0, 0, 0, 1, x] - 
 (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 0, 0, 1, 1, x])/x^2 - 
 (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 0, 1, 1, 1, x])/x^2 - 
 (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, 1, 1, x])/x^2 - 
 (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, 1, 1, x])/x^2 + 
 (eps*(81*eps^2 + 162*eps^3 - 1080*x - 1296*eps*x - 3348*eps^2*x - 
    6696*eps^3*x - 252*eps*Nf*x - 420*eps^2*Nf*x - 784*eps^3*Nf*x + 
    1080*x^2 + 1134*eps*x^2 + 3024*eps^2*x^2 + 6048*eps^3*x^2 + 
    252*eps*Nf*x^2 + 420*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2)*Zeta[3])/
  (81*(-1 + x)*x) - (182*eps^4*Zeta[3]^2)/9 + 
 G[0, 0, 1, x]*(-((eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
       8*eps^3*x - 4*x^2))/((-1 + x)*x)) - (28*eps^4*Zeta[3])/3) + 
 Pi^3*(((I/54)*eps*(-27*eps - 36*eps^2 - 72*eps^3 - 18*x - 36*eps*x - 
      153*eps^2*x - 306*eps^3*x - 18*eps*Nf*x - 30*eps^2*Nf*x - 
      56*eps^3*Nf*x + 18*x^2 + 81*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 
      18*eps*Nf*x^2 + 30*eps^2*Nf*x^2 + 56*eps^3*Nf*x^2))/((-1 + x)*x) - 
   (I/18)*eps^4*G[0, x]^3 + ((I/24)*eps^3*(6 + 3*eps - 18*x - 9*eps*x + 
      32*x^2 + 10*eps*x^2 - 20*x^3)*G[1, x]^2)/((-1 + x)*x^2) + 
   ((I/36)*eps^4*(3 - 6*x + 2*x^2)*G[1, x]^3)/x^2 + 
   G[0, x]^2*(((-1/12*I)*eps^3*(2 + eps - 2*x))/(-1 + x) + 
     (I/6)*eps^4*G[1, x]) + 
   G[0, x]*(((I/12)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
      ((-1 + x)*x) + ((I/6)*eps^3*(2 + eps - 2*x)*G[1, x])/(-1 + x) - 
     (I/6)*eps^4*G[1, x]^2) - 
   ((I/4)*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 1, x])/((-1 + x)*x^2) + 
   G[1, x]*(((-1/12*I)*eps^2*(6 + 3*eps + 9*eps^2 - 18*x - 9*eps*x - 
        19*eps^2*x + 16*x^2 + 2*eps*x^2 + 4*eps^2*x^2 - 4*x^3))/
      ((-1 + x)*x^2) + ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, x])/x^2) - 
   ((I/2)*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/x^2 - 
   ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/x^2 - ((7*I)/9)*eps^4*Zeta[3]) + 
 G[0, x]^3*((eps*(-3*eps^2 - 6*eps^3 + 4*x + 4*eps*x + 9*eps^2*x + 
      18*eps^3*x - 4*x^2))/(6*(-1 + x)*x) + (eps^3*(2 + eps - 2*x)*G[1, x]^2)/
    (3*(-1 + x)) - (2*eps^4*G[1, x]^3)/9 + (eps^3*(2 + eps - 2*x)*G[0, 1, x])/
    (3*(-1 + x)) + G[1, x]*
    ((eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/(3*(-1 + x)*x) - 
     (2*eps^4*G[0, 1, x])/3) + (2*eps^4*G[0, 1, 1, x])/3 + 
   (8*eps^4*Zeta[3])/9) + G[0, 1, 1, x]*
  ((eps*(-2 - eps - 3*eps^2 - 6*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
      8*eps^3*x - 4*x^2))/x^2 + (14*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/
    (3*x^2)) + G[1, x]^3*
  (-1/6*(eps*(-4 - 2*eps - 6*eps^2 - 12*eps^3 + 8*x + 6*eps*x + 11*eps^2*x + 
       22*eps^3*x - 4*x^2))/x^2 + (2*eps^4*G[0, 0, 1, x])/3 + 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/(3*x^2) - 
   (2*eps^4*(7 - 14*x + 4*x^2)*Zeta[3])/(9*x^2)) + 
 G[1, x]^2*((-2 - eps - 3*eps^2 - 6*eps^3 - 12*eps^4 + 4*x + 4*eps*x + 
     7*eps^2*x + 14*eps^3*x + 28*eps^4*x)/(2*x^2) - 
   (eps^3*(2 + eps - 2*x)*G[0, 0, 1, x])/(-1 + x) + 
   (eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*G[0, 1, 1, x])/(2*x^2) - 
   2*eps^4*G[0, 0, 0, 1, x] - (eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, x])/
    x^2 - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, x])/x^2 - 
   (eps^3*(14 + 7*eps - 42*x - 35*eps*x + 40*x^2 + 34*eps*x^2 - 12*x^3)*
     Zeta[3])/(6*(-1 + x)*x^2)) + 
 G[0, x]^2*(-1/2*(eps*(-2*eps - 4*eps^2 - 8*eps^3 + 2*x + 5*eps*x + 
       10*eps^2*x + 20*eps^3*x))/((-1 + x)*x) - 
   (eps^3*(2 + eps - 2*x)*G[1, x]^3)/(6*(-1 + x)) + (eps^4*G[1, x]^4)/12 - 
   (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 1, x])/
    (2*(-1 + x)*x) + G[1, x]^2*
    (-1/4*(eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/((-1 + x)*x) + 
     eps^4*G[0, 1, x]) + (eps^3*(2 + eps - 2*x)*G[0, 1, 1, x])/(-1 + x) + 
   2*eps^4*G[0, 1, 1, 1, x] + (2*eps^3*(-3 + 2*eps + 3*x)*Zeta[3])/
    (3*(-1 + x)) + G[1, x]*
    (-1/2*(eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 8*eps^3*x - 
         4*x^2))/((-1 + x)*x) - (eps^3*(2 + eps - 2*x)*G[0, 1, x])/(-1 + x) - 
     2*eps^4*G[0, 1, 1, x] - (8*eps^4*Zeta[3])/3)) + 
 Pi^2*((486*eps + 486*eps^2 + 972*eps^3 + 1944*eps^4 + 1134*x + 1701*eps*x + 
     4536*eps^2*x + 9072*eps^3*x + 18144*eps^4*x + 378*eps*Nf*x + 
     630*eps^2*Nf*x + 1176*eps^3*Nf*x + 2296*eps^4*Nf*x)/(486*x) + 
   (eps^4*G[0, x]^4)/18 - (eps^3*(-4 - 2*eps + 8*x + 3*eps*x - 10*x^2)*
     G[1, x]^3)/(36*x^2) - (eps^4*(3 - 6*x + 8*x^2)*G[1, x]^4)/(144*x^2) + 
   G[0, x]^3*((eps^3*(5 + 2*eps - 5*x))/(18*(-1 + x)) - 
     (2*eps^4*G[1, x])/9) - (eps^2*(2 + eps + 3*eps^2 - 6*x - 3*eps*x - 
      8*eps^2*x + 12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 - 8*x^3)*G[0, 1, x])/
    (2*(-1 + x)*x^2) + G[0, x]^2*
    (-1/24*(eps^2*(-4*eps^2 + 24*x + 10*eps*x + 19*eps^2*x - 24*x^2))/
       ((-1 + x)*x) - (5*eps^3*(2 + eps - 2*x)*G[1, x])/(12*(-1 + x)) + 
     (5*eps^4*G[1, x]^2)/12 - (eps^4*G[0, 1, x])/6) + 
   G[1, x]^2*((eps^2*(-10 - 5*eps - 15*eps^2 + 20*x + 8*eps*x + 17*eps^2*x - 
        24*x^2))/(24*x^2) + (eps^4*(1 - 2*x + 4*x^2)*G[0, 1, x])/(2*x^2)) + 
   (eps^3*(-6 - 3*eps + 18*x + 9*eps*x - 10*x^2 + eps*x^2 - 2*x^3)*
     G[0, 0, 1, x])/(6*(-1 + x)*x^2) - 
   (eps^3*(14 + 7*eps - 42*x - 21*eps*x + 32*x^2 + 2*eps*x^2 - 4*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)*x^2) + 
   (eps^4*(3 - 6*x + 13*x^2)*G[0, 0, 0, 1, x])/(3*x^2) + 
   (7*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, x])/(6*x^2) + 
   (eps^4*(7 - 14*x + 26*x^2)*G[0, 1, 1, 1, x])/(6*x^2) - 
   (eps^3*(-126*eps - 312*x - 324*eps*x - 98*eps*Nf*x + 312*x^2 + 
      441*eps*x^2 + 98*eps*Nf*x^2)*Zeta[3])/(54*(-1 + x)*x) + 
   G[0, x]*((eps*(-5*eps^2 - 10*eps^3 + 28*x + 12*eps*x + 23*eps^2*x + 
        46*eps^3*x - 28*x^2))/(12*(-1 + x)*x) + 
     (eps^3*(2 + eps - 2*x)*G[1, x]^2)/(2*(-1 + x)) - (eps^4*G[1, x]^3)/3 - 
     (eps^3*(2 + eps - 2*x)*G[0, 1, x])/(6*(-1 + x)) + 
     G[1, x]*((eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
        (2*(-1 + x)*x) + (eps^4*G[0, 1, x])/3) - (eps^4*G[0, 1, 1, x])/3 + 
     (52*eps^4*Zeta[3])/9) + 
   G[1, x]*(-1/12*(eps*(-12 - 6*eps - 18*eps^2 - 36*eps^3 + 24*x + 10*eps*x + 
         21*eps^2*x + 42*eps^3*x - 28*x^2))/x^2 - 
     (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*G[0, 1, x])/(2*(-1 + x)*x^2) - 
     (eps^4*(3 - 6*x + 13*x^2)*G[0, 0, 1, x])/(3*x^2) - 
     (eps^4*(7 - 14*x + 26*x^2)*G[0, 1, 1, x])/(6*x^2) - 
     (eps^4*(21 - 42*x + 52*x^2)*Zeta[3])/(9*x^2))) + 
 (2*eps^3*(-216 - 294*eps - 62*eps*Nf + 216*x + 279*eps*x + 62*eps*Nf*x)*
   Zeta[5])/(15*(-1 + x)) + G[0, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/x - 
   (2*eps^4*G[1, x]^3*G[0, 1, x])/3 - 
   (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) + (2*eps^3*(2 + eps - 2*x)*G[0, 1, 1, 1, x])/(-1 + x) + 
   4*eps^4*G[0, 1, 1, 1, 1, x] + 
   (eps^2*(4*eps^2 + 40*x + 6*eps*x + 5*eps^2*x - 40*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + G[1, x]^2*((eps^3*(2 + eps - 2*x)*G[0, 1, x])/(-1 + x) + 
     2*eps^4*G[0, 1, 1, x] - 2*eps^4*Zeta[3]) + 
   G[0, 1, x]*((eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
        8*eps^3*x - 4*x^2))/((-1 + x)*x) + (28*eps^4*Zeta[3])/3) + 
   G[1, x]*((eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 1, x])/
      ((-1 + x)*x) - (2*eps^3*(2 + eps - 2*x)*G[0, 1, 1, x])/(-1 + x) - 
     4*eps^4*G[0, 1, 1, 1, x] + (2*eps^3*(2 + eps - 2*x)*Zeta[3])/(-1 + x)) - 
   (144*eps^4*Zeta[5])/5) + 
 Pi*((((-2*I)/243)*(243 + 243*eps + 486*eps^2 + 972*eps^3 + 1944*eps^4 + 
      729*x + 1944*eps*x + 3888*eps^2*x + 7776*eps^3*x + 15552*eps^4*x + 
      162*Nf*x + 270*eps*Nf*x + 504*eps^2*Nf*x + 984*eps^3*Nf*x + 
      1952*eps^4*Nf*x))/x + (I/30)*eps^4*G[0, x]^5 - 
   ((I/24)*eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*G[1, x]^4)/x^2 - 
   ((I/60)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^5)/x^2 + 
   G[0, x]^4*(((I/12)*eps^3*(2 + eps - 2*x))/(-1 + x) - 
     (I/6)*eps^4*G[1, x]) + G[0, x]^3*
    (((-1/6*I)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
      ((-1 + x)*x) - ((I/3)*eps^3*(2 + eps - 2*x)*G[1, x])/(-1 + x) + 
     (I/3)*eps^4*G[1, x]^2) + G[1, x]^3*
    (((I/6)*eps^2*(-2 - eps - 3*eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2))/
      x^2 - ((I/3)*eps^4*(-1 + 2*x)*G[0, 1, x])/x^2) - 
   (I*eps^2*(-2 - eps - 3*eps^2 + 6*x + 3*eps*x + 6*eps^2*x - 4*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x^2) - 
   (I*eps^2*(-2 - eps - 3*eps^2 + 6*x + 3*eps*x + 6*eps^2*x - 4*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/x^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/x^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/x^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (((14*I)/27)*eps^2*(9*eps + 9*eps^2 + 18*x + 27*eps*x + 72*eps^2*x + 
      6*eps*Nf*x + 10*eps^2*Nf*x)*Zeta[3])/x + 
   G[0, x]^2*(((I/2)*eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 4*eps^2*x + 
        8*eps^3*x - 4*x^2))/((-1 + x)*x) + 
     ((I/2)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[1, x])/
      ((-1 + x)*x) + ((I/2)*eps^3*(2 + eps - 2*x)*G[1, x]^2)/(-1 + x) - 
     (I/3)*eps^4*G[1, x]^3 + ((14*I)/3)*eps^4*Zeta[3]) + 
   G[1, x]*((I*(-2 - eps - 3*eps^2 - 6*eps^3 - 12*eps^4 + 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 16*eps^4*x - 4*x^2))/x^2 + 
     (I*eps^2*(-2 - eps - 3*eps^2 + 6*x + 3*eps*x + 6*eps^2*x - 4*x^2)*
       G[0, 1, x])/((-1 + x)*x^2) - 
     (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
       G[0, 0, 1, x])/((-1 + x)*x^2) - 
     (I*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
       G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/x^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/x^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 - 
     (((7*I)/3)*eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*Zeta[3])/x^2) + 
   G[1, x]^2*(((-1/2*I)*eps*(-2 - eps - 3*eps^2 - 6*eps^3 + 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x - 4*x^2))/x^2 + 
     ((I/2)*eps^3*(2 + eps - 6*x - 3*eps*x + 12*x^2 + 4*eps*x^2 - 8*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) + (I*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/x^2 + 
     (I*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/x^2 - 
     (((7*I)/3)*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/x^2) + 
   G[0, 1, x]*((I*eps*(2 + eps + 3*eps^2 + 6*eps^3 - 6*x - 3*eps*x - 
        8*eps^2*x - 16*eps^3*x + 12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2 - 8*x^3))/((-1 + x)*x^2) + 
     (((14*I)/3)*eps^4*(1 - 2*x + 4*x^2)*Zeta[3])/x^2) + 
   G[0, x]*((I*(eps^2 + 2*eps^3 + 4*eps^4 - 4*x - 2*eps*x - 4*eps^2*x - 
        8*eps^3*x - 16*eps^4*x + 4*x^2))/((-1 + x)*x) - 
     ((I/2)*eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/3)*eps^3*(2 + eps - 2*x)*G[1, x]^3)/(-1 + x) + 
     (I/6)*eps^4*G[1, x]^4 + (((14*I)/3)*eps^3*(2 + eps - 2*x)*Zeta[3])/
      (-1 + x) + G[1, x]*(((-I)*eps*(-eps^2 - 2*eps^3 + 4*x + 2*eps*x + 
          4*eps^2*x + 8*eps^3*x - 4*x^2))/((-1 + x)*x) - 
       ((28*I)/3)*eps^4*Zeta[3])) + ((124*I)/5)*eps^4*Zeta[5]) + 
 G[1, x]*(-((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4)/x) - 
   (eps^2*(-eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 4*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) - (eps^2*(-2 - eps - 3*eps^2 + 4*x + 2*eps*x + 4*eps^2*x - 
      4*x^2)*G[0, 1, 1, x])/x^2 + (2*eps^3*(2 + eps - 2*x)*G[0, 0, 0, 1, x])/
    (-1 + x) + (eps^3*(-2 - eps + 6*x + 3*eps*x - 4*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) - (eps^3*(-2 - eps + 4*x + 2*eps*x - 4*x^2)*
     G[0, 1, 1, 1, x])/x^2 + 4*eps^4*G[0, 0, 0, 0, 1, x] + 
   (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/x^2 + 
   (2*eps^4*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, 1, x])/x^2 + 
   (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (eps^2*(-14*eps - 18*eps^2 - 40*x + 8*eps*x + 9*eps^2*x + 40*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + (144*eps^4*Zeta[5])/5)


==> anc/Helicity_Amplitudes/eemumu/1L_HA_eemumu_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(2916 + 5832*eps + 11664*eps^2 + 23328*eps^3 + 46656*eps^4 + 405*Nf + 
    756*eps*Nf + 1476*eps^2*Nf + 2928*eps^3*Nf + 5840*eps^4*Nf))/729 - 
 (eps^4*Pi^6*(707 - 1414*x + 977*x^2))/(30240*(-1 + x)^2) + 
 (eps^4*(3 - 6*x + 8*x^2)*G[0, x]^6)/(360*(-1 + x)^2) - 
 (eps^2*(-6*eps - 9*eps^2 - 8*x + 6*eps*x + 13*eps^2*x + 8*x^2)*G[1, x]^4)/
  (24*(-1 + x)*x) + (eps^3*(2*eps + 3*x)*G[1, x]^5)/(30*x) - 
 (eps^4*G[1, x]^6)/45 + 
 G[0, x]^5*(-1/60*(eps^3*(2 - 3*eps - 4*x + 5*eps*x + 6*x^2))/(-1 + x)^2 - 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(15*(-1 + x)^2)) + 
 Pi^5*(((I/720)*eps^3*(62 + 14*eps + 10*eps*Nf - 124*x - 43*eps*x - 
      20*eps*Nf*x + 94*x^2 + 45*eps*x^2 + 10*eps*Nf*x^2))/(-1 + x)^2 - 
   (((47*I)/720)*eps^4*(1 - 2*x + 2*x^2)*G[0, x])/(-1 + x)^2 + 
   ((I/360)*eps^4*(31 - 62*x + 47*x^2)*G[1, x])/(-1 + x)^2) + 
 G[0, x]^4*((eps^2*(2 - 5*eps - 6*eps^2 - 4*x + 8*eps*x + 15*eps^2*x + 
      8*x^2))/(24*(-1 + x)^2) + (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[1, x])/(8*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
    (8*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/(12*(-1 + x)^2)) + 
 Pi^4*(-1/6480*(eps^2*(342 + 1377*eps + 4662*eps^2 + 438*eps*Nf + 
       730*eps^2*Nf - 684*x - 3834*eps*x - 11376*eps^2*x - 876*eps*Nf*x - 
       1460*eps^2*Nf*x - 630*x^2 + 1971*eps*x^2 + 5256*eps^2*x^2 + 
       438*eps*Nf*x^2 + 730*eps^2*Nf*x^2))/(-1 + x)^2 - 
   (eps^4*(-35 + 70*x + 24*x^2)*G[0, x]^2)/(1440*(-1 + x)^2) - 
   (eps^3*(60*eps + 19*x - 93*eps*x - 38*x^2 + 6*eps*x^2 - 35*x^3)*G[1, x])/
    (360*(-1 + x)^2*x) + (eps^4*(29 - 58*x + 38*x^2)*G[1, x]^2)/
    (120*(-1 + x)^2) + 
   G[0, x]*((eps^3*(-82 - 53*eps + 164*x + 59*eps*x - 70*x^2))/
      (720*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(60*(-1 + x)^2)) - 
   (eps^4*(3 - 6*x + 4*x^2)*G[0, 1, x])/(6*(-1 + x)^2)) - 
 (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
   G[0, 0, 0, 1, x])/(-1 + x)^2 - 
 (eps^2*(2*eps + 3*eps^2 + 6*x - 5*eps*x - 8*eps^2*x - 12*x^2 + 4*eps*x^2 + 
    8*eps^2*x^2 + 8*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
 (eps^2*(-2*eps - 3*eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
   G[0, 1, 1, 1, x])/((-1 + x)*x) + 
 (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
 (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*
   G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
 (2*eps^3*(eps + 2*x)*G[0, 1, 1, 1, 1, x])/x - 
 (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 0, 0, 1, 1, x])/(-1 + x)^2 - 
 (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 0, 1, 1, 1, x])/(-1 + x)^2 - 
 (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 1, 1, 1, 1, x])/(-1 + x)^2 - 
 4*eps^4*G[0, 1, 1, 1, 1, 1, x] + 
 (eps*(918 + 1053*eps + 2943*eps^2 + 5886*eps^3 + 252*eps*Nf + 420*eps^2*Nf + 
    784*eps^3*Nf - 1836*x - 2106*eps*x - 5724*eps^2*x - 11448*eps^3*x - 
    504*eps*Nf*x - 840*eps^2*Nf*x - 1568*eps^3*Nf*x + 1080*x^2 + 
    1134*eps*x^2 + 3024*eps^2*x^2 + 6048*eps^3*x^2 + 252*eps*Nf*x^2 + 
    420*eps^2*Nf*x^2 + 784*eps^3*Nf*x^2)*Zeta[3])/(81*(-1 + x)^2) - 
 (14*eps^4*(10 - 20*x + 13*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
 G[0, 1, 1, x]*(-((eps*(-2*eps - 3*eps^2 - 6*eps^3 - 4*x + 2*eps*x + 
       4*eps^2*x + 8*eps^3*x + 4*x^2))/((-1 + x)*x)) + 
   (28*eps^4*Zeta[3])/3) + 
 Pi^3*(((I/54)*eps*(36 + 63*eps + 198*eps^2 + 396*eps^3 + 18*eps*Nf + 
      30*eps^2*Nf + 56*eps^3*Nf - 72*x - 153*eps*x - 441*eps^2*x - 
      882*eps^3*x - 36*eps*Nf*x - 60*eps^2*Nf*x - 112*eps^3*Nf*x + 18*x^2 + 
      81*eps*x^2 + 216*eps^2*x^2 + 432*eps^3*x^2 + 18*eps*Nf*x^2 + 
      30*eps^2*Nf*x^2 + 56*eps^3*Nf*x^2))/(-1 + x)^2 - 
   ((I/36)*eps^4*(1 - 2*x + 2*x^2)*G[0, x]^3)/(-1 + x)^2 - 
   ((I/12)*eps^3*(3*eps + 8*x - 7*eps*x - 16*x^2 + 5*eps*x^2 + 10*x^3)*
     G[1, x]^2)/((-1 + x)^2*x) + ((I/18)*eps^4*(2 - 4*x + x^2)*G[1, x]^3)/
    (-1 + x)^2 + G[0, x]^2*(((I/24)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2))/
      (-1 + x)^2 + ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]*(((-1/12*I)*eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
        4*x^2))/(-1 + x)^2 - ((I/12)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x])/(-1 + x)^2 - ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
      (-1 + x)^2) + ((I/4)*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 
      4*eps*x^2 + 8*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[1, x]*(((I/12)*eps^2*(6*eps + 9*eps^2 + 8*x - 10*eps*x - 19*eps^2*x - 
        16*x^2 + 2*eps*x^2 + 4*eps^2*x^2 + 4*x^3))/((-1 + x)^2*x) + 
     ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) - 
   ((I/2)*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x)^2 - 
   ((I/2)*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 - 
   (((7*I)/9)*eps^4*(2 - 4*x + x^2)*Zeta[3])/(-1 + x)^2) + 
 G[0, 0, 1, x]*((eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 4*eps^2*x + 
      8*eps^3*x + 4*x^2))/(-1 + x)^2 - (14*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/
    (3*(-1 + x)^2)) + G[1, x]^3*
  ((eps*(-4*eps - 6*eps^2 - 12*eps^3 - 4*x + 4*eps*x + 9*eps^2*x + 
      18*eps^3*x + 4*x^2))/(6*(-1 + x)*x) + 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2) + 
   (2*eps^4*G[0, 1, 1, x])/3 - (eps^4*(11 - 22*x + 8*x^2)*Zeta[3])/
    (9*(-1 + x)^2)) + G[0, x]^3*
  (-1/6*(eps*(-4*eps - 5*eps^2 - 10*eps^3 + 6*eps*x + 11*eps^2*x + 
       22*eps^3*x + 4*x^2))/(-1 + x)^2 - 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^2)/(6*(-1 + x)^2) - 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3)/(9*(-1 + x)^2) - 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*(-1/3*(eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
         4*x^2))/(-1 + x)^2 - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/
      (3*(-1 + x)^2)) + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/
    (3*(-1 + x)^2) + (eps^4*(-3 + 6*x + 8*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
 G[1, x]^2*(-1/2*(eps*(-2 - 3*eps - 6*eps^2 - 12*eps^3 + 2*x + 5*eps*x + 
       10*eps^2*x + 20*eps^3*x))/((-1 + x)*x) + 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 0, 1, x])/(2*(-1 + x)^2) - 
   (eps^3*(eps + 2*x)*G[0, 1, 1, x])/x - 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   (eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   2*eps^4*G[0, 1, 1, 1, x] + (eps^3*(14*eps + 6*x - 31*eps*x - 12*x^2 + 
      20*eps*x^2 + 12*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
 G[0, x]^2*((-2 - 3*eps - 4*eps^2 - 8*eps^3 - 16*eps^4 + 4*x + 4*eps*x + 
     7*eps^2*x + 14*eps^3*x + 28*eps^4*x)/(2*(-1 + x)^2) + 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^3)/(12*(-1 + x)^2) + 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^4)/(24*(-1 + x)^2) + 
   (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2) + G[1, x]^2*
    ((eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2))/
      (4*(-1 + x)^2) + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/(2*(-1 + x)^2)) - 
   (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
   (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps^3*(-10 - 9*eps + 20*x + 11*eps*x - 6*x^2)*Zeta[3])/(3*(-1 + x)^2) + 
   G[1, x]*((eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 4*eps^2*x + 
        8*eps^3*x + 4*x^2))/(2*(-1 + x)^2) + 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(2*(-1 + x)^2) - 
     (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (4*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*((-1134 - 1215*eps - 4050*eps^2 - 8100*eps^3 - 16200*eps^4 - 
     378*eps*Nf - 630*eps^2*Nf - 1176*eps^3*Nf - 2296*eps^4*Nf + 1134*x + 
     1701*eps*x + 4536*eps^2*x + 9072*eps^3*x + 18144*eps^4*x + 
     378*eps*Nf*x + 630*eps^2*Nf*x + 1176*eps^3*Nf*x + 2296*eps^4*Nf*x)/
    (486*(-1 + x)) + (eps^4*(5 - 10*x + 8*x^2)*G[0, x]^4)/(144*(-1 + x)^2) + 
   (eps^3*(2*eps + 5*x)*G[1, x]^3)/(18*x) - (eps^4*G[1, x]^4)/18 + 
   G[0, x]^3*(-1/36*(eps^3*(6 - eps - 12*x + 3*eps*x + 10*x^2))/(-1 + x)^2 - 
     (eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(9*(-1 + x)^2)) + 
   (eps^2*(2*eps + 3*eps^2 + 6*x - 5*eps*x - 8*eps^2*x - 12*x^2 + 4*eps*x^2 + 
      8*eps^2*x^2 + 8*x^3)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[0, x]^2*((eps^2*(14 - 3*eps - 2*eps^2 - 28*x + 8*eps*x + 17*eps^2*x + 
        24*x^2))/(24*(-1 + x)^2) + (5*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x])/(24*(-1 + x)^2) + (5*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
      (24*(-1 + x)^2) - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2)) + G[1, x]^2*
    (-1/24*(eps^2*(-10*eps - 15*eps^2 - 24*x + 10*eps*x + 19*eps^2*x + 
         24*x^2))/((-1 + x)*x) + (eps^4*(3 - 6*x + 4*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2)) - (eps^3*(-12*eps - 10*x + 17*eps*x + 20*x^2 + 
      2*eps*x^2 + 4*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) + 
   (eps^3*(7*eps + 8*x - 11*eps*x - 16*x^2 + eps*x^2 + 2*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)^2*x) + (eps^4*(19 - 38*x + 26*x^2)*G[0, 0, 0, 1, x])/
    (6*(-1 + x)^2) + (7*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 1, 1, x])/
    (6*(-1 + x)^2) + (eps^4*(10 - 20*x + 13*x^2)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2) - (eps^3*(606 + 621*eps + 196*eps*Nf - 1212*x - 
      1494*eps*x - 392*eps*Nf*x + 624*x^2 + 882*eps*x^2 + 196*eps*Nf*x^2)*
     Zeta[3])/(108*(-1 + x)^2) + 
   G[1, x]*((eps*(-12*eps - 18*eps^2 - 36*eps^3 - 28*x + 12*eps*x + 
        23*eps^2*x + 46*eps^3*x + 28*x^2))/(12*(-1 + x)*x) + 
     (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) - 
     (eps^4*(19 - 38*x + 26*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) - 
     (eps^4*(10 - 20*x + 13*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2) - 
     (eps^4*(101 - 202*x + 104*x^2)*Zeta[3])/(18*(-1 + x)^2)) + 
   G[0, x]*(-1/12*(eps*(16 - 4*eps - 3*eps^2 - 6*eps^3 - 32*x + 10*eps*x + 
         21*eps^2*x + 42*eps^3*x + 28*x^2))/(-1 + x)^2 - 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[1, x]^2)/(4*(-1 + x)^2) - 
     (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3)/(6*(-1 + x)^2) + 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(12*(-1 + x)^2) + 
     G[1, x]*(-1/2*(eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
           4*x^2))/(-1 + x)^2 + (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2)) - (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)^2) + (eps^4*(59 - 118*x + 104*x^2)*Zeta[3])/
      (18*(-1 + x)^2))) + 
 (eps^3*(402 + 543*eps + 124*eps*Nf - 804*x - 1086*eps*x - 248*eps*Nf*x + 
    432*x^2 + 558*eps*x^2 + 124*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)^2) + 
 Pi*((((-2*I)/243)*(-486 - 1701*eps - 3402*eps^2 - 6804*eps^3 - 13608*eps^4 - 
      162*Nf - 270*eps*Nf - 504*eps^2*Nf - 984*eps^3*Nf - 1952*eps^4*Nf + 
      729*x + 1944*eps*x + 3888*eps^2*x + 7776*eps^3*x + 15552*eps^4*x + 
      162*Nf*x + 270*eps*Nf*x + 504*eps^2*Nf*x + 984*eps^3*Nf*x + 
      1952*eps^4*Nf*x))/(-1 + x) + ((I/60)*eps^4*(1 - 2*x + 2*x^2)*G[0, x]^5)/
    (-1 + x)^2 + ((I/12)*eps^3*(eps + 2*x)*G[1, x]^4)/x - 
   (I/30)*eps^4*G[1, x]^5 + G[0, x]^4*
    (((-1/24*I)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2))/(-1 + x)^2 - 
     ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((I/6)*eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 
        4*x^2))/(-1 + x)^2 + ((I/6)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x])/(-1 + x)^2 + ((I/6)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^2)/
      (-1 + x)^2) + G[1, x]^3*
    (((-1/6*I)*eps^2*(-2*eps - 3*eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2))/
      ((-1 + x)*x) - ((I/3)*eps^4*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) + 
   (I*eps^2*(-2*eps - 3*eps^2 - 2*x + 3*eps*x + 6*eps^2*x + 4*x^2)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + 
   (I*eps^2*(-2*eps - 3*eps^2 - 2*x + 3*eps*x + 6*eps^2*x + 4*x^2)*
     G[0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 + 
   ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
   (((14*I)/27)*eps^2*(-18 - 18*eps - 63*eps^2 - 6*eps*Nf - 10*eps^2*Nf + 
      18*x + 27*eps*x + 72*eps^2*x + 6*eps*Nf*x + 10*eps^2*Nf*x)*Zeta[3])/
    (-1 + x) + G[1, x]^2*(((I/2)*eps*(-2*eps - 3*eps^2 - 6*eps^3 - 4*x + 
        2*eps*x + 4*eps^2*x + 8*eps^3*x + 4*x^2))/((-1 + x)*x) - 
     ((I/2)*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
       G[0, 1, x])/((-1 + x)^2*x) + (I*eps^4*(-1 + 2*x)*G[0, 0, 1, x])/
      (-1 + x)^2 + (I*eps^4*(-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 - 
     ((14*I)/3)*eps^4*Zeta[3]) + 
   G[1, x]*(((-I)*(-2*eps - 3*eps^2 - 6*eps^3 - 12*eps^4 - 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 16*eps^4*x + 4*x^2))/((-1 + x)*x) - 
     (I*eps^2*(-2*eps - 3*eps^2 - 2*x + 3*eps*x + 6*eps^2*x + 4*x^2)*
       G[0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (I*eps^3*(2*eps + 6*x - 5*eps*x - 12*x^2 + 4*eps*x^2 + 8*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
     ((2*I)*eps^4*(-1 + 2*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (((14*I)/3)*eps^3*(eps + 2*x)*Zeta[3])/x) + 
   G[0, x]^2*(((-1/2*I)*eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 4*x^2))/(-1 + x)^2 - 
     ((I/2)*eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
       G[1, x])/(-1 + x)^2 - ((I/4)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x]^2)/(-1 + x)^2 - ((I/6)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3)/
      (-1 + x)^2 + (((7*I)/3)*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*(((-I)*eps*(2*eps + 3*eps^2 + 6*eps^3 + 6*x - 5*eps*x - 
        8*eps^2*x - 16*eps^3*x - 12*x^2 + 4*eps*x^2 + 8*eps^2*x^2 + 
        16*eps^3*x^2 + 8*x^3))/((-1 + x)^2*x) + 
     (((14*I)/3)*eps^4*(3 - 6*x + 4*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, x]*((I*(2 - eps - eps^2 - 2*eps^3 - 4*eps^4 - 4*x + 2*eps*x + 
        4*eps^2*x + 8*eps^3*x + 16*eps^4*x + 4*x^2))/(-1 + x)^2 + 
     ((I/2)*eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
       G[1, x]^2)/(-1 + x)^2 + ((I/6)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[1, x]^3)/(-1 + x)^2 + ((I/12)*eps^4*(1 - 2*x + 2*x^2)*G[1, x]^4)/
      (-1 + x)^2 - (((7*I)/3)*eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       Zeta[3])/(-1 + x)^2 + G[1, x]*
      ((I*eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 4*eps^2*x + 
          8*eps^3*x + 4*x^2))/(-1 + x)^2 - 
       (((14*I)/3)*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(-1 + x)^2)) + 
   ((124*I)/5)*eps^4*Zeta[5]) + 
 G[0, x]*(-((2 + 3*eps + 6*eps^2 + 12*eps^3 + 24*eps^4)/(-1 + x)) - 
   (eps^4*(1 - 2*x + 2*x^2)*G[1, x]^3*G[0, 1, x])/(3*(-1 + x)^2) + 
   (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
     G[0, 1, 1, x])/(-1 + x)^2 - (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[0, 1, 1, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
   (eps^2*(-34 - 11*eps - 18*eps^2 + 68*x + 8*eps*x + 9*eps^2*x - 40*x^2)*
     Zeta[3])/(3*(-1 + x)^2) + G[1, x]^2*
    (-1/2*(eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*G[0, 1, x])/(-1 + x)^2 + 
     (eps^4*(1 - 2*x + 2*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*(-((eps*(2 - eps - eps^2 - 2*eps^3 - 4*x + 2*eps*x + 
         4*eps^2*x + 8*eps^3*x + 4*x^2))/(-1 + x)^2) + 
     (14*eps^4*(1 - 2*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]*(-((eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
        G[0, 1, x])/(-1 + x)^2) + (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
       G[0, 1, 1, x])/(-1 + x)^2 - (2*eps^4*(1 - 2*x + 2*x^2)*
       G[0, 1, 1, 1, x])/(-1 + x)^2 - 
     (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*Zeta[3])/(-1 + x)^2) - 
   (2*eps^4*(67 - 134*x + 72*x^2)*Zeta[5])/(5*(-1 + x)^2)) + 
 G[1, x]*((eps*(1 + 2*eps)*(1 + 4*eps^2))/(-1 + x) + 
   (eps^2*(2 - eps - eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
     G[0, 0, 1, x])/(-1 + x)^2 + 
   (eps^2*(-2*eps - 3*eps^2 - 4*x + 2*eps*x + 4*eps^2*x + 4*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x) - (eps^3*(2 - eps - 4*x + 2*eps*x + 4*x^2)*
     G[0, 0, 0, 1, x])/(-1 + x)^2 - (eps^3*(-2*eps - 2*x + 3*eps*x + 4*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*eps^3*(eps + 2*x)*G[0, 1, 1, 1, x])/x + 
   (2*eps^4*(1 - 2*x + 2*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   (2*eps^4*(3 - 6*x + 4*x^2)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 + 
   4*eps^4*G[0, 1, 1, 1, 1, x] + 
   (eps^2*(34 - 3*eps + 4*eps^2 - 68*x + 6*eps*x + 5*eps^2*x + 40*x^2)*
     Zeta[3])/(3*(-1 + x)^2) + (2*eps^4*(67 - 134*x + 72*x^2)*Zeta[5])/
    (5*(-1 + x)^2))


==> anc/Helicity_Amplitudes/eemumu/2L_HA_eemumu_-++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  23328 - (34499*eps^2*Pi^6)/45360 - (13*eps^2*G[0, x]^6)/90 + 
 ((-180 - 792*eps - 2565*eps^2 + 96*eps*Nf + 496*eps^2*Nf + 360*x + 
    540*eps*x + 3834*eps^2*x - 192*eps*Nf*x - 824*eps^2*Nf*x - 216*x^2 - 
    81*eps*x^2 + 891*eps^2*x^2 + 120*eps*Nf*x^2 + 360*eps^2*Nf*x^2)*
   G[1, x]^4)/(216*x^2) - 
 (eps*(-252 - 882*eps + 88*eps*Nf + 504*x + 516*eps*x - 176*eps*Nf*x - 
    432*x^2 - 153*eps*x^2 + 120*eps*Nf*x^2)*G[1, x]^5)/(360*x^2) - 
 (eps^2*(53 - 106*x + 118*x^2)*G[1, x]^6)/(180*x^2) + 
 G[0, x]^5*((eps*(-48 + 15*eps - 40*eps*Nf + 48*x - 51*eps*x + 40*eps*Nf*x))/
    (120*(-1 + x)) + (13*eps^2*G[1, x])/15) + 
 Pi^5*(((I/1080)*eps*(-2517*eps + 2556*x + 4893*eps*x - 268*eps*Nf*x - 
      2556*x^2 - 108*eps*x^2 + 268*eps*Nf*x^2))/((-1 + x)*x) + 
   ((1303*I)/180)*eps^2*G[0, x] - ((I/360)*eps^2*(-839 + 1678*x + 2606*x^2)*
     G[1, x])/x^2) + G[0, x]^4*
  (-1/72*(117*eps^2 - 24*x - 9*eps*x - 138*eps^2*x - 40*eps*Nf*x - 
      152*eps^2*Nf*x + 24*x^2 - 27*eps*x^2 + 297*eps^2*x^2 + 40*eps*Nf*x^2 + 
      120*eps^2*Nf*x^2)/((-1 + x)*x) - 
   (eps*(11*eps - 12*x - 8*eps*x - 10*eps*Nf*x + 12*x^2 - 15*eps*x^2 + 
      10*eps*Nf*x^2)*G[1, x])/(6*(-1 + x)*x) - 
   (eps^2*(-11 + 22*x + 50*x^2)*G[1, x]^2)/(12*x^2) + 4*eps^2*G[0, 1, x]) + 
 Pi^4*((-20736*eps - 127458*eps^2 - 6816*eps^2*Nf - 1476*x + 9486*eps*x + 
     83007*eps^2*x - 3504*eps*Nf*x - 20118*eps^2*Nf*x - 4840*eps^2*Nf^2*x + 
     1476*x^2 + 13554*eps*x^2 + 30051*eps^2*x^2 + 3504*eps*Nf*x^2 + 
     29046*eps^2*Nf*x^2 + 4840*eps^2*Nf^2*x^2)/(6480*(-1 + x)*x) + 
   (359*eps^2*G[0, x]^2)/180 + 
   (eps*(-3456 - 18660*eps - 1136*eps*Nf + 10368*x + 40179*eps*x + 
      3408*eps*Nf*x - 9204*x^2 - 28641*eps*x^2 - 4198*eps*Nf*x^2 + 2292*x^3 + 
      8874*eps*x^3 + 1926*eps*Nf*x^3)*G[1, x])/(1080*(-1 + x)*x^2) - 
   (eps^2*(1305 - 2610*x + 4844*x^2)*G[1, x]^2)/(720*x^2) + 
   G[0, x]*(-1/360*(eps*(-1164*eps - 764*x - 1967*eps*x - 642*eps*Nf*x + 
         764*x^2 + 3111*eps*x^2 + 642*eps*Nf*x^2))/((-1 + x)*x) - 
     (eps^2*(291 - 582*x + 359*x^2)*G[1, x])/(90*x^2)) + 
   (eps^2*(147 - 294*x + 785*x^2)*G[0, 1, x])/(45*x^2)) - 
 (12*eps^2*(17 - 34*x + 35*x^2)*G[0, 0, 1, x]^2)/x^2 - 
 (4*eps^2*(-3 + 6*x + 65*x^2)*G[0, 1, 1, x]^2)/x^2 + 
 ((-144*eps - 63*eps^2 + 24*x + 78*eps*x - 171*eps^2*x + 16*eps*Nf*x + 
    8*eps^2*Nf*x - 24*x^2 + 54*eps*x^2 + 54*eps^2*x^2 - 16*eps*Nf*x^2)*
   G[0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 ((-144 + 792*eps + 2664*eps^2 - 64*eps^2*Nf + 432*x - 1116*eps*x - 
    3843*eps^2*x + 144*eps^2*Nf*x - 288*x^2 + 414*eps*x^2 + 1377*eps^2*x^2 - 
    48*eps*Nf*x^2 - 320*eps^2*Nf*x^2 + 54*eps*x^3 + 162*eps^2*x^3 + 
    48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 0, 1, 1, x])/(9*(-1 + x)*x^2) + 
 ((60 - 144*eps - 1023*eps^2 - 8*eps*Nf - 4*eps^2*Nf - 120*x - 144*eps*x + 
    411*eps^2*x + 16*eps*Nf*x + 8*eps^2*Nf*x + 72*x^2 + 54*eps*x^2 + 
    54*eps^2*x^2 - 16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*x^2) - 
 (2*eps*(-264*eps - 84*x + 9*eps*x - 4*eps*Nf*x + 84*x^2 + 189*eps*x^2 + 
    4*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
 (2*eps*(-124 + 78*eps + 372*x + 22*eps*x - 440*x^2 - 49*eps*x^2 - 
    4*eps*Nf*x^2 + 192*x^3 - 21*eps*x^3 + 4*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
  ((-1 + x)*x^2) + (4*eps*(-16 + 46*eps + 48*x - 60*eps*x - 48*x^2 + 
    23*eps*x^2 + 16*x^3 + 3*eps*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x^2) - 
 (2*eps*(162 + 726*eps - 4*eps*Nf - 486*x - 1962*eps*x + 12*eps*Nf*x + 
    924*x^2 + 1671*eps*x^2 - 20*eps*Nf*x^2 - 600*x^3 - 63*eps*x^3 + 
    12*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
 (4*eps*(18*eps - 66*eps*x + 8*x^2 + 61*eps*x^2 - 8*x^3 + 3*eps*x^3)*
   G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) + 
 (2*eps*(90 - 126*eps - 180*x - 210*eps*x + 156*x^2 + 189*eps*x^2 + 
    4*eps*Nf*x^2)*G[0, 1, 1, 1, 1, x])/(3*x^2) + 
 368*eps^2*G[0, 0, 0, 0, 0, 1, x] - 
 (8*eps^2*(115 - 230*x + 193*x^2)*G[0, 0, 0, 0, 1, 1, x])/x^2 - 
 (8*eps^2*(49 - 98*x + 90*x^2)*G[0, 0, 0, 1, 0, 1, x])/x^2 - 
 (56*eps^2*(23 - 46*x + 37*x^2)*G[0, 0, 0, 1, 1, 1, x])/x^2 - 
 (4*eps^2*(161 - 322*x + 240*x^2)*G[0, 0, 1, 0, 1, 1, x])/x^2 - 
 (16*eps^2*(17 - 34*x + 43*x^2)*G[0, 0, 1, 1, 0, 1, x])/x^2 + 
 (24*eps^2*(7 - 14*x + 39*x^2)*G[0, 0, 1, 1, 1, 1, x])/x^2 + 
 (4*eps^2*(3 - 6*x + 116*x^2)*G[0, 1, 0, 1, 1, 1, x])/x^2 + 
 (40*eps^2*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 - 
 ((648 + 5670*eps - 7290*eps^2 - 432*eps*Nf - 1584*eps^2*Nf - 5508*x - 
    51462*eps*x - 191214*eps^2*x + 936*Nf*x - 2160*eps*Nf*x - 
    13428*eps^2*Nf*x - 1120*eps^2*Nf^2*x + 4860*x^2 + 47088*eps*x^2 + 
    205551*eps^2*x^2 - 936*Nf*x^2 + 2592*eps*Nf*x^2 + 13860*eps^2*Nf*x^2 + 
    1120*eps^2*Nf^2*x^2)*Zeta[3])/(162*(-1 + x)*x) + 
 (4612*eps^2*Zeta[3]^2)/9 + 
 Pi^3*(((-1/324*I)*(-324 - 4752*eps - 19440*eps^2 - 504*eps*Nf - 
      2424*eps^2*Nf - 1296*x - 2862*eps*x - 6642*eps^2*x - 360*Nf*x - 
      2172*eps*Nf*x - 8876*eps^2*Nf*x - 336*eps*Nf^2*x - 1360*eps^2*Nf^2*x + 
      1620*x^2 + 7182*eps*x^2 + 23733*eps^2*x^2 + 360*Nf*x^2 + 
      2676*eps*Nf*x^2 + 11684*eps^2*Nf*x^2 + 336*eps*Nf^2*x^2 + 
      1360*eps^2*Nf^2*x^2))/((-1 + x)*x) + ((47*I)/9)*eps^2*G[0, x]^3 + 
   ((I/36)*eps*(120 + 543*eps - 28*eps*Nf - 360*x - 471*eps*x + 84*eps*Nf*x + 
      468*x^2 - 333*eps*x^2 - 160*eps*Nf*x^2 - 228*x^3 + 297*eps*x^3 + 
      104*eps*Nf*x^3)*G[1, x]^2)/((-1 + x)*x^2) + 
   ((I/9)*eps^2*(6 - 12*x + 35*x^2)*G[1, x]^3)/x^2 + 
   G[0, x]^2*(((-1/36*I)*eps*(72*eps - 252*x - 369*eps*x - 88*eps*Nf*x + 
        252*x^2 + 153*eps*x^2 + 88*eps*Nf*x^2))/((-1 + x)*x) - 
     ((I/3)*eps^2*(-6 + 12*x + 47*x^2)*G[1, x])/x^2) - 
   ((I/9)*eps*(63 - 150*eps - 14*eps*Nf - 189*x + 276*eps*x + 42*eps*Nf*x + 
      114*x^2 - 447*eps*x^2 - 124*eps*Nf*x^2 + 12*x^3 + 252*eps*x^3 + 
      96*eps*Nf*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
   G[0, x]*(((I/36)*(-12*eps - 294*eps^2 - 168*x - 534*eps*x - 1227*eps^2*x - 
        152*eps*Nf*x - 336*eps^2*Nf*x + 168*x^2 + 486*eps*x^2 + 
        1341*eps^2*x^2 + 152*eps*Nf*x^2 + 280*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/18)*eps*(-6 - 339*eps + 18*x + 393*eps*x - 264*x^2 - 366*eps*x^2 - 
        88*eps*Nf*x^2 + 252*x^3 + 180*eps*x^3 + 88*eps*Nf*x^3)*G[1, x])/
      ((-1 + x)*x^2) + ((I/6)*eps^2*(31 - 62*x + 104*x^2)*G[1, x]^2)/x^2 - 
     ((I/3)*eps^2*(43 - 86*x + 10*x^2)*G[0, 1, x])/x^2) + 
   G[1, x]*(((-1/108*I)*(-108 - 2232*eps - 7605*eps^2 - 168*eps*Nf - 
        724*eps^2*Nf + 324*x + 3888*eps*x + 8649*eps^2*x + 504*eps*Nf*x + 
        1692*eps^2*Nf*x - 720*x^2 - 3258*eps*x^2 - 5859*eps^2*x^2 - 
        792*eps*Nf*x^2 - 1808*eps^2*Nf*x^2 + 504*x^3 + 1458*eps*x^3 + 
        4023*eps^2*x^3 + 456*eps*Nf*x^3 + 840*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((4*I)*eps^2*(3 - 6*x + 19*x^2)*G[0, 1, x])/x^2) + 
   ((I/3)*eps^2*(93 - 186*x + 238*x^2)*G[0, 0, 1, x])/x^2 + 
   (((2*I)/3)*eps^2*(10 - 20*x + 141*x^2)*G[0, 1, 1, x])/x^2 - 
   ((290*I)/9)*eps^2*Zeta[3]) + 
 G[0, x]^3*((126*eps + 198*eps^2 + 96*eps^2*Nf - 270*eps*x + 369*eps^2*x - 
     48*Nf*x - 288*eps*Nf*x - 1000*eps^2*Nf*x + 720*eps*x^2 + 
     3339*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/
    (108*(-1 + x)*x) + (eps*(-36 - 954*eps + 72*x + 672*eps*x + 120*x^2 + 
      9*eps*x^2 + 40*eps*Nf*x^2)*G[1, x]^2)/(36*x^2) + 
   (eps^2*(5 - 10*x + 14*x^2)*G[1, x]^3)/(9*x^2) + 
   (2*eps*(66*eps - 6*x - 27*eps*x - 20*eps*Nf*x + 6*x^2 - 54*eps*x^2 + 
      20*eps*Nf*x^2)*G[0, 1, x])/(9*(-1 + x)*x) + 
   G[1, x]*((36*eps + 576*eps^2 - 24*x - 33*eps*x - 741*eps^2*x - 
       40*eps*Nf*x - 128*eps^2*Nf*x + 24*x^2 - 27*eps*x^2 + 225*eps^2*x^2 + 
       40*eps*Nf*x^2 + 120*eps^2*Nf*x^2)/(18*(-1 + x)*x) + 
     (4*eps^2*(-11 + 22*x + 3*x^2)*G[0, 1, x])/(3*x^2)) - 
   20*eps^2*G[0, 0, 1, x] + (2*eps^2*(65 - 130*x + 24*x^2)*G[0, 1, 1, x])/
    (3*x^2) + (44*eps^2*Zeta[3])/9) + 
 G[1, x]^3*(-1/108*(-288 - 486*eps - 3753*eps^2 + 48*Nf + 408*eps*Nf + 
      1384*eps^2*Nf + 216*x + 1602*eps*x + 10152*eps^2*x - 96*Nf*x - 
      672*eps*Nf*x - 2104*eps^2*Nf*x + 720*eps*x^2 + 459*eps^2*x^2 + 
      48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/x^2 + 
   (2*eps^2*(21 - 42*x + 22*x^2)*G[0, 0, 1, x])/(3*x^2) - 
   (4*eps^2*(9 - 18*x + x^2)*G[0, 1, 1, x])/(3*x^2) + 
   (4*eps^2*(-20 + 40*x + 79*x^2)*Zeta[3])/(9*x^2)) + 
 G[0, 1, 1, x]*((-432 - 1188*eps - 7587*eps^2 + 384*eps*Nf + 1312*eps^2*Nf + 
     216*x + 1674*eps*x + 8775*eps^2*x - 480*eps*Nf*x - 1280*eps^2*Nf*x + 
     1728*eps*x^2 + 5616*eps^2*x^2 + 144*Nf*x^2 + 720*eps*Nf*x^2 + 
     1344*eps^2*Nf*x^2)/(54*x^2) - (16*eps^2*(61 - 122*x + 107*x^2)*Zeta[3])/
    (3*x^2)) + G[0, 0, 1, x]*
  (-1/18*(594*eps + 1764*eps^2 - 1026*eps*x - 1413*eps^2*x - 48*Nf*x - 
      240*eps*Nf*x - 576*eps^2*Nf*x + 576*eps*x^2 + 432*eps^2*x^2 + 
      48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/((-1 + x)*x) - 
   (4*eps^2*(41 - 82*x + 222*x^2)*G[0, 1, 1, x])/x^2 - 
   (4*eps^2*(27 - 54*x + 292*x^2)*Zeta[3])/(3*x^2)) + 
 G[0, 1, x]*((-4*eps*(-16 + 46*eps + 48*x - 60*eps*x - 48*x^2 + 23*eps*x^2 + 
      16*x^3 + 3*eps*x^3)*G[0, 0, 1, x])/((-1 + x)*x^2) + 
   (8*eps^2*(49 - 98*x + 90*x^2)*G[0, 0, 0, 1, x])/x^2 + 
   (16*eps^2*(17 - 34*x + 43*x^2)*G[0, 0, 1, 1, x])/x^2 - 
   (4*eps*(-9 + 42*eps - 2*eps*Nf + 27*x + 6*eps*x + 6*eps*Nf*x + 18*x^2 + 
      75*eps*x^2 - 16*eps*Nf*x^2 - 36*x^3 - 108*eps*x^3 + 12*eps*Nf*x^3)*
     Zeta[3])/(3*(-1 + x)*x^2)) + 
 G[1, x]^2*(-1/324*(-2592 - 4050*eps + 7047*eps^2 - 1152*Nf - 3936*eps*Nf - 
      13424*eps^2*Nf - 10044*eps*x - 73143*eps^2*x + 1872*Nf*x + 
      6792*eps*Nf*x + 22384*eps^2*Nf*x + 3240*eps*x^2 + 23976*eps^2*x^2)/
     x^2 - (eps*(12 + 270*eps - 36*x - 54*eps*x + 120*x^2 - 207*eps*x^2 - 
      8*eps*Nf*x^2 - 96*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, x])/
    (6*(-1 + x)*x^2) + (eps*(60 - 288*eps - 120*x - 192*eps*x + 117*eps*x^2 + 
      8*eps*Nf*x^2)*G[0, 1, 1, x])/(6*x^2) - 
   (4*eps^2*(19 - 38*x + 61*x^2)*G[0, 0, 0, 1, x])/x^2 - 
   (4*eps^2*(-10 + 20*x + 29*x^2)*G[0, 0, 1, 1, x])/x^2 + 
   (2*eps^2*(37 - 74*x + 34*x^2)*G[0, 1, 1, 1, x])/x^2 + 
   (eps*(192 - 2046*eps + 128*eps*Nf - 576*x + 2190*eps*x - 384*eps*Nf*x + 
      1248*x^2 + 531*eps*x^2 + 208*eps*Nf*x^2 - 864*x^3 - 783*eps*x^3 + 
      48*eps*Nf*x^3)*Zeta[3])/(18*(-1 + x)*x^2)) + 
 G[0, x]^2*(-1/108*(-54*eps + 864*eps^2 + 72*eps*Nf + 720*eps^2*Nf + 432*x + 
      1188*eps*x + 891*eps^2*x - 456*eps*Nf*x - 2416*eps^2*Nf*x + 
      1080*eps*x^2 + 7992*eps^2*x^2)/((-1 + x)*x) - 
   (eps*(-12 + 402*eps + 36*x - 426*eps*x - 48*x^2 + 21*eps*x^2 - 
      8*eps*Nf*x^2 + 24*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
    (36*(-1 + x)*x^2) + (5*eps^2*(3 - 6*x + 4*x^2)*G[1, x]^4)/(12*x^2) - 
   ((48*eps + 261*eps^2 - 24*x - 24*eps*x - 240*eps^2*x - 32*eps*Nf*x - 
      88*eps^2*Nf*x + 24*x^2 - 36*eps*x^2 + 63*eps^2*x^2 + 32*eps*Nf*x^2 + 
      80*eps^2*Nf*x^2)*G[0, 1, x])/(6*(-1 + x)*x) + 
   (2*eps^2*(-7 + 14*x + 4*x^2)*G[0, 1, x]^2)/x^2 + 
   G[1, x]^2*(-1/12*(12 + 222*eps + 579*eps^2 - 36*x - 366*eps*x - 
        483*eps^2*x + 24*x^2 + 147*eps*x^2 - 96*eps^2*x^2 - 8*eps*Nf*x^2 - 
        40*eps^2*Nf*x^2 + 9*eps*x^3 + 90*eps^2*x^3 + 8*eps*Nf*x^3 + 
        40*eps^2*Nf*x^3)/((-1 + x)*x^2) - 
     (2*eps^2*(6 - 12*x + 13*x^2)*G[0, 1, x])/x^2) - 
   (eps*(88*eps + 8*x - 51*eps*x - 16*eps*Nf*x - 8*x^2 - 45*eps*x^2 + 
      16*eps*Nf*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
   (eps*(132 - 150*eps - 396*x - 126*eps*x + 264*x^2 + 249*eps*x^2 - 
      32*eps*Nf*x^2 - 117*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)*x^2) + 36*eps^2*G[0, 0, 0, 1, x] - 
   (2*eps^2*(75 - 150*x + 124*x^2)*G[0, 0, 1, 1, x])/x^2 - 
   (2*eps^2*(77 - 154*x + 256*x^2)*G[0, 1, 1, 1, x])/x^2 - 
   (eps*(-24*eps - 144*x + 253*eps*x - 32*eps*Nf*x + 144*x^2 - 117*eps*x^2 + 
      32*eps*Nf*x^2)*Zeta[3])/(6*(-1 + x)*x) + 
   G[1, x]*(-1/36*(72 + 990*eps + 3618*eps^2 - 72*x - 1566*eps*x - 
        4581*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 576*eps^2*Nf*x + 
        720*eps*x^2 + 1899*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
        448*eps^2*Nf*x^2)/((-1 + x)*x) - 
     (eps*(48 + 408*eps - 144*x - 816*eps*x + 48*x^2 + 453*eps*x^2 - 
        32*eps*Nf*x^2 + 48*x^3 - 81*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)*x^2) + (4*eps^2*(11 - 22*x + 6*x^2)*G[0, 0, 1, x])/x^2 + 
     (4*eps^2*(17 - 34*x + 50*x^2)*G[0, 1, 1, x])/x^2 - 
     (4*eps^2*(3 - 6*x + 11*x^2)*Zeta[3])/(3*x^2))) + 
 Pi^2*(-1/3888*(28512 + 125712*eps + 304236*eps^2 + 6912*Nf + 39168*eps*Nf + 
      140160*eps^2*Nf + 88776*x + 402894*eps*x + 1464885*eps^2*x + 
      38736*Nf*x + 186096*eps*Nf*x + 600632*eps^2*Nf*x + 3456*Nf^2*x + 
      18240*eps*Nf^2*x + 54848*eps^2*Nf^2*x)/x - (29*eps^2*G[0, x]^4)/18 - 
   (eps*(-66 + 147*eps + 64*eps*Nf + 132*x - 1158*eps*x - 128*eps*Nf*x - 
      396*x^2 + 279*eps*x^2 + 152*eps*Nf*x^2)*G[1, x]^3)/(108*x^2) - 
   (eps^2*(-49 + 98*x + 68*x^2)*G[1, x]^4)/(72*x^2) + 
   G[0, x]^3*((eps*(180*eps - 468*x - 621*eps*x - 152*eps*Nf*x + 468*x^2 + 
        279*eps*x^2 + 152*eps*Nf*x^2))/(108*(-1 + x)*x) + 
     (eps^2*(-15 + 30*x + 58*x^2)*G[1, x])/(9*x^2)) - 
   ((144 + 36*eps - 1998*eps^2 - 96*eps*Nf - 496*eps^2*Nf - 432*x + 
      720*eps*x + 7209*eps^2*x + 288*eps*Nf*x + 1152*eps^2*Nf*x - 
      2574*eps*x^2 - 11493*eps^2*x^2 - 912*eps*Nf*x^2 - 2432*eps^2*Nf*x^2 + 
      288*x^3 + 1674*eps*x^3 + 6750*eps^2*x^3 + 720*eps*Nf*x^3 + 
      1680*eps^2*Nf*x^3)*G[0, 1, x])/(54*(-1 + x)*x^2) - 
   (20*eps^2*(3 - 6*x + x^2)*G[0, 1, x]^2)/(3*x^2) + 
   G[1, x]^2*((-324 + 468*eps + 4059*eps^2 + 264*eps*Nf + 1156*eps^2*Nf + 
       648*x - 2268*eps*x - 5886*eps^2*x - 528*eps*Nf*x - 1664*eps^2*Nf*x - 
       576*x^2 + 1674*eps*x^2 + 7182*eps^2*x^2 + 720*eps*Nf*x^2 + 
       1680*eps^2*Nf*x^2)/(216*x^2) - (2*eps^2*(5 - 10*x + 7*x^2)*G[0, 1, x])/
      x^2) + G[0, x]^2*(-1/36*(12*eps + 603*eps^2 - 192*x - 357*eps*x - 
        1740*eps^2*x - 120*eps*Nf*x - 324*eps^2*Nf*x + 192*x^2 + 
        279*eps*x^2 + 1197*eps^2*x^2 + 120*eps*Nf*x^2 + 280*eps^2*Nf*x^2)/
       ((-1 + x)*x) - (eps*(6 + 135*eps - 18*x - 141*eps*x - 222*x^2 - 
        273*eps*x^2 - 76*eps*Nf*x^2 + 234*x^3 + 153*eps*x^3 + 76*eps*Nf*x^3)*
       G[1, x])/(18*(-1 + x)*x^2) - (eps^2*(-2 + 4*x + 107*x^2)*G[1, x]^2)/
      (6*x^2) + (eps^2*(25 - 50*x + 49*x^2)*G[0, 1, x])/(3*x^2)) - 
   (eps*(216 + 744*eps - 32*eps*Nf - 648*x - 180*eps*x + 96*eps*Nf*x + 
      948*x^2 - 321*eps*x^2 - 96*eps*Nf*x^2 - 516*x^3 + 27*eps*x^3 + 
      32*eps*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)*x^2) + 
   (eps*(246 + 1326*eps + 20*eps*Nf - 738*x - 3534*eps*x - 60*eps*Nf*x + 
      1965*eps*x^2 + 8*eps*Nf*x^2 + 492*x^3 + 27*eps*x^3 + 32*eps*Nf*x^3)*
     G[0, 1, 1, x])/(18*(-1 + x)*x^2) + 
   (2*eps^2*(66 - 132*x + 7*x^2)*G[0, 0, 0, 1, x])/(3*x^2) - 
   (eps^2*(245 - 490*x + 372*x^2)*G[0, 0, 1, 1, x])/(3*x^2) - 
   (eps^2*(65 - 130*x + 618*x^2)*G[0, 1, 1, 1, x])/(3*x^2) + 
   (eps*(-528*eps - 220*x - 1749*eps*x - 24*eps*Nf*x + 220*x^2 + 
      2223*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)*x) + 
   G[0, x]*((-432 + 648*eps + 2700*eps^2 + 396*eps^2*Nf - 3456*x - 
       17280*eps*x - 38934*eps^2*x - 1296*Nf*x - 4416*eps*Nf*x - 
       11116*eps^2*Nf*x + 3888*x^2 + 16848*eps*x^2 + 41553*eps^2*x^2 + 
       1296*Nf*x^2 + 3840*eps*Nf*x^2 + 7168*eps^2*Nf*x^2)/(324*(-1 + x)*x) + 
     (eps*(6 + 587*eps - 18*x - 1071*eps*x - 108*x^2 + 361*eps*x^2 - 
        40*eps*Nf*x^2 + 120*x^3 + 111*eps*x^3 + 40*eps*Nf*x^3)*G[1, x]^2)/
      (12*(-1 + x)*x^2) + (eps^2*(21 - 42*x + 43*x^2)*G[1, x]^3)/(9*x^2) + 
     (eps*(48 + 240*eps - 144*x - 192*eps*x + 42*x^2 - 39*eps*x^2 - 
        16*eps*Nf*x^2 + 54*x^3 + 16*eps*Nf*x^3)*G[0, 1, x])/
      (9*(-1 + x)*x^2) + G[1, x]*((-48 - 120*eps - 1635*eps^2 + 144*x + 
         276*eps*x + 4587*eps^2*x - 480*x^2 - 858*eps*x^2 - 5538*eps^2*x^2 - 
         240*eps*Nf*x^2 - 624*eps^2*Nf*x^2 + 384*x^3 + 558*eps*x^3 + 
         2250*eps^2*x^3 + 240*eps*Nf*x^3 + 560*eps^2*Nf*x^3)/
        (36*(-1 + x)*x^2) + (10*eps^2*(-3 + 6*x + 2*x^2)*G[0, 1, x])/
        (3*x^2)) - (2*eps^2*(42 - 84*x + 59*x^2)*G[0, 0, 1, x])/(3*x^2) + 
     (eps^2*(197 - 394*x + 88*x^2)*G[0, 1, 1, x])/(3*x^2) - 
     (628*eps^2*Zeta[3])/9) + 
   G[1, x]*(-1/324*(3240 + 15336*eps + 47007*eps^2 + 576*Nf + 2976*eps*Nf + 
        10048*eps^2*Nf - 4212*x - 13554*eps*x - 22059*eps^2*x - 1152*Nf*x - 
        4152*eps*Nf*x - 10820*eps^2*Nf*x + 3888*x^2 + 16848*eps*x^2 + 
        28593*eps^2*x^2 + 1296*Nf*x^2 + 3840*eps*Nf*x^2 + 7168*eps^2*Nf*x^2)/
       x^2 - (eps*(12 + 1320*eps + 32*eps*Nf - 36*x - 3216*eps*x - 
        96*eps*Nf*x - 600*x^2 + 1749*eps*x^2 + 64*eps*Nf*x^2 + 624*x^3 + 
        27*eps*x^3)*G[0, 1, x])/(18*(-1 + x)*x^2) + 
     (2*eps^2*(43 - 86*x + 52*x^2)*G[0, 0, 1, x])/(3*x^2) + 
     (2*eps^2*(47 - 94*x + 142*x^2)*G[0, 1, 1, x])/(3*x^2) + 
     (4*eps^2*(66 - 132*x + 157*x^2)*Zeta[3])/(9*x^2))) + 
 (2*eps*(-360*eps - 270*x + 455*eps*x - 54*eps*Nf*x + 270*x^2 + 15*eps*x^2 + 
    54*eps*Nf*x^2)*Zeta[5])/(5*(-1 + x)*x) + 
 Pi*(((I/1944)*(46656 + 186624*eps + 653184*eps^2 + 13824*Nf + 54144*eps*Nf + 
      188160*eps^2*Nf + 90396*x + 434970*eps*x + 1395063*eps^2*x + 
      59904*Nf*x + 238656*eps*Nf*x + 730208*eps^2*Nf*x + 5760*Nf^2*x + 
      20352*eps*Nf^2*x + 56832*eps^2*Nf^2*x))/x + (I/5)*eps^2*G[0, x]^5 - 
   ((I/72)*eps*(-48 - 486*eps + 96*x + 336*eps*x - 216*x^2 - 171*eps*x^2 + 
      8*eps*Nf*x^2)*G[1, x]^4)/x^2 - ((I/15)*eps^2*(1 - 2*x + 19*x^2)*
     G[1, x]^5)/x^2 + G[0, x]^4*
    (((I/72)*eps*(-132*eps - 24*x + 351*eps*x - 8*eps*Nf*x + 24*x^2 - 
        171*eps*x^2 + 8*eps*Nf*x^2))/((-1 + x)*x) - 
     ((I/6)*eps^2*(-11 + 22*x + 6*x^2)*G[1, x])/x^2) - 
   ((4*I)*eps*(8 - 14*eps - 24*x - 3*eps*x + 28*x^2 + 19*eps*x^2 - 12*x^3)*
     G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[1, x]^3*(((I/108)*(-144 - 1260*eps - 4995*eps^2 + 128*eps^2*Nf + 288*x + 
        1008*eps*x + 5436*eps^2*x - 160*eps^2*Nf*x - 432*x^2 - 378*eps*x^2 - 
        279*eps^2*x^2 + 48*eps*Nf*x^2 + 240*eps^2*Nf*x^2))/x^2 - 
     ((2*I)*eps^2*(13 - 26*x + 8*x^2)*G[0, 1, x])/x^2) + 
   G[0, x]^3*(((-1/36*I)*(-72*eps - 354*eps^2 - 48*x + 198*eps*x + 
        747*eps^2*x - 16*eps*Nf*x - 80*eps^2*Nf*x + 48*x^2 - 126*eps*x^2 - 
        93*eps^2*x^2 + 16*eps*Nf*x^2 + 80*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((I/9)*eps*(-18 + 51*eps + 54*x - 63*eps*x - 48*x^2 + 117*eps*x^2 - 
        4*eps*Nf*x^2 + 12*x^3 - 99*eps*x^3 + 4*eps*Nf*x^3)*G[1, x])/
      ((-1 + x)*x^2) + ((I/3)*eps^2*(11 - 22*x + 20*x^2)*G[1, x]^2)/x^2 - 
     (((2*I)/3)*eps^2*(27 - 54*x + 14*x^2)*G[0, 1, x])/x^2) - 
   ((I/9)*(144 - 117*eps^2 + 64*eps^2*Nf - 432*x - 504*eps*x + 1224*eps^2*x - 
      144*eps^2*Nf*x + 360*x^2 + 216*eps*x^2 - 1953*eps^2*x^2 + 
      80*eps^2*Nf*x^2 - 72*x^3 + 216*eps*x^3 + 576*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)*x^2) + ((I/9)*(-72 - 630*eps - 1278*eps^2 - 64*eps^2*Nf + 
      216*x + 1638*eps*x + 1467*eps^2*x + 144*eps^2*Nf*x - 360*x^2 - 
      1368*eps*x^2 - 1197*eps^2*x^2 - 80*eps^2*Nf*x^2 + 216*x^3 + 
      216*eps*x^3 + 576*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (((2*I)/3)*eps*(-156 - 150*eps + 468*x + 414*eps*x - 660*x^2 - 
      441*eps*x^2 - 8*eps*Nf*x^2 + 348*x^3 + 117*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)*x^2) + 
   (((2*I)/3)*eps*(-84 + 255*eps + 252*x - 99*eps*x - 288*x^2 - 321*eps*x^2 - 
      8*eps*Nf*x^2 + 120*x^3 + 225*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) + (((2*I)/3)*eps*(-36 + 321*eps + 108*x - 105*eps*x + 
      156*x^2 - 177*eps*x^2 - 8*eps*Nf*x^2 - 228*x^3 + 117*eps*x^3 + 
      8*eps*Nf*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   ((8*I)*eps^2*(59 - 118*x + 107*x^2)*G[0, 0, 0, 0, 1, x])/x^2 + 
   ((16*I)*eps^2*(55 - 110*x + 144*x^2)*G[0, 0, 0, 1, 1, x])/x^2 + 
   ((12*I)*eps^2*(17 - 34*x + 48*x^2)*G[0, 0, 1, 0, 1, x])/x^2 - 
   ((40*I)*eps^2*(7 - 14*x + 8*x^2)*G[0, 0, 1, 1, 1, x])/x^2 - 
   ((64*I)*eps^2*(4 - 8*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/x^2 + 
   ((4*I)*eps^2*(25 - 50*x + 282*x^2)*G[0, 1, 1, 1, 1, x])/x^2 - 
   ((I/27)*(288*eps + 1233*eps^2 - 600*eps^2*Nf - 1296*x - 3960*eps*x - 
      20169*eps^2*x + 120*eps*Nf*x - 300*eps^2*Nf*x - 112*eps^2*Nf^2*x + 
      1296*x^2 + 3024*eps*x^2 + 16830*eps^2*x^2 - 120*eps*Nf*x^2 + 
      900*eps^2*Nf*x^2 + 112*eps^2*Nf^2*x^2)*Zeta[3])/((-1 + x)*x) + 
   G[0, x]^2*(((I/36)*(-72 - 342*eps - 1872*eps^2 + 72*x + 162*eps*x + 
        3159*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 576*eps^2*Nf*x + 
        576*eps*x^2 + 1152*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
        448*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/12)*eps*(36 + 378*eps - 108*x - 522*eps*x + 120*x^2 + 201*eps*x^2 - 
        8*eps*Nf*x^2 - 48*x^3 - 45*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^2)/
      ((-1 + x)*x^2) + ((I/3)*eps^2*(-3 + 6*x + 2*x^2)*G[1, x]^3)/x^2 - 
     (I*eps*(18 + eps - 54*x - 23*eps*x + 48*x^2 - 12*eps*x^2 - 12*x^3 + 
        30*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
     G[1, x]*(((I/12)*(-24 + 84*eps + 540*eps^2 + 72*x - 132*eps*x - 
          384*eps^2*x - 96*x^2 + 174*eps*x^2 + 117*eps^2*x^2 - 
          16*eps*Nf*x^2 - 80*eps^2*Nf*x^2 + 48*x^3 - 126*eps*x^3 - 
          93*eps^2*x^3 + 16*eps*Nf*x^3 + 80*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
       ((4*I)*eps^2*(12 - 24*x + 29*x^2)*G[0, 1, x])/x^2) + 
     ((2*I)*eps^2*(49 - 98*x + 72*x^2)*G[0, 0, 1, x])/x^2 + 
     ((2*I)*eps^2*(41 - 82*x + 94*x^2)*G[0, 1, 1, x])/x^2 - 
     (192*I)*eps^2*Zeta[3]) + G[0, 1, x]*
    (((I/54)*(432 + 1188*eps + 7587*eps^2 - 384*eps*Nf - 1312*eps^2*Nf - 
        648*x - 1080*eps*x - 11070*eps^2*x + 864*eps*Nf*x + 2592*eps^2*Nf*x + 
        216*x^2 - 3132*eps*x^2 - 1080*eps^2*x^2 - 288*Nf*x^2 - 
        1920*eps*Nf*x^2 - 4352*eps^2*Nf*x^2 + 3456*eps*x^3 + 6912*eps^2*x^3 + 
        288*Nf*x^3 + 1440*eps*Nf*x^3 + 2688*eps^2*Nf*x^3))/((-1 + x)*x^2) - 
     ((4*I)*eps^2*(15 - 30*x + 52*x^2)*G[0, 0, 1, x])/x^2 + 
     ((4*I)*eps^2*(47 - 94*x + 92*x^2)*G[0, 1, 1, x])/x^2 + 
     (((16*I)/3)*eps^2*(17 - 34*x + 26*x^2)*Zeta[3])/x^2) + 
   G[1, x]^2*(((-1/108*I)*(-1188 - 3726*eps - 16605*eps^2 + 384*eps*Nf + 
        1312*eps^2*Nf + 1080*x + 5130*eps*x + 23787*eps^2*x - 480*eps*Nf*x - 
        1280*eps^2*Nf*x + 1728*eps*x^2 + 3456*eps^2*x^2 + 144*Nf*x^2 + 
        720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2))/x^2 + 
     ((I/3)*eps*(-24 + 279*eps + 72*x - 75*eps*x - 258*eps*x^2 - 
        8*eps*Nf*x^2 - 48*x^3 + 72*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      ((-1 + x)*x^2) + ((4*I)*eps^2*(34 - 68*x + 25*x^2)*G[0, 0, 1, x])/x^2 + 
     ((2*I)*eps^2*(49 - 98*x + 66*x^2)*G[0, 1, 1, x])/x^2 - 
     (((8*I)/3)*eps^2*(47 - 94*x + 98*x^2)*Zeta[3])/x^2) + 
   G[1, x]*(((I/162)*(2592 + 4050*eps - 7047*eps^2 + 1152*Nf + 3936*eps*Nf + 
        13424*eps^2*Nf - 324*x + 10854*eps*x + 69012*eps^2*x - 1440*Nf*x - 
        3840*eps*Nf*x - 10912*eps^2*Nf*x + 5184*x^2 + 10368*eps*x^2 + 
        20736*eps^2*x^2 + 1440*Nf*x^2 + 2688*eps*Nf*x^2 + 5248*eps^2*Nf*x^2))/
      x^2 + ((I/18)*(72 + 936*eps + 1719*eps^2 + 128*eps^2*Nf - 216*x - 
        2160*eps*x + 297*eps^2*x - 288*eps^2*Nf*x + 144*x^2 + 1368*eps*x^2 - 
        1224*eps^2*x^2 + 160*eps^2*Nf*x^2)*G[0, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^2*(41 - 82*x + 48*x^2)*G[0, 1, x]^2)/x^2 - 
     ((I/3)*eps*(-240 + 402*eps + 720*x + 282*eps*x - 888*x^2 - 
        1035*eps*x^2 - 16*eps*Nf*x^2 + 408*x^3 + 279*eps*x^3 + 16*eps*Nf*x^3)*
       G[0, 0, 1, x])/((-1 + x)*x^2) - 
     ((I/3)*eps*(-84 + 540*eps + 252*x + 84*eps*x - 783*eps*x^2 - 
        16*eps*Nf*x^2 - 168*x^3 + 279*eps*x^3 + 16*eps*Nf*x^3)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) - ((8*I)*eps^2*(29 - 58*x + 35*x^2)*G[0, 0, 0, 1, x])/
      x^2 - ((4*I)*eps^2*(53 - 106*x + 104*x^2)*G[0, 0, 1, 1, x])/x^2 - 
     ((4*I)*eps^2*(43 - 86*x + 138*x^2)*G[0, 1, 1, 1, x])/x^2 - 
     ((I/9)*eps*(96 - 222*eps - 200*eps*Nf - 288*x - 1482*eps*x + 
        600*eps*Nf*x - 1200*x^2 + 111*eps*x^2 - 1000*eps*Nf*x^2 + 1392*x^3 + 
        1017*eps*x^3 + 600*eps*Nf*x^3)*Zeta[3])/((-1 + x)*x^2)) + 
   G[0, x]*(((-1/162*I)*(-1296 - 9072*eps - 44307*eps^2 + 576*eps^2*Nf - 
        2592*x + 5346*eps*x + 52812*eps^2*x - 1440*Nf*x - 3840*eps*Nf*x - 
        10912*eps^2*Nf*x + 5184*x^2 + 10368*eps*x^2 + 20736*eps^2*x^2 + 
        1440*Nf*x^2 + 2688*eps*Nf*x^2 + 5248*eps^2*Nf*x^2))/((-1 + x)*x) - 
     ((I/18)*eps*(24 + 492*eps - 72*x - 648*eps*x + 72*x^2 + 153*eps*x^2 - 
        8*eps*Nf*x^2 - 24*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
      ((-1 + x)*x^2) + (((4*I)/3)*eps^2*(-1 + x)^2*G[1, x]^4)/x^2 + 
     ((I/2)*(16 - 8*eps - 107*eps^2 - 48*x - 8*eps*x + 189*eps^2*x + 48*x^2 - 
        40*eps*x^2 - 254*eps^2*x^2 - 16*x^3 + 48*eps*x^3 + 128*eps^2*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) + ((4*I)*eps^2*(5 - 10*x + 4*x^2)*
       G[0, 1, x]^2)/x^2 + G[1, x]^2*
      (((-1/12*I)*eps*(384 + 855*eps - 552*x - 183*eps*x + 174*x^2 - 
          783*eps*x^2 - 16*Nf*x^2 - 80*eps*Nf*x^2 + 18*x^3 + 291*eps*x^3 + 
          16*Nf*x^3 + 80*eps*Nf*x^3))/((-1 + x)*x^2) - 
       ((2*I)*eps^2*(13 - 26*x + 22*x^2)*G[0, 1, x])/x^2) + 
     (I*eps*(64 + 48*eps - 192*x - 112*eps*x + 224*x^2 + 53*eps*x^2 - 
        96*x^3 + 15*eps*x^3)*G[0, 0, 1, x])/((-1 + x)*x^2) - 
     (I*eps*(-64 + 192*eps + 192*x - 208*eps*x - 264*x^2 - 25*eps*x^2 + 
        136*x^3 + 57*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((24*I)*eps^2*(13 - 26*x + 24*x^2)*G[0, 0, 0, 1, x])/x^2 - 
     ((32*I)*eps^2*(10 - 20*x + 23*x^2)*G[0, 0, 1, 1, x])/x^2 - 
     ((8*I)*eps^2*(41 - 82*x + 107*x^2)*G[0, 1, 1, 1, x])/x^2 + 
     ((I/3)*eps*(-100*eps - 464*x - 459*eps*x - 200*eps*Nf*x + 464*x^2 + 
        339*eps*x^2 + 200*eps*Nf*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((-1/18*I)*(126*eps + 720*eps^2 - 72*x + 324*eps*x + 
          675*eps^2*x + 72*x^2 - 882*eps*x^2 - 1611*eps^2*x^2 - 48*Nf*x^2 - 
          240*eps*Nf*x^2 - 576*eps^2*Nf*x^2 + 576*eps*x^3 + 1152*eps^2*x^3 + 
          48*Nf*x^3 + 240*eps*Nf*x^3 + 448*eps^2*Nf*x^3))/((-1 + x)*x^2) + 
       (I*eps*(-28 + 26*eps + 84*x - 22*eps*x - 128*x^2 - 53*eps*x^2 + 
          72*x^3 + 45*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
       ((4*I)*eps^2*(29 - 58*x + 72*x^2)*G[0, 0, 1, x])/x^2 + 
       ((12*I)*eps^2*(13 - 26*x + 30*x^2)*G[0, 1, 1, x])/x^2 + 
       (((4*I)/3)*eps^2*(25 - 50*x + 288*x^2)*Zeta[3])/x^2)) - 
   (608*I)*eps^2*Zeta[5]) + 
 G[0, x]*((-4*(729*eps + 3645*eps^2 + 216*eps*Nf + 1062*eps^2*Nf + 252*Nf*x + 
      492*eps*Nf*x + 976*eps^2*Nf*x))/(243*x) - 
   (eps*(-2 - 21*eps + 4*x + 36*eps*x - 4*x^2)*G[1, x]^4)/(12*x^2) - 
   (eps^2*(1 - 2*x + 2*x^2)*G[1, x]^5)/(5*x^2) + 
   (2*eps*(-16 + 46*eps + 48*x - 60*eps*x - 48*x^2 + 23*eps*x^2 + 16*x^3 + 
      3*eps*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[1, x]^3*(-1/12*(eps*(16 + 117*eps - 40*x - 156*eps*x + 69*eps*x^2))/
       x^2 - (2*eps^2*(21 - 42*x + 22*x^2)*G[0, 1, x])/(3*x^2)) + 
   ((192*eps + 324*eps^2 - 48*x - 102*eps*x - 69*eps^2*x - 48*eps*Nf*x - 
      96*eps^2*Nf*x + 48*x^2 - 90*eps*x^2 + 9*eps^2*x^2 + 48*eps*Nf*x^2 + 
      80*eps^2*Nf*x^2)*G[0, 0, 1, x])/(6*(-1 + x)*x) - 
   ((-48 + 552*eps + 2019*eps^2 + 144*x - 960*eps*x - 2511*eps^2*x - 96*x^2 + 
      486*eps*x^2 + 789*eps^2*x^2 - 16*eps*Nf*x^2 - 80*eps^2*Nf*x^2 + 
      18*eps*x^3 - 9*eps^2*x^3 + 16*eps*Nf*x^3 + 80*eps^2*Nf*x^3)*
     G[0, 1, 1, x])/(6*(-1 + x)*x^2) + 
   (eps*(-8 - 37*eps - 8*eps*Nf + 8*x + 21*eps*x + 8*eps*Nf*x)*
     G[0, 0, 0, 1, x])/(-1 + x) - 
   (eps*(-32 - 128*eps + 96*x + 148*eps*x - 176*x^2 - 3*eps*x^2 - 
      8*eps*Nf*x^2 + 112*x^3 - 57*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x^2) + (eps*(48 + 432*eps - 144*x - 252*eps*x + 816*x^2 + 
      105*eps*x^2 - 8*eps*Nf*x^2 - 720*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 104*eps^2*G[0, 0, 0, 0, 1, x] + 
   (8*eps^2*(177 - 354*x + 370*x^2)*G[0, 0, 0, 1, 1, x])/x^2 + 
   (64*eps^2*(9 - 18*x + 19*x^2)*G[0, 0, 1, 0, 1, x])/x^2 - 
   (24*eps^2*(17 - 34*x + 116*x^2)*G[0, 0, 1, 1, 1, x])/x^2 - 
   (8*eps^2*(29 - 58*x + 176*x^2)*G[0, 1, 0, 1, 1, x])/x^2 + 
   (8*eps^2*(15 - 30*x + 134*x^2)*G[0, 1, 1, 1, 1, x])/x^2 + 
   (eps*(-864 + 990*eps + 1566*x + 27*eps*x - 1440*Nf*x - 4144*eps*Nf*x + 
      162*x^2 + 3951*eps*x^2 + 1440*Nf*x^2 + 4000*eps*Nf*x^2)*Zeta[3])/
    (54*(-1 + x)*x) + G[1, x]^2*((14*eps + 80*eps^2 - 8*x - 12*eps*x - 
       7*eps^2*x + 16*eps*x^2 + 3*eps^2*x^2)/(4*x^2) + 
     (eps*(12 + 270*eps - 36*x - 54*eps*x + 120*x^2 - 207*eps*x^2 - 
        8*eps*Nf*x^2 - 96*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)*x^2) + (2*eps^2*(25 - 50*x + 74*x^2)*G[0, 0, 1, x])/x^2 + 
     (4*eps^2*(11 - 22*x + 19*x^2)*G[0, 1, 1, x])/x^2 - 
     (10*eps^2*(13 - 26*x + 18*x^2)*Zeta[3])/(3*x^2)) + 
   G[0, 1, x]*((594*eps + 1764*eps^2 - 1026*eps*x - 1413*eps^2*x - 48*Nf*x - 
       240*eps*Nf*x - 576*eps^2*Nf*x + 576*eps*x^2 + 432*eps^2*x^2 + 
       48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/(18*(-1 + x)*x) - 
     (8*eps^2*(21 - 42*x + 47*x^2)*G[0, 0, 1, x])/x^2 + 
     (4*eps^2*(41 - 82*x + 222*x^2)*G[0, 1, 1, x])/x^2 + 
     (8*eps^2*(9 - 18*x + 56*x^2)*Zeta[3])/(3*x^2)) + 
   G[1, x]*((-16 - 104*eps - 519*eps^2 + 40*eps*x + 296*eps^2*x)/(2*x) + 
     (eps*(528 + 1698*eps - 888*x - 1818*eps*x + 390*x^2 + 267*eps*x^2 - 
        16*Nf*x^2 - 80*eps*Nf*x^2 + 18*x^3 + 117*eps*x^3 + 16*Nf*x^3 + 
        80*eps*Nf*x^3)*G[0, 1, x])/(6*(-1 + x)*x^2) - 
     (8*eps^2*(8 - 16*x + 31*x^2)*G[0, 1, x]^2)/x^2 + 
     (eps*(32 - 80*eps - 96*x + 60*eps*x + 80*x^2 + 37*eps*x^2 - 
        8*eps*Nf*x^2 - 16*x^3 - 57*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) - (eps*(48 + 312*eps - 144*x - 60*eps*x + 432*x^2 - 
        159*eps*x^2 - 8*eps*Nf*x^2 - 336*x^3 + 27*eps*x^3 + 8*eps*Nf*x^3)*
       G[0, 1, 1, x])/(3*(-1 + x)*x^2) + 32*eps^2*G[0, 0, 0, 1, x] - 
     (8*eps^2*(1 - 2*x + 4*x^2)*G[0, 0, 1, 1, x])/x^2 - 
     (104*eps^2*(1 - 2*x + 4*x^2)*G[0, 1, 1, 1, x])/x^2 + 
     (4*eps*(12 - 12*eps - 24*x - 53*eps*x + 36*x^2 - 36*eps*x^2 + 
        8*eps*Nf*x^2)*Zeta[3])/(3*x^2)) + 160*eps^2*Zeta[5]) + 
 G[1, x]*((4*(1458 + 6561*eps + 24057*eps^2 + 432*Nf + 1908*eps*Nf + 
      6942*eps^2*Nf + 252*Nf*x + 492*eps*Nf*x + 976*eps^2*Nf*x))/(243*x) - 
   (eps*(528 + 1698*eps - 888*x - 1818*eps*x + 390*x^2 + 267*eps*x^2 - 
      16*Nf*x^2 - 80*eps*Nf*x^2 + 18*x^3 + 117*eps*x^3 + 16*Nf*x^3 + 
      80*eps*Nf*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x^2) - 
   ((72 - 648*eps - 3375*eps^2 + 128*eps^2*Nf - 144*x - 144*eps*x + 
      2376*eps^2*x - 160*eps^2*Nf*x + 54*eps*x^2 + 351*eps^2*x^2 + 
      48*eps*Nf*x^2 + 240*eps^2*Nf*x^2)*G[0, 1, 1, x])/(18*x^2) - 
   (eps*(144 - 888*eps - 432*x + 1176*eps*x + 432*x^2 - 231*eps*x^2 - 
      16*eps*Nf*x^2 - 144*x^3 - 261*eps*x^3 + 16*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)*x^2) - 
   (eps*(-52 - 212*eps + 156*x + 468*eps*x - 248*x^2 - 353*eps*x^2 + 
      144*x^3 + 9*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) + 
   (eps*(-180 + 312*eps + 8*eps*Nf + 360*x + 492*eps*x - 16*eps*Nf*x - 
      192*x^2 - 315*eps*x^2 + 16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*x^2) - 
   (88*eps^2*(2 - 4*x + 3*x^2)*G[0, 0, 0, 0, 1, x])/x^2 - 
   (8*eps^2*(70 - 140*x + 177*x^2)*G[0, 0, 0, 1, 1, x])/x^2 - 
   (16*eps^2*(8 - 16*x + 31*x^2)*G[0, 0, 1, 0, 1, x])/x^2 + 
   (8*eps^2*(-32 + 64*x + 91*x^2)*G[0, 0, 1, 1, 1, x])/x^2 + 
   (4*eps^2*(-9 + 18*x + 76*x^2)*G[0, 1, 0, 1, 1, x])/x^2 - 
   (4*eps^2*(25 - 50*x + 38*x^2)*G[0, 1, 1, 1, 1, x])/x^2 - 
   ((216 + 2160*eps - 2430*eps^2 - 144*eps*Nf - 456*eps^2*Nf - 648*x - 
      7416*eps*x + 2430*eps^2*x + 432*eps*Nf*x + 168*eps^2*Nf*x + 432*x^2 + 
      5526*eps*x^2 - 1575*eps^2*x^2 - 1728*eps*Nf*x^2 - 3712*eps^2*Nf*x^2 + 
      162*eps*x^3 + 3951*eps^2*x^3 + 1440*eps*Nf*x^3 + 4000*eps^2*Nf*x^3)*
     Zeta[3])/(54*(-1 + x)*x^2) + G[0, 1, x]*
    ((16*eps^2*(8 - 16*x + 31*x^2)*G[0, 0, 1, x])/x^2 + 
     (12*eps^2*(13 - 26*x + 20*x^2)*Zeta[3])/x^2) - 
   (16*eps^2*(-9 + 18*x + 10*x^2)*Zeta[5])/x^2)


==> anc/Helicity_Amplitudes/eemumu/2L_HA_eemumu_-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  23328 - (eps^2*Pi^6*(17297 - 34594*x + 34499*x^2))/(45360*(-1 + x)^2) - 
 (eps^2*(19 - 38*x + 26*x^2)*G[0, x]^6)/(180*(-1 + x)^2) + 
 ((60*eps + 36*eps^2 - 32*eps^2*Nf + 72*x - 15*eps*x - 120*eps^2*x - 
    40*eps*Nf*x - 88*eps^2*Nf*x - 72*x^2 - 45*eps*x^2 - 105*eps^2*x^2 + 
    40*eps*Nf*x^2 + 120*eps^2*Nf*x^2)*G[1, x]^4)/(72*(-1 + x)*x) - 
 (eps*(-84*eps - 144*x - 93*eps*x + 40*eps*Nf*x)*G[1, x]^5)/(120*x) - 
 (59*eps^2*G[1, x]^6)/90 + 
 G[0, x]^5*((eps*(36 - 33*eps + 32*eps*Nf - 72*x + 90*eps*x - 64*eps*Nf*x + 
      144*x^2 - 279*eps*x^2 + 120*eps*Nf*x^2))/(360*(-1 + x)^2) + 
   (eps^2*(-11 + 22*x + 26*x^2)*G[1, x])/(30*(-1 + x)^2)) + 
 Pi^5*(((I/1080)*eps*(-288 + 687*eps + 548*eps*Nf + 576*x - 4047*eps*x - 
      1096*eps*Nf*x - 2556*x^2 + 126*eps*x^2 + 268*eps*Nf*x^2))/(-1 + x)^2 + 
   ((I/360)*eps^2*(1085 - 2170*x + 2606*x^2)*G[0, x])/(-1 + x)^2 - 
   ((I/180)*eps^2*(449 - 898*x + 1303*x^2)*G[1, x])/(-1 + x)^2) + 
 G[0, x]^4*(-1/216*(-36 - 99*eps - 414*eps^2 + 24*eps*Nf + 32*eps^2*Nf + 
      72*x + 162*eps*x + 1836*eps^2*x - 48*eps*Nf*x + 104*eps^2*Nf*x + 
      72*x^2 - 135*eps*x^2 - 315*eps^2*x^2 + 120*eps*Nf*x^2 + 
      360*eps^2*Nf*x^2)/(-1 + x)^2 - 
   (eps*(-153*eps + 44*eps*Nf + 438*eps*x - 88*eps*Nf*x + 72*x^2 - 
      126*eps*x^2 + 60*eps*Nf*x^2)*G[1, x])/(36*(-1 + x)^2) - 
   (eps^2*(41 - 82*x + 50*x^2)*G[1, x]^2)/(12*(-1 + x)^2) + 
   (eps^2*(5 - 10*x + 4*x^2)*G[0, 1, x])/(-1 + x)^2) + 
 Pi^4*((3780 + 9774*eps - 11277*eps^2 + 5616*eps*Nf + 25558*eps^2*Nf + 
     4840*eps^2*Nf^2 - 7560*x - 20340*eps*x - 79722*eps^2*x - 
     11232*eps*Nf*x - 64748*eps^2*Nf*x - 9680*eps^2*Nf^2*x + 1476*x^2 + 
     11718*eps*x^2 + 44127*eps^2*x^2 + 3504*eps*Nf*x^2 + 29046*eps^2*Nf*x^2 + 
     4840*eps^2*Nf^2*x^2)/(6480*(-1 + x)^2) + 
   (eps^2*(723 - 1446*x + 1436*x^2)*G[0, x]^2)/(720*(-1 + x)^2) + 
   (eps*(1728*eps + 2022*x + 2955*eps*x + 1139*eps*Nf*x - 4044*x^2 - 
      11202*eps*x^2 - 2278*eps*Nf*x^2 + 1146*x^3 + 4581*eps*x^3 + 
      963*eps*Nf*x^3)*G[1, x])/(540*(-1 + x)^2*x) - 
   (7*eps^2*(156 - 312*x + 173*x^2)*G[1, x]^2)/(180*(-1 + x)^2) + 
   G[0, x]*(-1/1080*(eps*(2232 + 6120*eps + 1142*eps*Nf - 4464*x - 
         8943*eps*x - 2284*eps*Nf*x + 2292*x^2 + 8703*eps*x^2 + 
         1926*eps*Nf*x^2))/(-1 + x)^2 - (eps^2*(414 - 828*x + 359*x^2)*
       G[1, x])/(90*(-1 + x)^2)) + (eps^2*(110 - 220*x + 157*x^2)*G[0, 1, x])/
    (9*(-1 + x)^2)) - (4*eps^2*(118 - 236*x + 105*x^2)*G[0, 0, 1, x]^2)/
  (-1 + x)^2 - (4*eps^2*(14 - 28*x + 65*x^2)*G[0, 1, 1, x]^2)/(-1 + x)^2 + 
 ((-36 - 198*eps - 72*eps^2 - 8*eps*Nf + 4*eps^2*Nf + 72*x + 444*eps*x + 
    1443*eps^2*x + 16*eps*Nf*x - 8*eps^2*Nf*x - 24*x^2 + 18*eps*x^2 + 
    330*eps^2*x^2 - 16*eps*Nf*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2) + 
 ((144*eps - 360*eps^2 + 144*x - 810*eps*x - 765*eps^2*x + 48*eps*Nf*x + 
    224*eps^2*Nf*x - 288*x^2 + 792*eps*x^2 + 3483*eps^2*x^2 - 96*eps*Nf*x^2 - 
    400*eps^2*Nf*x^2 - 54*eps*x^3 + 990*eps^2*x^3 + 48*eps*Nf*x^3 + 
    240*eps^2*Nf*x^3)*G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x) + 
 ((-60*eps - 12*eps^2 + 8*eps^2*Nf - 72*x + 186*eps*x + 1077*eps^2*x + 
    16*eps*Nf*x - 8*eps^2*Nf*x + 72*x^2 + 18*eps*x^2 + 330*eps^2*x^2 - 
    16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
 (2*eps*(18 - 213*eps + 4*eps*Nf - 36*x + 504*eps*x - 8*eps*Nf*x + 84*x^2 + 
    171*eps*x^2 + 4*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)^2) + 
 (2*eps*(372*eps + 666*x - 507*eps*x + 8*eps*Nf*x - 1332*x^2 - 126*eps*x^2 - 
    16*eps*Nf*x^2 + 576*x^3 + 27*eps*x^3 + 12*eps*Nf*x^3)*
   G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
 (4*eps*(16*eps + 28*x - 27*eps*x - 56*x^2 - 10*eps*x^2 + 16*x^3 + 9*eps*x^3)*
   G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (2*eps*(-54*eps - 76*x + 51*eps*x + 4*eps*Nf*x + 152*x^2 - 208*eps*x^2 - 
    8*eps*Nf*x^2 - 200*x^3 + 9*eps*x^3 + 4*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
  ((-1 + x)^2*x) - (4*eps*(8 - 7*eps - 16*x - 36*eps*x - 8*x^2 + 9*eps*x^2)*
   G[0, 1, 0, 1, 1, x])/(-1 + x)^2 + 
 (2*eps*(-90*eps - 156*x + 183*eps*x - 4*eps*Nf*x + 156*x^2 + 171*eps*x^2 + 
    4*eps*Nf*x^2)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) + 
 (16*eps^2*(5 - 10*x + 23*x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
 (8*eps^2*(257 - 514*x + 193*x^2)*G[0, 0, 0, 0, 1, 1, x])/(-1 + x)^2 - 
 (12*eps^2*(71 - 142*x + 60*x^2)*G[0, 0, 0, 1, 0, 1, x])/(-1 + x)^2 - 
 (8*eps^2*(171 - 342*x + 259*x^2)*G[0, 0, 0, 1, 1, 1, x])/(-1 + x)^2 - 
 (60*eps^2*(11 - 22*x + 16*x^2)*G[0, 0, 1, 0, 1, 1, x])/(-1 + x)^2 - 
 (16*eps^2*(32 - 64*x + 43*x^2)*G[0, 0, 1, 1, 0, 1, x])/(-1 + x)^2 + 
 (8*eps^2*(2 - 4*x + 117*x^2)*G[0, 0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
 (8*eps^2*(9 - 18*x + 58*x^2)*G[0, 1, 0, 1, 1, 1, x])/(-1 + x)^2 - 
 ((7452 + 56970*eps + 237141*eps^2 - 936*Nf + 1872*eps*Nf + 12372*eps^2*Nf + 
    1120*eps^2*Nf^2 - 11016*x - 89478*eps*x - 375867*eps^2*x + 1872*Nf*x - 
    3312*eps*Nf*x - 22296*eps^2*Nf*x - 2240*eps^2*Nf^2*x + 4860*x^2 + 
    47088*eps*x^2 + 205551*eps^2*x^2 - 936*Nf*x^2 + 2592*eps*Nf*x^2 + 
    13860*eps^2*Nf*x^2 + 1120*eps^2*Nf^2*x^2)*Zeta[3])/(162*(-1 + x)^2) + 
 (4*eps^2*(1312 - 2624*x + 1153*x^2)*Zeta[3]^2)/(9*(-1 + x)^2) + 
 G[0, x]^3*((-72 - 252*eps - 1134*eps^2 - 24*eps*Nf - 272*eps^2*Nf + 72*x + 
     1170*eps*x + 4698*eps^2*x + 192*eps*Nf*x + 1208*eps^2*Nf*x + 
     432*eps*x^2 + 1845*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
     448*eps^2*Nf*x^2)/(108*(-1 + x)^2) + 
   (eps*(-36*eps + 120*x - 273*eps*x + 32*eps*Nf*x - 240*x^2 + 486*eps*x^2 - 
      64*eps*Nf*x^2 + 120*x^3 - 81*eps*x^3 + 40*eps*Nf*x^3)*G[1, x]^2)/
    (36*(-1 + x)^2*x) + (2*eps^2*(8 - 16*x + 7*x^2)*G[1, x]^3)/
    (9*(-1 + x)^2) + (2*eps*(-9 - 3*eps + 14*eps*Nf + 18*x - 28*eps*Nf*x + 
      6*x^2 - 36*eps*x^2 + 20*eps*Nf*x^2)*G[0, 1, x])/(9*(-1 + x)^2) + 
   G[1, x]*((-45*eps + 153*eps^2 + 32*eps*Nf + 100*eps^2*Nf + 198*eps*x + 
       753*eps^2*x - 64*eps*Nf*x - 152*eps^2*Nf*x + 24*x^2 - 45*eps*x^2 - 
       33*eps^2*x^2 + 40*eps*Nf*x^2 + 120*eps^2*Nf*x^2)/(18*(-1 + x)^2) + 
     (4*eps^2*(-7 + 14*x + 3*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) - 
   (4*eps^2*(11 - 22*x + 15*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2) + 
   (2*eps^2*(83 - 166*x + 24*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2) + 
   (22*eps^2*(15 - 30*x + 2*x^2)*Zeta[3])/(9*(-1 + x)^2)) + 
 G[1, x]^3*(-1/108*(-288*eps + 414*eps^2 - 48*eps*Nf - 456*eps^2*Nf - 
      342*eps*x - 549*eps^2*x - 48*Nf*x - 192*eps*Nf*x + 104*eps^2*Nf*x + 
      432*eps*x^2 - 1035*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
      448*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (4*eps^2*(9 - 18*x + 11*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2) - 
   (4*eps^2*G[0, 1, 1, x])/3 + (4*eps^2*(73 - 146*x + 79*x^2)*Zeta[3])/
    (9*(-1 + x)^2)) + 
 Pi^3*(((-1/324*I)*(1080 + 3186*eps + 10125*eps^2 + 360*Nf + 2268*eps*Nf + 
      9228*eps^2*Nf + 336*eps*Nf^2 + 1360*eps^2*Nf^2 - 3132*x - 15228*eps*x - 
      56133*eps^2*x - 720*Nf*x - 5328*eps*Nf*x - 22224*eps^2*Nf*x - 
      672*eps*Nf^2*x - 2720*eps^2*Nf^2*x + 1620*x^2 + 7182*eps*x^2 + 
      23733*eps^2*x^2 + 360*Nf*x^2 + 2676*eps*Nf*x^2 + 11684*eps^2*Nf*x^2 + 
      336*eps*Nf^2*x^2 + 1360*eps^2*Nf^2*x^2))/(-1 + x)^2 + 
   ((I/9)*eps^2*(15 - 30*x + 47*x^2)*G[0, x]^3)/(-1 + x)^2 + 
   ((I/36)*eps*(-120*eps - 192*x + 357*eps*x + 104*eps*Nf*x + 384*x^2 - 
      498*eps*x^2 - 208*eps*Nf*x^2 - 228*x^3 + 243*eps*x^3 + 104*eps*Nf*x^3)*
     G[1, x]^2)/((-1 + x)^2*x) + ((I/9)*eps^2*(39 - 78*x + 35*x^2)*G[1, x]^3)/
    (-1 + x)^2 + G[0, x]^2*
    (((-1/36*I)*eps*(108 + 126*eps + 60*eps*Nf - 216*x - 294*eps*x - 
        120*eps*Nf*x + 252*x^2 + 243*eps*x^2 + 88*eps*Nf*x^2))/(-1 + x)^2 - 
     ((I/6)*eps^2*(37 - 74*x + 94*x^2)*G[1, x])/(-1 + x)^2) - 
   ((I/9)*eps*(-63*eps - 57*x + 144*eps*x + 82*eps*Nf*x + 114*x^2 - 
      177*eps*x^2 - 164*eps*Nf*x^2 + 12*x^3 + 216*eps*x^3 + 96*eps*Nf*x^3)*
     G[0, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*(((I/108)*(324 + 990*eps + 3609*eps^2 + 288*eps*Nf + 
        628*eps^2*Nf - 648*x - 2052*eps*x - 6606*eps^2*x - 576*eps*Nf*x - 
        872*eps^2*Nf*x + 504*x^2 + 1566*eps*x^2 + 4617*eps^2*x^2 + 
        456*eps*Nf*x^2 + 840*eps^2*Nf*x^2))/(-1 + x)^2 + 
     ((I/18)*eps*(6*eps + 120*x + 249*eps*x + 60*eps*Nf*x - 240*x^2 - 
        120*eps*x^2 - 120*eps*Nf*x^2 + 252*x^3 + 216*eps*x^3 + 88*eps*Nf*x^3)*
       G[1, x])/((-1 + x)^2*x) + ((I/6)*eps^2*(83 - 166*x + 104*x^2)*
       G[1, x]^2)/(-1 + x)^2 - (((10*I)/3)*eps^2*(4 - 8*x + x^2)*G[0, 1, x])/
      (-1 + x)^2) + G[1, x]*
    (((-1/108*I)*(108*eps + 3060*eps^2 + 168*eps^2*Nf + 360*x + 1530*eps*x - 
        2556*eps^2*x + 456*eps*Nf*x + 536*eps^2*Nf*x - 720*x^2 - 
        3132*eps*x^2 - 6336*eps^2*x^2 - 912*eps*Nf*x^2 - 1672*eps^2*Nf*x^2 + 
        504*x^3 + 1566*eps*x^3 + 4617*eps^2*x^3 + 456*eps*Nf*x^3 + 
        840*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^2*(103 - 206*x + 114*x^2)*G[0, 1, x])/(-1 + x)^2) + 
   (((2*I)/3)*eps^2*(114 - 228*x + 119*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
   ((I/3)*eps^2*(275 - 550*x + 282*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
   ((I/9)*eps^2*(111 - 222*x + 290*x^2)*Zeta[3])/(-1 + x)^2) + 
 G[0, 0, 1, x]*(-1/54*(-216 + 2322*eps + 4320*eps^2 + 144*Nf + 624*eps*Nf + 
      1376*eps^2*Nf + 648*x + 810*eps*x + 16659*eps^2*x - 288*Nf*x - 
      960*eps*Nf*x - 1408*eps^2*Nf*x + 1728*eps*x^2 + 1296*eps^2*x^2 + 
      144*Nf*x^2 + 720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2)/(-1 + x)^2 - 
   (24*eps^2*(28 - 56*x + 37*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(191 - 382*x + 292*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
 G[0, 1, 1, x]*((-144*eps + 441*eps^2 - 128*eps^2*Nf + 486*eps*x + 
     1863*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 320*eps^2*Nf*x + 576*eps*x^2 + 
     1872*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 448*eps^2*Nf*x^2)/
    (18*(-1 + x)*x) - (4*eps^2*(527 - 1054*x + 428*x^2)*Zeta[3])/
    (3*(-1 + x)^2)) + G[0, 1, x]*
  ((-4*eps*(16*eps + 28*x - 27*eps*x - 56*x^2 - 10*eps*x^2 + 16*x^3 + 
      9*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   (12*eps^2*(71 - 142*x + 60*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (16*eps^2*(32 - 64*x + 43*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   (4*eps*(9*eps - 21*x + 48*eps*x + 10*eps*Nf*x + 42*x^2 + 9*eps*x^2 - 
      20*eps*Nf*x^2 - 36*x^3 - 108*eps*x^3 + 12*eps*Nf*x^3)*Zeta[3])/
    (3*(-1 + x)^2*x)) + 
 G[1, x]^2*((-432 - 1134*eps - 1323*eps^2 - 384*eps*Nf - 1696*eps^2*Nf + 
     432*x + 1836*eps*x + 9099*eps^2*x + 456*eps*Nf*x + 2416*eps^2*Nf*x - 
     1080*eps*x^2 - 7992*eps^2*x^2)/(108*(-1 + x)*x) - 
   (eps*(-12*eps - 60*x + 63*eps*x + 8*eps*Nf*x + 120*x^2 - 42*eps*x^2 - 
      16*eps*Nf*x^2 - 96*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 1, x])/
    (6*(-1 + x)^2*x) + (eps^2*(-60 + 297*x - 8*Nf*x + 27*x^2 + 8*Nf*x^2)*
     G[0, 1, 1, x])/(6*(-1 + x)*x) - 
   (4*eps^2*(52 - 104*x + 61*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
   (2*eps^2*(35 - 70*x + 58*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 + 
   68*eps^2*G[0, 1, 1, 1, x] + 
   (eps*(-64*eps - 324*x + 59*eps*x + 16*eps*Nf*x + 648*x^2 + 266*eps*x^2 - 
      32*eps*Nf*x^2 - 288*x^3 - 243*eps*x^3 + 16*eps*Nf*x^3)*Zeta[3])/
    (6*(-1 + x)^2*x)) + 
 G[0, x]^2*(-1/324*(-2592 - 9558*eps - 27216*eps^2 - 720*Nf - 2856*eps*Nf - 
      8960*eps^2*Nf + 7776*x + 26244*eps*x + 77031*eps^2*x + 1872*Nf*x + 
      6792*eps*Nf*x + 22384*eps^2*Nf*x + 3240*eps*x^2 + 23976*eps^2*x^2)/
     (-1 + x)^2 - (eps*(12*eps + 48*x - 63*eps*x + 8*eps*Nf*x - 96*x^2 + 
      90*eps*x^2 - 16*eps*Nf*x^2 + 24*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*
     G[1, x]^3)/(36*(-1 + x)^2*x) + (eps^2*(17 - 34*x + 20*x^2)*G[1, x]^4)/
    (12*(-1 + x)^2) - ((36 + 36*eps + 468*eps^2 + 72*eps*Nf + 196*eps^2*Nf - 
      72*x + 72*eps*x + 117*eps^2*x - 144*eps*Nf*x - 296*eps^2*Nf*x + 
      72*x^2 - 108*eps*x^2 - 189*eps^2*x^2 + 96*eps*Nf*x^2 + 
      240*eps^2*Nf*x^2)*G[0, 1, x])/(18*(-1 + x)^2) + 
   (eps^2*(-9 + 18*x + 8*x^2)*G[0, 1, x]^2)/(-1 + x)^2 + 
   G[1, x]^2*(-1/36*(-36*eps - 702*eps^2 + 36*x - 153*eps*x + 927*eps^2*x + 
        24*eps*Nf*x + 104*eps^2*Nf*x - 72*x^2 + 270*eps*x^2 + 405*eps^2*x^2 - 
        48*eps*Nf*x^2 - 160*eps^2*Nf*x^2 - 27*eps*x^3 + 306*eps^2*x^3 + 
        24*eps*Nf*x^3 + 120*eps^2*Nf*x^3)/((-1 + x)^2*x) - 
     (2*eps^2*(12 - 24*x + 13*x^2)*G[0, 1, x])/(-1 + x)^2) - 
   (eps*(-48 + 111*eps + 32*eps*Nf + 96*x - 378*eps*x - 64*eps*Nf*x - 
      24*x^2 - 9*eps*x^2 + 48*eps*Nf*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
   (eps*(-132*eps - 144*x - 9*eps*x + 24*eps*Nf*x + 288*x^2 + 690*eps*x^2 - 
      48*eps*Nf*x^2 - 243*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, 1, x])/
    (6*(-1 + x)^2*x) + (6*eps^2*(1 - 2*x + 6*x^2)*G[0, 0, 0, 1, x])/
    (-1 + x)^2 - (8*eps^2*(43 - 86*x + 31*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   (2*eps^2*(223 - 446*x + 256*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
   (eps*(768 + 843*eps + 224*eps*Nf - 1536*x - 1038*eps*x - 448*eps*Nf*x + 
      432*x^2 - 729*eps*x^2 + 96*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)^2) + 
   G[1, x]*(-1/108*(1836*eps + 2268*eps^2 + 144*Nf + 624*eps*Nf + 
        1376*eps^2*Nf + 432*x + 1350*eps*x + 16632*eps^2*x - 288*Nf*x - 
        960*eps*Nf*x - 1408*eps^2*Nf*x + 1296*eps*x^2 + 1215*eps^2*x^2 + 
        144*Nf*x^2 + 720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2)/(-1 + x)^2 - 
     (eps*(-48*eps + 12*x - 87*eps*x + 24*eps*Nf*x - 24*x^2 + 354*eps*x^2 - 
        48*eps*Nf*x^2 + 48*x^3 - 135*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)^2*x) + (4*eps^2*(17 - 34*x + 6*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + (4*eps^2*(43 - 86*x + 50*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (2*eps^2*(39 - 78*x + 22*x^2)*Zeta[3])/(3*(-1 + x)^2))) + 
 Pi^2*(-1/3888*(-49896 - 160542*eps - 442017*eps^2 - 31824*Nf - 
      146928*eps*Nf - 460472*eps^2*Nf - 3456*Nf^2 - 18240*eps*Nf^2 - 
      54848*eps^2*Nf^2 + 88776*x + 402894*eps*x + 1464885*eps^2*x + 
      38736*Nf*x + 186096*eps*Nf*x + 600632*eps^2*Nf*x + 3456*Nf^2*x + 
      18240*eps*Nf^2*x + 54848*eps^2*Nf^2*x)/(-1 + x) - 
   (eps^2*(99 - 198*x + 116*x^2)*G[0, x]^4)/(72*(-1 + x)^2) - 
   (eps*(66*eps + 396*x - 507*eps*x - 152*eps*Nf*x - 396*x^2 + 261*eps*x^2 + 
      152*eps*Nf*x^2)*G[1, x]^3)/(108*(-1 + x)*x) - (17*eps^2*G[1, x]^4)/18 + 
   G[0, x]^3*((eps*(306 + 180*eps + 88*eps*Nf - 612*x - 372*eps*x - 
        176*eps*Nf*x + 468*x^2 + 261*eps*x^2 + 152*eps*Nf*x^2))/
      (108*(-1 + x)^2) + (eps^2*(21 - 42*x + 116*x^2)*G[1, x])/
      (18*(-1 + x)^2)) - ((-144*eps + 684*eps^2 + 96*eps^2*Nf + 144*x + 
      1278*eps*x + 1179*eps^2*x + 624*eps*Nf*x + 1328*eps^2*Nf*x - 288*x^2 - 
      2664*eps*x^2 - 3735*eps^2*x^2 - 1248*eps*Nf*x^2 - 2608*eps^2*Nf*x^2 + 
      288*x^3 + 1782*eps*x^3 + 5922*eps^2*x^3 + 720*eps*Nf*x^3 + 
      1680*eps^2*Nf*x^3)*G[0, 1, x])/(54*(-1 + x)^2*x) - 
   (4*eps^2*(8 - 16*x + 5*x^2)*G[0, 1, x]^2)/(3*(-1 + x)^2) + 
   G[1, x]^2*((54*eps - 288*eps^2 - 44*eps^2*Nf + 96*x - 363*eps*x - 
       462*eps^2*x - 120*eps*Nf*x - 236*eps^2*Nf*x - 96*x^2 + 297*eps*x^2 + 
       915*eps^2*x^2 + 120*eps*Nf*x^2 + 280*eps^2*Nf*x^2)/(36*(-1 + x)*x) - 
     (7*eps^2*(5 - 10*x + 6*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) + 
   G[0, x]^2*(-1/216*(756 + 1206*eps + 4275*eps^2 + 456*eps*Nf + 
        1172*eps^2*Nf - 1512*x - 2160*eps*x - 5166*eps^2*x - 912*eps*Nf*x - 
        1696*eps^2*Nf*x + 1152*x^2 + 1782*eps*x^2 + 5490*eps^2*x^2 + 
        720*eps*Nf*x^2 + 1680*eps^2*Nf*x^2)/(-1 + x)^2 - 
     (eps*(-12*eps + 216*x - 75*eps*x + 108*eps*Nf*x - 432*x^2 + 
        516*eps*x^2 - 216*eps*Nf*x^2 + 468*x^3 + 234*eps*x^3 + 
        152*eps*Nf*x^3)*G[1, x])/(36*(-1 + x)^2*x) - 
     (eps^2*(177 - 354*x + 214*x^2)*G[1, x]^2)/(12*(-1 + x)^2) + 
     (eps^2*(75 - 150*x + 98*x^2)*G[0, 1, x])/(6*(-1 + x)^2)) - 
   (eps*(-216*eps - 246*x + 1263*eps*x + 52*eps*Nf*x + 492*x^2 - 
      2706*eps*x^2 - 104*eps*Nf*x^2 - 516*x^3 - 63*eps*x^3 + 32*eps*Nf*x^3)*
     G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
   (eps*(-246*eps + 276*x - 231*eps*x - 552*x^2 + 396*eps*x^2 + 492*x^3 - 
      63*eps*x^3 + 32*eps*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (7*eps^2*(25 - 50*x + 2*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2) - 
   (eps^2*(177 - 354*x + 124*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
   (2*eps^2*(81 - 162*x + 103*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
   (eps*(166 + 1887*eps + 36*eps*Nf - 332*x - 2334*eps*x - 72*eps*Nf*x + 
      220*x^2 + 2313*eps*x^2 + 24*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)^2) + 
   G[1, x]*(-1/324*(-5832*eps - 20439*eps^2 - 576*eps*Nf - 3552*eps^2*Nf - 
        3456*x - 6372*eps*x + 13014*eps^2*x - 1296*Nf*x - 3264*eps*Nf*x - 
        3220*eps^2*Nf*x + 3888*x^2 + 15984*eps*x^2 + 24111*eps^2*x^2 + 
        1296*Nf*x^2 + 3840*eps*Nf*x^2 + 7168*eps^2*Nf*x^2)/((-1 + x)*x) + 
     (eps*(12*eps - 504*x + 663*eps*x + 32*eps*Nf*x + 1008*x^2 - 
        1038*eps*x^2 - 64*eps*Nf*x^2 - 624*x^3 + 27*eps*x^3)*G[0, 1, x])/
      (18*(-1 + x)^2*x) + (2*eps^2*(33 - 66*x + 52*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2) + (4*eps^2*(59 - 118*x + 71*x^2)*G[0, 1, 1, x])/
      (3*(-1 + x)^2) + (2*eps^2*(329 - 658*x + 314*x^2)*Zeta[3])/
      (9*(-1 + x)^2)) + G[0, x]*((2484 + 12258*eps + 31509*eps^2 + 720*Nf + 
       2664*eps*Nf + 6396*eps^2*Nf - 3996*x - 12042*eps*x - 9099*eps^2*x - 
       1440*Nf*x - 3528*eps*Nf*x - 3516*eps^2*Nf*x + 3888*x^2 + 
       15984*eps*x^2 + 37071*eps^2*x^2 + 1296*Nf*x^2 + 3840*eps*Nf*x^2 + 
       7168*eps^2*Nf*x^2)/(324*(-1 + x)^2) + 
     (eps*(-18*eps + 324*x - 555*eps*x + 88*eps*Nf*x - 648*x^2 + 
        696*eps*x^2 - 176*eps*Nf*x^2 + 360*x^3 + 243*eps*x^3 + 
        120*eps*Nf*x^3)*G[1, x]^2)/(36*(-1 + x)^2*x) + 
     (43*eps^2*G[1, x]^3)/9 + (eps*(-48*eps + 63*x + 393*eps*x + 
        10*eps*Nf*x - 126*x^2 - 612*eps*x^2 - 20*eps*Nf*x^2 + 54*x^3 - 
        18*eps*x^3 + 16*eps*Nf*x^3)*G[0, 1, x])/(9*(-1 + x)^2*x) + 
     G[1, x]*((144*eps + 504*eps^2 + 720*x + 666*eps*x + 7389*eps^2*x + 
         528*eps*Nf*x + 1360*eps^2*Nf*x - 1440*x^2 - 288*eps*x^2 - 
         234*eps^2*x^2 - 1056*eps*Nf*x^2 - 2048*eps^2*Nf*x^2 + 1152*x^3 + 
         1782*eps*x^3 + 5922*eps^2*x^3 + 720*eps*Nf*x^3 + 1680*eps^2*Nf*x^3)/
        (108*(-1 + x)^2*x) + (10*eps^2*(-5 + 10*x + 2*x^2)*G[0, 1, x])/
        (3*(-1 + x)^2)) - (eps^2*(131 - 262*x + 118*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2) + (eps^2*(349 - 698*x + 88*x^2)*G[0, 1, 1, x])/
      (3*(-1 + x)^2) - (2*eps^2*(197 - 394*x + 314*x^2)*Zeta[3])/
      (9*(-1 + x)^2))) + (2*eps*(1140 - 615*eps + 202*eps*Nf - 2280*x - 
    1110*eps*x - 404*eps*Nf*x + 810*x^2 + 225*eps*x^2 + 162*eps*Nf*x^2)*
   Zeta[5])/(15*(-1 + x)^2) + 
 G[0, x]*((-4*(-1458 - 6561*eps - 24057*eps^2 - 684*Nf - 2400*eps*Nf - 
      7918*eps^2*Nf + 252*Nf*x + 492*eps*Nf*x + 976*eps^2*Nf*x))/
    (243*(-1 + x)) - (eps*(eps + 2*x + 10*eps*x - 2*x^2)*G[1, x]^4)/
    (6*(-1 + x)*x) - (2*eps^2*G[1, x]^5)/5 + 
   (2*eps*(16*eps + 28*x - 27*eps*x - 56*x^2 - 10*eps*x^2 + 16*x^3 + 
      9*eps*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[1, x]^3*((eps*(16*eps + 24*x + 59*eps*x + 69*eps*x^2))/(12*(-1 + x)*x) - 
     (4*eps^2*(9 - 18*x + 11*x^2)*G[0, 1, x])/(3*(-1 + x)^2)) + 
   ((144 + 630*eps + 684*eps^2 + 96*eps*Nf + 184*eps^2*Nf - 288*x - 
      1260*eps*x - 4212*eps^2*x - 192*eps*Nf*x - 272*eps^2*Nf*x + 144*x^2 - 
      162*eps*x^2 - 1179*eps^2*x^2 + 144*eps*Nf*x^2 + 240*eps^2*Nf*x^2)*
     G[0, 0, 1, x])/(18*(-1 + x)^2) - 
   ((144*eps - 1512*eps^2 + 288*x - 918*eps*x + 1647*eps^2*x + 48*eps*Nf*x + 
      208*eps^2*Nf*x - 576*x^2 + 828*eps*x^2 + 864*eps^2*x^2 - 
      96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 1179*eps^2*x^3 + 
      48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)^2*x) + 
   (eps*(-24 - 27*eps + 16*eps*Nf + 48*x - 42*eps*x - 32*eps*Nf*x + 24*x^2 + 
      153*eps*x^2 + 24*eps*Nf*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2) - 
   (eps*(96*eps + 216*x - 165*eps*x + 16*eps*Nf*x - 432*x^2 + 546*eps*x^2 - 
      32*eps*Nf*x^2 + 336*x^3 - 189*eps*x^3 + 24*eps*Nf*x^3)*
     G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (eps*(-48*eps - 408*x + 129*eps*x + 8*eps*Nf*x + 816*x^2 - 354*eps*x^2 - 
      16*eps*Nf*x^2 - 720*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x) - (4*eps^2*(-5 + 10*x + 26*x^2)*G[0, 0, 0, 0, 1, x])/
    (-1 + x)^2 + (40*eps^2*(85 - 170*x + 74*x^2)*G[0, 0, 0, 1, 1, x])/
    (-1 + x)^2 + (8*eps^2*(169 - 338*x + 152*x^2)*G[0, 0, 1, 0, 1, x])/
    (-1 + x)^2 - (8*eps^2*(253 - 506*x + 348*x^2)*G[0, 0, 1, 1, 1, x])/
    (-1 + x)^2 - (4*eps^2*(263 - 526*x + 352*x^2)*G[0, 1, 0, 1, 1, x])/
    (-1 + x)^2 + (8*eps^2*(75 - 150*x + 134*x^2)*G[0, 1, 1, 1, 1, x])/
    (-1 + x)^2 + ((864 + 2502*eps + 12078*eps^2 + 1296*eps*Nf + 
      4648*eps^2*Nf - 1728*x - 4716*eps*x - 27234*eps^2*x - 2592*eps*Nf*x - 
      7808*eps^2*Nf*x - 162*eps*x^2 + 7569*eps^2*x^2 + 1440*eps*Nf*x^2 + 
      4000*eps^2*Nf*x^2)*Zeta[3])/(54*(-1 + x)^2) + 
   G[1, x]^2*(-1/4*(17*eps^2 + 8*x + 28*eps*x + 26*eps^2*x + 16*eps*x^2 + 
        163*eps^2*x^2)/((-1 + x)*x) + 
     (eps*(-12*eps - 60*x + 63*eps*x + 8*eps*Nf*x + 120*x^2 - 42*eps*x^2 - 
        16*eps*Nf*x^2 - 96*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      (6*(-1 + x)^2*x) + (4*eps^2*(32 - 64*x + 37*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + (2*eps^2*(27 - 54*x + 38*x^2)*G[0, 1, 1, x])/(-1 + x)^2 - 
     (2*eps^2*(29 - 58*x + 30*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[0, 1, x]*((-216 + 2322*eps + 4320*eps^2 + 144*Nf + 624*eps*Nf + 
       1376*eps^2*Nf + 648*x + 810*eps*x + 16659*eps^2*x - 288*Nf*x - 
       960*eps*Nf*x - 1408*eps^2*Nf*x + 1728*eps*x^2 + 1296*eps^2*x^2 + 
       144*Nf*x^2 + 720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2)/(54*(-1 + x)^2) - 
     (8*eps^2*(51 - 102*x + 47*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     (24*eps^2*(28 - 56*x + 37*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (4*eps^2*(89 - 178*x + 112*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]*((16 + 64*eps + 223*eps^2 + 40*eps*x + 296*eps^2*x)/(2*(-1 + x)) + 
     ((-1584*eps^2 + 144*x - 558*eps*x + 1566*eps^2*x + 48*eps*Nf*x + 
        208*eps^2*Nf*x - 288*x^2 + 540*eps*x^2 + 432*eps^2*x^2 - 
        96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 801*eps^2*x^3 + 
        48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x) - 
     (2*eps^2*(97 - 194*x + 124*x^2)*G[0, 1, x]^2)/(-1 + x)^2 + 
     (eps*(-96*eps - 168*x + 171*eps*x + 16*eps*Nf*x + 336*x^2 + 
        282*eps*x^2 - 32*eps*Nf*x^2 - 48*x^3 - 189*eps*x^3 + 24*eps*Nf*x^3)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (eps*(-48*eps - 216*x + 153*eps*x + 8*eps*Nf*x + 432*x^2 - 234*eps*x^2 - 
        16*eps*Nf*x^2 - 336*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[0, 1, 1, x])/
      (3*(-1 + x)^2*x) + (16*eps^2*(1 - 2*x + 2*x^2)*G[0, 0, 0, 1, x])/
      (-1 + x)^2 - 32*eps^2*G[0, 0, 1, 1, x] - 
     (32*eps^2*(8 - 16*x + 13*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (4*eps*(12*eps + 36*x - 8*eps*x + 6*eps*Nf*x - 72*x^2 + 53*eps*x^2 - 
        12*eps*Nf*x^2 + 36*x^3 - 54*eps*x^3 + 8*eps*Nf*x^3)*Zeta[3])/
      (3*(-1 + x)^2*x)) + (2*eps^2*(93 - 186*x + 80*x^2)*Zeta[5])/
    (-1 + x)^2) + 
 G[1, x]*((4*(-729*eps - 3645*eps^2 - 252*Nf - 708*eps*Nf - 2038*eps^2*Nf + 
      252*Nf*x + 492*eps*Nf*x + 976*eps^2*Nf*x))/(243*(-1 + x)) - 
   ((-1584*eps^2 + 144*x - 558*eps*x + 1566*eps^2*x + 48*eps*Nf*x + 
      208*eps^2*Nf*x - 288*x^2 + 540*eps*x^2 + 432*eps^2*x^2 - 
      96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 801*eps^2*x^3 + 
      48*eps*Nf*x^3 + 240*eps^2*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) - 
   (eps*(-24 + 138*x + 1095*eps*x - 16*Nf*x - 80*eps*Nf*x - 18*x^2 + 
      267*eps*x^2 + 16*Nf*x^2 + 80*eps*Nf*x^2)*G[0, 1, 1, x])/
    (6*(-1 + x)*x) - (eps*(-144*eps - 348*x + 429*eps*x + 8*eps*Nf*x + 
      696*x^2 + 210*eps*x^2 - 16*eps*Nf*x^2 - 144*x^3 - 243*eps*x^3 + 
      16*eps*Nf*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps*(-52*eps - 56*x + 121*eps*x + 112*x^2 - 242*eps*x^2 - 144*x^3 + 
      9*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (eps*(180*eps + 192*x - 519*eps*x - 16*eps*Nf*x - 192*x^2 - 189*eps*x^2 + 
      16*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (8*eps^2*(50 - 100*x + 33*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
   (8*eps^2*(148 - 296*x + 177*x^2)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 - 
   (4*eps^2*(97 - 194*x + 124*x^2)*G[0, 0, 1, 0, 1, x])/(-1 + x)^2 + 
   (8*eps^2*(29 - 58*x + 91*x^2)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 + 
   (8*eps^2*(15 - 30*x + 38*x^2)*G[0, 1, 0, 1, 1, x])/(-1 + x)^2 - 
   152*eps^2*G[0, 1, 1, 1, 1, x] - 
   ((-216*eps - 2376*eps^2 + 144*eps^2*Nf + 432*x - 1242*eps*x + 
      15192*eps^2*x + 1440*eps*Nf*x + 3616*eps^2*Nf*x - 864*x^2 + 
      1404*eps*x^2 - 16740*eps^2*x^2 - 2880*eps*Nf*x^2 - 7376*eps^2*Nf*x^2 - 
      162*eps*x^3 + 7569*eps^2*x^3 + 1440*eps*Nf*x^3 + 4000*eps^2*Nf*x^3)*
     Zeta[3])/(54*(-1 + x)^2*x) + G[0, 1, x]*
    ((4*eps^2*(97 - 194*x + 124*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     (40*eps^2*(7 - 14*x + 6*x^2)*Zeta[3])/(-1 + x)^2) - 
   (2*eps^2*(73 - 146*x + 80*x^2)*Zeta[5])/(-1 + x)^2) + 
 Pi*(((I/1944)*(-43740 - 248346*eps - 741879*eps^2 - 46080*Nf - 
      184512*eps*Nf - 542048*eps^2*Nf - 5760*Nf^2 - 20352*eps*Nf^2 - 
      56832*eps^2*Nf^2 + 90396*x + 434970*eps*x + 1395063*eps^2*x + 
      59904*Nf*x + 238656*eps*Nf*x + 730208*eps^2*Nf*x + 5760*Nf^2*x + 
      20352*eps*Nf^2*x + 56832*eps^2*Nf^2*x))/(-1 + x) + 
   ((I/15)*eps^2*(-7 + 14*x + 3*x^2)*G[0, x]^5)/(-1 + x)^2 - 
   ((I/72)*eps*(48*eps + 216*x + 345*eps*x - 8*eps*Nf*x - 216*x^2 - 
      261*eps*x^2 + 8*eps*Nf*x^2)*G[1, x]^4)/((-1 + x)*x) - 
   ((19*I)/15)*eps^2*G[1, x]^5 + 
   G[0, x]^4*(((I/72)*eps*(72 + 21*eps + 8*eps*Nf - 144*x + 90*eps*x - 
        16*eps*Nf*x + 24*x^2 - 261*eps*x^2 + 8*eps*Nf*x^2))/(-1 + x)^2 - 
     ((I/2)*eps^2*(-1 + 2*x + 2*x^2)*G[1, x])/(-1 + x)^2) + 
   ((4*I)*eps*(8*eps + 10*x - 10*eps*x - 20*x^2 + 13*eps*x^2 + 12*x^3)*
     G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[1, x]^3*(((I/36)*(48*eps + 276*eps^2 + 144*x + 186*eps*x + 273*eps^2*x - 
        16*eps*Nf*x - 80*eps^2*Nf*x - 144*x^2 - 162*eps*x^2 - 291*eps^2*x^2 + 
        16*eps*Nf*x^2 + 80*eps^2*Nf*x^2))/((-1 + x)*x) - 
     (((8*I)/3)*eps^2*(5 - 10*x + 6*x^2)*G[0, 1, x])/(-1 + x)^2) + 
   G[0, x]^3*(((-1/108*I)*(144 + 54*eps + 594*eps^2 + 48*eps*Nf + 
        208*eps^2*Nf - 288*x + 108*eps*x + 414*eps^2*x - 96*eps*Nf*x - 
        320*eps^2*Nf*x + 144*x^2 - 486*eps*x^2 - 873*eps^2*x^2 + 
        48*eps*Nf*x^2 + 240*eps^2*Nf*x^2))/(-1 + x)^2 - 
     ((I/9)*eps*(18*eps + 18*x - 141*eps*x + 4*eps*Nf*x - 36*x^2 + 
        210*eps*x^2 - 8*eps*Nf*x^2 + 12*x^3 - 117*eps*x^3 + 4*eps*Nf*x^3)*
       G[1, x])/((-1 + x)^2*x) + (((2*I)/3)*eps^2*(9 - 18*x + 10*x^2)*
       G[1, x]^2)/(-1 + x)^2 - (((4*I)/3)*eps^2*(12 - 24*x + 7*x^2)*
       G[0, 1, x])/(-1 + x)^2) - 
   ((I/9)*(-144*eps - 432*eps^2 - 144*x + 198*eps*x + 1953*eps^2*x - 
      16*eps^2*Nf*x + 288*x^2 + 216*eps*x^2 - 837*eps^2*x^2 + 
      80*eps^2*Nf*x^2 - 72*x^3 + 216*eps*x^3 + 576*eps^2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^2*x) + ((I/9)*(72*eps + 990*eps^2 + 72*x + 72*eps*x - 
      3186*eps^2*x + 16*eps^2*Nf*x - 144*x^2 - 360*eps*x^2 + 531*eps^2*x^2 - 
      80*eps^2*Nf*x^2 + 216*x^3 + 216*eps*x^3 + 576*eps^2*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + (((2*I)/3)*eps*(156*eps + 288*x - 438*eps*x + 
      8*eps*Nf*x - 576*x^2 + 354*eps*x^2 - 16*eps*Nf*x^2 + 348*x^3 + 
      99*eps*x^3 + 8*eps*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (((2*I)/3)*eps*(84*eps + 180*x - 216*eps*x + 8*eps*Nf*x - 360*x^2 - 
      234*eps*x^2 - 16*eps*Nf*x^2 + 120*x^3 + 207*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (((2*I)/3)*eps*(36*eps - 72*x - 87*eps*x + 8*eps*Nf*x + 144*x^2 - 
      198*eps*x^2 - 16*eps*Nf*x^2 - 228*x^3 + 99*eps*x^3 + 8*eps*Nf*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(237 - 474*x + 214*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((8*I)*eps^2*(409 - 818*x + 288*x^2)*G[0, 0, 0, 1, 1, x])/(-1 + x)^2 + 
   ((16*I)*eps^2*(65 - 130*x + 36*x^2)*G[0, 0, 1, 0, 1, x])/(-1 + x)^2 - 
   ((64*I)*eps^2*(23 - 46*x + 5*x^2)*G[0, 0, 1, 1, 1, x])/(-1 + x)^2 - 
   ((12*I)*eps^2*(77 - 154*x + 48*x^2)*G[0, 1, 0, 1, 1, x])/(-1 + x)^2 + 
   ((8*I)*eps^2*(82 - 164*x + 141*x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 - 
   ((I/27)*(648 + 1746*eps + 14094*eps^2 - 120*eps*Nf + 300*eps^2*Nf + 
      112*eps^2*Nf^2 - 1296*x - 3312*eps*x - 30411*eps^2*x + 240*eps*Nf*x - 
      1200*eps^2*Nf*x - 224*eps^2*Nf^2*x + 1296*x^2 + 3024*eps*x^2 + 
      16830*eps^2*x^2 - 120*eps*Nf*x^2 + 900*eps^2*Nf*x^2 + 
      112*eps^2*Nf^2*x^2)*Zeta[3])/(-1 + x)^2 + 
   G[0, 1, x]*(((I/54)*(432*eps - 1323*eps^2 + 384*eps^2*Nf - 216*x + 
        432*eps*x + 54*eps^2*x + 288*Nf*x + 1344*eps*Nf*x + 1952*eps^2*Nf*x + 
        648*x^2 + 540*eps*x^2 + 16632*eps^2*x^2 - 576*Nf*x^2 - 
        2400*eps*Nf*x^2 - 3712*eps^2*Nf*x^2 + 3456*eps*x^3 + 6912*eps^2*x^3 + 
        288*Nf*x^3 + 1440*eps*Nf*x^3 + 2688*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(101 - 202*x + 52*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     ((16*I)*eps^2*(35 - 70*x + 23*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (((32*I)/3)*eps^2*(18 - 36*x + 13*x^2)*Zeta[3])/(-1 + x)^2) + 
   G[1, x]^2*(((-1/36*I)*(108*eps + 1485*eps^2 - 128*eps^2*Nf + 72*x - 
        414*eps*x - 1665*eps^2*x - 48*Nf*x - 240*eps*Nf*x - 320*eps^2*Nf*x + 
        576*eps*x^2 + 1152*eps^2*x^2 + 48*Nf*x^2 + 240*eps*Nf*x^2 + 
        448*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/3)*eps*(24*eps - 30*x - 147*eps*x + 8*eps*Nf*x + 60*x^2 + 
        114*eps*x^2 - 16*eps*Nf*x^2 - 48*x^3 + 8*eps*Nf*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((10*I)*eps^2*(11 - 22*x + 10*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + ((22*I)*eps^2*(5 - 10*x + 6*x^2)*G[0, 1, 1, x])/
      (-1 + x)^2 - (((16*I)/3)*eps^2*(43 - 86*x + 49*x^2)*Zeta[3])/
      (-1 + x)^2) + G[0, x]^2*
    (((I/108)*(324 + 2592*eps + 6966*eps^2 + 144*Nf + 624*eps*Nf + 
        1376*eps^2*Nf - 648*x - 3510*eps*x - 5805*eps^2*x - 288*Nf*x - 
        960*eps*Nf*x - 1408*eps^2*Nf*x + 1728*eps*x^2 + 3456*eps^2*x^2 + 
        144*Nf*x^2 + 720*eps*Nf*x^2 + 1344*eps^2*Nf*x^2))/(-1 + x)^2 + 
     ((I/12)*eps*(-36*eps - 36*x - 51*eps*x + 8*eps*Nf*x + 72*x^2 + 
        186*eps*x^2 - 16*eps*Nf*x^2 - 48*x^3 - 99*eps*x^3 + 8*eps*Nf*x^3)*
       G[1, x]^2)/((-1 + x)^2*x) + (((2*I)/3)*eps^2*(2 - 4*x + x^2)*
       G[1, x]^3)/(-1 + x)^2 - ((2*I)*eps*(-9*eps - 8*x + 24*eps*x + 16*x^2 - 
        15*eps*x^2 - 6*x^3 + 9*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((I/36)*(72*eps - 180*eps^2 + 144*x - 522*eps*x - 396*eps^2*x + 
          48*eps*Nf*x + 208*eps^2*Nf*x - 288*x^2 + 972*eps*x^2 + 
          2880*eps^2*x^2 - 96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 + 144*x^3 - 
          486*eps*x^3 - 873*eps^2*x^3 + 48*eps*Nf*x^3 + 240*eps^2*Nf*x^3))/
        ((-1 + x)^2*x) - ((4*I)*eps^2*(27 - 54*x + 29*x^2)*G[0, 1, x])/
        (-1 + x)^2) + ((24*I)*eps^2*(7 - 14*x + 6*x^2)*G[0, 0, 1, x])/
      (-1 + x)^2 + ((4*I)*eps^2*(46 - 92*x + 47*x^2)*G[0, 1, 1, x])/
      (-1 + x)^2 - (((2*I)/3)*eps^2*(121 - 242*x + 288*x^2)*Zeta[3])/
      (-1 + x)^2) + G[1, x]*
    (((I/162)*(-1296 - 3402*eps - 3969*eps^2 - 1152*eps*Nf - 5088*eps^2*Nf - 
        2592*x - 162*eps*x + 19764*eps^2*x - 1440*Nf*x - 1536*eps*Nf*x + 
        416*eps^2*Nf*x + 5184*x^2 + 10368*eps*x^2 + 20736*eps^2*x^2 + 
        1440*Nf*x^2 + 2688*eps*Nf*x^2 + 5248*eps^2*Nf*x^2))/((-1 + x)*x) + 
     ((I/18)*(-72*eps - 1584*eps^2 + 144*x - 72*eps*x + 4851*eps^2*x - 
        32*eps^2*Nf*x - 288*x^2 + 72*eps*x^2 - 2052*eps^2*x^2 + 
        160*eps^2*Nf*x^2)*G[0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps^2*(67 - 134*x + 48*x^2)*G[0, 1, x]^2)/(-1 + x)^2 - 
     ((I/3)*eps*(240*eps + 336*x - 645*eps*x + 16*eps*Nf*x - 672*x^2 + 
        558*eps*x^2 - 32*eps*Nf*x^2 + 408*x^3 + 153*eps*x^3 + 16*eps*Nf*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/3)*eps*(84*eps - 48*x - 291*eps*x + 16*eps*Nf*x + 96*x^2 - 
        102*eps*x^2 - 32*eps*Nf*x^2 - 168*x^3 + 153*eps*x^3 + 16*eps*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - ((8*I)*eps^2*(23 - 46*x + 35*x^2)*
       G[0, 0, 0, 1, x])/(-1 + x)^2 - ((8*I)*eps^2*(35 - 70*x + 52*x^2)*
       G[0, 0, 1, 1, x])/(-1 + x)^2 - ((8*I)*eps^2*(49 - 98*x + 69*x^2)*
       G[0, 1, 1, 1, x])/(-1 + x)^2 - 
     ((I/3)*eps*(-32*eps + 272*x + 351*eps*x + 200*eps*Nf*x - 544*x^2 - 
        286*eps*x^2 - 400*eps*Nf*x^2 + 464*x^3 + 429*eps*x^3 + 
        200*eps*Nf*x^3)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]*(((-1/162*I)*(4860 + 15228*eps + 49491*eps^2 + 1152*Nf + 
        2784*eps*Nf + 7760*eps^2*Nf - 4860*x - 5670*eps*x + 3564*eps^2*x - 
        1440*Nf*x - 1536*eps*Nf*x + 416*eps^2*Nf*x + 5184*x^2 + 
        10368*eps*x^2 + 20736*eps^2*x^2 + 1440*Nf*x^2 + 2688*eps*Nf*x^2 + 
        5248*eps^2*Nf*x^2))/(-1 + x)^2 - 
     ((I/18)*eps*(-24*eps - 51*eps*x + 8*eps*Nf*x + 114*eps*x^2 - 
        16*eps*Nf*x^2 - 24*x^3 - 27*eps*x^3 + 8*eps*Nf*x^3)*G[1, x]^3)/
      ((-1 + x)^2*x) + ((I/6)*eps^2*(5 - 10*x + 8*x^2)*G[1, x]^4)/
      (-1 + x)^2 + ((I/2)*(-16*eps - 8*eps^2 - 24*x + 28*eps*x + 53*eps^2*x + 
        48*x^2 - 24*eps*x^2 - 2*eps^2*x^2 - 16*x^3 + 48*eps*x^3 + 
        128*eps^2*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     ((2*I)*eps^2*(23 - 46*x + 8*x^2)*G[0, 1, x]^2)/(-1 + x)^2 + 
     G[1, x]^2*(((-1/36*I)*(-1152*eps^2 + 72*x - 378*eps*x + 1449*eps^2*x + 
          48*eps*Nf*x + 208*eps^2*Nf*x - 144*x^2 + 540*eps*x^2 + 
          1296*eps^2*x^2 - 96*eps*Nf*x^2 - 320*eps^2*Nf*x^2 - 54*eps*x^3 + 
          279*eps^2*x^3 + 48*eps*Nf*x^3 + 240*eps^2*Nf*x^3))/((-1 + x)^2*x) - 
       ((2*I)*eps^2*(23 - 46*x + 22*x^2)*G[0, 1, x])/(-1 + x)^2) - 
     (I*eps*(64*eps + 92*x - 143*eps*x - 184*x^2 + 98*eps*x^2 + 96*x^3 + 
        15*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (I*eps*(64*eps + 152*x - 93*eps*x - 304*x^2 - 106*eps*x^2 + 136*x^3 + 
        87*eps*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     ((72*I)*eps^2*(-3 + 2*x)*(-3 + 4*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     ((4*I)*eps^2*(199 - 398*x + 184*x^2)*G[0, 0, 1, 1, x])/(-1 + x)^2 - 
     ((4*I)*eps^2*(207 - 414*x + 214*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     ((I/9)*eps*(732 + 543*eps + 400*eps*Nf - 1464*x - 1554*eps*x - 
        800*eps*Nf*x + 1392*x^2 + 1287*eps*x^2 + 600*eps*Nf*x^2)*Zeta[3])/
      (-1 + x)^2 + G[1, x]*(((-1/54*I)*(-459*eps^2 + 2376*eps*x + 
          6345*eps^2*x + 144*Nf*x + 624*eps*Nf*x + 1376*eps^2*Nf*x + 
          432*x^2 + 378*eps*x^2 + 10773*eps^2*x^2 - 288*Nf*x^2 - 
          960*eps*Nf*x^2 - 1408*eps^2*Nf*x^2 + 1728*eps*x^3 + 
          3456*eps^2*x^3 + 144*Nf*x^3 + 720*eps*Nf*x^3 + 1344*eps^2*Nf*x^3))/
        ((-1 + x)^2*x) + (I*eps*(28*eps + 68*x - 59*eps*x - 136*x^2 - 
          2*eps*x^2 + 72*x^3 + 51*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
       ((36*I)*eps^2*(7 - 14*x + 8*x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
       ((8*I)*eps^2*(43 - 86*x + 45*x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
       (((16*I)/3)*eps^2*(37 - 74*x + 72*x^2)*Zeta[3])/(-1 + x)^2)) - 
   ((2*I)*eps^2*(-91 + 182*x + 304*x^2)*Zeta[5])/(-1 + x)^2)


==> anc/README.txt <==
***********************************************************************************************
*       Helicity amplitudes in massless QED to higher orders in the dimensional regulator     *
*                    Thomas Dave and William J. Torres Bobadilla                              *
***********************************************************************************************

In this folder, we provide various files relating to the processes (1). All files provided are readable in Mathematica.

We use the following prefixes to denote each process.

eemumu - (1a).
eMueMu - (1b).
Bhabha - (1c).
Compton - (1d).

*Definitions*

x = -t/s.
eps = (4-D)/2.
Nf = number of lepton flavours.
G[a_1,...a_n,x] are GPLs that are defined in Eqs. (23) and (24).

*Files*

All files for form factors and helicity amplitudes will begin with 0L, 1L or 2L to denote the loop order that the file
corresponds to.

Bare_FFs/:

We provide the decompositions of the bare form factors for the processes (1a), (1b) and (1d)
 at tree level, one-loop and two-loop level in terms of master integrals. We also provide additional files where we express
these master integrals in terms of GPLs.

Results/:

We provide the decompositions of the renormalised and IR-subtracted form factors, for all processes (1),
which are free from poles in terms of GPLs.

Helicity_Amplitudes/:

we supply the non-vanishing helicity amplitudes, that are free from poles, for all processes (1) across 
tree level, one-loop and two-loop orders.

Families/: 

We provide replacement rules for the master integrals in the form of scalar integrals (15), for all families. The denominators 
of these scalar integrals can be deduced from Tables I and II.

==> anc/Results/Bhabha/1L/1L_Bhabha_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-8/x + (Pi^2*(7 - 3*x))/(6*x) + (3*G[0, x])/x + 
 Pi*((-I)/x + (I*G[0, x])/(-1 + x)) + Nf*(-10/(9*x) + (2*G[0, x])/(3*x)) - 
 G[1, x]/x + ((2 - x^2)*G[0, 0, x])/((-1 + x)*x) + G[0, 1, x] + G[1, 0, x] + 
 ((2 - x)*G[1, 1, x])/x + eps*(-16/x + ((I/6)*Pi^3*(-3 + 2*x))/((-1 + x)*x) + 
   (8*G[0, x])/x - (2*G[1, x])/x + 
   Pi^2*((7 - 3*x)/(4*x) + ((1 - 7*x + 3*x^2)*G[0, x])/(6*(-1 + x)*x) + 
     ((1 + 3*x)*G[1, x])/(6*x)) - (3*(-2 + x^2)*G[0, 0, x])/(2*(-1 + x)*x) + 
   Nf*(-56/(27*x) + Pi^2/(18*x) + (10*G[0, x])/(9*x) - 
     (2*G[0, 0, x])/(3*x)) + ((-4 + 3*x)*G[0, 1, x])/(2*x) + 
   ((-4 + 3*x)*G[1, 0, x])/(2*x) + 
   Pi*((-2*I)/x - ((I/2)*(-4 + x)*G[0, x])/((-1 + x)*x) - 
     (I*G[0, 0, x])/(-1 + x) + (I*G[1, 0, x])/(-1 + x)) - 
   (3*(-2 + x)*G[1, 1, x])/(2*x) + (2*(-1 - x + x^2)*G[0, 0, 0, x])/
    ((-1 + x)*x) - G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x]/(-1 + x) - 
   G[1, 0, 1, x] - G[1, 1, 0, x] + (2*(-1 + x)*G[1, 1, 1, x])/x + 
   ((-14 + 20*x - 3*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 eps^2*(-32/x + (Pi^4*(73 - 25*x + 6*x^2))/(720*(-1 + x)*x) + 
   Pi^3*(((I/12)*(-7 + 4*x))/((-1 + x)*x) - ((I/12)*G[0, x])/(-1 + x) - 
     ((I/6)*G[1, x])/(-1 + x)) + ((8 - 2*x - 3*x^2)*G[0, 0, x])/
    ((-1 + x)*x) + ((-4 + 3*x)*G[0, 1, x])/x + ((-4 + 3*x)*G[1, 0, x])/x - 
   (3*(-2 + x)*G[1, 1, x])/x + Pi^2*((22 - 9*x)/(6*x) + 
     ((1 - 7*x + 3*x^2)*G[0, x])/(4*(-1 + x)*x) + ((-11 + 9*x)*G[1, x])/
      (12*x) + ((-2 + 12*x - 5*x^2)*G[0, 0, x])/(12*(-1 + x)*x) - 
     (7*G[0, 1, x])/12 + ((1 - 7*x)*G[1, 0, x])/(12*(-1 + x)) + 
     ((-2 - 5*x)*G[1, 1, x])/(12*x)) + (3*(-1 - x + x^2)*G[0, 0, 0, x])/
    ((-1 + x)*x) + ((4 - 3*x)*G[0, 0, 1, x])/(2*x) + 
   ((4 - 3*x)*G[0, 1, 0, x])/(2*x) + ((4 - x)*G[1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 1, 0, x])/(2*x) + 
   ((-5 + 3*x)*G[1, 1, 1, x])/x + ((2 + 4*x - 3*x^2)*G[0, 0, 0, 0, x])/
    ((-1 + x)*x) + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
   G[0, 1, 0, 0, x]/(1 - x) + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
   G[0, 1, 1, 1, x] + ((-1 - x)*G[1, 0, 0, 0, x])/(-1 + x) + 
   G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/(-1 + x) + 
   G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + ((2 - 3*x)*G[1, 1, 1, 1, x])/x + 
   ((-14 + 20*x - 3*x^2)*Zeta[3])/(2*(-1 + x)*x) + 
   Pi*((-4*I)/x - (I*(-4 + x)*G[0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 0, x])/((-1 + x)*x) - ((I/2)*(-4 + x)*G[1, 0, x])/
      ((-1 + x)*x) + (I*G[0, 0, 0, x])/(-1 + x) - 
     (I*G[0, 1, 0, x])/(-1 + x) - (I*G[1, 0, 0, x])/(-1 + x) + 
     (I*G[1, 1, 0, x])/(-1 + x) + (((14*I)/3)*Zeta[3])/x) + 
   Nf*(-328/(81*x) + (56*G[0, x])/(27*x) + Pi^2*(5/(54*x) - G[0, x]/(18*x)) - 
     (10*G[0, 0, x])/(9*x) + (2*G[0, 0, 0, x])/(3*x) + (14*Zeta[3])/(9*x)) + 
   G[0, x]*(16/x + ((14 - 20*x + 3*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]*(-4/x + ((-14 + 14*x + 3*x^2)*Zeta[3])/(3*(-1 + x)*x))) + 
 eps^3*(-64/x + ((I/720)*Pi^5*(-15 + 31*x))/((-1 + x)*x) + 
   Pi^4*((73 - 25*x + 6*x^2)/(480*(-1 + x)*x) + ((47 - 35*x - 6*x^2)*G[0, x])/
      (720*(-1 + x)*x) + ((-47 + 107*x - 6*x^2)*G[1, x])/(720*(-1 + x)*x)) + 
   Pi^3*(((I/6)*(-7 + 4*x))/((-1 + x)*x) + ((I/24)*(-4 + x)*G[0, x])/
      ((-1 + x)*x) + ((I/12)*(-4 + x)*G[1, x])/((-1 + x)*x) + 
     ((I/12)*G[0, 0, x])/(-1 + x) + ((I/6)*G[0, 1, x])/(-1 + x) - 
     ((I/12)*G[1, 0, x])/(-1 + x) - ((I/6)*G[1, 1, x])/(-1 + x)) + 
   (2*(-4 - 2*x + 3*x^2)*G[0, 0, 0, x])/((-1 + x)*x) + 
   ((4 - 3*x)*G[0, 0, 1, x])/x + ((4 - 3*x)*G[0, 1, 0, x])/x + 
   ((4 - x)*G[1, 0, 0, x])/((-1 + x)*x) + ((4 - 3*x)*G[1, 0, 1, x])/x + 
   ((4 - 3*x)*G[1, 1, 0, x])/x + (2*(-5 + 3*x)*G[1, 1, 1, x])/x - 
   (3*(-2 - 4*x + 3*x^2)*G[0, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[0, 0, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[0, 0, 1, 0, x])/
    (2*x) + ((-4 + x)*G[0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[0, 1, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[0, 1, 1, 0, x])/
    (2*x) + ((4 - 3*x)*G[0, 1, 1, 1, x])/(2*x) - 
   (3*(4 - 3*x + x^2)*G[1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[1, 0, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[1, 0, 1, 0, x])/
    (2*x) + ((4 - x)*G[1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[1, 1, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[1, 1, 1, 0, x])/
    (2*x) + ((14 - 9*x)*G[1, 1, 1, 1, x])/(2*x) + 
   (2*(-1 - 3*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)*x) - 
   G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x]/(-1 + x) - 
   G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
   ((1 + x)*G[0, 1, 0, 0, 0, x])/(-1 + x) - G[0, 1, 0, 0, 1, x] - 
   G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x]/(1 - x) - G[0, 1, 1, 0, 1, x] - 
   G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
   ((1 + 2*x)*G[1, 0, 0, 0, 0, x])/(-1 + x) - G[1, 0, 0, 0, 1, x] - 
   G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x]/(1 - x) - G[1, 0, 1, 0, 1, x] - 
   G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + ((-3 + x)*G[1, 1, 0, 0, 0, x])/
    (-1 + x) - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] + 
   G[1, 1, 1, 0, 0, x]/(-1 + x) - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
   (2*(-1 + 2*x)*G[1, 1, 1, 1, 1, x])/x + ((-56 + 74*x - 9*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + G[0, 1, x]*((2*(-4 + 3*x))/x + 
     ((7 - 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[1, 0, x]*((2*(-4 + 3*x))/x + ((7 - 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 0, x]*((-2*(-8 + 2*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-7 + 3*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, x]*(32/x + ((14 - 20*x + 3*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
   G[1, 1, x]*((-6*(-2 + x))/x + ((14 - 15*x + 4*x^2)*Zeta[3])/
      (3*(-1 + x)*x)) + G[1, x]*(-8/x + ((10 - 10*x + 9*x^2)*Zeta[3])/
      (6*(-1 + x)*x)) + Pi^2*((22 - 9*x)/(3*x) + ((4 - 22*x + 9*x^2)*G[0, x])/
      (6*(-1 + x)*x) + ((-11 + 9*x)*G[1, x])/(6*x) + 
     ((-2 + 12*x - 5*x^2)*G[0, 0, x])/(8*(-1 + x)*x) - 
     (7*(-4 + 3*x)*G[0, 1, x])/(24*x) + ((-52 + 55*x - 21*x^2)*G[1, 0, x])/
      (24*(-1 + x)*x) + ((6 - 5*x)*G[1, 1, x])/(8*x) + 
     ((1 - 5*x + 2*x^2)*G[0, 0, 0, x])/(6*(-1 + x)*x) + 
     (7*G[0, 0, 1, x])/12 + ((-1 + 7*x)*G[0, 1, 0, x])/(12*(-1 + x)) + 
     G[0, 1, 1, x]/2 + ((-1 + 6*x)*G[1, 0, 0, x])/(12*(-1 + x)) + 
     (7*G[1, 0, 1, x])/12 + ((-13 + 7*x)*G[1, 1, 0, x])/(12*(-1 + x)) + 
     ((1 + 2*x)*G[1, 1, 1, x])/(6*x) + ((98 - 146*x + 45*x^2)*Zeta[3])/
      (36*(-1 + x)*x)) + Pi*((-8*I)/x + (I*(-4 + x)*G[0, 0, x])/
      ((-1 + x)*x) - (I*(-4 + x)*G[1, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[0, 0, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 1, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[1, 0, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[1, 1, 0, x])/((-1 + x)*x) - (I*G[0, 0, 0, 0, x])/
      (-1 + x) + (I*G[0, 0, 1, 0, x])/(-1 + x) + (I*G[0, 1, 0, 0, x])/
      (-1 + x) - (I*G[0, 1, 1, 0, x])/(-1 + x) + (I*G[1, 0, 0, 0, x])/
      (-1 + x) - (I*G[1, 0, 1, 0, x])/(-1 + x) - (I*G[1, 1, 0, 0, x])/
      (-1 + x) + (I*G[1, 1, 1, 0, x])/(-1 + x) + (((7*I)/3)*Zeta[3])/x + 
     G[0, x]*(((-2*I)*(-4 + x))/((-1 + x)*x) - (((7*I)/3)*Zeta[3])/
        (-1 + x))) + Nf*(-1952/(243*x) + (47*Pi^4)/(2160*x) - 
     (56*G[0, 0, x])/(27*x) + Pi^2*(14/(81*x) - (5*G[0, x])/(54*x) + 
       G[0, 0, x]/(18*x)) + (10*G[0, 0, 0, x])/(9*x) - 
     (2*G[0, 0, 0, 0, x])/(3*x) + (70*Zeta[3])/(27*x) + 
     G[0, x]*(328/(81*x) - (14*Zeta[3])/(9*x))) + 
   ((-62 + 72*x - 5*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 eps^4*(-128/x + (Pi^6*(437 - 1670*x + 963*x^2))/(60480*(-1 + x)*x) + 
   Pi^5*(((-1/1440*I)*(-49 + x))/((-1 + x)*x) - (((47*I)/1440)*G[0, x])/
      (-1 + x) + ((I/45)*G[1, x])/(-1 + x)) + 
   Pi^4*((86 - 14*x + 9*x^2)/(360*(-1 + x)*x) + ((47 - 35*x - 6*x^2)*G[0, x])/
      (480*(-1 + x)*x) + ((145 + 35*x - 18*x^2)*G[1, x])/(1440*(-1 + x)*x) + 
     ((-94 - 24*x + 59*x^2)*G[0, 0, x])/(1440*(-1 + x)*x) + 
     ((-73 - 35*x)*G[0, 1, x])/(1440*(-1 + x)) + ((47 - 35*x)*G[1, 0, x])/
      (1440*(-1 + x)) + ((94 - 45*x + 59*x^2)*G[1, 1, x])/
      (1440*(-1 + x)*x)) + ((8 + 10*x - 9*x^2)*G[0, 0, 0, 0, x])/
    ((-1 + x)*x) + ((-4 + 3*x)*G[0, 0, 0, 1, x])/x + 
   ((-4 + 3*x)*G[0, 0, 1, 0, x])/x + ((-4 + x)*G[0, 1, 0, 0, x])/
    ((-1 + x)*x) + ((-4 + 3*x)*G[0, 1, 0, 1, x])/x + 
   ((-4 + 3*x)*G[0, 1, 1, 0, x])/x + ((4 - 3*x)*G[0, 1, 1, 1, x])/x - 
   (3*(4 - 3*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)*x) + 
   ((-4 + 3*x)*G[1, 0, 0, 1, x])/x + ((-4 + 3*x)*G[1, 0, 1, 0, x])/x + 
   ((4 - x)*G[1, 1, 0, 0, x])/((-1 + x)*x) + ((-4 + 3*x)*G[1, 1, 0, 1, x])/
    x + ((-4 + 3*x)*G[1, 1, 1, 0, x])/x + ((14 - 9*x)*G[1, 1, 1, 1, x])/x + 
   (3*(-1 - 3*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)*x) + 
   ((4 - 3*x)*G[0, 0, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 0, 0, 1, 0, x])/
    (2*x) + ((4 - x)*G[0, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[0, 0, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 0, 1, 1, 0, x])/
    (2*x) + ((-4 + 3*x)*G[0, 0, 1, 1, 1, x])/(2*x) + 
   (3*(4 - 3*x + x^2)*G[0, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[0, 1, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 1, 0, 1, 0, x])/
    (2*x) + ((-4 + x)*G[0, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[0, 1, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 1, 1, 1, 0, x])/
    (2*x) + ((-4 + 3*x)*G[0, 1, 1, 1, 1, x])/x + 
   ((20 - 17*x + 6*x^2)*G[1, 0, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 0, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 0, 0, 1, 0, x])/
    (2*x) + ((-4 + x)*G[1, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 0, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 0, 1, 1, 0, x])/
    (2*x) + ((-4 + 3*x)*G[1, 0, 1, 1, 1, x])/(2*x) + 
   ((-4 - 5*x + 3*x^2)*G[1, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 1, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 1, 0, 1, 0, x])/
    (2*x) + ((4 - x)*G[1, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 1, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 1, 1, 1, 0, x])/
    (2*x) + (3*(-3 + 2*x)*G[1, 1, 1, 1, 1, x])/x + 
   ((2 + 8*x - 5*x^2)*G[0, 0, 0, 0, 0, 0, x])/((-1 + x)*x) + 
   G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
   G[0, 0, 0, 1, 0, 0, x]/(1 - x) + G[0, 0, 0, 1, 0, 1, x] + 
   G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] + 
   ((-1 - x)*G[0, 0, 1, 0, 0, 0, x])/(-1 + x) + G[0, 0, 1, 0, 0, 1, x] + 
   G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 0, x]/(-1 + x) + 
   G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
   2*G[0, 0, 1, 1, 1, 1, x] + ((-1 - 2*x)*G[0, 1, 0, 0, 0, 0, x])/(-1 + x) + 
   G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
   G[0, 1, 0, 1, 0, 0, x]/(-1 + x) + G[0, 1, 0, 1, 0, 1, x] + 
   G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] + 
   ((3 - x)*G[0, 1, 1, 0, 0, 0, x])/(-1 + x) + G[0, 1, 1, 0, 0, 1, x] + 
   G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 0, x]/(1 - x) + 
   G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
   3*G[0, 1, 1, 1, 1, 1, x] + ((-1 - 3*x)*G[1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
   G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
   G[1, 0, 0, 1, 0, 0, x]/(-1 + x) + G[1, 0, 0, 1, 0, 1, x] + 
   G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] + 
   ((3 - x)*G[1, 0, 1, 0, 0, 0, x])/(-1 + x) + G[1, 0, 1, 0, 0, 1, x] + 
   G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 0, x]/(1 - x) + 
   G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
   2*G[1, 0, 1, 1, 1, 1, x] + ((5 - 2*x)*G[1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
   G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
   G[1, 1, 0, 1, 0, 0, x]/(1 - x) + G[1, 1, 0, 1, 0, 1, x] + 
   G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] + 
   ((-1 - x)*G[1, 1, 1, 0, 0, 0, x])/(-1 + x) + G[1, 1, 1, 0, 0, 1, x] + 
   G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 0, x]/(-1 + x) + 
   G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] + 
   ((2 - 5*x)*G[1, 1, 1, 1, 1, 1, x])/x - (2*(56 - 74*x + 9*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + ((-2 + x)*G[0, 1, 1, x]*Zeta[3])/(-1 + x) + 
   (7*(7 - 13*x + 3*x^2)*Zeta[3]^2)/(9*(-1 + x)*x) + 
   Pi^3*(((I/3)*(-7 + 4*x))/((-1 + x)*x) + ((I/12)*(-4 + x)*G[0, x])/
      ((-1 + x)*x) + ((I/6)*(-4 + x)*G[1, x])/((-1 + x)*x) - 
     ((I/24)*(-4 + x)*G[0, 0, x])/((-1 + x)*x) - ((I/12)*(-4 + x)*G[0, 1, x])/
      ((-1 + x)*x) + ((I/24)*(-4 + x)*G[1, 0, x])/((-1 + x)*x) + 
     ((I/12)*(-4 + x)*G[1, 1, x])/((-1 + x)*x) - ((I/12)*G[0, 0, 0, x])/
      (-1 + x) - ((I/6)*G[0, 0, 1, x])/(-1 + x) + ((I/12)*G[0, 1, 0, x])/
      (-1 + x) + ((I/6)*G[0, 1, 1, x])/(-1 + x) + ((I/12)*G[1, 0, 0, x])/
      (-1 + x) + ((I/6)*G[1, 0, 1, x])/(-1 + x) - ((I/12)*G[1, 1, 0, x])/
      (-1 + x) - ((I/6)*G[1, 1, 1, x])/(-1 + x) - 
     (((7*I)/18)*(-3 + 2*x)*Zeta[3])/((-1 + x)*x)) + 
   G[1, 0, 0, x]*((-2*(-4 + x))/((-1 + x)*x) + ((-7 + 3*x)*Zeta[3])/
      (3*(-1 + x))) + G[1, 0, 1, x]*((-2*(-4 + 3*x))/x + 
     ((-13 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[1, 1, 0, x]*((-2*(-4 + 3*x))/x + ((-13 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 0, 1, x]*((-2*(-4 + 3*x))/x + ((-7 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 1, 0, x]*((-2*(-4 + 3*x))/x + ((-7 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 1, x]*((4*(-4 + 3*x))/x + ((-52 + 73*x - 30*x^2)*Zeta[3])/
      (6*(-1 + x)*x)) + G[1, 0, x]*((4*(-4 + 3*x))/x + 
     ((-52 + 73*x - 30*x^2)*Zeta[3])/(6*(-1 + x)*x)) + 
   G[0, 0, 0, x]*((4*(-4 - 2*x + 3*x^2))/((-1 + x)*x) + 
     ((14 + 8*x - 11*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, 1, 1, x]*((4*(-5 + 3*x))/x + ((-14 + 28*x - 11*x^2)*Zeta[3])/
      (3*(-1 + x)*x)) + G[0, 0, x]*((-4*(-8 + 2*x + 3*x^2))/((-1 + x)*x) + 
     ((-7 + 3*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, 1, x]*((-12*(-2 + x))/x + ((14 - 15*x + 4*x^2)*Zeta[3])/
      (2*(-1 + x)*x)) + Pi^2*((-2*(-22 + 9*x))/(3*x) + 
     ((-8 + 38*x - 15*x^2)*G[0, 0, x])/(12*(-1 + x)*x) - 
     (7*(-4 + 3*x)*G[0, 1, x])/(12*x) + ((-52 + 55*x - 21*x^2)*G[1, 0, x])/
      (12*(-1 + x)*x) + ((6 - 5*x)*G[1, 1, x])/(4*x) + 
     ((1 - 5*x + 2*x^2)*G[0, 0, 0, x])/(4*(-1 + x)*x) + 
     (7*(-4 + 3*x)*G[0, 0, 1, x])/(24*x) + 
     ((52 - 55*x + 21*x^2)*G[0, 1, 0, x])/(24*(-1 + x)*x) + 
     ((-4 + 3*x)*G[0, 1, 1, x])/(4*x) + ((44 - 47*x + 18*x^2)*G[1, 0, 0, x])/
      (24*(-1 + x)*x) + (7*(-4 + 3*x)*G[1, 0, 1, x])/(24*x) + 
     ((4 - 43*x + 21*x^2)*G[1, 1, 0, x])/(24*(-1 + x)*x) + 
     ((-7 + 6*x)*G[1, 1, 1, x])/(12*x) + 
     ((-2 + 8*x - 3*x^2)*G[0, 0, 0, 0, x])/(12*(-1 + x)*x) - 
     (7*G[0, 0, 0, 1, x])/12 + ((1 - 7*x)*G[0, 0, 1, 0, x])/(12*(-1 + x)) - 
     G[0, 0, 1, 1, x]/2 + ((1 - 6*x)*G[0, 1, 0, 0, x])/(12*(-1 + x)) - 
     (7*G[0, 1, 0, 1, x])/12 + ((13 - 7*x)*G[0, 1, 1, 0, x])/(12*(-1 + x)) - 
     (5*G[0, 1, 1, 1, x])/12 + ((1 - 5*x)*G[1, 0, 0, 0, x])/(12*(-1 + x)) - 
     (7*G[1, 0, 0, 1, x])/12 + ((13 - 7*x)*G[1, 0, 1, 0, x])/(12*(-1 + x)) - 
     G[1, 0, 1, 1, x]/2 + ((11 - 6*x)*G[1, 1, 0, 0, x])/(12*(-1 + x)) - 
     (7*G[1, 1, 0, 1, x])/12 + ((1 - 7*x)*G[1, 1, 1, 0, x])/(12*(-1 + x)) + 
     ((-2 - 3*x)*G[1, 1, 1, 1, x])/(12*x) + ((98 - 146*x + 45*x^2)*Zeta[3])/
      (24*(-1 + x)*x) + G[1, x]*((-11 + 9*x)/(3*x) + 
       ((14 + 28*x - 45*x^2)*Zeta[3])/(36*(-1 + x)*x)) + 
     G[0, x]*((4 - 22*x + 9*x^2)/(3*(-1 + x)*x) + 
       ((-14 + 104*x - 45*x^2)*Zeta[3])/(36*(-1 + x)*x))) - 
   (3*(62 - 72*x + 5*x^2)*Zeta[5])/(10*(-1 + x)*x) + 
   Pi*((-16*I)/x - (I*(-4 + x)*G[0, 0, 0, x])/((-1 + x)*x) + 
     (I*(-4 + x)*G[0, 1, 0, x])/((-1 + x)*x) + (I*(-4 + x)*G[1, 0, 0, x])/
      ((-1 + x)*x) - (I*(-4 + x)*G[1, 1, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 0, 0, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[0, 0, 1, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[0, 1, 0, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 1, 1, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[1, 0, 0, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[1, 0, 1, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[1, 1, 0, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[1, 1, 1, 0, x])/((-1 + x)*x) + 
     (I*G[0, 0, 0, 0, 0, x])/(-1 + x) - (I*G[0, 0, 0, 1, 0, x])/(-1 + x) - 
     (I*G[0, 0, 1, 0, 0, x])/(-1 + x) + (I*G[0, 0, 1, 1, 0, x])/(-1 + x) - 
     (I*G[0, 1, 0, 0, 0, x])/(-1 + x) + (I*G[0, 1, 0, 1, 0, x])/(-1 + x) + 
     (I*G[0, 1, 1, 0, 0, x])/(-1 + x) - (I*G[0, 1, 1, 1, 0, x])/(-1 + x) - 
     (I*G[1, 0, 0, 0, 0, x])/(-1 + x) + (I*G[1, 0, 0, 1, 0, x])/(-1 + x) + 
     (I*G[1, 0, 1, 0, 0, x])/(-1 + x) - (I*G[1, 0, 1, 1, 0, x])/(-1 + x) + 
     (I*G[1, 1, 0, 0, 0, x])/(-1 + x) - (I*G[1, 1, 0, 1, 0, x])/(-1 + x) - 
     (I*G[1, 1, 1, 0, 0, x])/(-1 + x) + (I*G[1, 1, 1, 1, 0, x])/(-1 + x) + 
     (((14*I)/3)*Zeta[3])/x + G[1, 0, x]*(((-2*I)*(-4 + x))/((-1 + x)*x) - 
       (((7*I)/3)*Zeta[3])/(-1 + x)) + G[0, 0, x]*
      (((2*I)*(-4 + x))/((-1 + x)*x) + (((7*I)/3)*Zeta[3])/(-1 + x)) + 
     G[0, x]*(((-4*I)*(-4 + x))/((-1 + x)*x) + (((7*I)/6)*(-4 + x)*Zeta[3])/
        ((-1 + x)*x)) + (((62*I)/5)*Zeta[5])/x) + 
   Nf*(-11680/(729*x) + Pi^4*(47/(1296*x) - (47*G[0, x])/(2160*x)) + 
     (56*G[0, 0, 0, x])/(27*x) - (10*G[0, 0, 0, 0, x])/(9*x) + 
     (2*G[0, 0, 0, 0, 0, x])/(3*x) + (392*Zeta[3])/(81*x) + 
     G[0, x]*(1952/(243*x) - (70*Zeta[3])/(27*x)) + 
     Pi^2*(82/(243*x) - (14*G[0, x])/(81*x) + (5*G[0, 0, x])/(54*x) - 
       G[0, 0, 0, x]/(18*x) - (7*Zeta[3])/(54*x)) + 
     G[0, 0, x]*(-328/(81*x) + (14*Zeta[3])/(9*x)) + (62*Zeta[5])/(15*x)) + 
   G[0, x]*(64/x + ((56 - 74*x + 9*x^2)*Zeta[3])/(3*(-1 + x)*x) + 
     ((62 - 72*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[1, x]*(-16/x + ((10 - 10*x + 9*x^2)*Zeta[3])/(3*(-1 + x)*x) + 
     ((-62 + 62*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x)))


==> anc/Results/Bhabha/1L/1L_Bhabha_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Pi^2*(2 - x))/x + (2*G[0, x])/(-1 + x) + 
 Pi*((2*I)/((-1 + x)*x) + ((2*I)*(-2 + x)*G[0, x])/((-1 + x)^2*x)) - 
 (2*G[1, x])/x - (2*(4 - 4*x + x^2)*G[0, 0, x])/(-1 + x)^2 + 
 (2*(-2 + x)*G[0, 1, x])/x + (2*(-2 + x)*G[1, 0, x])/x - 
 (2*(-2 + x)*G[1, 1, x])/x + eps*(((-1/3*I)*Pi^3*(-2 + x))/((-1 + x)^2*x) + 
   (2*G[0, x])/(-1 + x) + ((4 - 3*x)*G[1, x])/((-1 + x)*x) + 
   Pi^2*((-6 + 5*x - x^2)/(2*(-1 + x)*x) + ((4 - 4*x + x^2)*G[0, x])/
      (-1 + x)^2 + ((-2 + x)*G[1, x])/x) + ((-4 + 4*x - x^2)*G[0, 0, x])/
    (-1 + x)^2 + ((-4 + x)*G[0, 1, x])/x + ((-4 + x)*G[1, 0, x])/x + 
   Pi*(((-I)*(-4 + x))/((-1 + x)*x) + (I*(-4 + 3*x)*G[0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, x])/((-1 + x)^2*x) + ((2*I)*(-2 + x)*G[1, 0, x])/
      ((-1 + x)^2*x)) + ((6 - x)*G[1, 1, x])/x + 
   (4*(4 - 4*x + x^2)*G[0, 0, 0, x])/(-1 + x)^2 - 
   (2*(-2 + x)*G[0, 0, 1, x])/x - (2*(-2 + x)*G[0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, x])/((-1 + x)^2*x) - (2*(-2 + x)*G[1, 0, 1, x])/x - 
   (2*(-2 + x)*G[1, 1, 0, x])/x + (4*(-2 + x)*G[1, 1, 1, x])/x - 
   (2*(4 - 4*x + x^2)*Zeta[3])/(-1 + x)^2) + 
 eps^2*((Pi^4*(-20 + 14*x - 4*x^2 + x^3))/(60*(-1 + x)^2*x) + 
   Pi^3*(((-1/6*I)*(-7 + 6*x))/((-1 + x)^2*x) - ((I/6)*(-2 + x)*G[0, x])/
      ((-1 + x)^2*x) - ((I/3)*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
   ((-10 + 10*x - 3*x^2)*G[0, 0, x])/(-1 + x)^2 + 
   ((8 - 10*x + 3*x^2)*G[0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 0, x])/((-1 + x)*x) + 
   ((-12 + 13*x - 3*x^2)*G[1, 1, x])/((-1 + x)*x) + 
   Pi^2*((-12 + 11*x - 3*x^2)/(2*(-1 + x)*x) + ((19 - 19*x + 3*x^2)*G[0, x])/
      (6*(-1 + x)^2) + ((-11 + 3*x)*G[1, x])/(6*x) - 
     (5*(4 - 4*x + x^2)*G[0, 0, x])/(6*(-1 + x)^2) - 
     (7*(-2 + x)*G[0, 1, x])/(6*x) + ((26 - 41*x + 28*x^2 - 7*x^3)*
       G[1, 0, x])/(6*(-1 + x)^2*x) - (5*(-2 + x)*G[1, 1, x])/(6*x)) + 
   (2*(5 - 5*x + x^2)*G[0, 0, 0, x])/(-1 + x)^2 + ((4 - x)*G[0, 0, 1, x])/x + 
   ((4 - x)*G[0, 1, 0, x])/x + ((-4 + 3*x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 0, 1, x])/x + ((4 - x)*G[1, 1, 0, x])/x + 
   Pi*(((-2*I)*(-4 + x))/((-1 + x)*x) - (I*(8 - 6*x + x^2)*G[0, x])/
      ((-1 + x)^2*x) - (I*(-4 + 3*x)*G[0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 0, x])/((-1 + x)^2*x)) + 
   (2*(-5 + x)*G[1, 1, 1, x])/x - (6*(4 - 4*x + x^2)*G[0, 0, 0, 0, x])/
    (-1 + x)^2 + (2*(-2 + x)*G[0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 0, x])/x - (2*(-2 + x)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (2*(-2 + x)*G[0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 1, 0, x])/x - (2*(-2 + x)*G[0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 0, 1, x])/x + (2*(-2 + x)*G[1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 0, 1, x])/x + (2*(-2 + x)*G[1, 1, 1, 0, x])/x - 
   (6*(-2 + x)*G[1, 1, 1, 1, x])/x + ((-6 + 6*x - x^2)*Zeta[3])/(-1 + x)^2 + 
   G[0, x]*(4/(-1 + x) + (2*(-2 + x)^2*Zeta[3])/(-1 + x)^2) + 
   G[1, x]*((-2*(-4 + 3*x))/((-1 + x)*x) + 
     (2*(-2 + x)*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x))) + 
 eps^3*((((2*I)/45)*Pi^5*(-2 + x))/((-1 + x)^2*x) + 
   Pi^4*((-60 + 56*x - 6*x^2 + x^3)/(120*(-1 + x)^2*x) + 
     ((-4 + 4*x - x^2)*G[0, x])/(60*(-1 + x)^2) + 
     ((-16 + 4*x + 4*x^2 - x^3)*G[1, x])/(60*(-1 + x)^2*x)) + 
   Pi^3*(((I/12)*(28 - 27*x + 5*x^2))/((-1 + x)^2*x) - 
     ((I/12)*(-4 + 3*x)*G[0, x])/((-1 + x)^2*x) - ((I/6)*(-4 + 3*x)*G[1, x])/
      ((-1 + x)^2*x) + ((I/6)*(-2 + x)*G[0, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*(-2 + x)*G[0, 1, x])/((-1 + x)^2*x) - ((I/6)*(-2 + x)*G[1, 0, x])/
      ((-1 + x)^2*x) - ((I/3)*(-2 + x)*G[1, 1, x])/((-1 + x)^2*x)) + 
   (2*(11 - 11*x + 3*x^2)*G[0, 0, 0, x])/(-1 + x)^2 + 
   ((-8 + 10*x - 3*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
   ((-8 + 10*x - 3*x^2)*G[0, 1, 0, x])/((-1 + x)*x) + 
   ((-8 + 6*x - x^2)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
   ((-8 + 10*x - 3*x^2)*G[1, 0, 1, x])/((-1 + x)*x) + 
   ((-8 + 10*x - 3*x^2)*G[1, 1, 0, x])/((-1 + x)*x) + 
   ((20 - 23*x + 6*x^2)*G[1, 1, 1, x])/((-1 + x)*x) + 
   ((-16 + 16*x - 3*x^2)*G[0, 0, 0, 0, x])/(-1 + x)^2 + 
   ((-4 + x)*G[0, 0, 0, 1, x])/x + ((-4 + x)*G[0, 0, 1, 0, x])/x + 
   ((4 - 3*x)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) + ((-4 + x)*G[0, 1, 0, 1, x])/
    x + ((-4 + x)*G[0, 1, 1, 0, x])/x + ((4 - x)*G[0, 1, 1, 1, x])/x + 
   ((12 - 15*x + 6*x^2 - x^3)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((-4 + x)*G[1, 0, 0, 1, x])/x + ((-4 + x)*G[1, 0, 1, 0, x])/x + 
   ((-4 + 3*x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((-4 + x)*G[1, 1, 0, 1, x])/x + ((-4 + x)*G[1, 1, 1, 0, x])/x + 
   ((14 - 3*x)*G[1, 1, 1, 1, x])/x + (8*(4 - 4*x + x^2)*G[0, 0, 0, 0, 0, x])/
    (-1 + x)^2 - (2*(-2 + x)*G[0, 0, 0, 0, 1, x])/x - 
   (2*(-2 + x)*G[0, 0, 0, 1, 0, x])/x + (2*(-2 + x)*G[0, 0, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (2*(-2 + x)*G[0, 0, 1, 0, 1, x])/x - 
   (2*(-2 + x)*G[0, 0, 1, 1, 0, x])/x + (2*(-2 + x)*G[0, 0, 1, 1, 1, x])/x + 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[0, 1, 0, 0, 1, x])/x - (2*(-2 + x)*G[0, 1, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[0, 1, 1, 0, 1, x])/x - (2*(-2 + x)*G[0, 1, 1, 1, 0, x])/x + 
   (4*(-2 + x)*G[0, 1, 1, 1, 1, x])/x + 
   (2*(-2 + x)*(5 - 4*x + 2*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 0, 0, 0, 1, x])/x - (2*(-2 + x)*G[1, 0, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 0, 1, 0, 1, x])/x - (2*(-2 + x)*G[1, 0, 1, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 0, 1, 1, 1, x])/x + 
   (2*(-2 + x)*(-1 - 2*x + x^2)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 1, 0, 0, 1, x])/x - (2*(-2 + x)*G[1, 1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 1, 1, 0, 1, x])/x - (2*(-2 + x)*G[1, 1, 1, 1, 0, x])/x + 
   (8*(-2 + x)*G[1, 1, 1, 1, 1, x])/x - (3*(4 - 4*x + x^2)*Zeta[3])/
    (-1 + x)^2 + G[0, 0, x]*((-2*(10 - 10*x + 3*x^2))/(-1 + x)^2 + 
     (8*(4 - 4*x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, x]*(8/(-1 + x) + ((32 - 32*x + 3*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]*((-4*(-4 + 3*x))/((-1 + x)*x) + 
     ((-10 + 8*x - 4*x^2 + 3*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, x]*((-2*(12 - 13*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-14 + 23*x - 16*x^2 + 4*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((2*(8 - 10*x + 3*x^2))/((-1 + x)*x) - 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((2*(8 - 10*x + 3*x^2))/((-1 + x)*x) - 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   Pi^2*((-12 + 11*x - 3*x^2)/((-1 + x)*x) + ((37 - 37*x + 9*x^2)*G[0, x])/
      (6*(-1 + x)^2) + ((44 - 57*x + 18*x^2)*G[1, x])/(12*(-1 + x)*x) + 
     ((-32 + 32*x - 5*x^2)*G[0, 0, x])/(12*(-1 + x)^2) - 
     (7*(-4 + x)*G[0, 1, x])/(12*x) + ((52 - 81*x + 42*x^2 - 7*x^3)*
       G[1, 0, x])/(12*(-1 + x)^2*x) + ((18 - 5*x)*G[1, 1, x])/(12*x) + 
     (2*(4 - 4*x + x^2)*G[0, 0, 0, x])/(3*(-1 + x)^2) + 
     (7*(-2 + x)*G[0, 0, 1, x])/(6*x) + ((-26 + 41*x - 28*x^2 + 7*x^3)*
       G[0, 1, 0, x])/(6*(-1 + x)^2*x) + ((-2 + x)*G[0, 1, 1, x])/x + 
     ((-2 + x)*(11 - 12*x + 6*x^2)*G[1, 0, 0, x])/(6*(-1 + x)^2*x) + 
     (7*(-2 + x)*G[1, 0, 1, x])/(6*x) + ((-2 + 29*x - 28*x^2 + 7*x^3)*
       G[1, 1, 0, x])/(6*(-1 + x)^2*x) + (2*(-2 + x)*G[1, 1, 1, x])/(3*x) + 
     ((-28 + 74*x - 60*x^2 + 15*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
   Pi*(((-4*I)*(-4 + x))/((-1 + x)*x) + (I*(8 - 6*x + x^2)*G[0, 0, x])/
      ((-1 + x)^2*x) - (I*(8 - 6*x + x^2)*G[1, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[0, 1, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     (((14*I)/3)*Zeta[3])/((-1 + x)*x) + 
     G[0, x]*(((-2*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*(-2 + x)*Zeta[3])/((-1 + x)^2*x))) - 
   (2*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
 eps^4*((Pi^6*(-154 + 505*x - 428*x^2 + 107*x^3))/(3360*(-1 + x)^2*x) + 
   Pi^5*(((I/720)*(-49 + 33*x))/((-1 + x)^2*x) - 
     (((47*I)/720)*(-2 + x)*G[0, x])/((-1 + x)^2*x) + 
     (((2*I)/45)*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
   Pi^4*((-120 + 122*x - 32*x^2 + 3*x^3)/(120*(-1 + x)^2*x) + 
     ((11 - 11*x - 6*x^2)*G[0, x])/(720*(-1 + x)^2) + 
     ((-145 + 14*x + 83*x^2 - 6*x^3)*G[1, x])/(720*(-1 + x)^2*x) + 
     (59*(4 - 4*x + x^2)*G[0, 0, x])/(720*(-1 + x)^2) + 
     ((286 - 283*x + 140*x^2 - 35*x^3)*G[0, 1, x])/(720*(-1 + x)^2*x) - 
     ((-2 + x)*(23 - 70*x + 35*x^2)*G[1, 0, x])/(720*(-1 + x)^2*x) + 
     ((-334 + 403*x - 236*x^2 + 59*x^3)*G[1, 1, x])/(720*(-1 + x)^2*x)) + 
   ((-34 + 34*x - 9*x^2)*G[0, 0, 0, 0, x])/(-1 + x)^2 + 
   ((8 - 10*x + 3*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[0, 0, 1, 0, x])/((-1 + x)*x) + 
   ((8 - 6*x + x^2)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((8 - 10*x + 3*x^2)*G[0, 1, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[0, 1, 1, 0, x])/((-1 + x)*x) + 
   ((-8 + 10*x - 3*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
   (3*(-8 + 10*x - 5*x^2 + x^3)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 0, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 0, 1, 0, x])/((-1 + x)*x) + 
   ((-8 + 6*x - x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 1, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 1, 1, 0, x])/((-1 + x)*x) + 
   ((-28 + 33*x - 9*x^2)*G[1, 1, 1, 1, x])/((-1 + x)*x) + 
   (2*(11 - 11*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/(-1 + x)^2 + 
   ((4 - x)*G[0, 0, 0, 0, 1, x])/x + ((4 - x)*G[0, 0, 0, 1, 0, x])/x + 
   ((-4 + 3*x)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[0, 0, 1, 0, 1, x])/x + ((4 - x)*G[0, 0, 1, 1, 0, x])/x + 
   ((-4 + x)*G[0, 0, 1, 1, 1, x])/x + 
   ((-12 + 15*x - 6*x^2 + x^3)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[0, 1, 0, 0, 1, x])/x + ((4 - x)*G[0, 1, 0, 1, 0, x])/x + 
   ((4 - 3*x)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[0, 1, 1, 0, 1, x])/x + ((4 - x)*G[0, 1, 1, 1, 0, x])/x + 
   (2*(-4 + x)*G[0, 1, 1, 1, 1, x])/x + 
   ((-20 + 27*x - 12*x^2 + 2*x^3)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 0, 0, 0, 1, x])/x + ((4 - x)*G[1, 0, 0, 1, 0, x])/x + 
   ((4 - 3*x)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 0, 1, 0, 1, x])/x + ((4 - x)*G[1, 0, 1, 1, 0, x])/x + 
   ((-4 + x)*G[1, 0, 1, 1, 1, x])/x + 
   ((4 + 3*x - 6*x^2 + x^3)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 1, 0, 0, 1, x])/x + ((4 - x)*G[1, 1, 0, 1, 0, x])/x + 
   ((-4 + 3*x)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 1, 1, 0, 1, x])/x + ((4 - x)*G[1, 1, 1, 1, 0, x])/x + 
   (2*(-9 + 2*x)*G[1, 1, 1, 1, 1, x])/x - 
   (10*(4 - 4*x + x^2)*G[0, 0, 0, 0, 0, 0, x])/(-1 + x)^2 + 
   (2*(-2 + x)*G[0, 0, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 0, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 0, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 0, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[0, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 0, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 0, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 1, 1, 0, x])/x - 
   (4*(-2 + x)*G[0, 0, 1, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(5 - 4*x + 2*x^2)*G[0, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 0, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[0, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 1, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(-1 - 2*x + x^2)*G[0, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 1, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 1, 1, 1, 0, x])/x - 
   (6*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(7 - 6*x + 3*x^2)*G[1, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 0, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(-1 - 2*x + x^2)*G[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 1, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 1, 1, 1, 0, x])/x - 
   (4*(-2 + x)*G[1, 0, 1, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(-1 - 4*x + 2*x^2)*G[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 0, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 1, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[1, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 1, 1, 0, x])/x - 
   (10*(-2 + x)*G[1, 1, 1, 1, 1, 1, x])/x - (6*(4 - 4*x + x^2)*Zeta[3])/
    (-1 + x)^2 + (2*(-2 + x)^2*G[0, 1, 1, x]*Zeta[3])/(-1 + x)^2 + 
   (14*(4 - 4*x + x^2)*Zeta[3]^2)/(3*(-1 + x)^2) + 
   Pi^3*(((I/6)*(28 - 27*x + 5*x^2))/((-1 + x)^2*x) + 
     ((I/12)*(8 - 6*x + x^2)*G[0, x])/((-1 + x)^2*x) + 
     ((I/6)*(8 - 6*x + x^2)*G[1, x])/((-1 + x)^2*x) + 
     ((I/12)*(-4 + 3*x)*G[0, 0, x])/((-1 + x)^2*x) + 
     ((I/6)*(-4 + 3*x)*G[0, 1, x])/((-1 + x)^2*x) - 
     ((I/12)*(-4 + 3*x)*G[1, 0, x])/((-1 + x)^2*x) - 
     ((I/6)*(-4 + 3*x)*G[1, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*(-2 + x)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
     ((I/3)*(-2 + x)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*(-2 + x)*G[0, 1, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*(-2 + x)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*(-2 + x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*(-2 + x)*G[1, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*(-2 + x)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
     ((I/3)*(-2 + x)*G[1, 1, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/9)*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, x]*((4*(11 - 11*x + 3*x^2))/(-1 + x)^2 - 
     (22*(4 - 4*x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, 0, x]*((-4*(10 - 10*x + 3*x^2))/(-1 + x)^2 + 
     (2*(5 - 5*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, 0, 0, x]*((-2*(8 - 6*x + x^2))/((-1 + x)^2*x) + 
     (2*(-2 + x)*(-1 - 6*x + 3*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((4*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     ((52 - 99*x + 60*x^2 - 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((4*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     ((52 - 99*x + 60*x^2 - 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, x]*((-4*(12 - 13*x + 3*x^2))/((-1 + x)*x) + 
     ((-42 + 73*x - 38*x^2 + 4*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, 1, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-14 + 47*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, 0, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-14 + 47*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 0, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, 1, x]*((2*(20 - 23*x + 6*x^2))/((-1 + x)*x) - 
     (2*(-16 + 52*x - 44*x^2 + 11*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   Pi*(((-8*I)*(-4 + x))/((-1 + x)*x) - (I*(8 - 6*x + x^2)*G[0, 0, 0, x])/
      ((-1 + x)^2*x) + (I*(8 - 6*x + x^2)*G[0, 1, 0, x])/((-1 + x)^2*x) + 
     (I*(8 - 6*x + x^2)*G[1, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(8 - 6*x + x^2)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
     (((7*I)/3)*(-4 + x)*Zeta[3])/((-1 + x)*x) + 
     G[1, 0, x]*(((-2*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, x]*(((2*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) + 
       (((14*I)/3)*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, x]*(((-4*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) - 
       (((7*I)/3)*(-4 + 3*x)*Zeta[3])/((-1 + x)^2*x))) + 
   Pi^2*((-2*(12 - 11*x + 3*x^2))/((-1 + x)*x) + 
     ((-62 + 62*x - 15*x^2)*G[0, 0, x])/(12*(-1 + x)^2) - 
     (7*(8 - 10*x + 3*x^2)*G[0, 1, x])/(12*(-1 + x)*x) + 
     ((104 - 162*x + 97*x^2 - 21*x^3)*G[1, 0, x])/(12*(-1 + x)^2*x) + 
     ((-36 + 47*x - 15*x^2)*G[1, 1, x])/(12*(-1 + x)*x) + 
     ((13 - 13*x + 2*x^2)*G[0, 0, 0, x])/(6*(-1 + x)^2) + 
     (7*(-4 + x)*G[0, 0, 1, x])/(12*x) + ((-52 + 81*x - 42*x^2 + 7*x^3)*
       G[0, 1, 0, x])/(12*(-1 + x)^2*x) + ((-4 + x)*G[0, 1, 1, x])/(2*x) + 
     ((-44 + 69*x - 36*x^2 + 6*x^3)*G[1, 0, 0, x])/(12*(-1 + x)^2*x) + 
     (7*(-4 + x)*G[1, 0, 1, x])/(12*x) + ((-4 + 45*x - 42*x^2 + 7*x^3)*
       G[1, 1, 0, x])/(12*(-1 + x)^2*x) + ((-7 + 2*x)*G[1, 1, 1, x])/(6*x) + 
     ((-4 + 4*x - x^2)*G[0, 0, 0, 0, x])/(2*(-1 + x)^2) - 
     (7*(-2 + x)*G[0, 0, 0, 1, x])/(6*x) - 
     ((-2 + x)*(13 - 14*x + 7*x^2)*G[0, 0, 1, 0, x])/(6*(-1 + x)^2*x) + 
     ((2 - x)*G[0, 0, 1, 1, x])/x - ((-2 + x)*(11 - 12*x + 6*x^2)*
       G[0, 1, 0, 0, x])/(6*(-1 + x)^2*x) - (7*(-2 + x)*G[0, 1, 0, 1, x])/
      (6*x) - ((-2 + x)*(1 - 14*x + 7*x^2)*G[0, 1, 1, 0, x])/
      (6*(-1 + x)^2*x) - (5*(-2 + x)*G[0, 1, 1, 1, x])/(6*x) - 
     ((-2 + x)*(9 - 10*x + 5*x^2)*G[1, 0, 0, 0, x])/(6*(-1 + x)^2*x) - 
     (7*(-2 + x)*G[1, 0, 0, 1, x])/(6*x) - 
     ((-2 + x)*(1 - 14*x + 7*x^2)*G[1, 0, 1, 0, x])/(6*(-1 + x)^2*x) + 
     ((2 - x)*G[1, 0, 1, 1, x])/x - ((-2 + x)*(1 - 12*x + 6*x^2)*
       G[1, 1, 0, 0, x])/(6*(-1 + x)^2*x) - (7*(-2 + x)*G[1, 1, 0, 1, x])/
      (6*x) - ((-2 + x)*(13 - 14*x + 7*x^2)*G[1, 1, 1, 0, x])/
      (6*(-1 + x)^2*x) + ((2 - x)*G[1, 1, 1, 1, x])/(2*x) + 
     ((-84 + 160*x - 90*x^2 + 15*x^3)*Zeta[3])/(12*(-1 + x)^2*x) + 
     G[0, x]*((37 - 37*x + 9*x^2)/(3*(-1 + x)^2) - 
       (5*(4 - 4*x + x^2)*Zeta[3])/(2*(-1 + x)^2)) + 
     G[1, x]*((44 - 57*x + 18*x^2)/(6*(-1 + x)*x) + 
       ((32 - 76*x + 60*x^2 - 15*x^3)*Zeta[3])/(6*(-1 + x)^2*x))) + 
   ((-6 + 6*x - x^2)*Zeta[5])/(-1 + x)^2 + 
   G[0, x]*(16/(-1 + x) + ((50 - 50*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2) + 
     (2*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
   G[1, x]*((-8*(-4 + 3*x))/((-1 + x)*x) + 
     ((-20 + 23*x - 21*x^2 + 9*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
     (2*(-2 + x)*(2 - 2*x + x^2)*Zeta[5])/((-1 + x)^2*x)))


==> anc/Results/Bhabha/2L/2L_Bhabha_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  (46656*x) + (eps^2*Pi^6*(-23051 + 7534*x + 4343*x^2))/(30240*(-1 + x)*x) + 
 (eps^2*(-25 - 13*x + 19*x^2)*G[0, x]^6)/(180*(-1 + x)*x) + 
 ((54*eps + 1206*eps^2 + 144*x + 585*eps*x + 4194*eps^2*x - 72*eps*Nf*x - 
    560*eps^2*Nf*x - 180*x^2 - 972*eps*x^2 - 2673*eps^2*x^2 + 96*eps*Nf*x^2 + 
    592*eps^2*Nf*x^2)*G[1, x]^4)/(432*x^2) - 
 (eps*(126*eps + 72*x + 489*eps*x - 56*eps*Nf*x - 252*x^2 - 1134*eps*x^2 + 
    88*eps*Nf*x^2)*G[1, x]^5)/(720*x^2) - (eps^2*(12 + 53*x)*G[1, x]^6)/
  (360*x) + G[0, x]^5*
  (-1/360*(eps*(-120 - 450*eps - 128*eps*Nf - 72*x - 1560*eps*x - 
       96*eps*Nf*x + 96*x^2 + 1005*eps*x^2 + 112*eps*Nf*x^2))/((-1 + x)*x) - 
   (eps^2*(-56 + 9*x + 3*x^2)*G[1, x])/(60*(-1 + x)*x)) + 
 Pi^5*(((-1/2160*I)*eps*(1284 + 1299*eps - 338*eps*Nf + 2688*x + 21*eps*x + 
      370*eps*Nf*x - 1680*x^2 + 1080*eps*x^2))/((-1 + x)*x) - 
   ((I/720)*eps^2*(-844 - 2365*x + 1380*x^2)*G[0, x])/((-1 + x)*x) - 
   ((I/180)*eps^2*(-19 + 109*x + 339*x^2)*G[1, x])/((-1 + x)*x)) + 
 G[0, x]^4*((-108 - 540*eps - 2151*eps^2 - 156*eps*Nf - 678*eps^2*Nf - 
     56*eps^2*Nf^2 - 36*x - 1008*eps*x - 4797*eps^2*x - 60*eps*Nf*x - 
     414*eps^2*Nf*x + 56*eps^2*Nf^2*x + 72*x^2 + 774*eps*x^2 + 
     3474*eps^2*x^2 + 108*eps*Nf*x^2 + 546*eps^2*Nf*x^2)/(216*(-1 + x)*x) - 
   (eps*(48 + 450*eps - 68*eps*Nf + 60*x + 390*eps*x + 96*eps*Nf*x - 30*x^2 - 
      357*eps*x^2 + 8*eps*Nf*x^2)*G[1, x])/(72*(-1 + x)*x) + 
   (eps^2*(41 - 50*x + 4*x^2)*G[1, x]^2)/(12*(-1 + x)*x) - 
   (eps^2*(48 - 32*x + 3*x^2)*G[0, 1, x])/(4*(-1 + x)*x)) + 
 Pi^4*((-16596 - 52092*eps - 124965*eps^2 - 1056*eps*Nf - 6966*eps^2*Nf - 
     40*eps^2*Nf^2 + 9468*x + 50364*eps*x + 108711*eps^2*x - 480*eps*Nf*x - 
     2506*eps^2*Nf*x + 40*eps^2*Nf^2*x - 936*x^2 - 26064*eps*x^2 - 
     48798*eps^2*x^2 + 768*eps*Nf*x^2 + 2816*eps^2*Nf*x^2)/
    (12960*(-1 + x)*x) - (eps^2*(1154 - 2048*x + 657*x^2)*G[0, x]^2)/
    (1440*(-1 + x)*x) - (eps*(-1368*eps + 1668*x + 11583*eps*x - 
      722*eps*Nf*x + 240*x^2 + 5733*eps*x^2 + 658*eps*Nf*x^2 + 804*x^3 - 
      5880*eps*x^3 + 192*eps*Nf*x^3)*G[1, x])/(2160*(-1 + x)*x^2) + 
   (eps^2*(2346 - 3985*x + 843*x^2)*G[1, x]^2)/(1440*(-1 + x)*x) + 
   G[0, x]*(-1/2160*(eps*(-4932 - 21141*eps - 164*eps*Nf + 4272*x + 
         14793*eps*x - 172*eps*Nf*x - 840*x^2 - 5622*eps*x^2 + 
         168*eps*Nf*x^2))/((-1 + x)*x) - (eps^2*(84 - 367*x + 135*x^2)*
       G[1, x])/(144*(-1 + x)*x)) + (eps^2*(-14 - 122*x + 177*x^2)*
     G[0, 1, x])/(90*(-1 + x)*x)) + 
 (eps^2*(-2 + x)*(-30 + 11*x)*G[0, 0, 1, x]^2)/((-1 + x)*x) + 
 (2*eps^2*(-31 - 23*x + 3*x^2)*G[0, 1, 1, x]^2)/((-1 + x)*x) + 
 ((-288 - 1440*eps - 1800*eps^2 - 96*eps*Nf - 64*eps^2*Nf - 144*x + 
    1512*eps*x + 5148*eps^2*x + 96*eps*Nf*x + 64*eps^2*Nf*x + 108*x^2 - 
    1044*eps*x^2 - 3015*eps^2*x^2 + 24*eps*Nf*x^2 + 164*eps^2*Nf*x^2)*
   G[0, 0, 0, 1, x])/(18*(-1 + x)*x) + 
 ((-144 - 720*eps + 936*eps^2 - 48*eps*Nf - 32*eps^2*Nf + 36*x + 1044*eps*x + 
    2043*eps^2*x + 24*eps*Nf*x - 4*eps^2*Nf*x - 36*x^2 - 396*eps*x^2 + 
    9*eps^2*x^2 + 24*eps*Nf*x^2 + 100*eps^2*Nf*x^2)*G[0, 0, 1, 1, x])/
  (18*(-1 + x)*x) + ((-36*eps + 276*eps^2 + 48*x + 330*eps*x + 666*eps^2*x - 
    16*eps^2*Nf*x - 60*x^2 + 84*eps*x^2 + 1011*eps^2*x^2 + 8*eps*Nf*x^2 + 
    12*eps^2*Nf*x^2)*G[0, 1, 1, 1, x])/(6*x^2) - 
 (2*eps*(-12 - 228*eps - 16*eps*Nf - 84*x + 228*eps*x + 16*eps*Nf*x + 
    24*x^2 - 135*eps*x^2 + 6*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/
  (3*(-1 + x)*x) - (2*eps*(42 - 42*eps - 8*eps*Nf - 192*x + 411*eps*x + 
    6*eps*Nf*x + 69*x^2 - 459*eps*x^2 + 4*eps*Nf*x^2)*G[0, 0, 0, 1, 1, x])/
  (3*(-1 + x)*x) + (4*eps*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*
   G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
 (2*eps*(36*eps - 222*x - 942*eps*x - 4*eps*Nf*x + 72*x^2 + 879*eps*x^2 + 
    2*eps*Nf*x^2 - 36*x^3 - 462*eps*x^3 + 2*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
  (3*(-1 + x)*x^2) + (2*eps*(-6*eps + 24*x + 97*eps*x - 8*x^2 - 59*eps*x^2 + 
    18*eps*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) + 
 (eps*(-18*eps + 24*x + 393*eps*x - 4*eps*Nf*x - 90*x^2 + 36*eps*x^2)*
   G[0, 1, 1, 1, 1, x])/(3*x^2) + 
 (2*eps^2*(112 - 192*x + 49*x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(308 - 421*x + 120*x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(68 - 80*x + 35*x^2)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
 (4*eps^2*(129 - 494*x + 193*x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(60 - 336*x + 155*x^2)*G[0, 0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(-34 - 85*x + 65*x^2)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)*x) + 
 (4*eps^2*(165 - 76*x + 26*x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(86 + 9*x + 3*x^2)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)*x) + 
 (20*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x + 
 ((4860 + 37368*eps + 175095*eps^2 - 1368*Nf + 432*eps*Nf + 9828*eps^2*Nf + 
    1120*eps^2*Nf^2 - 4860*x - 48384*eps*x - 208143*eps^2*x + 1368*Nf*x - 
    2736*eps*Nf*x - 20004*eps^2*Nf*x - 1120*eps^2*Nf^2*x - 1296*x^2 - 
    2268*eps*x^2 - 26730*eps^2*x^2 + 1152*eps*Nf*x^2 + 5088*eps^2*Nf*x^2)*
   Zeta[3])/(324*(-1 + x)*x) - (2*eps^2*(1552 - 1612*x + 255*x^2)*Zeta[3]^2)/
  (9*(-1 + x)*x) + G[0, 0, 1, x]*
  (-1/54*(216 + 1836*eps + 8856*eps^2 - 144*Nf - 240*eps*Nf + 320*eps^2*Nf + 
      216*x + 756*eps*x + 5562*eps^2*x + 144*Nf*x + 240*eps*Nf*x - 
      320*eps^2*Nf*x - 216*x^2 - 378*eps*x^2 - 4455*eps^2*x^2 + 
      192*eps*Nf*x^2 + 848*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (2*eps^2*(-94 - x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps^2*(-204 + 186*x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 Pi^3*(((-1/648*I)*(-756 - 7182*eps - 23814*eps^2 - 936*eps*Nf - 
      3696*eps^2*Nf + 324*x + 1620*eps*x - 3969*eps^2*x + 552*eps*Nf*x + 
      2000*eps^2*Nf*x + 1134*eps*x^2 + 7857*eps^2*x^2))/((-1 + x)*x) - 
   ((I/18)*eps^2*(-41 - 29*x + 22*x^2)*G[0, x]^3)/((-1 + x)*x) - 
   ((I/72)*eps*(54*eps + 84*x - 63*eps*x + 8*eps*Nf*x - 54*x^2 - 
      378*eps*x^2 - 8*eps*Nf*x^2 + 6*x^3 + 441*eps*x^3)*G[1, x]^2)/
    ((-1 + x)*x^2) - ((I/18)*eps^2*(21 - 36*x + 19*x^2)*G[1, x]^3)/
    ((-1 + x)*x) + G[0, x]^2*
    (((-1/24*I)*eps*(52 + 234*eps - 4*eps*Nf + 66*x - 212*eps*x + 
        8*eps*Nf*x - 42*x^2 + 153*eps*x^2))/((-1 + x)*x) - 
     ((I/12)*eps^2*(-24 + 37*x + 58*x^2)*G[1, x])/((-1 + x)*x)) + 
   ((I/6)*eps*(-6*eps + 8*x - 11*eps*x + 4*eps*Nf*x - x^2 - 59*eps*x^2 - 
      6*eps*Nf*x^2 - 14*x^3 + 75*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
   G[0, x]*(((I/216)*(-432*eps - 4968*eps^2 - 24*eps*Nf + 8*eps^2*Nf + 
        612*x + 72*eps*x + 1143*eps^2*x + 48*eps*Nf*x + 156*eps^2*Nf*x - 
        288*x^2 + 432*eps*x^2 + 1971*eps^2*x^2))/((-1 + x)*x) + 
     ((I/36)*eps*(18*eps + 48*x + 681*eps*x - 8*eps*Nf*x - 54*x^2 - 
        993*eps*x^2 + 12*eps*Nf*x^2 + 162*x^3 + 675*eps*x^3)*G[1, x])/
      ((-1 + x)*x^2) - ((I/12)*eps^2*(-2 + x)*(2 + 23*x)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/6)*eps^2*(68 - 83*x + 9*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) + G[1, x]*
    (((-1/216*I)*(108*eps + 1170*eps^2 + 270*eps*x - 4725*eps^2*x + 
        48*eps*Nf*x + 80*eps^2*Nf*x - 1674*eps*x^2 - 1458*eps^2*x^2 - 
        48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 144*x^3 + 1512*eps*x^3 + 
        4590*eps^2*x^3))/((-1 + x)*x^2) + 
     ((I/3)*eps^2*(22 - 51*x + 26*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/6)*eps^2*(-64 - x + 29*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
   ((I/6)*eps^2*(-8 - 60*x + 61*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
   ((I/18)*eps^2*(668 - 354*x + 3*x^2)*Zeta[3])/((-1 + x)*x)) + 
 G[1, x]^3*(-1/216*(288*eps + 1494*eps^2 + 216*x + 1944*eps*x + 
      10701*eps^2*x - 48*Nf*x - 480*eps*Nf*x - 2208*eps^2*Nf*x - 288*x^2 - 
      198*eps*x^2 - 4167*eps^2*x^2 + 48*Nf*x^2 + 456*eps*Nf*x^2 + 
      1840*eps^2*Nf*x^2)/x^2 + (eps^2*(62 - 97*x + 39*x^2)*G[0, 0, 1, x])/
    (3*(-1 + x)*x) + (2*eps^2*(-17 + 9*x)*G[0, 1, 1, x])/(3*x) - 
   (2*eps^2*(158 - 211*x + 47*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, x]^3*(-1/324*(-972 - 4914*eps - 15822*eps^2 - 288*Nf - 1692*eps*Nf - 
      6492*eps^2*Nf - 144*eps*Nf^2 - 560*eps^2*Nf^2 - 432*x - 5292*eps*x - 
      17334*eps^2*x - 276*eps*Nf*x - 1156*eps^2*Nf*x + 144*eps*Nf^2*x + 
      560*eps^2*Nf^2*x + 702*x^2 + 5103*eps*x^2 + 14634*eps^2*x^2 + 
      144*Nf*x^2 + 984*eps*Nf*x^2 + 3824*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (eps*(-156 - 288*eps - 16*eps*Nf + 162*x + 735*eps*x + 20*eps*Nf*x - 
      6*x^2 - 360*eps*x^2 + 4*eps*Nf*x^2)*G[1, x]^2)/(36*(-1 + x)*x) + 
   (eps^2*(11 - 19*x + 7*x^2)*G[1, x]^3)/(9*(-1 + x)*x) + 
   (eps*(192 + 912*eps - 32*eps*Nf - 96*x - 768*eps*x + 32*eps*Nf*x + 
      12*x^2 + 405*eps*x^2 + 12*eps*Nf*x^2)*G[0, 1, x])/(18*(-1 + x)*x) + 
   G[1, x]*(-1/108*(-324*eps - 3690*eps^2 + 120*eps*Nf + 152*eps^2*Nf - 
        180*x - 1278*eps*x - 2754*eps^2*x - 192*eps*Nf*x - 516*eps^2*Nf*x + 
        108*x^2 + 972*eps*x^2 + 2691*eps^2*x^2 + 24*eps*Nf*x^2 + 
        36*eps^2*Nf*x^2)/((-1 + x)*x) + (eps^2*(-4 + 10*x + 5*x^2)*
       G[0, 1, x])/((-1 + x)*x)) - (8*eps^2*(-13 + 9*x)*G[0, 0, 1, x])/
    (3*(-1 + x)*x) - (2*eps^2*(6 - 20*x + 33*x^2)*G[0, 1, 1, x])/
    (3*(-1 + x)*x) + (eps^2*(-128 - 74*x + 101*x^2)*Zeta[3])/
    (9*(-1 + x)*x)) + G[0, 1, 1, x]*
  (-1/54*(108 + 108*eps + 1593*eps^2 + 72*Nf + 120*eps*Nf - 160*eps^2*Nf - 
      216*x - 378*eps*x - 4455*eps^2*x + 192*eps*Nf*x + 848*eps^2*Nf*x)/x + 
   (2*eps^2*(48 - 67*x + 226*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 1, x]*((-4*eps*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x) - (2*eps^2*(68 - 80*x + 35*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) - 
   (2*eps^2*(-34 - 85*x + 65*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps*(18*eps - 48*x - 357*eps*x - 4*eps*Nf*x - 24*x^2 + 219*eps*x^2 + 
      4*eps*Nf*x^2 + 9*x^3 - 87*eps*x^3 + 2*eps*Nf*x^3)*Zeta[3])/
    (3*(-1 + x)*x^2)) + 
 G[1, x]^2*((-648 + 2268*eps + 22923*eps^2 - 936*Nf - 4080*eps*Nf - 
     14816*eps^2*Nf + 1944*x + 3726*eps*x - 1539*eps^2*x + 576*Nf*x + 
     2544*eps*Nf*x + 9256*eps^2*Nf*x)/(324*x) + 
   (eps*(72*eps - 60*x - 372*eps*x + 8*eps*Nf*x + 102*x^2 + 72*eps*x^2 - 
      8*eps*Nf*x^2 - 24*x^3 + 255*eps*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x^2) + 
   (eps*(-90*eps + 120*x + 489*eps*x - 8*eps*Nf*x - 60*x^2 + 228*eps*x^2)*
     G[0, 1, 1, x])/(12*x^2) + (eps^2*(54 - 123*x + 41*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)*x) - (eps^2*(-12 + 18*x + 17*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x) - (eps^2*(-40 + 37*x)*G[0, 1, 1, 1, x])/x - 
   (eps*(108*eps - 528*x - 1002*eps*x + 164*eps*Nf*x + 468*x^2 + 
      1398*eps*x^2 - 228*eps*Nf*x^2 + 6*x^3 - 585*eps*x^3 + 64*eps*Nf*x^3)*
     Zeta[3])/(18*(-1 + x)*x^2)) + 
 G[0, x]^2*((-8100 - 33210*eps - 108783*eps^2 - 3384*Nf - 15864*eps*Nf - 
     51328*eps^2*Nf - 288*Nf^2 - 1440*eps*Nf^2 - 4288*eps^2*Nf^2 + 324*x + 
     12474*eps*x + 67311*eps^2*x + 1080*Nf*x + 5688*eps*Nf*x + 
     14304*eps^2*Nf*x + 288*Nf^2*x + 1440*eps*Nf^2*x + 4288*eps^2*Nf^2*x + 
     3888*x^2 + 7452*eps*x^2 - 3078*eps^2*x^2 + 1152*Nf*x^2 + 
     5088*eps*Nf*x^2 + 18512*eps^2*Nf*x^2)/(648*(-1 + x)*x) + 
   (eps*(54*eps - 12*x - 153*eps*x + 42*x^2 - 150*eps*x^2 - 4*eps*Nf*x^2 - 
      18*x^3 + 255*eps*x^3 + 4*eps*Nf*x^3)*G[1, x]^3)/(36*(-1 + x)*x^2) + 
   (eps^2*(10 - 16*x + 7*x^2)*G[1, x]^4)/(8*(-1 + x)*x) - 
   ((576*eps + 3888*eps^2 - 96*eps*Nf - 64*eps^2*Nf + 144*x - 216*eps*x - 
      2700*eps^2*x + 96*eps*Nf*x + 64*eps^2*Nf*x - 36*x^2 + 72*eps*x^2 + 
      891*eps^2*x^2 + 24*eps*Nf*x^2 + 164*eps^2*Nf*x^2)*G[0, 1, x])/
    (36*(-1 + x)*x) + (eps^2*(20 - 48*x + 31*x^2)*G[0, 1, x]^2)/
    (2*(-1 + x)*x) + G[1, x]^2*
    (-1/36*(-108 - 180*eps + 657*eps^2 - 24*eps*Nf - 16*eps^2*Nf + 108*x + 
        378*eps*x - 54*eps^2*x + 12*eps*Nf*x - 2*eps^2*Nf*x - 18*x^2 - 
        189*eps*x^2 - 270*eps^2*x^2 + 12*eps*Nf*x^2 + 50*eps^2*Nf*x^2)/
       ((-1 + x)*x) - (eps^2*(10 - 9*x + 3*x^2)*G[0, 1, x])/(2*(-1 + x)*x)) - 
   (2*eps*(24 + 88*eps - 16*x - 84*eps*x + x^2 + 49*eps*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) - (eps*(72 + 108*eps - 24*x - 528*eps*x - 8*eps*Nf*x - 
      72*x^2 + 387*eps*x^2 + 4*eps*Nf*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
   (12*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   (eps^2*(88 - 72*x + 41*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
   (eps^2*(-8 - 98*x + 87*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
   (2*eps*(-75 - 261*eps - 11*eps*Nf + 63*x + 891*eps*x - 33*eps*Nf*x + 
      6*x^2 - 360*eps*x^2 + 22*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x) + 
   G[1, x]*((-216 + 324*eps + 2808*eps^2 + 144*Nf + 528*eps*Nf + 
       1024*eps^2*Nf - 1728*x - 11880*eps*x - 49734*eps^2*x - 288*Nf*x - 
       1512*eps*Nf*x - 4848*eps^2*Nf*x + 1512*x^2 + 7506*eps*x^2 + 
       29619*eps^2*x^2 + 144*Nf*x^2 + 600*eps*Nf*x^2 + 2128*eps^2*Nf*x^2)/
      (216*(-1 + x)*x) + (eps*(36 + 42*eps - 42*x - 201*eps*x - 4*eps*Nf*x - 
        9*x^2 + 96*eps*x^2 + 2*eps*Nf*x^2)*G[0, 1, x])/(3*(-1 + x)*x) - 
     (2*eps^2*(16 - 10*x + 13*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (eps^2*(6 - 43*x + 31*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     (eps^2*(46 - 123*x + 84*x^2)*Zeta[3])/(3*(-1 + x)*x))) + 
 Pi^2*((-58968 - 159894*eps - 333153*eps^2 - 20592*Nf - 93648*eps*Nf - 
     340280*eps^2*Nf - 960*eps*Nf^2 - 3392*eps^2*Nf^2 + 46656*x + 
     89424*eps*x - 36936*eps^2*x + 13824*Nf*x + 61056*eps*Nf*x + 
     222144*eps^2*Nf*x)/(7776*x) - (eps^2*(134 - 94*x + 61*x^2)*G[0, x]^4)/
    (144*(-1 + x)*x) - (eps*(180*eps - 480*x - 1200*eps*x + 6*x^2 - 
      279*eps*x^2 + 40*eps*Nf*x^2)*G[1, x]^3)/(216*x^2) + 
   (5*eps^2*(-50 + 17*x)*G[1, x]^4)/(144*x) + 
   G[0, x]^3*(-1/216*(eps*(-312 - 1818*eps + 24*eps*Nf + 24*x - 540*eps*x - 
         248*eps*Nf*x - 54*x^2 + 189*eps*x^2 + 112*eps*Nf*x^2))/
       ((-1 + x)*x) + (eps^2*(122 - 26*x + 29*x^2)*G[1, x])/
      (36*(-1 + x)*x)) + ((108*eps + 306*eps^2 - 288*x - 2250*eps*x - 
      6417*eps^2*x + 96*eps*Nf*x + 112*eps^2*Nf*x + 36*x^2 + 1530*eps*x^2 + 
      3015*eps^2*x^2 - 168*eps*Nf*x^2 - 604*eps^2*Nf*x^2 - 36*x^3 - 
      396*eps*x^3 + 9*eps^2*x^3 + 24*eps*Nf*x^3 + 100*eps^2*Nf*x^3)*
     G[0, 1, x])/(108*(-1 + x)*x^2) + 
   (5*eps^2*(-2 - 19*x + 15*x^2)*G[0, 1, x]^2)/(6*(-1 + x)*x) + 
   G[0, x]^2*((-120 - 864*eps - 1386*eps^2 + 8*eps*Nf + 52*eps^2*Nf + 
       16*eps^2*Nf^2 - 120*x - 528*eps*x - 4494*eps^2*x - 216*eps*Nf*x - 
       1132*eps^2*Nf*x - 16*eps^2*Nf^2*x + 12*x^2 + 108*eps*x^2 + 
       2169*eps^2*x^2 + 104*eps*Nf*x^2 + 540*eps^2*Nf*x^2)/(144*(-1 + x)*x) - 
     (eps*(-108*eps + 156*x + 1920*eps*x - 156*eps*Nf*x + 42*x^2 - 
        378*eps*x^2 + 144*eps*Nf*x^2 + 102*x^3 - 81*eps*x^3 + 64*eps*Nf*x^3)*
       G[1, x])/(72*(-1 + x)*x^2) + (5*eps^2*(-11 + 2*x)*(-4 + 5*x)*
       G[1, x]^2)/(24*(-1 + x)*x) - (eps^2*(304 - 232*x + 13*x^2)*G[0, 1, x])/
      (12*(-1 + x)*x)) + G[1, x]^2*
    ((216*eps + 1476*eps^2 - 360*x - 900*eps*x + 396*eps^2*x + 48*eps*Nf*x - 
       200*eps^2*Nf*x - 324*x^2 - 1800*eps*x^2 - 5607*eps^2*x^2 + 
       120*eps*Nf*x^2 + 820*eps^2*Nf*x^2)/(432*x^2) - 
     (eps^2*(4 - 8*x + 15*x^2)*G[0, 1, x])/(6*(-1 + x)*x)) - 
   (eps*(-90*eps + 216*x + 867*eps*x + 40*eps*Nf*x - 174*x^2 - 597*eps*x^2 - 
      76*eps*Nf*x^2 + 3*x^3 + 471*eps*x^3 + 6*eps*Nf*x^3)*G[0, 0, 1, x])/
    (18*(-1 + x)*x^2) - (eps*(144*eps - 96*x - 1122*eps*x + 20*eps*Nf*x + 
      57*x^2 - 108*eps*x^2 - 30*eps*Nf*x^2 - 141*x^3 + 348*eps*x^3 + 
      2*eps*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (eps^2*(160 - 206*x + 47*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x) + 
   (eps^2*(100 - 69*x + 18*x^2)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
   (eps^2*(-56 - 249*x + 125*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x) - 
   (eps*(620 + 1593*eps + 136*eps*Nf - 344*x + 423*eps*x - 256*eps*Nf*x - 
      51*x^2 - 627*eps*x^2 + 98*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)*x) + 
   G[0, x]*(-1/648*(2916 + 18198*eps + 81405*eps^2 - 72*Nf + 12*eps*Nf + 
        44*eps^2*Nf + 48*eps*Nf^2 + 240*eps^2*Nf^2 - 3456*x - 27864*eps*x - 
        90855*eps^2*x - 504*Nf*x - 4716*eps*Nf*x - 18732*eps^2*Nf*x - 
        48*eps*Nf^2*x - 240*eps^2*Nf^2*x + 972*x^2 + 9450*eps*x^2 + 
        20358*eps^2*x^2 + 288*Nf*x^2 + 2352*eps*Nf*x^2 + 9344*eps^2*Nf*x^2)/
       ((-1 + x)*x) - (eps*(-36*eps + 492*x + 1200*eps*x - 8*eps*Nf*x - 
        576*x^2 - 2199*eps*x^2 - 28*eps*Nf*x^2 + 48*x^3 + 789*eps*x^3 + 
        20*eps*Nf*x^3)*G[1, x]^2)/(72*(-1 + x)*x^2) + 
     (eps^2*(-79 + 38*x)*G[1, x]^3)/(18*x) - 
     (eps*(72*eps - 144*x - 864*eps*x - 8*eps*Nf*x + 54*x^2 + 153*eps*x^2 + 
        8*eps*Nf*x^2 - 9*x^3 - 75*eps*x^3 + 2*eps*Nf*x^3)*G[0, 1, x])/
      (18*(-1 + x)*x^2) + G[1, x]*((-216*eps - 1188*eps^2 + 432*x + 
         3420*eps*x + 15318*eps^2*x - 504*eps*Nf*x - 408*eps^2*Nf*x - 
         180*x^2 - 2268*eps*x^2 - 7983*eps^2*x^2 + 480*eps*Nf*x^2 + 
         244*eps^2*Nf*x^2 + 180*x^3 + 864*eps*x^3 + 3186*eps^2*x^3 + 
         120*eps*Nf*x^3 + 948*eps^2*Nf*x^3)/(216*(-1 + x)*x^2) + 
       (eps^2*(42 - 17*x + 28*x^2)*G[0, 1, x])/(3*(-1 + x)*x)) - 
     (eps^2*(-64 + 58*x + x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) - 
     (eps^2*(392 - 479*x + 264*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (eps^2*(422 - 875*x + 243*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[1, x]*(-1/648*(-1728*eps - 8964*eps^2 + 540*x + 9342*eps*x + 
        51030*eps^2*x + 144*Nf*x - 24*eps*Nf*x - 3568*eps^2*Nf*x - 1296*x^2 - 
        1350*eps*x^2 - 21411*eps^2*x^2 + 144*Nf*x^2 + 1752*eps*Nf*x^2 + 
        7216*eps^2*Nf*x^2)/x^2 - (eps*(-54*eps - 120*x - 45*eps*x - 
        24*eps*Nf*x + 216*x^2 + 1023*eps*x^2 + 28*eps*Nf*x^2 - 12*x^3 - 
        594*eps*x^3 + 4*eps*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)*x^2) - 
     (eps^2*(-35 + 46*x)*G[0, 0, 1, x])/(3*(-1 + x)) - 
     (2*eps^2*(15 - 52*x + 19*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^2*(314 - 440*x + 267*x^2)*Zeta[3])/(9*(-1 + x)*x))) + 
 (eps*(-1710 - 3465*eps - 302*eps*Nf + 1650*x - 225*eps*x + 262*eps*Nf*x - 
    420*x^2 + 480*eps*x^2 + 20*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)*x) + 
 Pi*((((4*I)/243)*(729 + 3645*eps + 13851*eps^2 + 342*Nf + 1308*eps*Nf + 
      4490*eps^2*Nf))/x - ((I/60)*eps^2*(-68 + 3*x + 28*x^2)*G[0, x]^5)/
    ((-1 + x)*x) - ((I/24)*eps*(-16*eps + 2*x + 23*eps*x)*G[1, x]^4)/x + 
   (I/10)*eps^2*G[1, x]^5 + G[0, x]^4*
    (((-1/72*I)*eps*(120 + 282*eps + 28*eps*Nf - 12*x - 510*eps*x - 
        56*eps*Nf*x - 54*x^2 + 219*eps*x^2))/((-1 + x)*x) - 
     ((I/6)*eps^2*(-3 + 3*x + 7*x^2)*G[1, x])/((-1 + x)*x)) + 
   (I*eps*(-6*eps + 8*x + 33*eps*x + 20*x^2 - 33*eps*x^2 - 16*x^3 + 
      30*eps*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[0, x]^3*(((I/54)*(72 + 90*eps - 621*eps^2 + 36*eps*Nf - 12*eps^2*Nf - 
        18*x - 387*eps*x - 945*eps^2*x - 72*eps*Nf*x - 170*eps^2*Nf*x - 
        36*x^2 + 126*eps*x^2 + 270*eps^2*x^2))/((-1 + x)*x) + 
     ((I/18)*eps*(12 + 48*eps + 16*eps*Nf - 18*x - 291*eps*x - 28*eps*Nf*x + 
        18*x^2 + 195*eps*x^2)*G[1, x])/((-1 + x)*x) - 
     ((I/6)*eps^2*(-10 + 4*x + 3*x^2)*G[1, x]^2)/((-1 + x)*x) + 
     ((I/3)*eps^2*(-40 + 22*x + 11*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   G[1, x]^3*(((I/24)*eps*(138*eps - 16*x - 97*eps*x + 16*x^2 + 133*eps*x^2))/
      x^2 - ((I/3)*eps^2*(28 - 45*x + 21*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/36)*(432 + 1584*eps + 5508*eps^2 + 96*eps*Nf + 64*eps^2*Nf - 
      2016*eps*x - 8892*eps^2*x - 144*eps*Nf*x - 392*eps^2*Nf*x - 144*x^2 + 
      1512*eps*x^2 + 7569*eps^2*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
   ((I/36)*(108*eps - 1206*eps^2 + 288*x + 630*eps*x + 1503*eps^2*x + 
      48*eps*Nf*x + 80*eps^2*Nf*x + 144*x^2 - 1962*eps*x^2 - 9180*eps^2*x^2 - 
      48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 144*x^3 + 1512*eps*x^3 + 
      7569*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (((4*I)/3)*eps*(33 + 90*eps - 4*eps*Nf - 54*x - 108*eps*x + 7*eps*Nf*x + 
      18*x^2 + 60*eps*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   (((2*I)/3)*eps*(-18*eps + 24*x + 24*eps*x - 4*eps*Nf*x - 84*x^2 - 
      57*eps*x^2 + 6*eps*Nf*x^2 + 12*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) - 
   ((I/6)*eps*(54*eps + 459*eps*x + 8*eps*Nf*x + 264*x^2 - 381*eps*x^2 - 
      8*eps*Nf*x^2 + 48*x^3 + 480*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   ((4*I)*eps^2*(17 - 27*x + 8*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((2*I)*eps^2*(-42 - 375*x + 182*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   ((2*I)*eps^2*(-26 - 183*x + 86*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
   ((8*I)*eps^2*(-21 + 65*x + 33*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   ((2*I)*eps^2*(-58 + 89*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   ((4*I)*eps^2*(14 + 30*x + 15*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/108)*(-864 - 4392*eps - 22752*eps^2 - 1008*eps*Nf - 3424*eps^2*Nf + 
      1296*x - 2520*eps*x - 16452*eps^2*x + 1152*eps*Nf*x + 4024*eps^2*Nf*x - 
      432*x^2 + 4536*eps*x^2 + 22707*eps^2*x^2)*Zeta[3])/((-1 + x)*x) + 
   G[1, x]^2*(((-1/8*I)*eps*(32 + 166*eps + 16*x + 19*eps*x + 14*x^2 + 
        97*eps*x^2))/x^2 - ((I/12)*eps*(54*eps - 165*eps*x + 8*eps*Nf*x + 
        24*x^2 - 117*eps*x^2 - 8*eps*Nf*x^2 + 12*x^3 + 282*eps*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) - (I*eps^2*(-32 + 28*x + 3*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + (I*eps^2*(28 - 39*x + 22*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x) - ((I/3)*eps^2*(38 - 9*x + x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, x]*
    (((I/54)*(324 + 1944*eps + 10449*eps^2 - 72*Nf - 120*eps*Nf + 
        160*eps^2*Nf - 108*x + 270*eps*x - 486*eps^2*x + 72*Nf*x + 
        312*eps*Nf*x + 688*eps^2*Nf*x))/((-1 + x)*x) - 
     ((2*I)*eps^2*(-68 + 25*x)*G[0, 0, 1, x])/(-1 + x) - 
     ((2*I)*eps^2*(-32 + 45*x + 41*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     (((2*I)/3)*eps^2*(-48 + 97*x + 33*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^2*(((-1/216*I)*(-216 - 3996*eps - 20520*eps^2 + 144*Nf - 
        48*eps*Nf - 1664*eps^2*Nf - 864*x - 3888*eps*x - 11934*eps^2*x - 
        288*Nf*x - 936*eps*Nf*x - 2160*eps^2*Nf*x + 378*eps*x^2 + 
        2619*eps^2*x^2))/((-1 + x)*x) - 
     ((I/12)*eps*(18*eps + 36*x - 3*eps*x + 8*eps*Nf*x - 30*x^2 - 
        300*eps*x^2 - 12*eps*Nf*x^2 + 252*eps*x^3)*G[1, x]^2)/
      ((-1 + x)*x^2) - ((I/3)*eps^2*(7 - 10*x + 4*x^2)*G[1, x]^3)/
      ((-1 + x)*x) + ((I/2)*eps*(32 + 88*eps - 12*x - 122*eps*x - 10*x^2 + 
        77*eps*x^2)*G[0, 1, x])/((-1 + x)*x) + 
     G[1, x]*(((-1/72*I)*(144 - 3924*eps^2 + 96*eps*Nf + 64*eps^2*Nf - 
          144*x - 1368*eps*x - 1548*eps^2*x - 144*eps*Nf*x - 392*eps^2*Nf*x + 
          864*eps*x^2 + 1953*eps^2*x^2))/((-1 + x)*x) + 
       (I*eps^2*(-8 - 6*x + 17*x^2)*G[0, 1, x])/((-1 + x)*x)) - 
     ((4*I)*eps^2*(-1 + 2*x)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (I*eps^2*(-44 + 2*x + 35*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/3)*eps^2*(-142 - 105*x + 74*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]*(((I/2)*(16 + 84*eps + 371*eps^2))/x - 
     ((I/36)*(108*eps - 450*eps^2 + 288*x + 630*eps*x + 369*eps^2*x + 
        48*eps*Nf*x + 80*eps^2*Nf*x - 144*x^2 - 2106*eps*x^2 - 
        7020*eps^2*x^2 - 48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 1584*eps*x^3 + 
        6678*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
     (I*eps^2*(-6 + x + 32*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     (((2*I)/3)*eps*(18*eps - 24*x - 24*eps*x + 4*eps*Nf*x - 12*x^2 - 
        51*eps*x^2 - 6*eps*Nf*x^2 + 36*x^3 + 54*eps*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) + ((I/6)*eps*(54*eps + 75*eps*x + 8*eps*Nf*x + 72*x^2 - 
        213*eps*x^2 - 8*eps*Nf*x^2 + 48*x^3 + 360*eps*x^3)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) - ((4*I)*eps^2*(18 - 11*x + 11*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - ((16*I)*eps^2*(4 - 2*x + 3*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x) - ((4*I)*eps^2*(14 - 7*x + 13*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) - ((I/6)*eps*(-18*eps - 48*x + 355*eps*x - 8*eps*Nf*x + 
        72*x^2 - 409*eps*x^2 + 16*eps*Nf*x^2 + 96*x^3 + 360*eps*x^3)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[0, x]*(((-1/162*I)*(-1134 - 5508*eps - 24624*eps^2 + 1152*eps*Nf + 
        5664*eps^2*Nf + 3078*x + 12150*eps*x + 46899*eps^2*x + 576*Nf*x + 
        1392*eps*Nf*x + 3592*eps^2*Nf*x))/((-1 + x)*x) + 
     ((I/36)*eps*(54*eps + 72*x + 39*eps*x + 8*eps*Nf*x - 72*x^2 - 
        597*eps*x^2 - 8*eps*Nf*x^2 + 24*x^3 + 516*eps*x^3)*G[1, x]^3)/
      ((-1 + x)*x^2) + ((I/12)*eps^2*(14 - 19*x + 8*x^2)*G[1, x]^4)/
      ((-1 + x)*x) - ((I/4)*(16*eps + 252*eps^2 + 24*x + 36*eps*x - 
        136*eps^2*x - 16*x^2 - 8*eps*x^2 + 99*eps^2*x^2)*G[0, 1, x])/
      ((-1 + x)*x) + (I*eps^2*(-18 - 7*x + 10*x^2)*G[0, 1, x]^2)/
      ((-1 + x)*x) + G[1, x]^2*
      (((I/72)*(108*eps + 594*eps^2 + 144*x - 18*eps*x - 3645*eps^2*x + 
          48*eps*Nf*x + 80*eps^2*Nf*x - 72*x^2 - 1278*eps*x^2 - 
          1998*eps^2*x^2 - 48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 1152*eps*x^3 + 
          3717*eps^2*x^3))/((-1 + x)*x^2) + (I*eps^2*(2 - 16*x + 13*x^2)*
         G[0, 1, x])/((-1 + x)*x)) - 
     (I*eps*(40 + 116*eps - 30*x - 185*eps*x + 120*eps*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) - ((I/2)*eps*(-30*eps + 40*x + 81*eps*x + 40*x^2 - 
        115*eps*x^2 - 64*x^3 + 128*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^2*(-48 + 29*x)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
     ((4*I)*eps^2*(9 + x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
     ((2*I)*eps^2*(-36 - 39*x + 82*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     (((2*I)/9)*eps*(72 + 138*eps - 50*eps*Nf + 273*x - 48*eps*x + 
        100*eps*Nf*x - 144*x^2 + 288*eps*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((I/108)*(-216 - 3024*eps - 15606*eps^2 + 144*Nf + 240*eps*Nf - 
          320*eps^2*Nf - 216*x - 1404*eps*x - 4320*eps^2*x - 144*Nf*x - 
          624*eps*Nf*x - 1376*eps^2*Nf*x + 378*eps*x^2 + 2619*eps^2*x^2))/
        ((-1 + x)*x) - ((I/2)*eps*(6*eps - 8*x + 51*eps*x - 16*x^2 - 
          37*eps*x^2 + 28*x^3 + 2*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) - 
       ((2*I)*eps^2*(-8 - 7*x + 10*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
       ((2*I)*eps^2*(-4 - 31*x + 39*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
       (((4*I)/3)*eps^2*(15 - 10*x + 71*x^2)*Zeta[3])/((-1 + x)*x))) + 
   ((2*I)*eps^2*(-2 + x)*(17 + 177*x)*Zeta[5])/((-1 + x)*x)) + 
 G[0, x]*(-1/3888*(90396 + 434970*eps + 1395063*eps^2 + 59904*Nf + 
      238656*eps*Nf + 730208*eps^2*Nf + 5760*Nf^2 + 20352*eps*Nf^2 + 
      56832*eps^2*Nf^2)/x - (eps*(-90*eps + 120*x + 9*eps*x - 8*eps*Nf*x + 
      48*x^2 + 534*eps*x^2)*G[1, x]^4)/(144*x^2) + 
   (eps^2*(17 + x)*G[1, x]^5)/(30*x) + 
   (2*eps*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*G[0, 1, x]^2)/
    ((-1 + x)*x) + G[1, x]^3*
    (-1/216*(108*eps + 594*eps^2 - 144*x + 450*eps*x + 4617*eps^2*x + 
        48*eps*Nf*x + 80*eps^2*Nf*x - 144*x^2 - 1404*eps*x^2 - 
        5823*eps^2*x^2 + 128*eps^2*Nf*x^2)/x^2 - 
     (eps^2*(62 - 97*x + 39*x^2)*G[0, 1, x])/(3*(-1 + x)*x)) + 
   ((16 + 112*eps + 316*eps^2 + 16*x - 96*eps*x - 436*eps^2*x - 8*x^2 + 
      62*eps*x^2 + 217*eps^2*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
   ((216 + 1008*eps + 1728*eps^2 - 144*x - 1566*eps*x - 4653*eps^2*x - 
      128*eps^2*Nf*x + 72*x^2 + 702*eps*x^2 + 2268*eps^2*x^2 + 
      64*eps^2*Nf*x^2)*G[0, 1, 1, x])/(18*(-1 + x)*x) + 
   (eps*(72 + 200*eps - 72*x - 200*eps*x + 8*x^2 + 121*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) - 
   (eps*(-20 + 36*eps + 36*x - 45*eps*x + 16*x^2 + 38*eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)*x) - 
   (eps*(18*eps + 12*x + 21*eps*x + 8*eps*Nf*x + 180*x^2 - 18*eps*x^2 - 
      8*eps*Nf*x^2 - 36*x^3 + 285*eps*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)*x^2) - (8*eps^2*(33 - 33*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)*x) - (2*eps^2*(318 - 290*x + 63*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)*x) - (2*eps^2*(-2 + x)*(-42 + 13*x)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)*x) + (2*eps^2*(-512 + 247*x + 95*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)*x) + (2*eps^2*(-190 + 39*x + 64*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)*x) + (2*eps^2*(4 + 89*x + 25*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)*x) - ((324 + 1188*eps + 7713*eps^2 - 60*eps*Nf + 450*eps^2*Nf + 
      56*eps^2*Nf^2 - 540*x - 3078*eps*x - 13410*eps^2*x + 60*eps*Nf*x - 
      642*eps^2*Nf*x - 56*eps^2*Nf^2*x + 108*x^2 + 1053*eps*x^2 + 
      3402*eps^2*x^2 + 96*eps^2*Nf*x^2)*Zeta[3])/(27*(-1 + x)*x) + 
   G[0, 1, x]*((216 + 1836*eps + 8856*eps^2 - 144*Nf - 240*eps*Nf + 
       320*eps^2*Nf + 216*x + 756*eps*x + 5562*eps^2*x + 144*Nf*x + 
       240*eps*Nf*x - 320*eps^2*Nf*x - 216*x^2 - 378*eps*x^2 - 
       4455*eps^2*x^2 + 192*eps*Nf*x^2 + 848*eps^2*Nf*x^2)/(54*(-1 + x)*x) + 
     (4*eps^2*(-6 + x)*(-2 + x)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (2*eps^2*(-94 - x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (2*eps^2*(240 - 180*x + 17*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]^2*((432 + 3186*eps + 14391*eps^2 + 72*Nf + 120*eps*Nf - 
       160*eps^2*Nf - 594*x - 2025*eps*x - 10530*eps^2*x + 192*eps*Nf*x + 
       848*eps^2*Nf*x)/(108*x) - (eps*(72*eps - 60*x - 372*eps*x + 
        8*eps*Nf*x + 102*x^2 + 72*eps*x^2 - 8*eps*Nf*x^2 - 24*x^3 + 
        255*eps*x^3)*G[0, 1, x])/(6*(-1 + x)*x^2) - 
     (eps^2*(22 - 57*x + 19*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
     (eps^2*(54 - 92*x + 49*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (eps^2*(-82 + 56*x + 41*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]*(-1/162*(1134 + 5508*eps + 24624*eps^2 - 1152*eps*Nf - 
        5664*eps^2*Nf + 1944*x + 3726*eps*x - 1539*eps^2*x + 576*Nf*x + 
        2544*eps*Nf*x + 9256*eps^2*Nf*x)/x - 
     ((432 + 1296*eps + 828*eps^2 - 360*x - 2088*eps*x - 4554*eps^2*x - 
        256*eps^2*Nf*x + 72*x^2 + 1008*eps*x^2 + 3303*eps^2*x^2 + 
        128*eps^2*Nf*x^2)*G[0, 1, x])/(36*(-1 + x)*x) + 
     (eps^2*(-4 - 56*x + 41*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     (eps*(20 + 152*eps - 14*x - 92*eps*x + 26*x^2 + 49*eps*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + 
     (eps*(126*eps - 96*x - 681*eps*x + 16*eps*Nf*x + 300*x^2 + 375*eps*x^2 - 
        16*eps*Nf*x^2 - 84*x^3 + 456*eps*x^3)*G[0, 1, 1, x])/
      (6*(-1 + x)*x^2) + (2*eps^2*(-2 + x)*(-9 + 5*x)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) + (4*eps^2*(21 - 29*x + 5*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x) - (2*eps^2*(28 - 31*x + 43*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + (eps*(-54*eps - 72*x + 537*eps*x - 124*eps*Nf*x + 
        102*x^2 + 705*eps*x^2 + 24*eps*Nf*x^2 + 78*x^3 - 621*eps*x^3 + 
        100*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x^2)) - 
   (6*eps^2*(2 - 12*x + 5*x^2)*Zeta[5])/((-1 + x)*x)) + 
 G[1, x]*((4*(729 + 3645*eps + 13851*eps^2 + 342*Nf + 1308*eps*Nf + 
      4490*eps^2*Nf))/(243*x) + 
   ((432 + 1296*eps + 828*eps^2 - 360*x - 2088*eps*x - 4554*eps^2*x - 
      256*eps^2*Nf*x + 72*x^2 + 1008*eps*x^2 + 3303*eps^2*x^2 + 
      128*eps^2*Nf*x^2)*G[0, 0, 1, x])/(36*(-1 + x)*x) + 
   ((108*eps - 450*eps^2 - 144*x - 558*eps*x - 909*eps^2*x + 48*eps*Nf*x + 
      80*eps^2*Nf*x + 72*x^2 - 576*eps*x^2 - 3375*eps^2*x^2 + 
      128*eps^2*Nf*x^2)*G[0, 1, 1, x])/(36*x^2) - 
   (2*eps*(96 + 498*eps - 84*x - 477*eps*x - 4*eps*Nf*x + 69*x^2 + 
      243*eps*x^2 + 2*eps*Nf*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)*x) - 
   (2*eps*(18*eps + 60*x + 162*eps*x + 12*x^2 - 222*eps*x^2 - 2*eps*Nf*x^2 - 
      6*x^3 + 231*eps*x^3 + 2*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    (3*(-1 + x)*x^2) - (eps*(-126*eps + 168*x + 1011*eps*x - 180*x^2 + 
      132*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(6*x^2) + 
   (6*eps^2*(18 - 11*x + 16*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   (8*eps^2*(-14 - 15*x + 25*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps^2*(-4 - 56*x + 41*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   (2*eps^2*(50 - 213*x + 39*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (2*eps^2*(2 - 57*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps^2*(-12 + 25*x)*G[0, 1, 1, 1, 1, x])/x - 
   ((-648*eps + 4968*eps^2 - 864*x - 2124*eps*x - 13788*eps^2*x - 
      1296*eps*Nf*x - 3904*eps^2*Nf*x + 432*x^2 + 6228*eps*x^2 + 
      20160*eps^2*x^2 + 1152*eps*Nf*x^2 + 3304*eps^2*Nf*x^2 - 4104*eps*x^3 - 
      10071*eps^2*x^3 + 144*eps*Nf*x^3 + 984*eps^2*Nf*x^3)*Zeta[3])/
    (108*(-1 + x)*x^2) + G[0, 1, x]*
    ((-2*eps^2*(-4 - 56*x + 41*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (4*eps^2*(-2 + 5*x + 15*x^2)*Zeta[3])/((-1 + x)*x)) + 
   (eps^2*(172 - 288*x + 99*x^2)*Zeta[5])/((-1 + x)*x))


==> anc/Results/Bhabha/2L/2L_Bhabha_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(eps^2*Pi^6*(-2 + x)*(-6831 - 8686*x + 4343*x^2))/(15120*(-1 + x)^2*x) + 
 (19*eps^2*(-2 + x)^2*G[0, x]^6)/(90*(-1 + x)^2) + 
 ((-54*eps - 1206*eps^2 - 360*x - 666*eps*x - 3303*eps^2*x + 192*eps*Nf*x + 
    920*eps^2*Nf*x + 540*x^2 + 1512*eps*x^2 + 6507*eps^2*x^2 - 
    288*eps*Nf*x^2 - 1416*eps^2*Nf*x^2 - 180*x^3 - 792*eps*x^3 - 
    2565*eps^2*x^3 + 96*eps*Nf*x^3 + 496*eps^2*Nf*x^3)*G[1, x]^4)/
  (216*(-1 + x)*x^2) - (eps*(63*eps + 252*x + 384*eps*x - 88*eps*Nf*x - 
    126*x^2 - 441*eps*x^2 + 44*eps*Nf*x^2)*G[1, x]^5)/(180*x^2) - 
 (53*eps^2*(-2 + x)*G[1, x]^6)/(180*x) + 
 G[0, x]^5*(-1/180*(eps*(384 + 2706*eps + 448*eps*Nf - 384*x - 2706*eps*x - 
       448*eps*Nf*x + 96*x^2 + 909*eps*x^2 + 112*eps*Nf*x^2))/(-1 + x)^2 - 
   (eps^2*(-2 + x)*(-41 - 6*x + 3*x^2)*G[1, x])/(30*(-1 + x)^2*x)) + 
 Pi^5*(((-1/1080*I)*eps*(-1224 - 1209*eps - 64*eps*Nf - 6108*x + 2133*eps*x + 
      32*eps*Nf*x + 6720*x^2 - 3792*eps*x^2 - 1680*x^3 + 2760*eps*x^3))/
    ((-1 + x)^2*x) - ((I/360)*eps^2*(-2 + x)*(-449 - 2760*x + 1380*x^2)*
     G[0, x])/((-1 + x)^2*x) - ((I/30)*eps^2*(-2 + x)*(256 - 226*x + 113*x^2)*
     G[1, x])/((-1 + x)^2*x)) + 
 G[0, x]^4*((48 + 372*eps + 1215*eps^2 + 72*eps*Nf + 248*eps^2*Nf - 48*x - 
     372*eps*x - 1071*eps^2*x - 72*eps*Nf*x - 248*eps^2*Nf*x + 12*x^2 + 
     117*eps*x^2 + 378*eps^2*x^2 + 18*eps*Nf*x^2 + 73*eps^2*Nf*x^2)/
    (18*(-1 + x)^2) - (eps*(-96 - 738*eps - 88*eps*Nf - 72*x + 60*eps*x + 
      76*eps*Nf*x + 120*x^2 + 600*eps*x^2 - 32*eps*Nf*x^2 - 30*x^3 - 
      327*eps*x^3 + 8*eps*Nf*x^3)*G[1, x])/(36*(-1 + x)^2*x) + 
   (eps^2*(-2 + x)*(-1 - 8*x + 4*x^2)*G[1, x]^2)/(6*(-1 + x)^2*x) - 
   (eps^2*(-2 + x)*(22 - 6*x + 3*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
 Pi^4*((9000 + 27720*eps + 76374*eps^2 + 3120*eps^2*Nf - 6372*x - 
     39744*eps*x - 98163*eps^2*x + 1536*eps*Nf*x + 2848*eps^2*Nf*x + 
     1872*x^2 + 34452*eps*x^2 + 60858*eps^2*x^2 - 1536*eps*Nf*x^2 - 
     4048*eps^2*Nf*x^2 - 468*x^3 - 12564*eps*x^3 - 12663*eps^2*x^3 + 
     384*eps*Nf*x^3 + 1024*eps^2*Nf*x^3)/(3240*(-1 + x)^2*x) - 
   (eps^2*(-2 + x)*(140 - 438*x + 219*x^2)*G[0, x]^2)/(240*(-1 + x)^2*x) - 
   (eps*(1368*eps - 7032*x - 9513*eps*x - 640*eps*Nf*x + 6732*x^2 - 
      9342*eps*x^2 + 1088*eps*Nf*x^2 - 3216*x^3 + 16815*eps*x^3 - 
      768*eps*Nf*x^3 + 804*x^4 - 6684*eps*x^4 + 192*eps*Nf*x^4)*G[1, x])/
    (1080*(-1 + x)^2*x^2) + (eps^2*(-2 + x)*(47 - 1686*x + 843*x^2)*
     G[1, x]^2)/(720*(-1 + x)^2*x) + 
   G[0, x]*(-1/360*(eps*(1560 + 7560*eps - 1900*x - 8007*eps*x + 
         224*eps*Nf*x + 1120*x^2 + 5531*eps*x^2 - 224*eps*Nf*x^2 - 280*x^3 - 
         1594*eps*x^3 + 56*eps*Nf*x^3))/((-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(-13 - 270*x + 135*x^2)*G[1, x])/(72*(-1 + x)^2*x)) + 
   (eps^2*(-2 + x)*(218 - 354*x + 177*x^2)*G[0, 1, x])/(45*(-1 + x)^2*x)) + 
 (2*eps^2*(-2 + x)*(30 - 22*x + 11*x^2)*G[0, 0, 1, x]^2)/((-1 + x)^2*x) + 
 (12*eps^2*(-2 + x)*(-16 - 2*x + x^2)*G[0, 1, 1, x]^2)/((-1 + x)^2*x) + 
 ((432 + 1656*eps + 1800*eps^2 - 96*eps*Nf - 416*eps^2*Nf + 216*x - 
    2700*eps*x - 7344*eps^2*x + 144*eps*Nf*x + 624*eps^2*Nf*x - 432*x^2 + 
    2844*eps*x^2 + 6210*eps^2*x^2 - 96*eps*Nf*x^2 - 488*eps^2*Nf*x^2 + 
    108*x^3 - 1152*eps*x^3 - 2259*eps^2*x^3 + 24*eps*Nf*x^3 + 
    140*eps^2*Nf*x^3)*G[0, 0, 0, 1, x])/(9*(-1 + x)^2*x) + 
 ((360 + 828*eps - 936*eps^2 - 48*eps*Nf - 208*eps^2*Nf - 324*x - 
    2052*eps*x - 2349*eps^2*x + 120*eps*Nf*x + 348*eps^2*Nf*x + 144*x^2 + 
    1512*eps*x^2 - 468*eps^2*x^2 - 96*eps*Nf*x^2 - 280*eps^2*Nf*x^2 - 
    36*x^3 - 360*eps*x^3 + 405*eps^2*x^3 + 24*eps*Nf*x^3 + 76*eps^2*Nf*x^3)*
   G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x) + 
 ((36*eps - 276*eps^2 - 120*x - 384*eps*x - 720*eps^2*x + 16*eps*Nf*x + 
    16*eps^2*Nf*x + 180*x^2 + 60*eps*x^2 - 1422*eps^2*x^2 - 24*eps*Nf*x^2 - 
    20*eps^2*Nf*x^2 - 60*x^3 + 144*eps*x^3 + 1023*eps^2*x^3 + 8*eps*Nf*x^3 + 
    4*eps^2*Nf*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
 (4*eps*(32 + 118*eps - 8*eps*Nf + 16*x - 185*eps*x + 12*eps*Nf*x - 32*x^2 + 
    141*eps*x^2 - 8*eps*Nf*x^2 + 8*x^3 - 53*eps*x^3 + 2*eps*Nf*x^3)*
   G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (4*eps*(24 + 105*eps - 12*eps*Nf + 264*x - 528*eps*x + 22*eps*Nf*x - 
    276*x^2 + 960*eps*x^2 - 16*eps*Nf*x^2 + 69*x^3 - 528*eps*x^3 + 
    4*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
 (8*eps*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 8*x^3 + 
    14*eps*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (4*eps*(-36*eps + 444*x + 879*eps*x - 4*eps*Nf*x - 366*x^2 - 1515*eps*x^2 + 
    10*eps*Nf*x^2 + 144*x^3 + 1401*eps*x^3 - 8*eps*Nf*x^3 - 36*x^4 - 
    426*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
 (8*eps*(3*eps - 16*x - 47*eps*x + 8*x^2 + 60*eps*x^2 - 42*eps*x^3 + 
    9*eps*x^4)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (4*eps*(3*eps - 30*x - 97*eps*x + 45*x^2 + 29*eps*x^2 - 15*x^3 + 21*eps*x^3)*
   G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (4*eps^2*(-2 + x)*(18 - 98*x + 49*x^2)*G[0, 0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(127 - 240*x + 120*x^2)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(-2 + x)*(58 - 70*x + 35*x^2)*G[0, 0, 0, 1, 0, 1, x])/
  ((-1 + x)^2*x) + (8*eps^2*(-2 + x)*(21 - 386*x + 193*x^2)*
   G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(-2 + x)*(34 - 310*x + 155*x^2)*G[0, 0, 1, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(11 - 130*x + 65*x^2)*
   G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(-2 + x)*(141 - 52*x + 26*x^2)*G[0, 0, 1, 1, 1, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(101 - 6*x + 3*x^2)*
   G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (40*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x + 
 ((1512*eps + 4536*eps^2 - 432*x - 972*eps*x + 2484*eps^2*x + 1392*eps*Nf*x + 
    4816*eps^2*Nf*x + 1296*x^2 + 5508*eps*x^2 + 22842*eps^2*x^2 - 
    1392*eps*Nf*x^2 - 4816*eps^2*Nf*x^2 - 432*x^3 - 1188*eps*x^3 - 
    7587*eps^2*x^3 + 384*eps*Nf*x^3 + 1312*eps^2*Nf*x^3)*Zeta[3])/
  (54*(-1 + x)^2*x) - (20*eps^2*(-2 + x)*(30 - 34*x + 17*x^2)*Zeta[3]^2)/
  (3*(-1 + x)^2*x) + G[0, x]^3*
  (-1/162*(2268 + 11718*eps + 33804*eps^2 + 576*Nf + 2712*eps*Nf + 
      8456*eps^2*Nf - 2268*x - 9990*eps*x - 23220*eps^2*x - 576*Nf*x - 
      2712*eps*Nf*x - 8456*eps^2*Nf*x + 702*x^2 + 3537*eps*x^2 + 
      9855*eps^2*x^2 + 144*Nf*x^2 + 840*eps*Nf*x^2 + 2840*eps^2*Nf*x^2)/
     (-1 + x)^2 + (eps*(12 + 198*eps - 24*eps*Nf - 30*x - 1041*eps*x + 
      28*eps*Nf*x + 24*x^2 + 1110*eps*x^2 - 16*eps*Nf*x^2 - 6*x^3 - 
      354*eps*x^3 + 4*eps*Nf*x^3)*G[1, x]^2)/(18*(-1 + x)^2*x) + 
   (2*eps^2*(-2 + x)*(6 - 14*x + 7*x^2)*G[1, x]^3)/(9*(-1 + x)^2*x) + 
   (eps*(-80 - 364*eps - 16*eps*Nf + 56*x + 482*eps*x + 24*eps*Nf*x - 
      16*x^2 - 396*eps*x^2 - 16*eps*Nf*x^2 + 4*x^3 + 131*eps*x^3 + 
      4*eps*Nf*x^3)*G[0, 1, x])/(3*(-1 + x)^2*x) + 
   G[1, x]*(-1/54*(-72 + 540*eps + 5130*eps^2 + 48*eps*Nf + 368*eps^2*Nf + 
        468*x + 1314*eps*x + 576*eps^2*x + 72*eps*Nf*x - 28*eps^2*Nf*x - 
        432*x^2 - 2160*eps*x^2 - 4014*eps^2*x^2 - 96*eps*Nf*x^2 - 
        72*eps^2*Nf*x^2 + 108*x^3 + 864*eps*x^3 + 2007*eps^2*x^3 + 
        24*eps*Nf*x^3 + 12*eps^2*Nf*x^3)/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(16 - 10*x + 5*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   (64*eps^2*(-2 + x)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(52 - 66*x + 33*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (202*eps^2*(-2 + x)^2*Zeta[3])/(9*(-1 + x)^2)) + 
 G[0, 0, 1, x]*(-1/54*(-432 - 7128*eps - 24624*eps^2 - 960*eps*Nf - 
      3328*eps^2*Nf - 648*x + 1620*eps*x - 10044*eps^2*x + 1440*eps*Nf*x + 
      4992*eps^2*Nf*x + 1080*x^2 + 1836*eps*x^2 + 19980*eps^2*x^2 - 
      1248*eps*Nf*x^2 - 4288*eps^2*Nf*x^2 - 432*x^3 - 1188*eps*x^3 - 
      7587*eps^2*x^3 + 384*eps*Nf*x^3 + 1312*eps^2*Nf*x^3)/((-1 + x)^2*x) + 
   (4*eps^2*(-2 + x)*(-1 - 94*x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps^2*(-2 + x)*(-16 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 Pi^3*(((-1/324*I)*(756 + 6318*eps + 22086*eps^2 + 696*eps*Nf + 
      3248*eps^2*Nf - 108*x - 1836*eps*x + 5643*eps^2*x - 312*eps*Nf*x - 
      2044*eps^2*Nf*x - 216*x^2 - 756*eps*x^2 - 11934*eps^2*x^2 + 
      108*eps^2*Nf*x^2 + 1134*eps*x^3 + 6480*eps^2*x^3))/((-1 + x)^2*x) - 
   (((2*I)/9)*eps^2*(-2 + x)*(-13 - 22*x + 11*x^2)*G[0, x]^3)/
    ((-1 + x)^2*x) - ((I/12)*eps*(-18*eps - 28*x + 30*eps*x + 22*x^2 + 
      133*eps*x^2 - 8*x^3 - 296*eps*x^3 + 2*x^4 + 145*eps*x^4)*G[1, x]^2)/
    ((-1 + x)^2*x^2) - ((I/9)*eps^2*(-2 + x)*(23 - 38*x + 19*x^2)*G[1, x]^3)/
    ((-1 + x)^2*x) + G[0, x]^2*
    (((-1/12*I)*eps*(-68 - 270*eps - 8*eps*Nf - 134*x + 356*eps*x + 
        4*eps*Nf*x + 168*x^2 - 380*eps*x^2 - 42*x^3 + 195*eps*x^3))/
      ((-1 + x)^2*x) - ((I/6)*eps^2*(-2 + x)*(129 - 116*x + 58*x^2)*G[1, x])/
      ((-1 + x)^2*x)) + ((I/3)*eps*(6*eps + 42*x + 5*eps*x + 4*eps*Nf*x - 
      77*x^2 + 68*eps*x^2 - 2*eps*Nf*x^2 + 56*x^3 - 174*eps*x^3 - 14*x^4 + 
      89*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*(((I/108)*(-72 + 216*eps + 4104*eps^2 - 48*eps*Nf - 208*eps^2*Nf - 
        1116*x + 432*eps*x - 3501*eps^2*x + 24*eps*Nf*x + 68*eps^2*Nf*x + 
        1152*x^2 - 1116*eps*x^2 - 360*eps^2*x^2 - 288*x^3 + 720*eps*x^3 + 
        1539*eps^2*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps*(-18*eps - 636*x - 618*eps*x - 8*eps*Nf*x + 966*x^2 + 
        1308*eps*x^2 + 4*eps*Nf*x^2 - 648*x^3 - 1410*eps*x^3 + 162*x^4 + 
        513*eps*x^4)*G[1, x])/((-1 + x)^2*x^2) - 
     ((I/6)*eps^2*(-2 + x)*(-2 - 46*x + 23*x^2)*G[1, x]^2)/((-1 + x)^2*x) - 
     (I*eps^2*(-2 + x)*(1 - 6*x + 3*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/108*I)*(-108*eps - 1170*eps^2 - 576*x - 216*eps*x + 
        5886*eps^2*x + 160*eps^2*Nf*x + 864*x^2 + 2232*eps*x^2 - 
        1755*eps^2*x^2 - 32*eps^2*Nf*x^2 - 576*x^3 - 3348*eps*x^3 - 
        4824*eps^2*x^3 + 144*x^4 + 1368*eps*x^4 + 3078*eps^2*x^4))/
      ((-1 + x)^2*x^2) + (((2*I)/3)*eps^2*(-2 + x)*(23 - 52*x + 26*x^2)*
       G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/3)*eps^2*(-2 + x)*(-7 - 58*x + 29*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps^2*(-2 + x)*(54 - 122*x + 61*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/9)*eps^2*(-2 + x)*(320 - 6*x + 3*x^2)*Zeta[3])/
    ((-1 + x)^2*x)) + G[1, x]^3*
  (-1/108*(-288*eps - 1494*eps^2 - 216*x - 1224*eps*x - 10242*eps^2*x + 
      96*Nf*x + 720*eps*Nf*x + 2656*eps^2*Nf*x + 504*x^2 + 1800*eps*x^2 + 
      14319*eps^2*x^2 - 144*Nf*x^2 - 1128*eps*Nf*x^2 - 3944*eps^2*Nf*x^2 - 
      288*x^3 - 486*eps*x^3 - 3753*eps^2*x^3 + 48*Nf*x^3 + 408*eps*Nf*x^3 + 
      1384*eps^2*Nf*x^3)/((-1 + x)*x^2) + 
   (2*eps^2*(-2 + x)*(43 - 78*x + 39*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (12*eps^2*(-2 + x)*G[0, 1, 1, x])/x - 
   (4*eps^2*(-2 + x)*(41 - 94*x + 47*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 1, 1, x]*(-1/54*(-216 + 1512*eps + 2430*eps^2 + 480*eps*Nf + 
      1664*eps^2*Nf + 648*x + 2430*eps*x + 17685*eps^2*x - 864*eps*Nf*x - 
      2976*eps^2*Nf*x - 432*x^2 - 1188*eps*x^2 - 7587*eps^2*x^2 + 
      384*eps*Nf*x^2 + 1312*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (4*eps^2*(-2 + x)*(433 - 452*x + 226*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, x]*((-8*eps*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 
      8*x^3 + 14*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(58 - 70*x + 35*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(11 - 130*x + 65*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps*(-18*eps + 108*x + 456*eps*x - 8*eps*Nf*x - 18*x^2 - 477*eps*x^2 + 
      12*eps*Nf*x^2 - 36*x^3 + 279*eps*x^3 - 8*eps*Nf*x^3 + 9*x^4 - 
      96*eps*x^4 + 2*eps*Nf*x^4)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[1, x]^2*((1296 - 7776*eps - 69822*eps^2 + 1872*Nf + 8160*eps*Nf + 
     29632*eps^2*Nf - 3888*x + 2592*eps*x + 76221*eps^2*x - 3024*Nf*x - 
     11880*eps*Nf*x - 40896*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
     7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
    (324*(-1 + x)*x) + (eps*(-24*eps + 4*x + 148*eps*x - 34*x^2 - 
      110*eps*x^2 + 32*x^3 - 110*eps*x^3 - 8*x^4 + 93*eps*x^4)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + (eps*(15*eps - 20*x - 101*eps*x + 30*x^2 - 6*eps*x^2 - 
      10*x^3 + 48*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (2*eps^2*(-2 + x)*(13 - 82*x + 41*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (2*eps^2*(-2 + x)*(40 - 34*x + 17*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (74*eps^2*(-2 + x)*G[0, 1, 1, 1, x])/x - 
   (eps*(-108*eps + 96*x + 786*eps*x - 128*eps*Nf*x - 24*x^2 - 1596*eps*x^2 + 
      320*eps*Nf*x^2 - 24*x^3 + 1536*eps*x^3 - 256*eps*Nf*x^3 + 6*x^4 - 
      591*eps*x^4 + 64*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((9720 + 16848*eps + 12960*eps^2 + 3312*Nf + 10128*eps*Nf + 
     32384*eps^2*Nf - 7128*x - 972*eps*x + 67878*eps^2*x - 3312*Nf*x - 
     10128*eps*Nf*x - 32384*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
     7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
    (324*(-1 + x)^2) + (eps*(-54*eps + 12*x + 126*eps*x - 8*eps*Nf*x - 
      78*x^2 + 249*eps*x^2 + 20*eps*Nf*x^2 + 72*x^3 - 588*eps*x^3 - 
      16*eps*Nf*x^3 - 18*x^4 + 273*eps*x^4 + 4*eps*Nf*x^4)*G[1, x]^3)/
    (18*(-1 + x)^2*x^2) + (eps^2*(-2 + x)*(8 - 14*x + 7*x^2)*G[1, x]^4)/
    (4*(-1 + x)^2*x) - ((-144 - 1224*eps - 6192*eps^2 - 96*eps*Nf - 
      416*eps^2*Nf - 72*x + 1332*eps*x + 6804*eps^2*x + 144*eps*Nf*x + 
      624*eps^2*Nf*x + 144*x^2 - 540*eps*x^2 - 3078*eps^2*x^2 - 
      96*eps*Nf*x^2 - 488*eps^2*Nf*x^2 - 36*x^3 + 108*eps*x^3 + 
      531*eps^2*x^3 + 24*eps*Nf*x^3 + 140*eps^2*Nf*x^3)*G[0, 1, x])/
    (18*(-1 + x)^2*x) + (eps^2*(-2 + x)*(34 - 62*x + 31*x^2)*G[0, 1, x]^2)/
    ((-1 + x)^2*x) + G[1, x]^2*
    (-1/18*(72 + 18*eps - 1233*eps^2 - 24*eps*Nf - 104*eps^2*Nf - 108*x - 
        306*eps*x + 1395*eps^2*x + 60*eps*Nf*x + 174*eps^2*Nf*x + 72*x^2 + 
        432*eps*x^2 - 549*eps^2*x^2 - 48*eps*Nf*x^2 - 140*eps^2*Nf*x^2 - 
        18*x^3 - 171*eps*x^3 - 81*eps^2*x^3 + 12*eps*Nf*x^3 + 
        38*eps^2*Nf*x^3)/((-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(7 - 6*x + 3*x^2)*G[0, 1, x])/((-1 + x)^2*x)) - 
   (4*eps*(-20 - 82*eps + 14*x + 119*eps*x - 4*x^2 - 129*eps*x^2 + x^3 + 
      48*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (eps*(192 - 72*eps - 384*x + 756*eps*x + 16*eps*Nf*x + 288*x^2 - 
      1134*eps*x^2 - 16*eps*Nf*x^2 - 72*x^3 + 459*eps*x^3 + 4*eps*Nf*x^3)*
     G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (24*eps^2*(-2 + x)*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (2*eps^2*(-2 + x)*(98 - 82*x + 41*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*eps^2*(-2 + x)*(68 - 174*x + 87*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(48 - 1917*eps + 176*eps*Nf - 48*x + 2097*eps*x - 176*eps*Nf*x + 
      12*x^2 - 732*eps*x^2 + 44*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2) + 
   G[1, x]*((-1080 - 2052*eps - 6264*eps^2 - 288*Nf - 288*eps*Nf - 
       576*eps^2*Nf + 4536*x + 17820*eps*x + 67932*eps^2*x + 720*Nf*x + 
       1896*eps*Nf*x + 5584*eps^2*Nf*x - 4536*x^2 - 17280*eps*x^2 - 
       63504*eps^2*x^2 - 576*Nf*x^2 - 1680*eps*Nf*x^2 - 5224*eps^2*Nf*x^2 + 
       1512*x^3 + 5994*eps*x^3 + 21951*eps^2*x^3 + 144*Nf*x^3 + 
       456*eps*Nf*x^3 + 1528*eps^2*Nf*x^3)/(108*(-1 + x)^2*x) + 
     (2*eps*(48 - 42*eps - 60*x + 345*eps*x + 8*eps*Nf*x + 36*x^2 - 
        360*eps*x^2 - 8*eps*Nf*x^2 - 9*x^3 + 105*eps*x^3 + 2*eps*Nf*x^3)*
       G[0, 1, x])/(3*(-1 + x)^2*x) - (4*eps^2*(-2 + x)*(32 - 26*x + 13*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - (2*eps^2*(-2 + x)*(25 - 62*x + 31*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (14*eps^2*(-2 + x)*(13 - 24*x + 12*x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^2*((5616 + 16200*eps + 38448*eps^2 + 1872*Nf + 8160*eps*Nf + 
     29632*eps^2*Nf - 6912*x - 7236*eps*x + 32886*eps^2*x - 2736*Nf*x - 
     9672*eps*Nf*x - 32800*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
     7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
    (324*(-1 + x)*x) - (eps^2*(-2 + x)*(162 - 122*x + 61*x^2)*G[0, x]^4)/
    (72*(-1 + x)^2*x) - (eps*(-180*eps + 12*x + 1236*eps*x + 80*eps*Nf*x - 
      18*x^2 - 591*eps*x^2 - 120*eps*Nf*x^2 + 6*x^3 - 285*eps*x^3 + 
      40*eps*Nf*x^3)*G[1, x]^3)/(108*(-1 + x)*x^2) + 
   (85*eps^2*(-2 + x)*G[1, x]^4)/(72*x) + 
   G[0, x]^3*(-1/108*(eps*(792 + 1872*eps - 612*x + 354*eps*x + 
         448*eps*Nf*x + 216*x^2 - 642*eps*x^2 - 448*eps*Nf*x^2 - 54*x^3 + 
         243*eps*x^3 + 112*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^2*(-2 + x)*(154 - 58*x + 29*x^2)*G[1, x])/(18*(-1 + x)^2*x)) + 
   ((-108*eps - 306*eps^2 + 648*x + 2196*eps*x + 7146*eps^2*x + 48*eps*Nf*x + 
      368*eps^2*Nf*x - 468*x^2 - 2520*eps*x^2 - 5994*eps^2*x^2 + 
      72*eps*Nf*x^2 + 180*eps^2*Nf*x^2 + 144*x^3 + 1512*eps*x^3 + 
      1692*eps^2*x^3 - 96*eps*Nf*x^3 - 280*eps^2*Nf*x^3 - 36*x^4 - 
      360*eps*x^4 + 405*eps^2*x^4 + 24*eps*Nf*x^4 + 76*eps^2*Nf*x^4)*
     G[0, 1, x])/(54*(-1 + x)^2*x^2) + 
   (5*eps^2*(-2 + x)*(3 - 10*x + 5*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[0, x]^2*((432 + 864*eps + 1332*eps^2 - 168*x + 864*eps*x + 
       4638*eps^2*x + 416*eps*Nf*x + 1584*eps^2*Nf*x - 48*x^2 - 768*eps*x^2 - 
       4548*eps^2*x^2 - 416*eps*Nf*x^2 - 1584*eps^2*Nf*x^2 + 12*x^3 + 
       96*eps*x^3 + 1533*eps^2*x^3 + 104*eps*Nf*x^3 + 436*eps^2*Nf*x^3)/
      (72*(-1 + x)^2*x) - (eps*(108*eps - 804*x - 2766*eps*x - 232*eps*Nf*x + 
        810*x^2 + 2376*eps*x^2 + 372*eps*Nf*x^2 - 408*x^3 - 588*eps*x^3 - 
        256*eps*Nf*x^3 + 102*x^4 - 183*eps*x^4 + 64*eps*Nf*x^4)*G[1, x])/
      (36*(-1 + x)^2*x^2) + (5*eps^2*(-2 + x)*(1 - 20*x + 10*x^2)*G[1, x]^2)/
      (12*(-1 + x)^2*x) - (eps^2*(-2 + x)*(98 - 26*x + 13*x^2)*G[0, 1, x])/
      (6*(-1 + x)^2*x)) + G[1, x]^2*
    ((-216*eps - 1476*eps^2 - 648*x + 792*eps*x + 1494*eps^2*x + 
       240*eps*Nf*x + 1160*eps^2*Nf*x + 972*x^2 + 1260*eps*x^2 + 
       8793*eps^2*x^2 - 360*eps*Nf*x^2 - 1860*eps^2*Nf*x^2 - 324*x^3 - 
       1476*eps*x^3 - 5391*eps^2*x^3 + 120*eps*Nf*x^3 + 700*eps^2*Nf*x^3)/
      (216*(-1 + x)*x^2) - (eps^2*(-2 + x)*(26 - 30*x + 15*x^2)*G[0, 1, x])/
      (3*(-1 + x)^2*x)) - (eps*(30*eps - 32*x - 352*eps*x + 16*eps*Nf*x + 
      20*x^2 + 393*eps*x^2 - 4*x^3 - 429*eps*x^3 - 8*eps*Nf*x^3 + x^4 + 
      156*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
   (eps*(-144*eps + 642*x + 1041*eps*x + 12*eps*Nf*x - 885*x^2 + 
      183*eps*x^2 + 2*eps*Nf*x^2 + 564*x^3 - 1011*eps*x^3 - 8*eps*Nf*x^3 - 
      141*x^4 + 489*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, 1, x])/
    (9*(-1 + x)^2*x^2) - (eps^2*(-2 + x)*(48 - 94*x + 47*x^2)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^2*(-2 + x)*(67 - 36*x + 18*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (5*eps^2*(-2 + x)*(-11 + 5*x)*(1 + 5*x)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x) - (eps*(-348 - 1512*eps - 152*eps*Nf - 30*x - 
      579*eps*x + 468*eps*Nf*x + 204*x^2 + 1503*eps*x^2 - 392*eps*Nf*x^2 - 
      51*x^3 - 576*eps*x^3 + 98*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x) + 
   G[0, x]*(-1/324*(-3240 - 19116*eps - 85860*eps^2 + 6264*x + 42444*eps*x + 
        146664*eps^2*x + 1152*Nf*x + 7176*eps*Nf*x + 23624*eps^2*Nf*x - 
        4428*x^2 - 25974*eps*x^2 - 62748*eps^2*x^2 - 1152*Nf*x^2 - 
        7176*eps*Nf*x^2 - 23624*eps^2*Nf*x^2 + 972*x^3 + 5886*eps*x^3 + 
        12123*eps^2*x^3 + 288*Nf*x^3 + 2064*eps*Nf*x^3 + 6992*eps^2*Nf*x^3)/
       ((-1 + x)^2*x) - (eps*(36*eps - 24*x - 1596*eps*x - 8*eps*Nf*x + 
        204*x^2 + 4263*eps*x^2 + 84*eps*Nf*x^2 - 192*x^3 - 3234*eps*x^3 - 
        80*eps*Nf*x^3 + 48*x^4 + 741*eps*x^4 + 20*eps*Nf*x^4)*G[1, x]^2)/
      (36*(-1 + x)^2*x^2) + (38*eps^2*(-2 + x)*G[1, x]^3)/(9*x) - 
     (eps*(-72*eps + 216*x + 1062*eps*x - 8*eps*Nf*x - 144*x^2 - 
        720*eps*x^2 + 12*eps*Nf*x^2 + 36*x^3 + 411*eps*x^3 - 8*eps*Nf*x^3 - 
        9*x^4 - 66*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, x])/(9*(-1 + x)^2*x^2) + 
     G[1, x]*((216*eps + 1188*eps^2 - 1224*x - 4176*eps*x - 21384*eps^2*x - 
         432*eps*Nf*x - 2192*eps^2*Nf*x + 1332*x^2 + 5256*eps*x^2 + 
         15921*eps^2*x^2 + 696*eps*Nf*x^2 + 3532*eps^2*Nf*x^2 - 720*x^3 - 
         3348*eps*x^3 - 5436*eps^2*x^3 - 480*eps*Nf*x^3 - 2856*eps^2*Nf*x^3 + 
         180*x^4 + 684*eps*x^4 + 450*eps^2*x^4 + 120*eps*Nf*x^4 + 
         828*eps^2*Nf*x^4)/(108*(-1 + x)^2*x^2) + 
       (2*eps^2*(-2 + x)*(81 - 56*x + 28*x^2)*G[0, 1, x])/(3*(-1 + x)^2*x)) - 
     (eps^2*(-2 + x)*(-4 - 2*x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(147 - 176*x + 88*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(11 - 162*x + 81*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*(-1/162*(864*eps + 4482*eps^2 - 270*x - 2079*eps*x - 
        24948*eps^2*x + 144*Nf*x + 1212*eps*Nf*x + 4024*eps^2*Nf*x + 
        1134*x^2 + 4023*eps*x^2 + 33858*eps^2*x^2 - 216*Nf*x^2 - 
        2016*eps*Nf*x^2 - 6666*eps^2*Nf*x^2 - 648*x^3 - 1323*eps*x^3 - 
        9423*eps^2*x^3 + 72*Nf*x^3 + 804*eps*Nf*x^3 + 2732*eps^2*Nf*x^3)/
       ((-1 + x)*x^2) - (2*eps*(27*eps - 72*x + 90*eps*x - 12*eps*Nf*x + 
        12*x^2 - 846*eps*x^2 + 14*eps*Nf*x^2 + 24*x^3 + 897*eps*x^3 - 
        8*eps*Nf*x^3 - 6*x^4 - 291*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, x])/
      (9*(-1 + x)^2*x^2) - (2*eps^2*(-2 + x)*(57 - 92*x + 46*x^2)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (4*eps^2*(-2 + x)*(1 - 38*x + 19*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^2*(-2 + x)*(136 - 178*x + 89*x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 (4*eps*(180 + 360*eps - 258*x - 126*eps*x + 8*eps*Nf*x + 168*x^2 - 
    51*eps*x^2 - 8*eps*Nf*x^2 - 42*x^3 + 90*eps*x^3 + 2*eps*Nf*x^3)*Zeta[5])/
  (3*(-1 + x)^2*x) + 
 G[0, x]*((-8*(243 + 972*eps + 3402*eps^2 + 72*Nf + 282*eps*Nf + 
      980*eps^2*Nf))/(81*(-1 + x)) - 
   (eps*(15*eps + 16*x + 27*eps*x - 24*x^2 - 145*eps*x^2 + 8*x^3 + 
      81*eps*x^3)*G[1, x]^4)/(12*(-1 + x)*x^2) + (eps^2*(-2 + x)*G[1, x]^5)/
    (15*x) + (4*eps*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 
      8*x^3 + 14*eps*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[1, x]^3*(-1/108*(-108*eps - 594*eps^2 - 288*x - 828*eps*x - 
        4896*eps^2*x + 160*eps^2*Nf*x + 432*x^2 + 2412*eps*x^2 + 
        11259*eps^2*x^2 - 288*eps^2*Nf*x^2 - 144*x^3 - 1260*eps*x^3 - 
        4995*eps^2*x^3 + 128*eps^2*Nf*x^3)/((-1 + x)*x^2) - 
     (2*eps^2*(-2 + x)*(43 - 78*x + 39*x^2)*G[0, 1, x])/(3*(-1 + x)^2*x)) + 
   ((-32 - 160*eps - 444*eps^2 - 16*x + 224*eps*x + 786*eps^2*x + 32*x^2 - 
      188*eps*x^2 - 516*eps^2*x^2 - 8*x^3 + 70*eps*x^3 + 155*eps^2*x^3)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((-432 - 1224*eps - 2304*eps^2 + 504*x + 2934*eps*x + 5850*eps^2*x + 
      208*eps^2*Nf*x - 288*x^2 - 2340*eps*x^2 - 3735*eps^2*x^2 - 
      208*eps^2*Nf*x^2 + 72*x^3 + 630*eps*x^3 + 1278*eps^2*x^3 + 
      64*eps^2*Nf*x^3)*G[0, 1, 1, x])/(9*(-1 + x)^2*x) + 
   (2*eps*(-2 + x)*(16 + 64*eps - 16*x - 64*eps*x + 8*x^2 + 113*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(-96 - 72*eps + 112*x + 93*eps*x - 64*x^2 - 40*eps*x^2 + 16*x^3 + 
      22*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(-6*eps - 80*x + 32*eps*x - 8*x^2 - 53*eps*x^2 + 48*x^3 - 
      130*eps*x^3 - 12*x^4 + 107*eps*x^4)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - (112*eps^2*(-2 + x)*(2 - 2*x + x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (28*eps^2*(-2 + x)*(22 - 18*x + 9*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x) - (4*eps^2*(-2 + x)*(42 - 26*x + 13*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   (20*eps^2*(-2 + x)*(-15 - 38*x + 19*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(-23 - 128*x + 64*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps^2*(-2 + x)*(143 - 50*x + 25*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x) - (2*(-54*eps^2 + 144*x + 1050*eps*x + 1707*eps^2*x + 
      204*eps^2*Nf*x - 144*x^2 - 1122*eps*x^2 - 1662*eps^2*x^2 - 
      204*eps^2*Nf*x^2 + 36*x^3 + 315*eps*x^3 + 639*eps^2*x^3 + 
      32*eps^2*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x) + 
   G[0, 1, x]*((-432 - 7128*eps - 24624*eps^2 - 960*eps*Nf - 3328*eps^2*Nf - 
       648*x + 1620*eps*x - 10044*eps^2*x + 1440*eps*Nf*x + 4992*eps^2*Nf*x + 
       1080*x^2 + 1836*eps*x^2 + 19980*eps^2*x^2 - 1248*eps*Nf*x^2 - 
       4288*eps^2*Nf*x^2 - 432*x^3 - 1188*eps*x^3 - 7587*eps^2*x^3 + 
       384*eps*Nf*x^3 + 1312*eps^2*Nf*x^3)/(54*(-1 + x)^2*x) + 
     (8*eps^2*(-2 + x)*(6 - 2*x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (4*eps^2*(-2 + x)*(-1 - 94*x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (4*eps^2*(-2 + x)*(94 - 34*x + 17*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]^2*((-864 - 4644*eps - 25326*eps^2 + 480*eps*Nf + 1664*eps^2*Nf + 
       2268*x + 9180*eps*x + 44847*eps^2*x - 864*eps*Nf*x - 2976*eps^2*Nf*x - 
       1188*x^2 - 3726*eps*x^2 - 16605*eps^2*x^2 + 384*eps*Nf*x^2 + 
       1312*eps^2*Nf*x^2)/(108*(-1 + x)*x) - 
     (eps*(-24*eps + 4*x + 148*eps*x - 34*x^2 - 110*eps*x^2 + 32*x^3 - 
        110*eps*x^3 - 8*x^4 + 93*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     (2*eps^2*(-2 + x)*(3 - 38*x + 19*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(60 - 98*x + 49*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(56 - 82*x + 41*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*(-1/162*(2916 - 648*eps - 28512*eps^2 + 1440*Nf + 4992*eps*Nf + 
        16576*eps^2*Nf - 4212*x + 3402*eps*x + 72090*eps^2*x - 2592*Nf*x - 
        8928*eps*Nf*x - 29424*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
        7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
       ((-1 + x)*x) - ((-432 - 1296*eps - 828*eps^2 + 504*x + 3456*eps*x + 
        3330*eps^2*x + 416*eps^2*Nf*x - 288*x^2 - 3168*eps*x^2 - 
        3006*eps^2*x^2 - 416*eps^2*Nf*x^2 + 72*x^3 + 936*eps*x^3 + 
        1719*eps^2*x^3 + 128*eps^2*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     (2*eps*(-116 - 152*eps + 162*x + 134*eps*x - 104*x^2 - 82*eps*x^2 + 
        26*x^3 + 23*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (2*eps*(-21*eps - 12*x + 160*eps*x - 50*x^2 - 193*eps*x^2 + 56*x^3 - 
        62*eps*x^3 - 14*x^4 + 90*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (4*eps^2*(-2 + x)*(9 - 10*x + 5*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     (8*eps^2*(-2 + x)*(2 - 10*x + 5*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (4*eps^2*(-2 + x)*(83 - 86*x + 43*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + (2*eps*(54*eps - 372*x - 1464*eps*x - 200*eps*Nf*x + 
        498*x^2 + 414*eps*x^2 + 500*eps*Nf*x^2 - 312*x^3 + 1236*eps*x^3 - 
        400*eps*Nf*x^3 + 78*x^4 - 699*eps*x^4 + 100*eps*Nf*x^4)*Zeta[3])/
      (9*(-1 + x)^2*x^2)) - (60*eps^2*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
 G[1, x]*((4*(-486 - 2430*eps - 9234*eps^2 - 144*Nf - 708*eps*Nf - 
      2668*eps^2*Nf + 486*x + 2187*eps*x + 8019*eps^2*x + 144*Nf*x + 
      636*eps*Nf*x + 2314*eps^2*Nf*x))/(81*(-1 + x)*x) + 
   ((-432 - 1296*eps - 828*eps^2 + 504*x + 3456*eps*x + 3330*eps^2*x + 
      416*eps^2*Nf*x - 288*x^2 - 3168*eps*x^2 - 3006*eps^2*x^2 - 
      416*eps^2*Nf*x^2 + 72*x^3 + 936*eps*x^3 + 1719*eps^2*x^3 + 
      128*eps^2*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
   ((-108*eps + 450*eps^2 + 144*x + 612*eps*x + 1260*eps^2*x + 
      160*eps^2*Nf*x - 216*x^2 + 432*eps*x^2 + 5751*eps^2*x^2 - 
      288*eps^2*Nf*x^2 + 72*x^3 - 648*eps*x^3 - 3375*eps^2*x^3 + 
      128*eps^2*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (4*eps*(-300 - 498*eps + 426*x + 747*eps*x + 8*eps*Nf*x - 276*x^2 - 
      606*eps*x^2 - 8*eps*Nf*x^2 + 69*x^3 + 174*eps*x^3 + 2*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps*(-18*eps - 120*x - 90*eps*x - 4*eps*Nf*x + 36*x^2 + 285*eps*x^2 + 
      10*eps*Nf*x^2 + 24*x^3 - 537*eps*x^3 - 8*eps*Nf*x^3 - 6*x^4 + 
      237*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps*(63*eps - 180*x - 663*eps*x + 8*eps*Nf*x + 270*x^2 + 180*eps*x^2 - 
      12*eps*Nf*x^2 - 90*x^3 + 156*eps*x^3 + 4*eps*Nf*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)*x^2) + (12*eps^2*(-2 + x)*(39 - 32*x + 16*x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (16*eps^2*(-2 + x)*(-7 + 5*x)*(-3 + 5*x)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(22 - 82*x + 41*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(-85 - 78*x + 39*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) - (4*eps^2*(-2 + x)*(-37 - 18*x + 9*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (100*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, x])/x - 
   ((216*eps - 1656*eps^2 + 288*x + 600*eps*x + 2928*eps^2*x - 96*eps*Nf*x - 
      272*eps^2*Nf*x - 144*x^2 - 3720*eps*x^2 - 8220*eps^2*x^2 + 
      240*eps*Nf*x^2 + 536*eps^2*Nf*x^2 + 4344*eps*x^3 + 8298*eps^2*x^3 - 
      192*eps*Nf*x^3 - 672*eps^2*Nf*x^3 - 1368*eps*x^4 - 2565*eps^2*x^4 + 
      48*eps*Nf*x^4 + 280*eps^2*Nf*x^4)*Zeta[3])/(18*(-1 + x)^2*x^2) + 
   G[0, 1, x]*((-4*eps^2*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - (24*eps^2*(-2 + x)*(11 - 10*x + 5*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + (2*eps^2*(-2 + x)*(82 - 198*x + 99*x^2)*Zeta[5])/
    ((-1 + x)^2*x)) + 
 Pi*((((4*I)/81)*(-486 - 2430*eps - 9234*eps^2 - 144*Nf - 708*eps*Nf - 
      2668*eps^2*Nf + 243*eps*x + 1215*eps^2*x + 72*eps*Nf*x + 
      354*eps^2*Nf*x))/((-1 + x)*x) - 
   ((I/30)*eps^2*(-2 + x)*(-9 - 56*x + 28*x^2)*G[0, x]^5)/((-1 + x)^2*x) - 
   ((I/12)*eps*(4 + 16*eps - 6*x - 59*eps*x + 2*x^2 + 21*eps*x^2)*G[1, x]^4)/
    ((-1 + x)*x) + ((I/5)*eps^2*(-2 + x)*G[1, x]^5)/x + 
   G[0, x]^4*(((-1/36*I)*eps*(-30*eps + 56*eps*Nf - 216*x + 420*eps*x - 
        28*eps*Nf*x + 216*x^2 - 600*eps*x^2 - 54*x^3 + 273*eps*x^3))/
      ((-1 + x)^2*x) - (((7*I)/3)*eps^2*(-2 + x)*(2 - 2*x + x^2)*G[1, x])/
      ((-1 + x)^2*x)) + ((4*I)*eps*(3*eps + 4*x - 15*eps*x - 34*x^2 + 
      28*eps*x^2 + 32*x^3 - 45*eps*x^3 - 8*x^4 + 23*eps*x^4)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[0, x]^3*
    (((I/27)*(36 + 234*eps + 1629*eps^2 + 72*eps*Nf + 232*eps^2*Nf - 162*x + 
        171*eps*x - 576*eps^2*x - 36*eps*Nf*x - 86*eps^2*Nf*x + 144*x^2 - 
        378*eps*x^2 + 72*eps^2*x^2 - 36*x^3 + 162*eps*x^3 + 144*eps^2*x^3))/
      ((-1 + x)^2*x) + ((I/3)*eps*(-20 + 14*eps + 8*eps*Nf + 34*x + 
        101*eps*x - 4*eps*Nf*x - 24*x^2 - 154*eps*x^2 + 6*x^3 + 59*eps*x^3)*
       G[1, x])/((-1 + x)^2*x) - (I*eps^2*(-2 + x)^2*G[1, x]^2)/(-1 + x)^2 + 
     (((2*I)/3)*eps^2*(-2 + x)*(4 - 22*x + 11*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) + G[1, x]^3*
    (((I/12)*eps*(-138*eps + 16*x + 166*eps*x - 56*x^2 - 289*eps*x^2 + 
        16*x^3 + 117*eps*x^3))/((-1 + x)*x^2) - 
     (((2*I)/3)*eps^2*(-2 + x)*(25 - 42*x + 21*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) + ((I/18)*(-288 - 1800*eps - 5508*eps^2 + 96*eps*Nf + 
      416*eps^2*Nf - 432*x + 3168*eps*x + 11052*eps^2*x - 48*eps*Nf*x - 
      136*eps^2*Nf*x + 576*x^2 - 3816*eps*x^2 - 14130*eps^2*x^2 - 144*x^3 + 
      1656*eps*x^3 + 6057*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/18)*(-108*eps + 1206*eps^2 - 288*x - 576*eps*x - 1530*eps^2*x + 
      160*eps^2*Nf*x - 432*x^2 + 3420*eps*x^2 + 11547*eps^2*x^2 - 
      32*eps^2*Nf*x^2 + 576*x^3 - 4392*eps*x^3 - 15102*eps^2*x^3 - 144*x^4 + 
      1656*eps*x^4 + 6057*eps^2*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((4*I)*eps*(-20 - 39*eps - 4*eps*Nf + 58*x + 74*eps*x + 2*eps*Nf*x - 
      48*x^2 - 93*eps*x^2 + 12*x^3 + 28*eps*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - (((4*I)/3)*eps*(-18*eps - 72*x - 12*eps*x + 4*eps*Nf*x - 
      12*x^2 - 33*eps*x^2 - 2*eps*Nf*x^2 + 48*x^3 + 48*eps*x^3 - 12*x^4 + 
      12*eps*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((2*I)*eps*(-9*eps - 120*x - 72*eps*x + 92*x^2 + 81*eps*x^2 - 32*x^3 - 
      122*eps*x^3 + 8*x^4 + 72*eps*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((16*I)*eps^2*(-2 + x)*(-3 + 2*x)*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((4*I)*eps^2*(-2 + x)*(-53 - 364*x + 182*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 + x)*(-37 - 172*x + 86*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + ((176*I)*eps^2*(-2 + x)*(10 - 6*x + 3*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 + x)*(147 - 116*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x) + ((8*I)*eps^2*(-2 + x)*(74 - 30*x + 15*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/18)*(288 + 1464*eps + 6240*eps^2 - 96*eps*Nf + 48*eps^2*Nf - 720*x + 
      1776*eps*x + 7842*eps^2*x + 48*eps*Nf*x - 200*eps^2*Nf*x + 576*x^2 - 
      4104*eps*x^2 - 15432*eps^2*x^2 - 144*x^3 + 1656*eps*x^3 + 
      6057*eps^2*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[1, x]^2*(((-1/2*I)*(-16*eps - 83*eps^2 - 8*eps^2*x - 4*x^2 - 
        13*eps*x^2 - 52*eps^2*x^2 + 7*eps*x^3 + 40*eps^2*x^3))/
      ((-1 + x)*x^2) - (I*eps*(-9*eps - 16*x + 32*eps*x + 16*x^2 - 
        15*eps*x^2 - 8*x^3 - 56*eps*x^3 + 2*x^4 + 45*eps*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - ((2*I)*eps^2*(-2 + x)*(2 - 6*x + 3*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((22*I)*eps^2*(-2 + x)*(3 - 4*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^2*(-2 + x)*(31 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*(((-1/54*I)*(648 + 5616*eps + 22194*eps^2 + 480*eps*Nf + 
        1664*eps^2*Nf - 216*x - 2538*eps*x - 5211*eps^2*x - 96*eps*Nf*x - 
        352*eps^2*Nf*x + 1782*eps*x^2 + 5292*eps^2*x^2))/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(-2 + x)*(-18 - 50*x + 25*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - ((4*I)*eps^2*(-2 + x)*(95 - 82*x + 41*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - (((4*I)/3)*eps^2*(-2 + x)*
       (115 - 66*x + 33*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^2*(((-1/54*I)*(756 + 4590*eps + 15444*eps^2 + 144*Nf + 
        624*eps*Nf + 1952*eps^2*Nf - 108*x - 1350*eps*x - 1134*eps^2*x - 
        72*Nf*x - 204*eps*Nf*x - 568*eps^2*Nf*x - 108*x^2 + 216*eps*x^2 - 
        756*eps^2*x^2 + 36*eps^2*Nf*x^2 + 189*eps*x^3 + 1080*eps^2*x^3))/
      ((-1 + x)^2*x) - ((I/6)*eps*(-18*eps - 12*x + 66*eps*x + 8*eps*Nf*x + 
        6*x^2 + 339*eps*x^2 - 4*eps*Nf*x^2 - 600*eps*x^3 + 252*eps*x^4)*
       G[1, x]^2)/((-1 + x)^2*x^2) - (((2*I)/3)*eps^2*(-2 + x)*
       (5 - 8*x + 4*x^2)*G[1, x]^3)/((-1 + x)^2*x) + 
     (I*eps*(-76*eps - 40*x + 142*eps*x + 40*x^2 - 186*eps*x^2 - 10*x^3 + 
        87*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/36*I)*eps*(648 + 6228*eps + 96*Nf + 416*eps*Nf + 1152*x - 
          3312*eps*x - 48*Nf*x - 136*eps*Nf*x - 2160*x^2 - 414*eps*x^2 + 
          864*x^3 + 1089*eps*x^3))/((-1 + x)^2*x) + 
       ((2*I)*eps^2*(-2 + x)*(20 - 34*x + 17*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) - ((8*I)*eps^2*(-2 + x)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - ((14*I)*eps^2*(-2 + x)*(4 - 10*x + 5*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + (((2*I)/3)*eps^2*(-2 + x)*
       (-99 - 148*x + 74*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/2)*(16 + 104*eps + 519*eps^2)*(-2 + x))/((-1 + x)*x) - 
     ((I/18)*(-108*eps + 450*eps^2 - 288*x - 576*eps*x - 18*eps^2*x + 
        160*eps^2*Nf*x + 144*x^2 + 3276*eps*x^2 + 7821*eps^2*x^2 - 
        32*eps^2*Nf*x^2 - 4248*eps*x^3 - 12132*eps^2*x^3 + 1584*eps*x^4 + 
        5094*eps^2*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^2*(-2 + x)*(59 - 64*x + 32*x^2)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) + (((4*I)/3)*eps*(-18*eps - 72*x - 12*eps*x + 
        4*eps*Nf*x + 180*x^2 + 39*eps*x^2 - 2*eps*Nf*x^2 - 144*x^3 - 
        24*eps*x^3 + 36*x^4 + 18*eps*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps*(-9*eps - 56*x - 8*eps*x + 60*x^2 + 9*eps*x^2 - 32*x^3 - 
        70*eps*x^3 + 8*x^4 + 52*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((8*I)*eps^2*(-2 + x)*(29 - 22*x + 11*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) - ((32*I)*eps^2*(-2 + x)*(8 - 6*x + 3*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((8*I)*eps^2*(-2 + x)*(33 - 26*x + 13*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) - (((2*I)/3)*eps*(9*eps - 216*x - 92*eps*x - 
        8*eps*Nf*x + 300*x^2 + 159*eps*x^2 + 4*eps*Nf*x^2 - 192*x^3 - 
        292*eps*x^3 + 48*x^4 + 132*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/162)*(2916 - 648*eps - 28512*eps^2 + 1440*Nf + 4992*eps*Nf + 
        16576*eps^2*Nf + 3564*x + 29646*eps*x + 146610*eps^2*x - 288*Nf*x - 
        1056*eps*Nf*x - 3728*eps^2*Nf*x - 1296*x^2 - 9072*eps*x^2 - 
        44307*eps^2*x^2 + 576*eps^2*Nf*x^2))/((-1 + x)^2*x) + 
     ((I/3)*eps*(-9*eps - 16*x - 2*eps*x + 24*x^2 + 125*eps*x^2 - 16*x^3 - 
        194*eps*x^3 + 4*x^4 + 82*eps*x^4)*G[1, x]^3)/((-1 + x)^2*x^2) + 
     ((I/6)*eps^2*(-2 + x)*(11 - 16*x + 8*x^2)*G[1, x]^4)/((-1 + x)^2*x) - 
     ((I/2)*(16 - 64*eps - 380*eps^2 - 72*x + 4*eps*x + 390*eps^2*x + 
        64*x^2 + 16*eps*x^2 - 288*eps^2*x^2 - 16*x^3 + 8*eps*x^3 + 
        107*eps^2*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     ((10*I)*eps^2*(-2 + x)*(-1 - 4*x + 2*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     G[1, x]^2*(((I/36)*(-108*eps - 594*eps^2 - 144*x + 72*eps*x + 
          4518*eps^2*x + 160*eps^2*Nf*x + 72*x^2 + 1800*eps*x^2 - 
          351*eps^2*x^2 - 32*eps^2*Nf*x^2 - 2808*eps*x^3 - 4266*eps^2*x^3 + 
          1152*eps*x^4 + 2565*eps^2*x^4))/((-1 + x)^2*x^2) + 
       ((2*I)*eps^2*(-2 + x)*(12 - 26*x + 13*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) - ((2*I)*eps*(-20 - 80*eps + 10*x + 199*eps*x - 
        280*eps*x^2 + 120*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(15*eps + 48*x - 12*eps*x - 152*x^2 + 45*eps*x^2 + 128*x^3 - 
        168*eps*x^3 - 32*x^4 + 96*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((76*I)*eps^2*(-2 + x)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((8*I)*eps^2*(-2 + x)*(12 - 2*x + x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x) + ((4*I)*eps^2*(-2 + x)*(89 - 164*x + 82*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     (((4*I)/9)*eps*(-114 - 264*eps - 100*eps*Nf - 519*x + 336*eps*x + 
        50*eps*Nf*x + 576*x^2 - 681*eps*x^2 - 144*x^3 + 432*eps*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]*
      (((I/54)*(216 + 4752*eps + 19062*eps^2 + 480*eps*Nf + 1664*eps^2*Nf + 
          432*x - 1242*eps*x - 513*eps^2*x - 96*eps*Nf*x - 352*eps^2*Nf*x - 
          216*x^2 + 594*eps*x^2 - 594*eps^2*x^2 + 378*eps*x^3 + 
          2160*eps^2*x^3))/((-1 + x)^2*x) + 
       ((2*I)*eps*(3*eps + 32*x + 48*eps*x - 72*x^2 - 45*eps*x^2 + 56*x^3 - 
          10*eps*x^3 - 14*x^4 + 13*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
       ((20*I)*eps^2*(-2 + x)*(1 - 4*x + 2*x^2)*G[0, 0, 1, x])/
        ((-1 + x)^2*x) - ((4*I)*eps^2*(-2 + x)*(43 - 78*x + 39*x^2)*
         G[0, 1, 1, x])/((-1 + x)^2*x) + (((8*I)/3)*eps^2*(-2 + x)*
         (147 - 142*x + 71*x^2)*Zeta[3])/((-1 + x)^2*x))) + 
   ((4*I)*eps^2*(-2 + x)*(-17 - 354*x + 177*x^2)*Zeta[5])/((-1 + x)^2*x))


==> anc/Results/Bhabha/Tree/0L_Bhabha_F1.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
-t^(-1)


==> anc/Results/Bhabha/Tree/0L_Bhabha_F2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> anc/Results/Compton/1L/1L_Compton_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(42 - (12*I)*Pi - 7*Pi^2)/(12*(-1 + x)) + 
 ((3 + (2*I)*Pi - 4*x + (2*I)*Pi*x + x^2 - (2*I)*Pi*x^2)*G[0, x])/
  (2*(-1 + x)^2) + ((1 + x - x^2)*G[0, x]^2)/(2*(-1 + x)^2) + 
 ((I/2)*(-2*Pi + (2*I)*x - 2*Pi*x + I*x^2 + 2*Pi*x^2)*G[1, x])/((-1 + x)*x) + 
 ((-1 - x + x^2)*G[1, x]^2)/(2*(-1 + x)*x) + 
 eps*(((-1 - x + x^2)*G[0, x]^3)/(3*(-1 + x)^2) + 
   (((-2*I)*Pi + Pi^2 - 4*x - (4*I)*Pi*x + Pi^2*x - 3*x^2 + (6*I)*Pi*x^2 - 
      Pi^2*x^2)*G[1, x])/(2*(-1 + x)*x) + 
   ((-2 + (2*I)*Pi - 2*x + (2*I)*Pi*x + 7*x^2 - (2*I)*Pi*x^2)*G[1, x]^2)/
    (4*(-1 + x)*x) + ((1 + x - x^2)*G[1, x]^3)/(3*(-1 + x)*x) + 
   G[0, x]^2*((-3 - (2*I)*Pi + 12*x - (2*I)*Pi*x - 7*x^2 + (2*I)*Pi*x^2)/
      (4*(-1 + x)^2) + ((1 + x - x^2)*G[1, x])/(2*(-1 + x)^2)) + 
   (I*(Pi - Pi*x - 3*Pi*x^2 + 2*Pi*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*((7 - Pi^2 - 10*x + (8*I)*Pi*x - Pi^2*x + 3*x^2 - (6*I)*Pi*x^2 + 
       Pi^2*x^2)/(2*(-1 + x)^2) - (I*(-Pi - Pi*x + Pi*x^2)*G[1, x])/
      (-1 + x)^2 + ((-1 - x + x^2)*G[0, 1, x])/(-1 + x)^2) + 
   ((1 + x - x^2)*G[0, 0, 1, x])/(-1 + x)^2 + ((-1 - x + x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) + (-168 + (48*I)*Pi - 9*Pi^2 + (2*I)*Pi^3 + 168*x - 
     (48*I)*Pi*x + 9*Pi^2*x - (10*I)*Pi^3*x + (4*I)*Pi^3*x^2 + 80*Zeta[3] - 
     32*x*Zeta[3] - 24*x^2*Zeta[3])/(24*(-1 + x)^2)) + 
 eps^2*(((1 + x - x^2)*G[0, x]^4)/(8*(-1 + x)^2) + 
   ((-24 + (12*I)*Pi - 5*Pi^2 - 24*x + (24*I)*Pi*x - 5*Pi^2*x + 90*x^2 - 
      (36*I)*Pi*x^2 + 5*Pi^2*x^2)*G[1, x]^2)/(24*(-1 + x)*x) + 
   ((4 - (2*I)*Pi + 6*x - (2*I)*Pi*x - 13*x^2 + (2*I)*Pi*x^2)*G[1, x]^3)/
    (12*(-1 + x)*x) + ((-1 - x + x^2)*G[1, x]^4)/(8*(-1 + x)*x) + 
   G[0, x]^3*((3 + (2*I)*Pi - 20*x + (2*I)*Pi*x + 13*x^2 - (2*I)*Pi*x^2)/
      (12*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x])/(3*(-1 + x)^2)) + 
   (((2*I)*Pi - Pi^2 + (2*I)*Pi*x + Pi^2*x - (18*I)*Pi*x^2 + 3*Pi^2*x^2 + 
      (12*I)*Pi*x^3 - 2*Pi^2*x^3)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[0, x]^2*((-42 + 5*Pi^2 + 156*x - (48*I)*Pi*x + 5*Pi^2*x - 90*x^2 + 
       (36*I)*Pi*x^2 - 5*Pi^2*x^2)/(24*(-1 + x)^2) + 
     (((-I)*Pi + 4*x - I*Pi*x - 3*x^2 + I*Pi*x^2)*G[1, x])/(2*(-1 + x)^2) + 
     ((1 + x - x^2)*G[1, x]^2)/(4*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/
      (2*(-1 + x)^2)) + ((I*Pi + I*Pi*x + 4*x^2 - I*Pi*x^2 - 3*x^3)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((1 + I*Pi + x + I*Pi*x - 5*x^2 - I*Pi*x^2 + 3*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
   (-20160 + (5760*I)*Pi - 1020*Pi^2 - (360*I)*Pi^3 + 35*Pi^4 + 20160*x - 
     (5760*I)*Pi*x + 1020*Pi^2*x - (600*I)*Pi^3*x + 181*Pi^4*x + 
     (720*I)*Pi^3*x^2 - 108*Pi^4*x^2 + 5040*Zeta[3] + (3360*I)*Pi*Zeta[3] + 
     720*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] - 4320*x^2*Zeta[3])/
    (1440*(-1 + x)^2) + G[0, x]*(((-1/2*I)*(-Pi - Pi*x + Pi*x^2)*G[1, x]^2)/
      (-1 + x)^2 + (x*(-4 + 3*x)*G[0, 1, x])/(-1 + x)^2 + 
     G[1, x]*((-Pi^2 + (8*I)*Pi*x - Pi^2*x - (6*I)*Pi*x^2 + Pi^2*x^2)/
        (2*(-1 + x)^2) + ((-1 - x + x^2)*G[0, 1, x])/(-1 + x)^2) + 
     ((1 + x - x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (168 - 3*Pi^2 - (2*I)*Pi^3 - 240*x + (192*I)*Pi*x - 44*Pi^2*x - 
       (2*I)*Pi^3*x + 72*x^2 - (144*I)*Pi*x^2 + 35*Pi^2*x^2 + 
       (2*I)*Pi^3*x^2 - 24*Zeta[3] - 24*x*Zeta[3] + 24*x^2*Zeta[3])/
      (24*(-1 + x)^2)) + G[1, x]*((I*Pi*(-1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     ((1 + x - x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((48*I)*Pi - 12*Pi^2 - (6*I)*Pi^3 + 96*x + (48*I)*Pi*x - 14*Pi^2*x - 
       (4*I)*Pi^3*x - 24*x^2 - (240*I)*Pi*x^2 + 61*Pi^2*x^2 + 
       (8*I)*Pi^3*x^2 - 72*x^3 + (144*I)*Pi*x^3 - 35*Pi^2*x^3 - 
       (2*I)*Pi^3*x^3 + 24*x*Zeta[3] + 24*x^2*Zeta[3] - 24*x^3*Zeta[3])/
      (24*(-1 + x)^2*x))) + 
 eps^3*(((-1 - x + x^2)*G[0, x]^5)/(30*(-1 + x)^2) + 
   ((24 - (6*I)*Pi + 2*Pi^2 + 36*x - (12*I)*Pi*x + 2*Pi^2*x - 81*x^2 + 
      (18*I)*Pi*x^2 - 2*Pi^2*x^2)*G[1, x]^3)/(36*(-1 + x)*x) + 
   ((-6 + (2*I)*Pi - 10*x + (2*I)*Pi*x + 19*x^2 - (2*I)*Pi*x^2)*G[1, x]^4)/
    (48*(-1 + x)*x) + ((1 + x - x^2)*G[1, x]^5)/(30*(-1 + x)*x) + 
   G[0, x]^4*((-3 - (2*I)*Pi + 28*x - (2*I)*Pi*x - 19*x^2 + (2*I)*Pi*x^2)/
      (48*(-1 + x)^2) + ((1 + x - x^2)*G[1, x])/(8*(-1 + x)^2)) + 
   (((8*I)*Pi - 2*Pi^2 - I*Pi^3 + (8*I)*Pi*x - 2*Pi^2*x + I*Pi^3*x - 
      (72*I)*Pi*x^2 + 18*Pi^2*x^2 + (3*I)*Pi^3*x^2 + (48*I)*Pi*x^3 - 
      12*Pi^2*x^3 - (2*I)*Pi^3*x^3)*G[0, 1, x])/(4*(-1 + x)^2*x) + 
   G[0, x]^3*((21 - 2*Pi^2 - 126*x + (24*I)*Pi*x - 2*Pi^2*x + 81*x^2 - 
       (18*I)*Pi*x^2 + 2*Pi^2*x^2)/(36*(-1 + x)^2) + 
     ((I*Pi - 8*x + I*Pi*x + 6*x^2 - I*Pi*x^2)*G[1, x])/(6*(-1 + x)^2) + 
     ((-1 - x + x^2)*G[1, x]^2)/(6*(-1 + x)^2) + ((-1 - x + x^2)*G[0, 1, x])/
      (6*(-1 + x)^2)) + (((12*I)*Pi - 6*Pi^2 + (12*I)*Pi*x - 7*Pi^2*x + 
      96*x^2 - (12*I)*Pi*x^2 + 5*Pi^2*x^2 - 72*x^3 + Pi^2*x^3)*G[0, 0, 1, x])/
    (12*(-1 + x)^2*x) + ((24 + (12*I)*Pi - 7*Pi^2 + 24*x + (12*I)*Pi*x - 
      6*Pi^2*x - 120*x^2 - (12*I)*Pi*x^2 + 8*Pi^2*x^2 + 72*x^3 - Pi^2*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   ((I*Pi - I*Pi*x - 4*x^2 - (3*I)*Pi*x^2 + 3*x^3 + (2*I)*Pi*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((1 + I*Pi + x - I*Pi*x - 9*x^2 - (3*I)*Pi*x^2 + 6*x^3 + (2*I)*Pi*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + I*Pi + x - I*Pi*x - 5*x^2 - (3*I)*Pi*x^2 + 3*x^3 + (2*I)*Pi*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 0, 0, 1, x])/
    (-1 + x)^2 + ((1 + x - x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + x - x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   G[0, x]^2*((((-I)*Pi + 4*x - I*Pi*x - 3*x^2 + I*Pi*x^2)*G[1, x]^2)/
      (4*(-1 + x)^2) + ((1 + x - x^2)*G[1, x]^3)/(12*(-1 + x)^2) - 
     (x*(-4 + 3*x)*G[0, 1, x])/(2*(-1 + x)^2) + 
     G[1, x]*((5*Pi^2 + 96*x - (48*I)*Pi*x + 5*Pi^2*x - 72*x^2 + 
         (36*I)*Pi*x^2 - 5*Pi^2*x^2)/(24*(-1 + x)^2) + 
       ((1 + x - x^2)*G[0, 1, x])/(2*(-1 + x)^2)) + 
     ((-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     (-168 + 3*Pi^2 + (2*I)*Pi^3 + 624*x - (192*I)*Pi*x + 36*Pi^2*x + 
       (2*I)*Pi^3*x - 360*x^2 + (144*I)*Pi*x^2 - 29*Pi^2*x^2 - 
       (2*I)*Pi^3*x^2 - 32*Zeta[3] - 32*x*Zeta[3] + 32*x^2*Zeta[3])/
      (48*(-1 + x)^2)) + G[1, x]^2*
    (((I/2)*Pi*(-1 + 2*x)*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x) + 
     ((1 + x - x^2)*G[0, 0, 1, x])/(2*(-1 + x)^2) + 
     ((-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)*x) + 
     (96 - (48*I)*Pi + 10*Pi^2 + (6*I)*Pi^3 - (48*I)*Pi*x + 12*Pi^2*x - 
       (4*I)*Pi^3*x - 456*x^2 + (240*I)*Pi*x^2 - 51*Pi^2*x^2 - 
       (16*I)*Pi^3*x^2 + 360*x^3 - (144*I)*Pi*x^3 + 29*Pi^2*x^3 + 
       (10*I)*Pi^3*x^3 - 56*Zeta[3] + 24*x*Zeta[3] + 136*x^2*Zeta[3] - 
       80*x^3*Zeta[3])/(48*(-1 + x)^2*x)) + 
   G[1, x]*(-1/2*(Pi*(-2*I + Pi)*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x) + 
     (((-I)*Pi + I*Pi*x + 4*x^2 + (3*I)*Pi*x^2 - 3*x^3 - (2*I)*Pi*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((-1 - I*Pi - x + I*Pi*x + 5*x^2 + (3*I)*Pi*x^2 - 3*x^3 - (2*I)*Pi*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 0, 1, x])/
      (-1 + x)^2 + ((-1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((1 + x - x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((480*I)*Pi - 120*Pi^2 - (30*I)*Pi^3 + 10*Pi^4 + 960*x + (480*I)*Pi*x - 
       140*Pi^2*x - (30*I)*Pi^3*x + 9*Pi^4*x - 240*x^2 - (2400*I)*Pi*x^2 + 
       605*Pi^2*x^2 + (70*I)*Pi^3*x^2 - 11*Pi^4*x^2 - 720*x^3 + 
       (1440*I)*Pi*x^3 - 345*Pi^2*x^3 - (30*I)*Pi^3*x^3 + Pi^4*x^3 - 
       (280*I)*Pi*Zeta[3] - 280*x*Zeta[3] + 620*x^2*Zeta[3] + 
       (560*I)*Pi*x^2*Zeta[3] - 220*x^3*Zeta[3] - (280*I)*Pi*x^3*Zeta[3])/
      (120*(-1 + x)^2*x)) + G[0, x]*(((-1/6*I)*Pi*(-1 - x + x^2)*G[1, x]^3)/
      (-1 + x)^2 + ((Pi^2 - 96*x + Pi^2*x + 72*x^2 - Pi^2*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]^2*((-Pi^2 + (8*I)*Pi*x - Pi^2*x - 
         (6*I)*Pi*x^2 + Pi^2*x^2)/(4*(-1 + x)^2) + 
       ((-1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2)) - 
     (x*(-4 + 3*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
     ((-1 - x + x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (1680 - 35*Pi^2 + Pi^4 - 2400*x + (1920*I)*Pi*x - 430*Pi^2*x - 
       (40*I)*Pi^3*x + Pi^4*x + 720*x^2 - (1440*I)*Pi*x^2 + 345*Pi^2*x^2 + 
       (30*I)*Pi^3*x^2 - Pi^4*x^2 - 420*Zeta[3] - (280*I)*Pi*Zeta[3] + 
       80*x*Zeta[3] - (280*I)*Pi*x*Zeta[3] + 220*x^2*Zeta[3] + 
       (280*I)*Pi*x^2*Zeta[3])/(120*(-1 + x)^2) + 
     G[1, x]*((x*(-4 + 3*x)*G[0, 1, x])/(-1 + x)^2 + 
       ((1 + x - x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
       ((-I)*Pi^3 + (96*I)*Pi*x - 24*Pi^2*x - I*Pi^3*x - (72*I)*Pi*x^2 + 
         18*Pi^2*x^2 + I*Pi^3*x^2 - 12*Zeta[3] - 12*x*Zeta[3] + 
         12*x^2*Zeta[3])/(12*(-1 + x)^2))) + 
   (-80640 + (23040*I)*Pi - 4080*Pi^2 - (1440*I)*Pi^3 + 381*Pi^4 + 
     (94*I)*Pi^5 + 80640*x - (23040*I)*Pi*x + 4080*Pi^2*x - (2400*I)*Pi^3*x + 
     483*Pi^4*x + (34*I)*Pi^5*x + (2880*I)*Pi^3*x^2 - 648*Pi^4*x^2 - 
     (64*I)*Pi^5*x^2 + 23520*Zeta[3] - (6720*I)*Pi*Zeta[3] - 
     4160*Pi^2*Zeta[3] - 480*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] + 
     3680*Pi^2*x*Zeta[3] - 17280*x^2*Zeta[3] + 240*Pi^2*x^2*Zeta[3] + 
     20736*Zeta[5] - 14976*x*Zeta[5] - 2880*x^2*Zeta[5])/(2880*(-1 + x)^2)) + 
 eps^4*(((1 + x - x^2)*G[0, x]^6)/(144*(-1 + x)^2) + 
   ((-24 + (4*I)*Pi - Pi^2 - 40*x + (8*I)*Pi*x - Pi^2*x + 78*x^2 - 
      (12*I)*Pi*x^2 + Pi^2*x^2)*G[1, x]^4)/(96*(-1 + x)*x) + 
   ((8 - (2*I)*Pi + 14*x - (2*I)*Pi*x - 25*x^2 + (2*I)*Pi*x^2)*G[1, x]^5)/
    (240*(-1 + x)*x) + ((-1 - x + x^2)*G[1, x]^6)/(144*(-1 + x)*x) + 
   G[0, x]^5*((3 + (2*I)*Pi - 36*x + (2*I)*Pi*x + 25*x^2 - (2*I)*Pi*x^2)/
      (240*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x])/(30*(-1 + x)^2)) + 
   G[0, x]^4*((-14 + Pi^2 + 116*x - (16*I)*Pi*x + Pi^2*x - 78*x^2 + 
       (12*I)*Pi*x^2 - Pi^2*x^2)/(96*(-1 + x)^2) + 
     (((-I)*Pi + 12*x - I*Pi*x - 9*x^2 + I*Pi*x^2)*G[1, x])/(24*(-1 + x)^2) + 
     ((1 + x - x^2)*G[1, x]^2)/(16*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/
      (24*(-1 + x)^2)) + (((12*I)*Pi - 6*Pi^2 + (12*I)*Pi*x + 7*Pi^2*x - 
      96*x^2 - (108*I)*Pi*x^2 + 19*Pi^2*x^2 + 72*x^3 + (72*I)*Pi*x^3 - 
      13*Pi^2*x^3)*G[0, 0, 0, 1, x])/(12*(-1 + x)^2*x) + 
   ((24 + (12*I)*Pi - 7*Pi^2 + 24*x + (12*I)*Pi*x + 7*Pi^2*x - 216*x^2 - 
      (108*I)*Pi*x^2 + 21*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 - 14*Pi^2*x^3)*
     G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   ((24 + (12*I)*Pi - 7*Pi^2 + 24*x + (12*I)*Pi*x + 6*Pi^2*x - 120*x^2 - 
      (108*I)*Pi*x^2 + 20*Pi^2*x^2 + 72*x^3 + (72*I)*Pi*x^3 - 13*Pi^2*x^3)*
     G[0, 1, 1, 1, x])/(12*(-1 + x)^2*x) + 
   ((I*Pi + I*Pi*x + 4*x^2 - I*Pi*x^2 - 3*x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((1 + I*Pi + x + I*Pi*x - x^2 - I*Pi*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + I*Pi + x + I*Pi*x - x^2 - I*Pi*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + ((1 + I*Pi + x + I*Pi*x - 5*x^2 - I*Pi*x^2 + 3*x^3)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - x + x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - x + x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   (G[0, 1, 1, x]*(48 + (24*I)*Pi - 7*Pi^2 - (3*I)*Pi^3 + 48*x + 
      (24*I)*Pi*x - 7*Pi^2*x - (3*I)*Pi^3*x - 240*x^2 - (24*I)*Pi*x^2 + 
      11*Pi^2*x^2 + (3*I)*Pi^3*x^2 + 144*x^3 - 3*Pi^2*x^3 - 28*Zeta[3] + 
      56*x^2*Zeta[3] - 28*x^3*Zeta[3]))/(12*(-1 + x)^2*x) + 
   (G[0, 0, 1, x]*((24*I)*Pi - 6*Pi^2 - (3*I)*Pi^3 + (24*I)*Pi*x - 6*Pi^2*x - 
      (3*I)*Pi^3*x + 192*x^2 - (24*I)*Pi*x^2 + 2*Pi^2*x^2 + (3*I)*Pi^3*x^2 - 
      144*x^3 + 3*Pi^2*x^3 - 28*x*Zeta[3] - 28*x^2*Zeta[3] + 28*x^3*Zeta[3]))/
    (12*(-1 + x)^2*x) + (G[0, 1, x]*((48*I)*Pi - 12*Pi^2 - (3*I)*Pi^3 + 
      Pi^4 + (48*I)*Pi*x - 12*Pi^2*x - (3*I)*Pi^3*x - Pi^4*x - 
      (432*I)*Pi*x^2 + 108*Pi^2*x^2 + (27*I)*Pi^3*x^2 - 3*Pi^4*x^2 + 
      (288*I)*Pi*x^3 - 72*Pi^2*x^3 - (18*I)*Pi^3*x^3 + 2*Pi^4*x^3 - 
      (28*I)*Pi*Zeta[3] + (28*I)*Pi*x*Zeta[3] + (84*I)*Pi*x^2*Zeta[3] - 
      (56*I)*Pi*x^3*Zeta[3]))/(12*(-1 + x)^2*x) + 
   G[0, x]^3*(((I*Pi - 8*x + I*Pi*x + 6*x^2 - I*Pi*x^2)*G[1, x]^2)/
      (12*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x]^3)/(18*(-1 + x)^2) + 
     (x*(-4 + 3*x)*G[0, 1, x])/(6*(-1 + x)^2) + 
     G[1, x]*((-Pi^2 - 48*x + (12*I)*Pi*x - Pi^2*x + 36*x^2 - (9*I)*Pi*x^2 + 
         Pi^2*x^2)/(18*(-1 + x)^2) + ((-1 - x + x^2)*G[0, 1, x])/
        (6*(-1 + x)^2)) + ((1 + x - x^2)*G[0, 1, 1, x])/(6*(-1 + x)^2) + 
     (168 - 3*Pi^2 - (2*I)*Pi^3 - 1008*x + (192*I)*Pi*x - 28*Pi^2*x - 
       (2*I)*Pi^3*x + 648*x^2 - (144*I)*Pi*x^2 + 23*Pi^2*x^2 + 
       (2*I)*Pi^3*x^2 + 88*Zeta[3] + 88*x*Zeta[3] - 88*x^2*Zeta[3])/
      (144*(-1 + x)^2)) + G[1, x]^3*(((I/6)*Pi*(-1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
     ((1 + x - x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (-192 + (48*I)*Pi - 8*Pi^2 - (6*I)*Pi^3 - 96*x + (48*I)*Pi*x - 
       10*Pi^2*x - (4*I)*Pi^3*x + 936*x^2 - (240*I)*Pi*x^2 + 41*Pi^2*x^2 + 
       (8*I)*Pi^3*x^2 - 648*x^3 + (144*I)*Pi*x^3 - 23*Pi^2*x^3 - 
       (2*I)*Pi^3*x^3 + 112*Zeta[3] + 24*x*Zeta[3] - 200*x^2*Zeta[3] + 
       88*x^3*Zeta[3])/(144*(-1 + x)^2*x)) + 
   G[1, x]^2*((((2*I)*Pi - Pi^2 + (2*I)*Pi*x + Pi^2*x - (18*I)*Pi*x^2 + 
        3*Pi^2*x^2 + (12*I)*Pi*x^3 - 2*Pi^2*x^3)*G[0, 1, x])/
      (4*(-1 + x)^2*x) + ((I*Pi + I*Pi*x + 4*x^2 - I*Pi*x^2 - 3*x^3)*
       G[0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     ((1 + I*Pi + x + I*Pi*x - 5*x^2 - I*Pi*x^2 + 3*x^3)*G[0, 1, 1, x])/
      (2*(-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2) + 
     ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     ((-1 - x + x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (11520 - (5760*I)*Pi + 1200*Pi^2 + (360*I)*Pi^3 - 167*Pi^4 - 
       (5760*I)*Pi*x + 1440*Pi^2*x + (360*I)*Pi^3*x + 108*Pi^4*x - 
       54720*x^2 + (28800*I)*Pi*x^2 - 6060*Pi^2*x^2 - (2760*I)*Pi^3*x^2 + 
       442*Pi^4*x^2 + 43200*x^3 - (17280*I)*Pi*x^3 + 3420*Pi^2*x^3 + 
       (1800*I)*Pi^3*x^3 - 275*Pi^4*x^3 - 3360*Zeta[3] + 
       (3360*I)*Pi*Zeta[3] + 20880*x^2*Zeta[3] - (6720*I)*Pi*x^2*Zeta[3] - 
       16080*x^3*Zeta[3] + (3360*I)*Pi*x^3*Zeta[3])/(2880*(-1 + x)^2*x)) + 
   G[0, x]^2*((((-I)*Pi + 4*x - I*Pi*x - 3*x^2 + I*Pi*x^2)*G[1, x]^3)/
      (12*(-1 + x)^2) + ((1 + x - x^2)*G[1, x]^4)/(48*(-1 + x)^2) + 
     ((-Pi^2 + 96*x - Pi^2*x - 72*x^2 + Pi^2*x^2)*G[0, 1, x])/
      (24*(-1 + x)^2) + G[1, x]^2*((5*Pi^2 + 96*x - (48*I)*Pi*x + 5*Pi^2*x - 
         72*x^2 + (36*I)*Pi*x^2 - 5*Pi^2*x^2)/(48*(-1 + x)^2) + 
       ((1 + x - x^2)*G[0, 1, x])/(4*(-1 + x)^2)) + 
     (x*(-4 + 3*x)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     ((1 + x - x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)^2) + 
     (-20160 + 420*Pi^2 - 59*Pi^4 + 74880*x - (23040*I)*Pi*x + 4200*Pi^2*x + 
       (480*I)*Pi^3*x - 59*Pi^4*x - 43200*x^2 + (17280*I)*Pi*x^2 - 
       3420*Pi^2*x^2 - (360*I)*Pi^3*x^2 + 59*Pi^4*x^2 + 5040*Zeta[3] + 
       (3360*I)*Pi*Zeta[3] - 14400*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] + 
       7440*x^2*Zeta[3] - (3360*I)*Pi*x^2*Zeta[3])/(2880*(-1 + x)^2) + 
     G[1, x]*(-1/2*(x*(-4 + 3*x)*G[0, 1, x])/(-1 + x)^2 + 
       ((-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
       (I*Pi^3 + 192*x - (96*I)*Pi*x + 20*Pi^2*x + I*Pi^3*x - 144*x^2 + 
         (72*I)*Pi*x^2 - 15*Pi^2*x^2 - I*Pi^3*x^2 - 16*Zeta[3] - 
         16*x*Zeta[3] + 16*x^2*Zeta[3])/(24*(-1 + x)^2))) + 
   (-6773760 + (1935360*I)*Pi - 342720*Pi^2 - (120960*I)*Pi^3 + 33978*Pi^4 - 
     (1260*I)*Pi^5 - 977*Pi^6 + 6773760*x - (1935360*I)*Pi*x + 
     342720*Pi^2*x - (201600*I)*Pi^3*x + 38598*Pi^4*x + (12012*I)*Pi^5*x - 
     103*Pi^6*x + (241920*I)*Pi^3*x^2 - 54432*Pi^4*x^2 - (8064*I)*Pi^5*x^2 + 
     540*Pi^6*x^2 + 1975680*Zeta[3] - (564480*I)*Pi*Zeta[3] + 
     105840*Pi^2*Zeta[3] - (23520*I)*Pi^3*Zeta[3] - 40320*x*Zeta[3] + 
     (564480*I)*Pi*x*Zeta[3] - 146160*Pi^2*x*Zeta[3] + 
     (117600*I)*Pi^3*x*Zeta[3] - 1451520*x^2*Zeta[3] + 
     30240*Pi^2*x^2*Zeta[3] - (47040*I)*Pi^3*x^2*Zeta[3] - 611520*Zeta[3]^2 + 
     47040*x*Zeta[3]^2 + 282240*x^2*Zeta[3]^2 + 1124928*Zeta[5] + 
     (749952*I)*Pi*Zeta[5] - 641088*x*Zeta[5] - (749952*I)*Pi*x*Zeta[5] - 
     362880*x^2*Zeta[5])/(120960*(-1 + x)^2) + 
   G[0, x]*(((-1/24*I)*Pi*(-1 - x + x^2)*G[1, x]^4)/(-1 + x)^2 + 
     G[1, x]^3*((-Pi^2 + (8*I)*Pi*x - Pi^2*x - (6*I)*Pi*x^2 + Pi^2*x^2)/
        (12*(-1 + x)^2) + ((-1 - x + x^2)*G[0, 1, x])/(6*(-1 + x)^2)) + 
     ((-Pi^2 + 96*x - Pi^2*x - 72*x^2 + Pi^2*x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)^2) + (x*(-4 + 3*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     ((1 + x - x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
     (G[0, 1, x]*(-192*x + 4*Pi^2*x + 144*x^2 - 3*Pi^2*x^2 + 28*Zeta[3] + 
        28*x*Zeta[3] - 28*x^2*Zeta[3]))/(12*(-1 + x)^2) + 
     G[1, x]^2*((x*(-4 + 3*x)*G[0, 1, x])/(2*(-1 + x)^2) + 
       ((1 + x - x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
       ((-I)*Pi^3 + (96*I)*Pi*x - 24*Pi^2*x - I*Pi^3*x - (72*I)*Pi*x^2 + 
         18*Pi^2*x^2 + I*Pi^3*x^2 - 12*Zeta[3] - 12*x*Zeta[3] + 
         12*x^2*Zeta[3])/(24*(-1 + x)^2)) + 
     G[1, x]*(((Pi^2 - 96*x + Pi^2*x + 72*x^2 - Pi^2*x^2)*G[0, 1, x])/
        (12*(-1 + x)^2) - (x*(-4 + 3*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
       ((-1 - x + x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
       (Pi^4 + (1920*I)*Pi*x - 480*Pi^2*x - (40*I)*Pi^3*x + Pi^4*x - 
         (1440*I)*Pi*x^2 + 360*Pi^2*x^2 + (30*I)*Pi^3*x^2 - Pi^4*x^2 - 
         (280*I)*Pi*Zeta[3] - 480*x*Zeta[3] - (280*I)*Pi*x*Zeta[3] + 
         360*x^2*Zeta[3] + (280*I)*Pi*x^2*Zeta[3])/(120*(-1 + x)^2)) + 
     (80640 - 1680*Pi^2 - 141*Pi^4 - (94*I)*Pi^5 - 115200*x + 
       (92160*I)*Pi*x - 20640*Pi^2*x - (1920*I)*Pi^3*x + 284*Pi^4*x - 
       (94*I)*Pi^5*x + 34560*x^2 - (69120*I)*Pi*x^2 + 16560*Pi^2*x^2 + 
       (1440*I)*Pi^3*x^2 - 119*Pi^4*x^2 + (94*I)*Pi^5*x^2 - 23520*Zeta[3] + 
       3600*Pi^2*Zeta[3] + 10560*x*Zeta[3] - (26880*I)*Pi*x*Zeta[3] + 
       3600*Pi^2*x*Zeta[3] + 7200*x^2*Zeta[3] + (20160*I)*Pi*x^2*Zeta[3] - 
       3600*Pi^2*x^2*Zeta[3] - 2880*Zeta[5] - 2880*x*Zeta[5] + 
       2880*x^2*Zeta[5])/(2880*(-1 + x)^2)) + 
   G[1, x]*(((-1/4*I)*Pi*(-8 - (2*I)*Pi + Pi^2)*(-1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + (((-12*I)*Pi + 6*Pi^2 - (12*I)*Pi*x - 7*Pi^2*x + 
        96*x^2 + (108*I)*Pi*x^2 - 19*Pi^2*x^2 - 72*x^3 - (72*I)*Pi*x^3 + 
        13*Pi^2*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) + 
     ((-24 - (12*I)*Pi + 7*Pi^2 - 24*x - (12*I)*Pi*x - 6*Pi^2*x + 120*x^2 + 
        (108*I)*Pi*x^2 - 20*Pi^2*x^2 - 72*x^3 - (72*I)*Pi*x^3 + 13*Pi^2*x^3)*
       G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     (((-I)*Pi - I*Pi*x - 4*x^2 + I*Pi*x^2 + 3*x^3)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + ((-1 - I*Pi - x - I*Pi*x + x^2 + I*Pi*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((-1 - I*Pi - x - I*Pi*x + 5*x^2 + I*Pi*x^2 - 3*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((1 + x - x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     ((23040*I)*Pi - 5760*Pi^2 - (1440*I)*Pi^3 + 240*Pi^4 - (30*I)*Pi^5 + 
       46080*x + (23040*I)*Pi*x - 6720*Pi^2*x - (1440*I)*Pi^3*x + 
       146*Pi^4*x + (64*I)*Pi^5*x - 11520*x^2 - (115200*I)*Pi*x^2 + 
       29040*Pi^2*x^2 + (3360*I)*Pi^3*x^2 - 289*Pi^4*x^2 + (124*I)*Pi^5*x^2 - 
       34560*x^3 + (69120*I)*Pi*x^3 - 16560*Pi^2*x^3 - (1440*I)*Pi^3*x^3 + 
       119*Pi^4*x^3 - (94*I)*Pi^5*x^3 - (6720*I)*Pi*Zeta[3] + 
       3360*Pi^2*Zeta[3] - 13440*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] - 
       240*Pi^2*x*Zeta[3] + 26400*x^2*Zeta[3] + (33600*I)*Pi*x^2*Zeta[3] - 
       6960*Pi^2*x^2*Zeta[3] - 7200*x^3*Zeta[3] - (20160*I)*Pi*x^3*Zeta[3] + 
       3600*Pi^2*x^3*Zeta[3] + 2880*x*Zeta[5] + 2880*x^2*Zeta[5] - 
       2880*x^3*Zeta[5])/(2880*(-1 + x)^2*x)))


==> anc/Results/Compton/1L/1L_Compton_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-42 + (12*I)*Pi + 7*Pi^2)/(12*(-1 + x)) + 
 ((-3 - (2*I)*Pi + 4*x - (2*I)*Pi*x - x^2 + (2*I)*Pi*x^2)*G[0, x])/
  (2*(-1 + x)^2) + ((-1 - x + x^2)*G[0, x]^2)/(2*(-1 + x)^2) + 
 (((2*I)*Pi + 2*x + (2*I)*Pi*x + x^2 - (2*I)*Pi*x^2)*G[1, x])/
  (2*(-1 + x)*x) + ((1 + x - x^2)*G[1, x]^2)/(2*(-1 + x)*x) + 
 eps*(((1 + x - x^2)*G[0, x]^3)/(3*(-1 + x)^2) + 
   (((2*I)*Pi - Pi^2 + 4*x + (4*I)*Pi*x - Pi^2*x + 3*x^2 - (6*I)*Pi*x^2 + 
      Pi^2*x^2)*G[1, x])/(2*(-1 + x)*x) + 
   ((2 - (2*I)*Pi + 2*x - (2*I)*Pi*x - 7*x^2 + (2*I)*Pi*x^2)*G[1, x]^2)/
    (4*(-1 + x)*x) + ((-1 - x + x^2)*G[1, x]^3)/(3*(-1 + x)*x) + 
   G[0, x]^2*((3 + (2*I)*Pi - 12*x + (2*I)*Pi*x + 7*x^2 - (2*I)*Pi*x^2)/
      (4*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x])/(2*(-1 + x)^2)) - 
   (I*(Pi - Pi*x - 3*Pi*x^2 + 2*Pi*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
   G[0, x]*((-7 + Pi^2 + 10*x - (8*I)*Pi*x + Pi^2*x - 3*x^2 + (6*I)*Pi*x^2 - 
       Pi^2*x^2)/(2*(-1 + x)^2) + (I*(-Pi - Pi*x + Pi*x^2)*G[1, x])/
      (-1 + x)^2 + ((1 + x - x^2)*G[0, 1, x])/(-1 + x)^2) + 
   ((-1 - x + x^2)*G[0, 0, 1, x])/(-1 + x)^2 + ((1 + x - x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) + (168 - (48*I)*Pi + 9*Pi^2 - (2*I)*Pi^3 - 168*x + 
     (48*I)*Pi*x - 9*Pi^2*x + (10*I)*Pi^3*x - (4*I)*Pi^3*x^2 - 80*Zeta[3] + 
     32*x*Zeta[3] + 24*x^2*Zeta[3])/(24*(-1 + x)^2)) + 
 eps^2*(((-1 - x + x^2)*G[0, x]^4)/(8*(-1 + x)^2) + 
   ((24 - (12*I)*Pi + 5*Pi^2 + 24*x - (24*I)*Pi*x + 5*Pi^2*x - 90*x^2 + 
      (36*I)*Pi*x^2 - 5*Pi^2*x^2)*G[1, x]^2)/(24*(-1 + x)*x) + 
   ((-4 + (2*I)*Pi - 6*x + (2*I)*Pi*x + 13*x^2 - (2*I)*Pi*x^2)*G[1, x]^3)/
    (12*(-1 + x)*x) + ((1 + x - x^2)*G[1, x]^4)/(8*(-1 + x)*x) + 
   G[0, x]^3*((-3 - (2*I)*Pi + 20*x - (2*I)*Pi*x - 13*x^2 + (2*I)*Pi*x^2)/
      (12*(-1 + x)^2) + ((1 + x - x^2)*G[1, x])/(3*(-1 + x)^2)) + 
   (((-2*I)*Pi + Pi^2 - (2*I)*Pi*x - Pi^2*x + (18*I)*Pi*x^2 - 3*Pi^2*x^2 - 
      (12*I)*Pi*x^3 + 2*Pi^2*x^3)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
   G[0, x]^2*((42 - 5*Pi^2 - 156*x + (48*I)*Pi*x - 5*Pi^2*x + 90*x^2 - 
       (36*I)*Pi*x^2 + 5*Pi^2*x^2)/(24*(-1 + x)^2) + 
     ((I*Pi - 4*x + I*Pi*x + 3*x^2 - I*Pi*x^2)*G[1, x])/(2*(-1 + x)^2) + 
     ((-1 - x + x^2)*G[1, x]^2)/(4*(-1 + x)^2) + ((-1 - x + x^2)*G[0, 1, x])/
      (2*(-1 + x)^2)) + (((-I)*Pi - I*Pi*x - 4*x^2 + I*Pi*x^2 + 3*x^3)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((-1 - I*Pi - x - I*Pi*x + 5*x^2 + I*Pi*x^2 - 3*x^3)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + x - x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
   (20160 - (5760*I)*Pi + 1020*Pi^2 + (360*I)*Pi^3 - 35*Pi^4 - 20160*x + 
     (5760*I)*Pi*x - 1020*Pi^2*x + (600*I)*Pi^3*x - 181*Pi^4*x - 
     (720*I)*Pi^3*x^2 + 108*Pi^4*x^2 - 5040*Zeta[3] - (3360*I)*Pi*Zeta[3] - 
     720*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] + 4320*x^2*Zeta[3])/
    (1440*(-1 + x)^2) + G[0, x]*(((I/2)*(-Pi - Pi*x + Pi*x^2)*G[1, x]^2)/
      (-1 + x)^2 - (x*(-4 + 3*x)*G[0, 1, x])/(-1 + x)^2 + 
     G[1, x]*((Pi^2 - (8*I)*Pi*x + Pi^2*x + (6*I)*Pi*x^2 - Pi^2*x^2)/
        (2*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/(-1 + x)^2) + 
     ((-1 - x + x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
     (-168 + 3*Pi^2 + (2*I)*Pi^3 + 240*x - (192*I)*Pi*x + 44*Pi^2*x + 
       (2*I)*Pi^3*x - 72*x^2 + (144*I)*Pi*x^2 - 35*Pi^2*x^2 - 
       (2*I)*Pi^3*x^2 + 24*Zeta[3] + 24*x*Zeta[3] - 24*x^2*Zeta[3])/
      (24*(-1 + x)^2)) + G[1, x]*(((-I)*Pi*(-1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 1, x])/(-1 + x)^2 + 
     ((-1 - x + x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((-48*I)*Pi + 12*Pi^2 + (6*I)*Pi^3 - 96*x - (48*I)*Pi*x + 14*Pi^2*x + 
       (4*I)*Pi^3*x + 24*x^2 + (240*I)*Pi*x^2 - 61*Pi^2*x^2 - 
       (8*I)*Pi^3*x^2 + 72*x^3 - (144*I)*Pi*x^3 + 35*Pi^2*x^3 + 
       (2*I)*Pi^3*x^3 - 24*x*Zeta[3] - 24*x^2*Zeta[3] + 24*x^3*Zeta[3])/
      (24*(-1 + x)^2*x))) + 
 eps^3*(((1 + x - x^2)*G[0, x]^5)/(30*(-1 + x)^2) + 
   ((-24 + (6*I)*Pi - 2*Pi^2 - 36*x + (12*I)*Pi*x - 2*Pi^2*x + 81*x^2 - 
      (18*I)*Pi*x^2 + 2*Pi^2*x^2)*G[1, x]^3)/(36*(-1 + x)*x) + 
   ((6 - (2*I)*Pi + 10*x - (2*I)*Pi*x - 19*x^2 + (2*I)*Pi*x^2)*G[1, x]^4)/
    (48*(-1 + x)*x) + ((-1 - x + x^2)*G[1, x]^5)/(30*(-1 + x)*x) + 
   G[0, x]^4*((3 + (2*I)*Pi - 28*x + (2*I)*Pi*x + 19*x^2 - (2*I)*Pi*x^2)/
      (48*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x])/(8*(-1 + x)^2)) + 
   (((-8*I)*Pi + 2*Pi^2 + I*Pi^3 - (8*I)*Pi*x + 2*Pi^2*x - I*Pi^3*x + 
      (72*I)*Pi*x^2 - 18*Pi^2*x^2 - (3*I)*Pi^3*x^2 - (48*I)*Pi*x^3 + 
      12*Pi^2*x^3 + (2*I)*Pi^3*x^3)*G[0, 1, x])/(4*(-1 + x)^2*x) + 
   G[0, x]^3*((-21 + 2*Pi^2 + 126*x - (24*I)*Pi*x + 2*Pi^2*x - 81*x^2 + 
       (18*I)*Pi*x^2 - 2*Pi^2*x^2)/(36*(-1 + x)^2) + 
     (((-I)*Pi + 8*x - I*Pi*x - 6*x^2 + I*Pi*x^2)*G[1, x])/(6*(-1 + x)^2) + 
     ((1 + x - x^2)*G[1, x]^2)/(6*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/
      (6*(-1 + x)^2)) + (((-12*I)*Pi + 6*Pi^2 - (12*I)*Pi*x + 7*Pi^2*x - 
      96*x^2 + (12*I)*Pi*x^2 - 5*Pi^2*x^2 + 72*x^3 - Pi^2*x^3)*G[0, 0, 1, x])/
    (12*(-1 + x)^2*x) + ((-24 - (12*I)*Pi + 7*Pi^2 - 24*x - (12*I)*Pi*x + 
      6*Pi^2*x + 120*x^2 + (12*I)*Pi*x^2 - 8*Pi^2*x^2 - 72*x^3 + Pi^2*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   (((-I)*Pi + I*Pi*x + 4*x^2 + (3*I)*Pi*x^2 - 3*x^3 - (2*I)*Pi*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((-1 - I*Pi - x + I*Pi*x + 9*x^2 + (3*I)*Pi*x^2 - 6*x^3 - (2*I)*Pi*x^3)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - I*Pi - x + I*Pi*x + 5*x^2 + (3*I)*Pi*x^2 - 3*x^3 - (2*I)*Pi*x^3)*
     G[0, 1, 1, 1, x])/((-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 0, 0, 1, x])/
    (-1 + x)^2 + ((-1 - x + x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - x + x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + x - x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   G[0, x]^2*(((I*Pi - 4*x + I*Pi*x + 3*x^2 - I*Pi*x^2)*G[1, x]^2)/
      (4*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x]^3)/(12*(-1 + x)^2) + 
     (x*(-4 + 3*x)*G[0, 1, x])/(2*(-1 + x)^2) + 
     G[1, x]*((-5*Pi^2 - 96*x + (48*I)*Pi*x - 5*Pi^2*x + 72*x^2 - 
         (36*I)*Pi*x^2 + 5*Pi^2*x^2)/(24*(-1 + x)^2) + 
       ((-1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2)) + 
     ((1 + x - x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     (168 - 3*Pi^2 - (2*I)*Pi^3 - 624*x + (192*I)*Pi*x - 36*Pi^2*x - 
       (2*I)*Pi^3*x + 360*x^2 - (144*I)*Pi*x^2 + 29*Pi^2*x^2 + 
       (2*I)*Pi^3*x^2 + 32*Zeta[3] + 32*x*Zeta[3] - 32*x^2*Zeta[3])/
      (48*(-1 + x)^2)) + G[1, x]^2*
    (((-1/2*I)*Pi*(-1 + 2*x)*(-1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x) + 
     ((-1 - x + x^2)*G[0, 0, 1, x])/(2*(-1 + x)^2) + 
     ((1 + x - x^2)*G[0, 1, 1, x])/(2*(-1 + x)*x) + 
     (-96 + (48*I)*Pi - 10*Pi^2 - (6*I)*Pi^3 + (48*I)*Pi*x - 12*Pi^2*x + 
       (4*I)*Pi^3*x + 456*x^2 - (240*I)*Pi*x^2 + 51*Pi^2*x^2 + 
       (16*I)*Pi^3*x^2 - 360*x^3 + (144*I)*Pi*x^3 - 29*Pi^2*x^3 - 
       (10*I)*Pi^3*x^3 + 56*Zeta[3] - 24*x*Zeta[3] - 136*x^2*Zeta[3] + 
       80*x^3*Zeta[3])/(48*(-1 + x)^2*x)) + 
   G[1, x]*((Pi*(-2*I + Pi)*(-1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2*x) + 
     ((I*Pi - I*Pi*x - 4*x^2 - (3*I)*Pi*x^2 + 3*x^3 + (2*I)*Pi*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((1 + I*Pi + x - I*Pi*x - 5*x^2 - (3*I)*Pi*x^2 + 3*x^3 + (2*I)*Pi*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 0, 1, x])/
      (-1 + x)^2 + ((1 + x - x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((-1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((-480*I)*Pi + 120*Pi^2 + (30*I)*Pi^3 - 10*Pi^4 - 960*x - (480*I)*Pi*x + 
       140*Pi^2*x + (30*I)*Pi^3*x - 9*Pi^4*x + 240*x^2 + (2400*I)*Pi*x^2 - 
       605*Pi^2*x^2 - (70*I)*Pi^3*x^2 + 11*Pi^4*x^2 + 720*x^3 - 
       (1440*I)*Pi*x^3 + 345*Pi^2*x^3 + (30*I)*Pi^3*x^3 - Pi^4*x^3 + 
       (280*I)*Pi*Zeta[3] + 280*x*Zeta[3] - 620*x^2*Zeta[3] - 
       (560*I)*Pi*x^2*Zeta[3] + 220*x^3*Zeta[3] + (280*I)*Pi*x^3*Zeta[3])/
      (120*(-1 + x)^2*x)) + G[0, x]*(((I/6)*Pi*(-1 - x + x^2)*G[1, x]^3)/
      (-1 + x)^2 + ((-Pi^2 + 96*x - Pi^2*x - 72*x^2 + Pi^2*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]^2*((Pi^2 - (8*I)*Pi*x + Pi^2*x + 
         (6*I)*Pi*x^2 - Pi^2*x^2)/(4*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/
        (2*(-1 + x)^2)) + (x*(-4 + 3*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
     ((1 + x - x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (-1680 + 35*Pi^2 - Pi^4 + 2400*x - (1920*I)*Pi*x + 430*Pi^2*x + 
       (40*I)*Pi^3*x - Pi^4*x - 720*x^2 + (1440*I)*Pi*x^2 - 345*Pi^2*x^2 - 
       (30*I)*Pi^3*x^2 + Pi^4*x^2 + 420*Zeta[3] + (280*I)*Pi*Zeta[3] - 
       80*x*Zeta[3] + (280*I)*Pi*x*Zeta[3] - 220*x^2*Zeta[3] - 
       (280*I)*Pi*x^2*Zeta[3])/(120*(-1 + x)^2) + 
     G[1, x]*(-((x*(-4 + 3*x)*G[0, 1, x])/(-1 + x)^2) + 
       ((-1 - x + x^2)*G[0, 1, 1, x])/(-1 + x)^2 + 
       (I*Pi^3 - (96*I)*Pi*x + 24*Pi^2*x + I*Pi^3*x + (72*I)*Pi*x^2 - 
         18*Pi^2*x^2 - I*Pi^3*x^2 + 12*Zeta[3] + 12*x*Zeta[3] - 
         12*x^2*Zeta[3])/(12*(-1 + x)^2))) + 
   (80640 - (23040*I)*Pi + 4080*Pi^2 + (1440*I)*Pi^3 - 381*Pi^4 - 
     (94*I)*Pi^5 - 80640*x + (23040*I)*Pi*x - 4080*Pi^2*x + (2400*I)*Pi^3*x - 
     483*Pi^4*x - (34*I)*Pi^5*x - (2880*I)*Pi^3*x^2 + 648*Pi^4*x^2 + 
     (64*I)*Pi^5*x^2 - 23520*Zeta[3] + (6720*I)*Pi*Zeta[3] + 
     4160*Pi^2*Zeta[3] + 480*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] - 
     3680*Pi^2*x*Zeta[3] + 17280*x^2*Zeta[3] - 240*Pi^2*x^2*Zeta[3] - 
     20736*Zeta[5] + 14976*x*Zeta[5] + 2880*x^2*Zeta[5])/(2880*(-1 + x)^2)) + 
 eps^4*(((-1 - x + x^2)*G[0, x]^6)/(144*(-1 + x)^2) + 
   ((24 - (4*I)*Pi + Pi^2 + 40*x - (8*I)*Pi*x + Pi^2*x - 78*x^2 + 
      (12*I)*Pi*x^2 - Pi^2*x^2)*G[1, x]^4)/(96*(-1 + x)*x) + 
   ((-8 + (2*I)*Pi - 14*x + (2*I)*Pi*x + 25*x^2 - (2*I)*Pi*x^2)*G[1, x]^5)/
    (240*(-1 + x)*x) + ((1 + x - x^2)*G[1, x]^6)/(144*(-1 + x)*x) + 
   G[0, x]^5*((-3 - (2*I)*Pi + 36*x - (2*I)*Pi*x - 25*x^2 + (2*I)*Pi*x^2)/
      (240*(-1 + x)^2) + ((1 + x - x^2)*G[1, x])/(30*(-1 + x)^2)) + 
   G[0, x]^4*((14 - Pi^2 - 116*x + (16*I)*Pi*x - Pi^2*x + 78*x^2 - 
       (12*I)*Pi*x^2 + Pi^2*x^2)/(96*(-1 + x)^2) + 
     ((I*Pi - 12*x + I*Pi*x + 9*x^2 - I*Pi*x^2)*G[1, x])/(24*(-1 + x)^2) + 
     ((-1 - x + x^2)*G[1, x]^2)/(16*(-1 + x)^2) + ((-1 - x + x^2)*G[0, 1, x])/
      (24*(-1 + x)^2)) + (((-12*I)*Pi + 6*Pi^2 - (12*I)*Pi*x - 7*Pi^2*x + 
      96*x^2 + (108*I)*Pi*x^2 - 19*Pi^2*x^2 - 72*x^3 - (72*I)*Pi*x^3 + 
      13*Pi^2*x^3)*G[0, 0, 0, 1, x])/(12*(-1 + x)^2*x) + 
   ((-24 - (12*I)*Pi + 7*Pi^2 - 24*x - (12*I)*Pi*x - 7*Pi^2*x + 216*x^2 + 
      (108*I)*Pi*x^2 - 21*Pi^2*x^2 - 144*x^3 - (72*I)*Pi*x^3 + 14*Pi^2*x^3)*
     G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x) + 
   ((-24 - (12*I)*Pi + 7*Pi^2 - 24*x - (12*I)*Pi*x - 6*Pi^2*x + 120*x^2 + 
      (108*I)*Pi*x^2 - 20*Pi^2*x^2 - 72*x^3 - (72*I)*Pi*x^3 + 13*Pi^2*x^3)*
     G[0, 1, 1, 1, x])/(12*(-1 + x)^2*x) + 
   (((-I)*Pi - I*Pi*x - 4*x^2 + I*Pi*x^2 + 3*x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((-1 - I*Pi - x - I*Pi*x + x^2 + I*Pi*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 - I*Pi - x - I*Pi*x + x^2 + I*Pi*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + ((-1 - I*Pi - x - I*Pi*x + 5*x^2 + I*Pi*x^2 - 3*x^3)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + x - x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((1 + x - x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   (G[0, 0, 1, x]*((-24*I)*Pi + 6*Pi^2 + (3*I)*Pi^3 - (24*I)*Pi*x + 
      6*Pi^2*x + (3*I)*Pi^3*x - 192*x^2 + (24*I)*Pi*x^2 - 2*Pi^2*x^2 - 
      (3*I)*Pi^3*x^2 + 144*x^3 - 3*Pi^2*x^3 + 28*x*Zeta[3] + 28*x^2*Zeta[3] - 
      28*x^3*Zeta[3]))/(12*(-1 + x)^2*x) + 
   (G[0, 1, 1, x]*(-48 - (24*I)*Pi + 7*Pi^2 + (3*I)*Pi^3 - 48*x - 
      (24*I)*Pi*x + 7*Pi^2*x + (3*I)*Pi^3*x + 240*x^2 + (24*I)*Pi*x^2 - 
      11*Pi^2*x^2 - (3*I)*Pi^3*x^2 - 144*x^3 + 3*Pi^2*x^3 + 28*Zeta[3] - 
      56*x^2*Zeta[3] + 28*x^3*Zeta[3]))/(12*(-1 + x)^2*x) + 
   (G[0, 1, x]*((-48*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 - Pi^4 - (48*I)*Pi*x + 
      12*Pi^2*x + (3*I)*Pi^3*x + Pi^4*x + (432*I)*Pi*x^2 - 108*Pi^2*x^2 - 
      (27*I)*Pi^3*x^2 + 3*Pi^4*x^2 - (288*I)*Pi*x^3 + 72*Pi^2*x^3 + 
      (18*I)*Pi^3*x^3 - 2*Pi^4*x^3 + (28*I)*Pi*Zeta[3] - 
      (28*I)*Pi*x*Zeta[3] - (84*I)*Pi*x^2*Zeta[3] + (56*I)*Pi*x^3*Zeta[3]))/
    (12*(-1 + x)^2*x) + G[0, x]^3*
    ((((-I)*Pi + 8*x - I*Pi*x - 6*x^2 + I*Pi*x^2)*G[1, x]^2)/
      (12*(-1 + x)^2) + ((1 + x - x^2)*G[1, x]^3)/(18*(-1 + x)^2) - 
     (x*(-4 + 3*x)*G[0, 1, x])/(6*(-1 + x)^2) + 
     G[1, x]*((Pi^2 + 48*x - (12*I)*Pi*x + Pi^2*x - 36*x^2 + (9*I)*Pi*x^2 - 
         Pi^2*x^2)/(18*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/
        (6*(-1 + x)^2)) + ((-1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)^2) + 
     (-168 + 3*Pi^2 + (2*I)*Pi^3 + 1008*x - (192*I)*Pi*x + 28*Pi^2*x + 
       (2*I)*Pi^3*x - 648*x^2 + (144*I)*Pi*x^2 - 23*Pi^2*x^2 - 
       (2*I)*Pi^3*x^2 - 88*Zeta[3] - 88*x*Zeta[3] + 88*x^2*Zeta[3])/
      (144*(-1 + x)^2)) + G[1, x]^3*(((-1/6*I)*Pi*(-1 - x + x^2)*G[0, 1, x])/
      ((-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
     ((-1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (192 - (48*I)*Pi + 8*Pi^2 + (6*I)*Pi^3 + 96*x - (48*I)*Pi*x + 
       10*Pi^2*x + (4*I)*Pi^3*x - 936*x^2 + (240*I)*Pi*x^2 - 41*Pi^2*x^2 - 
       (8*I)*Pi^3*x^2 + 648*x^3 - (144*I)*Pi*x^3 + 23*Pi^2*x^3 + 
       (2*I)*Pi^3*x^3 - 112*Zeta[3] - 24*x*Zeta[3] + 200*x^2*Zeta[3] - 
       88*x^3*Zeta[3])/(144*(-1 + x)^2*x)) + 
   G[1, x]^2*((((-2*I)*Pi + Pi^2 - (2*I)*Pi*x - Pi^2*x + (18*I)*Pi*x^2 - 
        3*Pi^2*x^2 - (12*I)*Pi*x^3 + 2*Pi^2*x^3)*G[0, 1, x])/
      (4*(-1 + x)^2*x) + (((-I)*Pi - I*Pi*x - 4*x^2 + I*Pi*x^2 + 3*x^3)*
       G[0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     ((-1 - I*Pi - x - I*Pi*x + 5*x^2 + I*Pi*x^2 - 3*x^3)*G[0, 1, 1, x])/
      (2*(-1 + x)^2*x) + ((1 + x - x^2)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2) + 
     ((-1 + x + 3*x^2 - 2*x^3)*G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     ((1 + x - x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (-11520 + (5760*I)*Pi - 1200*Pi^2 - (360*I)*Pi^3 + 167*Pi^4 + 
       (5760*I)*Pi*x - 1440*Pi^2*x - (360*I)*Pi^3*x - 108*Pi^4*x + 
       54720*x^2 - (28800*I)*Pi*x^2 + 6060*Pi^2*x^2 + (2760*I)*Pi^3*x^2 - 
       442*Pi^4*x^2 - 43200*x^3 + (17280*I)*Pi*x^3 - 3420*Pi^2*x^3 - 
       (1800*I)*Pi^3*x^3 + 275*Pi^4*x^3 + 3360*Zeta[3] - 
       (3360*I)*Pi*Zeta[3] - 20880*x^2*Zeta[3] + (6720*I)*Pi*x^2*Zeta[3] + 
       16080*x^3*Zeta[3] - (3360*I)*Pi*x^3*Zeta[3])/(2880*(-1 + x)^2*x)) + 
   G[0, x]^2*(((I*Pi - 4*x + I*Pi*x + 3*x^2 - I*Pi*x^2)*G[1, x]^3)/
      (12*(-1 + x)^2) + ((-1 - x + x^2)*G[1, x]^4)/(48*(-1 + x)^2) + 
     ((Pi^2 - 96*x + Pi^2*x + 72*x^2 - Pi^2*x^2)*G[0, 1, x])/
      (24*(-1 + x)^2) + G[1, x]^2*((-5*Pi^2 - 96*x + (48*I)*Pi*x - 5*Pi^2*x + 
         72*x^2 - (36*I)*Pi*x^2 + 5*Pi^2*x^2)/(48*(-1 + x)^2) + 
       ((-1 - x + x^2)*G[0, 1, x])/(4*(-1 + x)^2)) - 
     (x*(-4 + 3*x)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     ((-1 - x + x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)^2) + 
     (20160 - 420*Pi^2 + 59*Pi^4 - 74880*x + (23040*I)*Pi*x - 4200*Pi^2*x - 
       (480*I)*Pi^3*x + 59*Pi^4*x + 43200*x^2 - (17280*I)*Pi*x^2 + 
       3420*Pi^2*x^2 + (360*I)*Pi^3*x^2 - 59*Pi^4*x^2 - 5040*Zeta[3] - 
       (3360*I)*Pi*Zeta[3] + 14400*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] - 
       7440*x^2*Zeta[3] + (3360*I)*Pi*x^2*Zeta[3])/(2880*(-1 + x)^2) + 
     G[1, x]*((x*(-4 + 3*x)*G[0, 1, x])/(2*(-1 + x)^2) + 
       ((1 + x - x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
       ((-I)*Pi^3 - 192*x + (96*I)*Pi*x - 20*Pi^2*x - I*Pi^3*x + 144*x^2 - 
         (72*I)*Pi*x^2 + 15*Pi^2*x^2 + I*Pi^3*x^2 + 16*Zeta[3] + 
         16*x*Zeta[3] - 16*x^2*Zeta[3])/(24*(-1 + x)^2))) + 
   (6773760 - (1935360*I)*Pi + 342720*Pi^2 + (120960*I)*Pi^3 - 33978*Pi^4 + 
     (1260*I)*Pi^5 + 977*Pi^6 - 6773760*x + (1935360*I)*Pi*x - 
     342720*Pi^2*x + (201600*I)*Pi^3*x - 38598*Pi^4*x - (12012*I)*Pi^5*x + 
     103*Pi^6*x - (241920*I)*Pi^3*x^2 + 54432*Pi^4*x^2 + (8064*I)*Pi^5*x^2 - 
     540*Pi^6*x^2 - 1975680*Zeta[3] + (564480*I)*Pi*Zeta[3] - 
     105840*Pi^2*Zeta[3] + (23520*I)*Pi^3*Zeta[3] + 40320*x*Zeta[3] - 
     (564480*I)*Pi*x*Zeta[3] + 146160*Pi^2*x*Zeta[3] - 
     (117600*I)*Pi^3*x*Zeta[3] + 1451520*x^2*Zeta[3] - 
     30240*Pi^2*x^2*Zeta[3] + (47040*I)*Pi^3*x^2*Zeta[3] + 611520*Zeta[3]^2 - 
     47040*x*Zeta[3]^2 - 282240*x^2*Zeta[3]^2 - 1124928*Zeta[5] - 
     (749952*I)*Pi*Zeta[5] + 641088*x*Zeta[5] + (749952*I)*Pi*x*Zeta[5] + 
     362880*x^2*Zeta[5])/(120960*(-1 + x)^2) + 
   G[0, x]*(((I/24)*Pi*(-1 - x + x^2)*G[1, x]^4)/(-1 + x)^2 + 
     G[1, x]^3*((Pi^2 - (8*I)*Pi*x + Pi^2*x + (6*I)*Pi*x^2 - Pi^2*x^2)/
        (12*(-1 + x)^2) + ((1 + x - x^2)*G[0, 1, x])/(6*(-1 + x)^2)) + 
     ((Pi^2 - 96*x + Pi^2*x + 72*x^2 - Pi^2*x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)^2) - (x*(-4 + 3*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     ((-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
     (G[0, 1, x]*(192*x - 4*Pi^2*x - 144*x^2 + 3*Pi^2*x^2 - 28*Zeta[3] - 
        28*x*Zeta[3] + 28*x^2*Zeta[3]))/(12*(-1 + x)^2) + 
     G[1, x]^2*(-1/2*(x*(-4 + 3*x)*G[0, 1, x])/(-1 + x)^2 + 
       ((-1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
       (I*Pi^3 - (96*I)*Pi*x + 24*Pi^2*x + I*Pi^3*x + (72*I)*Pi*x^2 - 
         18*Pi^2*x^2 - I*Pi^3*x^2 + 12*Zeta[3] + 12*x*Zeta[3] - 
         12*x^2*Zeta[3])/(24*(-1 + x)^2)) + 
     G[1, x]*(((-Pi^2 + 96*x - Pi^2*x - 72*x^2 + Pi^2*x^2)*G[0, 1, x])/
        (12*(-1 + x)^2) + (x*(-4 + 3*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
       ((1 + x - x^2)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
       (-Pi^4 - (1920*I)*Pi*x + 480*Pi^2*x + (40*I)*Pi^3*x - Pi^4*x + 
         (1440*I)*Pi*x^2 - 360*Pi^2*x^2 - (30*I)*Pi^3*x^2 + Pi^4*x^2 + 
         (280*I)*Pi*Zeta[3] + 480*x*Zeta[3] + (280*I)*Pi*x*Zeta[3] - 
         360*x^2*Zeta[3] - (280*I)*Pi*x^2*Zeta[3])/(120*(-1 + x)^2)) + 
     (-80640 + 1680*Pi^2 + 141*Pi^4 + (94*I)*Pi^5 + 115200*x - 
       (92160*I)*Pi*x + 20640*Pi^2*x + (1920*I)*Pi^3*x - 284*Pi^4*x + 
       (94*I)*Pi^5*x - 34560*x^2 + (69120*I)*Pi*x^2 - 16560*Pi^2*x^2 - 
       (1440*I)*Pi^3*x^2 + 119*Pi^4*x^2 - (94*I)*Pi^5*x^2 + 23520*Zeta[3] - 
       3600*Pi^2*Zeta[3] - 10560*x*Zeta[3] + (26880*I)*Pi*x*Zeta[3] - 
       3600*Pi^2*x*Zeta[3] - 7200*x^2*Zeta[3] - (20160*I)*Pi*x^2*Zeta[3] + 
       3600*Pi^2*x^2*Zeta[3] + 2880*Zeta[5] + 2880*x*Zeta[5] - 
       2880*x^2*Zeta[5])/(2880*(-1 + x)^2)) + 
   G[1, x]*((Pi*(-8*I + 2*Pi + I*Pi^2)*(-1 - x + x^2)*G[0, 1, x])/
      (4*(-1 + x)^2*x) + (((12*I)*Pi - 6*Pi^2 + (12*I)*Pi*x + 7*Pi^2*x - 
        96*x^2 - (108*I)*Pi*x^2 + 19*Pi^2*x^2 + 72*x^3 + (72*I)*Pi*x^3 - 
        13*Pi^2*x^3)*G[0, 0, 1, x])/(12*(-1 + x)^2*x) + 
     ((24 + (12*I)*Pi - 7*Pi^2 + 24*x + (12*I)*Pi*x + 6*Pi^2*x - 120*x^2 - 
        (108*I)*Pi*x^2 + 20*Pi^2*x^2 + 72*x^3 + (72*I)*Pi*x^3 - 13*Pi^2*x^3)*
       G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     ((I*Pi + I*Pi*x + 4*x^2 - I*Pi*x^2 - 3*x^3)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + ((1 + I*Pi + x + I*Pi*x - x^2 - I*Pi*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((1 + I*Pi + x + I*Pi*x - 5*x^2 - I*Pi*x^2 + 3*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + ((-1 - x + x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((1 - x - 3*x^2 + 2*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     ((-1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     ((-23040*I)*Pi + 5760*Pi^2 + (1440*I)*Pi^3 - 240*Pi^4 + (30*I)*Pi^5 - 
       46080*x - (23040*I)*Pi*x + 6720*Pi^2*x + (1440*I)*Pi^3*x - 
       146*Pi^4*x - (64*I)*Pi^5*x + 11520*x^2 + (115200*I)*Pi*x^2 - 
       29040*Pi^2*x^2 - (3360*I)*Pi^3*x^2 + 289*Pi^4*x^2 - (124*I)*Pi^5*x^2 + 
       34560*x^3 - (69120*I)*Pi*x^3 + 16560*Pi^2*x^3 + (1440*I)*Pi^3*x^3 - 
       119*Pi^4*x^3 + (94*I)*Pi^5*x^3 + (6720*I)*Pi*Zeta[3] - 
       3360*Pi^2*Zeta[3] + 13440*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] + 
       240*Pi^2*x*Zeta[3] - 26400*x^2*Zeta[3] - (33600*I)*Pi*x^2*Zeta[3] + 
       6960*Pi^2*x^2*Zeta[3] + 7200*x^3*Zeta[3] + (20160*I)*Pi*x^3*Zeta[3] - 
       3600*Pi^2*x^3*Zeta[3] - 2880*x*Zeta[5] - 2880*x^2*Zeta[5] + 
       2880*x^3*Zeta[5])/(2880*(-1 + x)^2*x)))


==> anc/Results/Compton/1L/1L_Compton_F3_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-54 - (12*I)*Pi + 7*Pi^2 + 78*x + (36*I)*Pi*x - 7*Pi^2*x - 24*x^2)/
  (6*(-1 + x)^2*x) + ((-3 - (2*I)*Pi + x + 3*x^2 - (4*I)*Pi*x^2 - x^3 + 
    (2*I)*Pi*x^3)*G[0, x])/((-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[0, x]^2)/
  ((-1 + x)^3*x) + (((2*I)*Pi + 2*x - (2*I)*Pi*x + x^2 - (2*I)*Pi*x^2)*
   G[1, x])/((-1 + x)*x^2) + ((1 - x - x^2)*G[1, x]^2)/((-1 + x)*x^2) + 
 eps*((-2*(-1 - 2*x^2 + x^3)*G[0, x]^3)/(3*(-1 + x)^3*x) + 
   (((2*I)*Pi - Pi^2 + 4*x - (2*I)*Pi*x + Pi^2*x + 3*x^2 - (6*I)*Pi*x^2 + 
      Pi^2*x^2)*G[1, x])/((-1 + x)*x^2) + 
   ((2 - (2*I)*Pi - 4*x + (2*I)*Pi*x - 7*x^2 + (2*I)*Pi*x^2)*G[1, x]^2)/
    (2*(-1 + x)*x^2) + (2*(-1 + x + x^2)*G[1, x]^3)/(3*(-1 + x)*x^2) + 
   G[0, x]^2*((3 + (2*I)*Pi - 5*x - 7*x^2 + (4*I)*Pi*x^2 + 7*x^3 - 
       (2*I)*Pi*x^3)/(2*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[1, x])/
      ((-1 + x)^3*x)) - ((2*I)*(-Pi + 2*Pi*x - 2*Pi*x^2 - 3*Pi*x^3 + 
      2*Pi*x^4)*G[0, 1, x])/((-1 + x)^3*x^2) + 
   G[0, x]*((-9 + Pi^2 + 9*x - (4*I)*Pi*x + 3*x^2 - (4*I)*Pi*x^2 + 
       2*Pi^2*x^2 - 3*x^3 + (6*I)*Pi*x^3 - Pi^2*x^3)/((-1 + x)^3*x) + 
     ((2*I)*Pi*(-1 - 2*x^2 + x^3)*G[1, x])/((-1 + x)^3*x) - 
     (2*(-1 - 2*x^2 + x^3)*G[0, 1, x])/((-1 + x)^3*x)) + 
   (2*(-1 - 2*x^2 + x^3)*G[0, 0, 1, x])/((-1 + x)^3*x) - 
   (2*(-1 + x + x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (216 + (48*I)*Pi - 15*Pi^2 - (2*I)*Pi^3 - 528*x - (216*I)*Pi*x + 
     54*Pi^2*x + (12*I)*Pi^3*x + 408*x^2 + (216*I)*Pi*x^2 - 39*Pi^2*x^2 + 
     (2*I)*Pi^3*x^2 - 96*x^3 - (48*I)*Pi*x^3 - (4*I)*Pi^3*x^3 - 80*Zeta[3] + 
     112*x*Zeta[3] - 104*x^2*Zeta[3] + 24*x^3*Zeta[3])/(12*(-1 + x)^3*x)) + 
 eps^2*(((-1 - 2*x^2 + x^3)*G[0, x]^4)/(4*(-1 + x)^3*x) + 
   ((24 - (12*I)*Pi + 5*Pi^2 - 60*x + (12*I)*Pi*x - 5*Pi^2*x - 90*x^2 + 
      (36*I)*Pi*x^2 - 5*Pi^2*x^2)*G[1, x]^2)/(12*(-1 + x)*x^2) + 
   ((-4 + (2*I)*Pi + 6*x - (2*I)*Pi*x + 13*x^2 - (2*I)*Pi*x^2)*G[1, x]^3)/
    (6*(-1 + x)*x^2) + ((1 - x - x^2)*G[1, x]^4)/(4*(-1 + x)*x^2) + 
   G[0, x]^3*((-3 - (2*I)*Pi + 9*x + 11*x^2 - (4*I)*Pi*x^2 - 13*x^3 + 
       (2*I)*Pi*x^3)/(6*(-1 + x)^3*x) - (2*(-1 - 2*x^2 + x^3)*G[1, x])/
      (3*(-1 + x)^3*x)) + (((2*I)*Pi - Pi^2 - (6*I)*Pi*x + 2*Pi^2*x + 
      (4*I)*Pi*x^2 - 2*Pi^2*x^2 + (14*I)*Pi*x^3 - 3*Pi^2*x^3 - 
      (12*I)*Pi*x^4 + 2*Pi^2*x^4)*G[0, 1, x])/((-1 + x)^3*x^2) + 
   G[0, x]^2*((54 - 5*Pi^2 - 78*x + (24*I)*Pi*x - 102*x^2 + (24*I)*Pi*x^2 - 
       10*Pi^2*x^2 + 90*x^3 - (36*I)*Pi*x^3 + 5*Pi^2*x^3)/(12*(-1 + x)^3*x) + 
     ((I*Pi - 2*x - 2*x^2 + (2*I)*Pi*x^2 + 3*x^3 - I*Pi*x^3)*G[1, x])/
      ((-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[1, x]^2)/(2*(-1 + x)^3*x) + 
     ((-1 - 2*x^2 + x^3)*G[0, 1, x])/((-1 + x)^3*x)) + 
   (2*(I*Pi - (4*I)*Pi*x - 2*x^2 + (2*I)*Pi*x^2 - 2*x^3 - I*Pi*x^3 + 3*x^4)*
     G[0, 0, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-1 - I*Pi + 3*x + (4*I)*Pi*x - (2*I)*Pi*x^2 - 5*x^3 + I*Pi*x^3 + 
      3*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) - 
   (2*(-1 + 2*x - 2*x^2 - 3*x^3 + 2*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-1 + x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (25920 + (5760*I)*Pi - 1980*Pi^2 - (360*I)*Pi^3 - 35*Pi^4 - 63360*x - 
     (25920*I)*Pi*x + 7800*Pi^2*x + (1920*I)*Pi^3*x - 146*Pi^4*x + 
     48960*x^2 + (25920*I)*Pi*x^2 - 7500*Pi^2*x^2 - (600*I)*Pi^3*x^2 - 
     143*Pi^4*x^2 - 11520*x^3 - (5760*I)*Pi*x^3 + 1680*Pi^2*x^3 - 
     (720*I)*Pi^3*x^3 + 108*Pi^4*x^3 - 5040*Zeta[3] - (3360*I)*Pi*Zeta[3] + 
     7200*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] - 7920*x^2*Zeta[3] - 
     (3360*I)*Pi*x^2*Zeta[3] + 4320*x^3*Zeta[3])/(720*(-1 + x)^3*x) + 
   G[0, x]*((I*Pi*(-1 - 2*x^2 + x^3)*G[1, x]^2)/((-1 + x)^3*x) - 
     (2*(-2 - 2*x + 3*x^2)*G[0, 1, x])/(-1 + x)^3 + 
     G[1, x]*((Pi^2 - (4*I)*Pi*x - (4*I)*Pi*x^2 + 2*Pi^2*x^2 + (6*I)*Pi*x^3 - 
         Pi^2*x^3)/((-1 + x)^3*x) - (2*(-1 - 2*x^2 + x^3)*G[0, 1, x])/
        ((-1 + x)^3*x)) + (2*(-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/
      ((-1 + x)^3*x) + (-216 + 3*Pi^2 + (2*I)*Pi^3 + 216*x - (48*I)*Pi*x + 
       23*Pi^2*x + 72*x^2 - (168*I)*Pi*x^2 + 21*Pi^2*x^2 + (4*I)*Pi^3*x^2 - 
       72*x^3 + (144*I)*Pi*x^3 - 35*Pi^2*x^3 - (2*I)*Pi^3*x^3 + 24*Zeta[3] + 
       48*x^2*Zeta[3] - 24*x^3*Zeta[3])/(12*(-1 + x)^3*x)) + 
   G[1, x]*(((2*I)*(-Pi + 4*Pi*x - 2*Pi*x^2 + Pi*x^3)*G[0, 1, x])/
      ((-1 + x)^3*x^2) + (2*(-1 - 2*x^2 + x^3)*G[0, 0, 1, x])/
      ((-1 + x)^3*x) + (2*(-1 + x + x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     ((48*I)*Pi - 12*Pi^2 - (6*I)*Pi^3 + 96*x - (168*I)*Pi*x + 34*Pi^2*x + 
       (22*I)*Pi^3*x - 120*x^2 + (48*I)*Pi*x^2 + 3*Pi^2*x^2 - 
       (12*I)*Pi^3*x^2 - 48*x^3 + (216*I)*Pi*x^3 - 60*Pi^2*x^3 + 
       (2*I)*Pi^3*x^3 + 72*x^4 - (144*I)*Pi*x^4 + 35*Pi^2*x^4 + 
       (2*I)*Pi^3*x^4 - 24*x*Zeta[3] - 48*x^3*Zeta[3] + 24*x^4*Zeta[3])/
      (12*(-1 + x)^3*x^2))) + 
 eps^3*(((1 + 2*x^2 - x^3)*G[0, x]^5)/(15*(-1 + x)^3*x) + 
   ((-24 + (6*I)*Pi - 2*Pi^2 + 48*x - (6*I)*Pi*x + 2*Pi^2*x + 81*x^2 - 
      (18*I)*Pi*x^2 + 2*Pi^2*x^2)*G[1, x]^3)/(18*(-1 + x)*x^2) + 
   ((6 - (2*I)*Pi - 8*x + (2*I)*Pi*x - 19*x^2 + (2*I)*Pi*x^2)*G[1, x]^4)/
    (24*(-1 + x)*x^2) + ((-1 + x + x^2)*G[1, x]^5)/(15*(-1 + x)*x^2) + 
   G[0, x]^4*((3 + (2*I)*Pi - 13*x - 15*x^2 + (4*I)*Pi*x^2 + 19*x^3 - 
       (2*I)*Pi*x^3)/(24*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[1, x])/
      (4*(-1 + x)^3*x)) + (((8*I)*Pi - 2*Pi^2 - I*Pi^3 - (28*I)*Pi*x + 
      6*Pi^2*x + (2*I)*Pi^3*x + (16*I)*Pi*x^2 - 4*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 
      (64*I)*Pi*x^3 - 14*Pi^2*x^3 - (3*I)*Pi^3*x^3 - (48*I)*Pi*x^4 + 
      12*Pi^2*x^4 + (2*I)*Pi^3*x^4)*G[0, 1, x])/(2*(-1 + x)^3*x^2) + 
   G[0, x]^3*((-27 + 2*Pi^2 + 51*x - (12*I)*Pi*x + 93*x^2 - (12*I)*Pi*x^2 + 
       4*Pi^2*x^2 - 81*x^3 + (18*I)*Pi*x^3 - 2*Pi^2*x^3)/(18*(-1 + x)^3*x) + 
     (((-I)*Pi + 4*x + 4*x^2 - (2*I)*Pi*x^2 - 6*x^3 + I*Pi*x^3)*G[1, x])/
      (3*(-1 + x)^3*x) + ((1 + 2*x^2 - x^3)*G[1, x]^2)/(3*(-1 + x)^3*x) + 
     ((1 + 2*x^2 - x^3)*G[0, 1, x])/(3*(-1 + x)^3*x)) + 
   (((12*I)*Pi - 6*Pi^2 - (36*I)*Pi*x + 25*Pi^2*x - 24*x^2 - (24*I)*Pi*x^2 - 
      12*Pi^2*x^2 - 84*x^3 + (36*I)*Pi*x^3 + 8*Pi^2*x^3 + 72*x^4 - Pi^2*x^4)*
     G[0, 0, 1, x])/(6*(-1 + x)^3*x^2) + 
   ((24 + (12*I)*Pi - 7*Pi^2 - 84*x - (36*I)*Pi*x + 27*Pi^2*x + 24*x^2 - 
      (24*I)*Pi*x^2 - 14*Pi^2*x^2 + 108*x^3 + (36*I)*Pi*x^3 + 5*Pi^2*x^3 - 
      72*x^4 + Pi^2*x^4)*G[0, 1, 1, x])/(6*(-1 + x)^3*x^2) + 
   (2*(I*Pi - (2*I)*Pi*x + 2*x^2 + (2*I)*Pi*x^2 + 2*x^3 + (3*I)*Pi*x^3 - 
      3*x^4 - (2*I)*Pi*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
   (2*(1 + I*Pi - 3*x - (2*I)*Pi*x + 2*x^2 + (2*I)*Pi*x^2 + 7*x^3 + 
      (3*I)*Pi*x^3 - 6*x^4 - (2*I)*Pi*x^4)*G[0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) + (2*(1 + I*Pi - 3*x - (2*I)*Pi*x + (2*I)*Pi*x^2 + 
      5*x^3 + (3*I)*Pi*x^3 - 3*x^4 - (2*I)*Pi*x^4)*G[0, 1, 1, 1, x])/
    ((-1 + x)^3*x^2) + (2*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^3*x) - (2*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) - (2*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^3*x^2) - (2*(-1 + x + x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)*x^2) + G[0, x]^2*
    (((I*Pi - 2*x - 2*x^2 + (2*I)*Pi*x^2 + 3*x^3 - I*Pi*x^3)*G[1, x]^2)/
      (2*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[1, x]^3)/(6*(-1 + x)^3*x) + 
     ((-2 - 2*x + 3*x^2)*G[0, 1, x])/(-1 + x)^3 + 
     G[1, x]*((-5*Pi^2 - 24*x + (24*I)*Pi*x - 84*x^2 + (24*I)*Pi*x^2 - 
         10*Pi^2*x^2 + 72*x^3 - (36*I)*Pi*x^3 + 5*Pi^2*x^3)/
        (12*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[0, 1, x])/((-1 + x)^3*x)) + 
     ((1 + 2*x^2 - x^3)*G[0, 1, 1, x])/((-1 + x)^3*x) + 
     (216 - 3*Pi^2 - (2*I)*Pi^3 - 312*x + (48*I)*Pi*x - 19*Pi^2*x - 408*x^2 + 
       (168*I)*Pi*x^2 - 17*Pi^2*x^2 - (4*I)*Pi^3*x^2 + 360*x^3 - 
       (144*I)*Pi*x^3 + 29*Pi^2*x^3 + (2*I)*Pi^3*x^3 + 32*Zeta[3] + 
       64*x^2*Zeta[3] - 32*x^3*Zeta[3])/(24*(-1 + x)^3*x)) + 
   G[1, x]^2*(((-I)*(-Pi + 2*Pi*x - 2*Pi*x^2 - 3*Pi*x^3 + 2*Pi*x^4)*
       G[0, 1, x])/((-1 + x)^3*x^2) + ((-1 - 2*x^2 + x^3)*G[0, 0, 1, x])/
      ((-1 + x)^3*x) + ((1 - x - x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     (96 - (48*I)*Pi + 10*Pi^2 + (6*I)*Pi^3 - 432*x + (168*I)*Pi*x - 
       28*Pi^2*x - (14*I)*Pi^3*x + 216*x^2 - (48*I)*Pi*x^2 - 3*Pi^2*x^2 + 
       (12*I)*Pi^3*x^2 + 480*x^3 - (216*I)*Pi*x^3 + 50*Pi^2*x^3 + 
       (14*I)*Pi^3*x^3 - 360*x^4 + (144*I)*Pi*x^4 - 29*Pi^2*x^4 - 
       (10*I)*Pi^3*x^4 - 56*Zeta[3] + 144*x*Zeta[3] - 112*x^2*Zeta[3] - 
       104*x^3*Zeta[3] + 80*x^4*Zeta[3])/(24*(-1 + x)^3*x^2)) + 
   G[1, x]*((((-2*I)*Pi + Pi^2 + (6*I)*Pi*x - 4*Pi^2*x + (4*I)*Pi*x^2 + 
        2*Pi^2*x^2 - (6*I)*Pi*x^3 - Pi^2*x^3)*G[0, 1, x])/((-1 + x)^3*x^2) + 
     (2*((-I)*Pi + (2*I)*Pi*x - 2*x^2 - (2*I)*Pi*x^2 - 2*x^3 - (3*I)*Pi*x^3 + 
        3*x^4 + (2*I)*Pi*x^4)*G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-1 - I*Pi + 3*x + (2*I)*Pi*x - (2*I)*Pi*x^2 - 5*x^3 - (3*I)*Pi*x^3 + 
        3*x^4 + (2*I)*Pi*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) - 
     (2*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) + 
     (2*(-1 + 4*x - 2*x^2 + x^3)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-1 + x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((480*I)*Pi - 120*Pi^2 - (30*I)*Pi^3 + 10*Pi^4 + 960*x - (1680*I)*Pi*x + 
       400*Pi^2*x + (90*I)*Pi^3*x - 39*Pi^4*x - 1200*x^2 + (480*I)*Pi*x^2 - 
       95*Pi^2*x^2 + (40*I)*Pi^3*x^2 + 20*Pi^4*x^2 - 480*x^3 + 
       (2160*I)*Pi*x^3 - 530*Pi^2*x^3 - (110*I)*Pi^3*x^3 - 8*Pi^4*x^3 + 
       720*x^4 - (1440*I)*Pi*x^4 + 345*Pi^2*x^4 + (30*I)*Pi^3*x^4 - 
       Pi^4*x^4 - (280*I)*Pi*Zeta[3] - 280*x*Zeta[3] + (840*I)*Pi*x*Zeta[3] + 
       180*x^2*Zeta[3] - (560*I)*Pi*x^2*Zeta[3] - 240*x^3*Zeta[3] - 
       (280*I)*Pi*x^3*Zeta[3] + 220*x^4*Zeta[3] + (280*I)*Pi*x^4*Zeta[3])/
      (60*(-1 + x)^3*x^2)) + G[0, x]*(((I/3)*Pi*(-1 - 2*x^2 + x^3)*G[1, x]^3)/
      ((-1 + x)^3*x) + ((-Pi^2 + 24*x + 84*x^2 - 2*Pi^2*x^2 - 72*x^3 + 
        Pi^2*x^3)*G[0, 1, x])/(6*(-1 + x)^3*x) + 
     G[1, x]^2*((Pi^2 - (4*I)*Pi*x - (4*I)*Pi*x^2 + 2*Pi^2*x^2 + 
         (6*I)*Pi*x^3 - Pi^2*x^3)/(2*(-1 + x)^3*x) + 
       ((1 + 2*x^2 - x^3)*G[0, 1, x])/((-1 + x)^3*x)) + 
     (2*(-2 - 2*x + 3*x^2)*G[0, 1, 1, x])/(-1 + x)^3 - 
     (2*(-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, x])/((-1 + x)^3*x) + 
     (-2160 + 45*Pi^2 - Pi^4 + 2160*x - (480*I)*Pi*x + 75*Pi^2*x + 
       (20*I)*Pi^3*x + 720*x^2 - (1680*I)*Pi*x^2 + 405*Pi^2*x^2 + 
       (20*I)*Pi^3*x^2 - 2*Pi^4*x^2 - 720*x^3 + (1440*I)*Pi*x^3 - 
       345*Pi^2*x^3 - (30*I)*Pi^3*x^3 + Pi^4*x^3 + 420*Zeta[3] + 
       (280*I)*Pi*Zeta[3] + 100*x*Zeta[3] - 180*x^2*Zeta[3] + 
       (560*I)*Pi*x^2*Zeta[3] - 220*x^3*Zeta[3] - (280*I)*Pi*x^3*Zeta[3])/
      (60*(-1 + x)^3*x) + G[1, x]*((-2*(-2 - 2*x + 3*x^2)*G[0, 1, x])/
        (-1 + x)^3 + (2*(-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/((-1 + x)^3*x) + 
       (I*Pi^3 - (24*I)*Pi*x + 12*Pi^2*x - (84*I)*Pi*x^2 + 12*Pi^2*x^2 + 
         (2*I)*Pi^3*x^2 + (72*I)*Pi*x^3 - 18*Pi^2*x^3 - I*Pi^3*x^3 + 
         12*Zeta[3] + 24*x^2*Zeta[3] - 12*x^3*Zeta[3])/(6*(-1 + x)^3*x))) + 
   (103680 + (23040*I)*Pi - 7920*Pi^2 - (1440*I)*Pi^3 + 99*Pi^4 - 
     (94*I)*Pi^5 - 253440*x - (103680*I)*Pi*x + 31200*Pi^2*x + 
     (7440*I)*Pi^3*x - 1110*Pi^4*x + (60*I)*Pi^5*x + 195840*x^2 + 
     (103680*I)*Pi*x^2 - 30000*Pi^2*x^2 - (3120*I)*Pi^3*x^2 + 147*Pi^4*x^2 - 
     (158*I)*Pi^5*x^2 - 46080*x^3 - (23040*I)*Pi*x^3 + 6720*Pi^2*x^3 - 
     (1440*I)*Pi^3*x^3 + 648*Pi^4*x^3 + (64*I)*Pi^5*x^3 - 30240*Zeta[3] - 
     (6720*I)*Pi*Zeta[3] + 4160*Pi^2*Zeta[3] + 68160*x*Zeta[3] + 
     (26880*I)*Pi*x*Zeta[3] - 7840*Pi^2*x*Zeta[3] - 77280*x^2*Zeta[3] - 
     (20160*I)*Pi*x^2*Zeta[3] + 4400*Pi^2*x^2*Zeta[3] + 30720*x^3*Zeta[3] - 
     240*Pi^2*x^3*Zeta[3] - 20736*Zeta[5] + 35712*x*Zeta[5] - 
     23616*x^2*Zeta[5] + 2880*x^3*Zeta[5])/(1440*(-1 + x)^3*x)) + 
 eps^4*(((-1 - 2*x^2 + x^3)*G[0, x]^6)/(72*(-1 + x)^3*x) + 
   ((24 - (4*I)*Pi + Pi^2 - 44*x + (4*I)*Pi*x - Pi^2*x - 78*x^2 + 
      (12*I)*Pi*x^2 - Pi^2*x^2)*G[1, x]^4)/(48*(-1 + x)*x^2) + 
   ((-8 + (2*I)*Pi + 10*x - (2*I)*Pi*x + 25*x^2 - (2*I)*Pi*x^2)*G[1, x]^5)/
    (120*(-1 + x)*x^2) + ((1 - x - x^2)*G[1, x]^6)/(72*(-1 + x)*x^2) + 
   G[0, x]^5*((-3 - (2*I)*Pi + 17*x + 19*x^2 - (4*I)*Pi*x^2 - 25*x^3 + 
       (2*I)*Pi*x^3)/(120*(-1 + x)^3*x) + ((1 + 2*x^2 - x^3)*G[1, x])/
      (15*(-1 + x)^3*x)) + G[0, x]^4*
    ((18 - Pi^2 - 42*x + (8*I)*Pi*x - 90*x^2 + (8*I)*Pi*x^2 - 2*Pi^2*x^2 + 
       78*x^3 - (12*I)*Pi*x^3 + Pi^2*x^3)/(48*(-1 + x)^3*x) + 
     ((I*Pi - 6*x - 6*x^2 + (2*I)*Pi*x^2 + 9*x^3 - I*Pi*x^3)*G[1, x])/
      (12*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[1, x]^2)/(8*(-1 + x)^3*x) + 
     ((-1 - 2*x^2 + x^3)*G[0, 1, x])/(12*(-1 + x)^3*x)) + 
   (((12*I)*Pi - 6*Pi^2 - (36*I)*Pi*x + 11*Pi^2*x + 24*x^2 + (24*I)*Pi*x^2 - 
      12*Pi^2*x^2 + 84*x^3 + (84*I)*Pi*x^3 - 20*Pi^2*x^3 - 72*x^4 - 
      (72*I)*Pi*x^4 + 13*Pi^2*x^4)*G[0, 0, 0, 1, x])/(6*(-1 + x)^3*x^2) + 
   ((24 + (12*I)*Pi - 7*Pi^2 - 84*x - (36*I)*Pi*x + 14*Pi^2*x + 48*x^2 + 
      (24*I)*Pi*x^2 - 14*Pi^2*x^2 + 192*x^3 + (84*I)*Pi*x^3 - 21*Pi^2*x^3 - 
      144*x^4 - (72*I)*Pi*x^4 + 14*Pi^2*x^4)*G[0, 0, 1, 1, x])/
    (6*(-1 + x)^3*x^2) + ((24 + (12*I)*Pi - 7*Pi^2 - 84*x - (36*I)*Pi*x + 
      15*Pi^2*x + 24*x^2 + (24*I)*Pi*x^2 - 14*Pi^2*x^2 + 108*x^3 + 
      (84*I)*Pi*x^3 - 19*Pi^2*x^3 - 72*x^4 - (72*I)*Pi*x^4 + 13*Pi^2*x^4)*
     G[0, 1, 1, 1, x])/(6*(-1 + x)^3*x^2) + 
   (2*(I*Pi - (4*I)*Pi*x - 2*x^2 + (2*I)*Pi*x^2 - 2*x^3 - I*Pi*x^3 + 3*x^4)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
   (2*(1 + I*Pi - 3*x - (4*I)*Pi*x - 2*x^2 + (2*I)*Pi*x^2 + 3*x^3 - I*Pi*x^3)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
   (2*(1 + I*Pi - 3*x - (4*I)*Pi*x - 2*x^2 + (2*I)*Pi*x^2 + 3*x^3 - I*Pi*x^3)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-1 - I*Pi + 3*x + (4*I)*Pi*x - (2*I)*Pi*x^2 - 5*x^3 + I*Pi*x^3 + 
      3*x^4)*G[0, 1, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^3*x) - 
   (2*(-1 + 2*x - 2*x^2 - 3*x^3 + 2*x^4)*G[0, 0, 0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) - (2*(-1 + 2*x - 2*x^2 - 3*x^3 + 2*x^4)*
     G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-1 + 2*x - 2*x^2 - 3*x^3 + 2*x^4)*G[0, 0, 1, 1, 1, 1, x])/
    ((-1 + x)^3*x^2) - (2*(-1 + x + x^2)*G[0, 1, 1, 1, 1, 1, x])/
    ((-1 + x)*x^2) + (G[0, 0, 1, x]*((24*I)*Pi - 6*Pi^2 - (3*I)*Pi^3 - 
      (84*I)*Pi*x + 18*Pi^2*x + (12*I)*Pi^3*x - 48*x^2 + 14*Pi^2*x^2 - 
      (6*I)*Pi^3*x^2 - 168*x^3 + (24*I)*Pi*x^3 - 16*Pi^2*x^3 + 
      (3*I)*Pi^3*x^3 + 144*x^4 - 3*Pi^2*x^4 + 28*x*Zeta[3] + 56*x^3*Zeta[3] - 
      28*x^4*Zeta[3]))/(6*(-1 + x)^3*x^2) + 
   (G[0, 1, 1, x]*(48 + (24*I)*Pi - 7*Pi^2 - (3*I)*Pi^3 - 168*x - 
      (84*I)*Pi*x + 21*Pi^2*x + (12*I)*Pi^3*x + 48*x^2 + 12*Pi^2*x^2 - 
      (6*I)*Pi^3*x^2 + 216*x^3 + (24*I)*Pi*x^3 - 23*Pi^2*x^3 + 
      (3*I)*Pi^3*x^3 - 144*x^4 + 3*Pi^2*x^4 - 28*Zeta[3] + 84*x*Zeta[3] - 
      56*x^2*Zeta[3] - 28*x^3*Zeta[3] + 28*x^4*Zeta[3]))/(6*(-1 + x)^3*x^2) + 
   (G[0, 1, x]*((48*I)*Pi - 12*Pi^2 - (3*I)*Pi^3 + Pi^4 - (168*I)*Pi*x + 
      42*Pi^2*x + (9*I)*Pi^3*x - 2*Pi^4*x + (96*I)*Pi*x^2 - 24*Pi^2*x^2 - 
      (6*I)*Pi^3*x^2 + 2*Pi^4*x^2 + (384*I)*Pi*x^3 - 96*Pi^2*x^3 - 
      (21*I)*Pi^3*x^3 + 3*Pi^4*x^3 - (288*I)*Pi*x^4 + 72*Pi^2*x^4 + 
      (18*I)*Pi^3*x^4 - 2*Pi^4*x^4 - (28*I)*Pi*Zeta[3] + 
      (56*I)*Pi*x*Zeta[3] - (56*I)*Pi*x^2*Zeta[3] - (84*I)*Pi*x^3*Zeta[3] + 
      (56*I)*Pi*x^4*Zeta[3]))/(6*(-1 + x)^3*x^2) + 
   G[0, x]^3*((((-I)*Pi + 4*x + 4*x^2 - (2*I)*Pi*x^2 - 6*x^3 + I*Pi*x^3)*
       G[1, x]^2)/(6*(-1 + x)^3*x) + ((1 + 2*x^2 - x^3)*G[1, x]^3)/
      (9*(-1 + x)^3*x) + ((2 + 2*x - 3*x^2)*G[0, 1, x])/(3*(-1 + x)^3) + 
     G[1, x]*((Pi^2 + 12*x - (6*I)*Pi*x + 42*x^2 - (6*I)*Pi*x^2 + 
         2*Pi^2*x^2 - 36*x^3 + (9*I)*Pi*x^3 - Pi^2*x^3)/(9*(-1 + x)^3*x) + 
       ((1 + 2*x^2 - x^3)*G[0, 1, x])/(3*(-1 + x)^3*x)) + 
     ((-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/(3*(-1 + x)^3*x) + 
     (-216 + 3*Pi^2 + (2*I)*Pi^3 + 408*x - (48*I)*Pi*x + 15*Pi^2*x + 
       744*x^2 - (168*I)*Pi*x^2 + 13*Pi^2*x^2 + (4*I)*Pi^3*x^2 - 648*x^3 + 
       (144*I)*Pi*x^3 - 23*Pi^2*x^3 - (2*I)*Pi^3*x^3 - 88*Zeta[3] - 
       176*x^2*Zeta[3] + 88*x^3*Zeta[3])/(72*(-1 + x)^3*x)) + 
   G[1, x]^3*(((I/3)*Pi*(-1 + 4*x - 2*x^2 + x^3)*G[0, 1, x])/
      ((-1 + x)^3*x^2) + ((-1 - 2*x^2 + x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^3*x) + ((-1 + x + x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x^2) + 
     (-192 + (48*I)*Pi - 8*Pi^2 - (6*I)*Pi^3 + 768*x - (168*I)*Pi*x + 
       22*Pi^2*x + (22*I)*Pi^3*x - 312*x^2 + (48*I)*Pi*x^2 + 3*Pi^2*x^2 - 
       (12*I)*Pi^3*x^2 - 912*x^3 + (216*I)*Pi*x^3 - 40*Pi^2*x^3 + 
       (2*I)*Pi^3*x^3 + 648*x^4 - (144*I)*Pi*x^4 + 23*Pi^2*x^4 + 
       (2*I)*Pi^3*x^4 + 112*Zeta[3] - 360*x*Zeta[3] + 224*x^2*Zeta[3] + 
       64*x^3*Zeta[3] - 88*x^4*Zeta[3])/(72*(-1 + x)^3*x^2)) + 
   G[1, x]^2*((Pi*(2*I - Pi - (6*I)*x + 2*Pi*x + (4*I)*x^2 - 2*Pi*x^2 + 
        (14*I)*x^3 - 3*Pi*x^3 - (12*I)*x^4 + 2*Pi*x^4)*G[0, 1, x])/
      (2*(-1 + x)^3*x^2) + ((I*Pi - (4*I)*Pi*x - 2*x^2 + (2*I)*Pi*x^2 - 
        2*x^3 - I*Pi*x^3 + 3*x^4)*G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
     ((1 + I*Pi - 3*x - (4*I)*Pi*x + (2*I)*Pi*x^2 + 5*x^3 - I*Pi*x^3 - 3*x^4)*
       G[0, 1, 1, x])/((-1 + x)^3*x^2) + ((1 + 2*x^2 - x^3)*G[0, 0, 0, 1, x])/
      ((-1 + x)^3*x) + ((1 - 2*x + 2*x^2 + 3*x^3 - 2*x^4)*G[0, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) + ((1 - x - x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     (11520 - (5760*I)*Pi + 1200*Pi^2 + (360*I)*Pi^3 - 167*Pi^4 - 51840*x + 
       (20160*I)*Pi*x - 3960*Pi^2*x - (1080*I)*Pi^3*x + 393*Pi^4*x + 
       25920*x^2 - (5760*I)*Pi*x^2 + 900*Pi^2*x^2 + (480*I)*Pi^3*x^2 - 
       334*Pi^4*x^2 + 57600*x^3 - (25920*I)*Pi*x^3 + 5280*Pi^2*x^3 + 
       (2280*I)*Pi^3*x^3 - 383*Pi^4*x^3 - 43200*x^4 + (17280*I)*Pi*x^4 - 
       3420*Pi^2*x^4 - (1800*I)*Pi^3*x^4 + 275*Pi^4*x^4 - 3360*Zeta[3] + 
       (3360*I)*Pi*Zeta[3] + 13440*x*Zeta[3] - (10080*I)*Pi*x*Zeta[3] - 
       7920*x^2*Zeta[3] + (6720*I)*Pi*x^2*Zeta[3] - 19680*x^3*Zeta[3] + 
       (3360*I)*Pi*x^3*Zeta[3] + 16080*x^4*Zeta[3] - (3360*I)*Pi*x^4*Zeta[3])/
      (1440*(-1 + x)^3*x^2)) + G[0, x]^2*
    (((I*Pi - 2*x - 2*x^2 + (2*I)*Pi*x^2 + 3*x^3 - I*Pi*x^3)*G[1, x]^3)/
      (6*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[1, x]^4)/(24*(-1 + x)^3*x) + 
     ((Pi^2 - 24*x - 84*x^2 + 2*Pi^2*x^2 + 72*x^3 - Pi^2*x^3)*G[0, 1, x])/
      (12*(-1 + x)^3*x) + G[1, x]^2*((-5*Pi^2 - 24*x + (24*I)*Pi*x - 84*x^2 + 
         (24*I)*Pi*x^2 - 10*Pi^2*x^2 + 72*x^3 - (36*I)*Pi*x^3 + 5*Pi^2*x^3)/
        (24*(-1 + x)^3*x) + ((-1 - 2*x^2 + x^3)*G[0, 1, x])/
        (2*(-1 + x)^3*x)) + ((2 + 2*x - 3*x^2)*G[0, 1, 1, x])/(-1 + x)^3 + 
     ((-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, x])/((-1 + x)^3*x) + 
     (25920 - 540*Pi^2 + 59*Pi^4 - 37440*x + (5760*I)*Pi*x - 660*Pi^2*x - 
       (240*I)*Pi^3*x - 48960*x^2 + (20160*I)*Pi*x^2 - 4020*Pi^2*x^2 - 
       (240*I)*Pi^3*x^2 + 118*Pi^4*x^2 + 43200*x^3 - (17280*I)*Pi*x^3 + 
       3420*Pi^2*x^3 + (360*I)*Pi^3*x^3 - 59*Pi^4*x^3 - 5040*Zeta[3] - 
       (3360*I)*Pi*Zeta[3] + 5520*x*Zeta[3] + 8880*x^2*Zeta[3] - 
       (6720*I)*Pi*x^2*Zeta[3] - 7440*x^3*Zeta[3] + (3360*I)*Pi*x^3*Zeta[3])/
      (1440*(-1 + x)^3*x) + G[1, x]*(((-2 - 2*x + 3*x^2)*G[0, 1, x])/
        (-1 + x)^3 + ((1 + 2*x^2 - x^3)*G[0, 1, 1, x])/((-1 + x)^3*x) + 
       ((-I)*Pi^3 - 48*x + (24*I)*Pi*x - 10*Pi^2*x - 168*x^2 + 
         (84*I)*Pi*x^2 - 10*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 144*x^3 - 
         (72*I)*Pi*x^3 + 15*Pi^2*x^3 + I*Pi^3*x^3 + 16*Zeta[3] + 
         32*x^2*Zeta[3] - 16*x^3*Zeta[3])/(12*(-1 + x)^3*x))) + 
   (8709120 + (1935360*I)*Pi - 665280*Pi^2 - (120960*I)*Pi^3 + 2394*Pi^4 - 
     (1260*I)*Pi^5 + 977*Pi^6 - 21288960*x - (8709120*I)*Pi*x + 
     2620800*Pi^2*x + (624960*I)*Pi^3*x - 65436*Pi^4*x - (336*I)*Pi^5*x - 
     874*Pi^6*x + 16450560*x^2 + (8709120*I)*Pi*x^2 - 2520000*Pi^2*x^2 - 
     (262080*I)*Pi^3*x^2 - 6342*Pi^4*x^2 - (9156*I)*Pi^5*x^2 + 
     1517*Pi^6*x^2 - 3870720*x^3 - (1935360*I)*Pi*x^3 + 564480*Pi^2*x^3 - 
     (120960*I)*Pi^3*x^3 + 42168*Pi^4*x^3 + (8064*I)*Pi^5*x^3 - 
     540*Pi^6*x^3 - 2540160*Zeta[3] - (564480*I)*Pi*Zeta[3] + 
     176400*Pi^2*Zeta[3] + (23520*I)*Pi^3*Zeta[3] + 5725440*x*Zeta[3] + 
     (2540160*I)*Pi*x*Zeta[3] - 614880*Pi^2*x*Zeta[3] - 
     (141120*I)*Pi^3*x*Zeta[3] - 6491520*x^2*Zeta[3] - 
     (2540160*I)*Pi*x^2*Zeta[3] + 478800*Pi^2*x^2*Zeta[3] - 
     (23520*I)*Pi^3*x^2*Zeta[3] + 2580480*x^3*Zeta[3] + 
     (564480*I)*Pi*x^3*Zeta[3] - 30240*Pi^2*x^3*Zeta[3] + 
     (47040*I)*Pi^3*x^3*Zeta[3] + 611520*Zeta[3]^2 - 658560*x*Zeta[3]^2 + 
     893760*x^2*Zeta[3]^2 - 282240*x^3*Zeta[3]^2 - 1124928*Zeta[5] - 
     (749952*I)*Pi*Zeta[5] + 2007936*x*Zeta[5] + (1499904*I)*Pi*x*Zeta[5] - 
     1366848*x^2*Zeta[5] - (749952*I)*Pi*x^2*Zeta[5] + 362880*x^3*Zeta[5])/
    (60480*(-1 + x)^3*x) + G[0, x]*(((I/12)*Pi*(-1 - 2*x^2 + x^3)*G[1, x]^4)/
      ((-1 + x)^3*x) + G[1, x]^3*
      (-1/6*(Pi*(-Pi + (4*I)*x + (4*I)*x^2 - 2*Pi*x^2 - (6*I)*x^3 + Pi*x^3))/
         ((-1 + x)^3*x) + ((1 + 2*x^2 - x^3)*G[0, 1, x])/(3*(-1 + x)^3*x)) + 
     ((Pi^2 - 24*x - 84*x^2 + 2*Pi^2*x^2 + 72*x^3 - Pi^2*x^3)*G[0, 1, 1, x])/
      (6*(-1 + x)^3*x) - (2*(-2 - 2*x + 3*x^2)*G[0, 1, 1, 1, x])/(-1 + x)^3 + 
     (2*(-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, 1, x])/((-1 + x)^3*x) + 
     (G[0, 1, x]*(48*x - 2*Pi^2*x + 168*x^2 - 2*Pi^2*x^2 - 144*x^3 + 
        3*Pi^2*x^3 - 28*Zeta[3] - 56*x^2*Zeta[3] + 28*x^3*Zeta[3]))/
      (6*(-1 + x)^3*x) + G[1, x]^2*(((2 + 2*x - 3*x^2)*G[0, 1, x])/
        (-1 + x)^3 + ((-1 - 2*x^2 + x^3)*G[0, 1, 1, x])/((-1 + x)^3*x) + 
       (I*Pi^3 - (24*I)*Pi*x + 12*Pi^2*x - (84*I)*Pi*x^2 + 12*Pi^2*x^2 + 
         (2*I)*Pi^3*x^2 + (72*I)*Pi*x^3 - 18*Pi^2*x^3 - I*Pi^3*x^3 + 
         12*Zeta[3] + 24*x^2*Zeta[3] - 12*x^3*Zeta[3])/(12*(-1 + x)^3*x)) + 
     G[1, x]*(((-Pi^2 + 24*x + 84*x^2 - 2*Pi^2*x^2 - 72*x^3 + Pi^2*x^3)*
         G[0, 1, x])/(6*(-1 + x)^3*x) + (2*(-2 - 2*x + 3*x^2)*G[0, 1, 1, x])/
        (-1 + x)^3 - (2*(-1 - 2*x^2 + x^3)*G[0, 1, 1, 1, x])/((-1 + x)^3*x) + 
       (-Pi^4 - (480*I)*Pi*x + 120*Pi^2*x + (20*I)*Pi^3*x - (1680*I)*Pi*x^2 + 
         420*Pi^2*x^2 + (20*I)*Pi^3*x^2 - 2*Pi^4*x^2 + (1440*I)*Pi*x^3 - 
         360*Pi^2*x^3 - (30*I)*Pi^3*x^3 + Pi^4*x^3 + (280*I)*Pi*Zeta[3] + 
         240*x*Zeta[3] + 240*x^2*Zeta[3] + (560*I)*Pi*x^2*Zeta[3] - 
         360*x^3*Zeta[3] - (280*I)*Pi*x^3*Zeta[3])/(60*(-1 + x)^3*x)) + 
     (-103680 + 2160*Pi^2 + 141*Pi^4 + (94*I)*Pi^5 + 103680*x - 
       (23040*I)*Pi*x + 3600*Pi^2*x + (480*I)*Pi^3*x - 95*Pi^4*x + 
       34560*x^2 - (80640*I)*Pi*x^2 + 19440*Pi^2*x^2 + (1680*I)*Pi^3*x^2 - 
       189*Pi^4*x^2 + (188*I)*Pi^5*x^2 - 34560*x^3 + (69120*I)*Pi*x^3 - 
       16560*Pi^2*x^3 - (1440*I)*Pi^3*x^3 + 119*Pi^4*x^3 - (94*I)*Pi^5*x^3 + 
       30240*Zeta[3] - 3600*Pi^2*Zeta[3] - 24480*x*Zeta[3] + 
       (13440*I)*Pi*x*Zeta[3] + 10080*x^2*Zeta[3] + (13440*I)*Pi*x^2*
        Zeta[3] - 7200*Pi^2*x^2*Zeta[3] - 7200*x^3*Zeta[3] - 
       (20160*I)*Pi*x^3*Zeta[3] + 3600*Pi^2*x^3*Zeta[3] + 2880*Zeta[5] + 
       5760*x^2*Zeta[5] - 2880*x^3*Zeta[5])/(1440*(-1 + x)^3*x)) + 
   G[1, x]*((Pi*(-8*I + 2*Pi + I*Pi^2 + (28*I)*x - 6*Pi*x - (4*I)*Pi^2*x - 
        4*Pi*x^2 + (2*I)*Pi^2*x^2 - (8*I)*x^3 + 6*Pi*x^3 - I*Pi^2*x^3)*
       G[0, 1, x])/(2*(-1 + x)^3*x^2) + 
     (((-12*I)*Pi + 6*Pi^2 + (36*I)*Pi*x - 11*Pi^2*x - 24*x^2 - 
        (24*I)*Pi*x^2 + 12*Pi^2*x^2 - 84*x^3 - (84*I)*Pi*x^3 + 20*Pi^2*x^3 + 
        72*x^4 + (72*I)*Pi*x^4 - 13*Pi^2*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^3*x^2) + ((-24 - (12*I)*Pi + 7*Pi^2 + 84*x + (36*I)*Pi*x - 
        15*Pi^2*x - 24*x^2 - (24*I)*Pi*x^2 + 14*Pi^2*x^2 - 108*x^3 - 
        (84*I)*Pi*x^3 + 19*Pi^2*x^3 + 72*x^4 + (72*I)*Pi*x^4 - 13*Pi^2*x^4)*
       G[0, 1, 1, x])/(6*(-1 + x)^3*x^2) - 
     (2*(I*Pi - (4*I)*Pi*x - 2*x^2 + (2*I)*Pi*x^2 - 2*x^3 - I*Pi*x^3 + 3*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-1 - I*Pi + 3*x + (4*I)*Pi*x + 2*x^2 - (2*I)*Pi*x^2 - 3*x^3 + 
        I*Pi*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-1 - I*Pi + 3*x + (4*I)*Pi*x - (2*I)*Pi*x^2 - 5*x^3 + I*Pi*x^3 + 
        3*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-1 - 2*x^2 + x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x) + 
     (2*(-1 + 2*x - 2*x^2 - 3*x^3 + 2*x^4)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) + (2*(-1 + 2*x - 2*x^2 - 3*x^3 + 2*x^4)*
       G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-1 + x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((23040*I)*Pi - 5760*Pi^2 - (1440*I)*Pi^3 + 240*Pi^4 - (30*I)*Pi^5 + 
       46080*x - (80640*I)*Pi*x + 19200*Pi^2*x + (5040*I)*Pi^3*x - 
       814*Pi^4*x + (26*I)*Pi^5*x - 57600*x^2 + (23040*I)*Pi*x^2 - 
       4560*Pi^2*x^2 - (480*I)*Pi^3*x^2 - 291*Pi^4*x^2 - (60*I)*Pi^5*x^2 - 
       23040*x^3 + (103680*I)*Pi*x^3 - 25440*Pi^2*x^3 - (3120*I)*Pi^3*x^3 + 
       768*Pi^4*x^3 - (158*I)*Pi^5*x^3 + 34560*x^4 - (69120*I)*Pi*x^4 + 
       16560*Pi^2*x^4 + (1440*I)*Pi^3*x^4 - 119*Pi^4*x^4 + (94*I)*Pi^5*x^4 - 
       (6720*I)*Pi*Zeta[3] + 3360*Pi^2*Zeta[3] - 13440*x*Zeta[3] + 
       (20160*I)*Pi*x*Zeta[3] - 9840*Pi^2*x*Zeta[3] + 11040*x^2*Zeta[3] + 
       6720*Pi^2*x^2*Zeta[3] - 13440*x^3*Zeta[3] - (33600*I)*Pi*x^3*Zeta[3] + 
       3840*Pi^2*x^3*Zeta[3] + 7200*x^4*Zeta[3] + (20160*I)*Pi*x^4*Zeta[3] - 
       3600*Pi^2*x^4*Zeta[3] - 2880*x*Zeta[5] - 5760*x^3*Zeta[5] + 
       2880*x^4*Zeta[5])/(1440*(-1 + x)^3*x^2)))


==> anc/Results/Compton/1L/1L_Compton_F4_Final.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
(-54 - (12*I)*Pi + 7*Pi^2 + 108*x + (24*I)*Pi*x - 14*Pi^2*x)/
  (12*(-1 + x)*x) + ((-3 - (2*I)*Pi + 4*x + (2*I)*Pi*x - x^2 - (2*I)*Pi*x^2)*
   G[0, x])/(2*(-1 + x)^2*x) + ((-1 + x - x^2)*G[0, x]^2)/(2*(-1 + x)^2*x) - 
 ((I/2)*(2*Pi - (2*I)*x - 2*Pi*x - I*x^2 + 2*Pi*x^2)*G[1, x])/
  ((-1 + x)*x^2) + ((-1 + x - x^2)*G[1, x]^2)/(2*(-1 + x)*x^2) + 
 eps*(((1 - x + x^2)*G[0, x]^3)/(3*(-1 + x)^2*x) + 
   (((-2*I)*Pi + Pi^2 - 4*x - Pi^2*x - 5*x^2 + (2*I)*Pi*x^2 + Pi^2*x^2)*
     G[1, x])/(2*(-1 + x)*x^2) + 
   ((-2 + (2*I)*Pi + 2*x - (2*I)*Pi*x + 3*x^2 + (2*I)*Pi*x^2)*G[1, x]^2)/
    (4*(-1 + x)*x^2) + ((1 - x + x^2)*G[1, x]^3)/(3*(-1 + x)*x^2) + 
   G[0, x]^2*((3 + (2*I)*Pi - 8*x - (2*I)*Pi*x + 3*x^2 + (2*I)*Pi*x^2)/
      (4*(-1 + x)^2*x) + ((-1 + x - x^2)*G[1, x])/(2*(-1 + x)^2*x)) + 
   (I*(Pi - Pi*x + Pi*x^2)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*((-9 + Pi^2 + 14*x - (4*I)*Pi*x - Pi^2*x - 5*x^2 + (2*I)*Pi*x^2 + 
       Pi^2*x^2)/(2*(-1 + x)^2*x) - (I*(Pi - Pi*x + Pi*x^2)*G[1, x])/
      ((-1 + x)^2*x) + ((1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   ((-1 + x - x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((-1 + x - x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (216 + (48*I)*Pi - 15*Pi^2 - (2*I)*Pi^3 - 648*x - (144*I)*Pi*x + 
     45*Pi^2*x + (14*I)*Pi^3*x + 432*x^2 + (96*I)*Pi*x^2 - 30*Pi^2*x^2 - 
     (8*I)*Pi^3*x^2 - 80*Zeta[3] + 192*x*Zeta[3] - 136*x^2*Zeta[3])/
    (24*(-1 + x)^2*x)) + eps^2*(((-1 + x - x^2)*G[0, x]^4)/(8*(-1 + x)^2*x) + 
   ((-24 + (12*I)*Pi - 5*Pi^2 + 48*x + 5*Pi^2*x + 30*x^2 - (12*I)*Pi*x^2 - 
      5*Pi^2*x^2)*G[1, x]^2)/(24*(-1 + x)*x^2) + 
   ((4 - (2*I)*Pi - 2*x + (2*I)*Pi*x - 5*x^2 - (2*I)*Pi*x^2)*G[1, x]^3)/
    (12*(-1 + x)*x^2) + ((-1 + x - x^2)*G[1, x]^4)/(8*(-1 + x)*x^2) + 
   G[0, x]^3*((-3 - (2*I)*Pi + 12*x + (2*I)*Pi*x - 5*x^2 - (2*I)*Pi*x^2)/
      (12*(-1 + x)^2*x) + ((1 - x + x^2)*G[1, x])/(3*(-1 + x)^2*x)) + 
   (((2*I)*Pi - Pi^2 - (2*I)*Pi*x + Pi^2*x + (2*I)*Pi*x^2 - Pi^2*x^2)*
     G[0, 1, x])/(2*(-1 + x)^2*x^2) + 
   G[0, x]^2*((54 - 5*Pi^2 - 108*x + (24*I)*Pi*x + 5*Pi^2*x + 30*x^2 - 
       (12*I)*Pi*x^2 - 5*Pi^2*x^2)/(24*(-1 + x)^2*x) + 
     ((I*Pi - 2*x - I*Pi*x + x^2 + I*Pi*x^2)*G[1, x])/(2*(-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[1, x]^2)/(4*(-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
   ((I*Pi - (3*I)*Pi*x - 2*x^2 + (3*I)*Pi*x^2 + x^3 - (2*I)*Pi*x^3)*
     G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((1 + I*Pi - x - (3*I)*Pi*x - x^2 + (3*I)*Pi*x^2 + x^3 - (2*I)*Pi*x^3)*
     G[0, 1, 1, x])/((-1 + x)^2*x^2) + ((1 - x + x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((1 - x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 + x - x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (25920 + (5760*I)*Pi - 1980*Pi^2 - (360*I)*Pi^3 - 35*Pi^4 - 77760*x - 
     (17280*I)*Pi*x + 5940*Pi^2*x + (1560*I)*Pi^3*x - 111*Pi^4*x + 
     51840*x^2 + (11520*I)*Pi*x^2 - 3960*Pi^2*x^2 - (960*I)*Pi^3*x^2 + 
     38*Pi^4*x^2 - 5040*Zeta[3] - (3360*I)*Pi*Zeta[3] + 12240*x*Zeta[3] + 
     (10080*I)*Pi*x*Zeta[3] - 8640*x^2*Zeta[3] - (6720*I)*Pi*x^2*Zeta[3])/
    (1440*(-1 + x)^2*x) + G[0, x]*(((-1/2*I)*(Pi - Pi*x + Pi*x^2)*G[1, x]^2)/
      ((-1 + x)^2*x) + ((2 - x)*G[0, 1, x])/(-1 + x)^2 + 
     G[1, x]*((Pi^2 - (4*I)*Pi*x - Pi^2*x + (2*I)*Pi*x^2 + Pi^2*x^2)/
        (2*(-1 + x)^2*x) + ((1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
     ((-1 + x - x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (-216 + 3*Pi^2 + (2*I)*Pi^3 + 336*x - (48*I)*Pi*x + 20*Pi^2*x - 
       (2*I)*Pi^3*x - 120*x^2 - 11*Pi^2*x^2 + (2*I)*Pi^3*x^2 + 24*Zeta[3] - 
       24*x*Zeta[3] + 24*x^2*Zeta[3])/(24*(-1 + x)^2*x)) + 
   G[1, x]*((I*Pi*(-1 + 2*x)*(1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((-1 + x - x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((1 - x + x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
     ((48*I)*Pi - 12*Pi^2 - (6*I)*Pi^3 + 96*x - (96*I)*Pi*x + 10*Pi^2*x + 
       (16*I)*Pi^3*x + 24*x^2 + (48*I)*Pi*x^2 + 13*Pi^2*x^2 - 
       (16*I)*Pi^3*x^2 - 120*x^3 - 11*Pi^2*x^3 + (10*I)*Pi^3*x^3 - 
       24*x*Zeta[3] + 24*x^2*Zeta[3] - 24*x^3*Zeta[3])/
      (24*(-1 + x)^2*x^2))) + 
 eps^3*(((1 - x + x^2)*G[0, x]^5)/(30*(-1 + x)^2*x) + 
   ((24 - (6*I)*Pi + 2*Pi^2 - 36*x - 2*Pi^2*x - 15*x^2 + (6*I)*Pi*x^2 + 
      2*Pi^2*x^2)*G[1, x]^3)/(36*(-1 + x)*x^2) + 
   ((-6 + (2*I)*Pi + 2*x - (2*I)*Pi*x + 7*x^2 + (2*I)*Pi*x^2)*G[1, x]^4)/
    (48*(-1 + x)*x^2) + ((1 - x + x^2)*G[1, x]^5)/(30*(-1 + x)*x^2) + 
   G[0, x]^4*((3 + (2*I)*Pi - 16*x - (2*I)*Pi*x + 7*x^2 + (2*I)*Pi*x^2)/
      (48*(-1 + x)^2*x) + ((-1 + x - x^2)*G[1, x])/(8*(-1 + x)^2*x)) + 
   (((8*I)*Pi - 2*Pi^2 - I*Pi^3 - (16*I)*Pi*x + 2*Pi^2*x + I*Pi^3*x + 
      (16*I)*Pi*x^2 - 2*Pi^2*x^2 - I*Pi^3*x^2)*G[0, 1, x])/
    (4*(-1 + x)^2*x^2) + G[0, x]^3*
    ((-27 + 2*Pi^2 + 66*x - (12*I)*Pi*x - 2*Pi^2*x - 15*x^2 + (6*I)*Pi*x^2 + 
       2*Pi^2*x^2)/(36*(-1 + x)^2*x) + 
     (((-I)*Pi + 4*x + I*Pi*x - 2*x^2 - I*Pi*x^2)*G[1, x])/(6*(-1 + x)^2*x) + 
     ((1 - x + x^2)*G[1, x]^2)/(6*(-1 + x)^2*x) + ((1 - x + x^2)*G[0, 1, x])/
      (6*(-1 + x)^2*x)) + (((12*I)*Pi - 6*Pi^2 - (12*I)*Pi*x + 19*Pi^2*x - 
      24*x^2 - (36*I)*Pi*x^2 - 19*Pi^2*x^2 + (24*I)*Pi*x^3 + 13*Pi^2*x^3)*
     G[0, 0, 1, x])/(12*(-1 + x)^2*x^2) + 
   ((24 + (12*I)*Pi - 7*Pi^2 - 48*x - (12*I)*Pi*x + 20*Pi^2*x + 24*x^2 - 
      (36*I)*Pi*x^2 - 20*Pi^2*x^2 + (24*I)*Pi*x^3 + 13*Pi^2*x^3)*
     G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
   ((I*Pi - I*Pi*x + 2*x^2 + I*Pi*x^2 - x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((1 + I*Pi - x - I*Pi*x + x^2 + I*Pi*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 + I*Pi - x - I*Pi*x - x^2 + I*Pi*x^2 + x^3)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + ((-1 + x - x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((1 - 3*x + 3*x^2 - 2*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 - 3*x + 3*x^2 - 2*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 + x - x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   G[0, x]^2*(((I*Pi - 2*x - I*Pi*x + x^2 + I*Pi*x^2)*G[1, x]^2)/
      (4*(-1 + x)^2*x) + ((-1 + x - x^2)*G[1, x]^3)/(12*(-1 + x)^2*x) + 
     ((-2 + x)*G[0, 1, x])/(2*(-1 + x)^2) + 
     G[1, x]*((-5*Pi^2 - 24*x + (24*I)*Pi*x + 5*Pi^2*x - (12*I)*Pi*x^2 - 
         5*Pi^2*x^2)/(24*(-1 + x)^2*x) + ((-1 + x - x^2)*G[0, 1, x])/
        (2*(-1 + x)^2*x)) + ((1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (216 - 3*Pi^2 - (2*I)*Pi^3 - 432*x + (48*I)*Pi*x - 16*Pi^2*x + 
       (2*I)*Pi^3*x + 120*x^2 + 9*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 32*Zeta[3] - 
       32*x*Zeta[3] + 32*x^2*Zeta[3])/(48*(-1 + x)^2*x)) + 
   G[1, x]^2*(((I/2)*Pi*(1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((-1 + x - x^2)*G[0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[0, 1, 1, x])/(2*(-1 + x)*x^2) + 
     (96 - (48*I)*Pi + 10*Pi^2 + (6*I)*Pi^3 - 288*x + (96*I)*Pi*x - 
       8*Pi^2*x - (8*I)*Pi^3*x + 72*x^2 - (48*I)*Pi*x^2 - 11*Pi^2*x^2 + 
       (8*I)*Pi^3*x^2 + 120*x^3 + 9*Pi^2*x^3 - (2*I)*Pi^3*x^3 - 56*Zeta[3] + 
       88*x*Zeta[3] - 88*x^2*Zeta[3] + 32*x^3*Zeta[3])/(48*(-1 + x)^2*x^2)) + 
   G[1, x]*(-1/2*(Pi*(-1 + 2*x)*(-2*I + Pi - (2*I)*x - Pi*x + (2*I)*x^2 + 
         Pi*x^2)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     (((-I)*Pi + I*Pi*x - 2*x^2 - I*Pi*x^2 + x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((-1 - I*Pi + x + I*Pi*x + x^2 - I*Pi*x^2 - x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + ((1 - x + x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + ((-1 + 3*x - 3*x^2 + 2*x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + ((1 - x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((480*I)*Pi - 120*Pi^2 - (30*I)*Pi^3 + 10*Pi^4 + 960*x - (960*I)*Pi*x + 
       220*Pi^2*x + (30*I)*Pi^3*x - 29*Pi^4*x + 240*x^2 + (480*I)*Pi*x^2 - 
       125*Pi^2*x^2 + (70*I)*Pi^3*x^2 + 29*Pi^4*x^2 - 1200*x^3 + 
       25*Pi^2*x^3 - (50*I)*Pi^3*x^3 - 19*Pi^4*x^3 - (280*I)*Pi*Zeta[3] - 
       280*x*Zeta[3] + (560*I)*Pi*x*Zeta[3] - 100*x^2*Zeta[3] - 
       (560*I)*Pi*x^2*Zeta[3] + 260*x^3*Zeta[3] + (280*I)*Pi*x^3*Zeta[3])/
      (120*(-1 + x)^2*x^2)) + G[0, x]*(((-1/6*I)*Pi*(1 - x + x^2)*G[1, x]^3)/
      ((-1 + x)^2*x) + ((-Pi^2 + 24*x + Pi^2*x - Pi^2*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2*x) + G[1, x]^2*
      ((Pi^2 - (4*I)*Pi*x - Pi^2*x + (2*I)*Pi*x^2 + Pi^2*x^2)/
        (4*(-1 + x)^2*x) + ((1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
     ((-2 + x)*G[0, 1, 1, x])/(-1 + x)^2 + ((1 - x + x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + (-2160 + 45*Pi^2 - Pi^4 + 3360*x - (480*I)*Pi*x + 
       50*Pi^2*x + (20*I)*Pi^3*x + Pi^4*x - 1200*x^2 + 25*Pi^2*x^2 - 
       (10*I)*Pi^3*x^2 - Pi^4*x^2 + 420*Zeta[3] + (280*I)*Pi*Zeta[3] - 
       320*x*Zeta[3] - (280*I)*Pi*x*Zeta[3] + 20*x^2*Zeta[3] + 
       (280*I)*Pi*x^2*Zeta[3])/(120*(-1 + x)^2*x) + 
     G[1, x]*(((2 - x)*G[0, 1, x])/(-1 + x)^2 + 
       ((-1 + x - x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
       (I*Pi^3 - (24*I)*Pi*x + 12*Pi^2*x - I*Pi^3*x - 6*Pi^2*x^2 + 
         I*Pi^3*x^2 + 12*Zeta[3] - 12*x*Zeta[3] + 12*x^2*Zeta[3])/
        (12*(-1 + x)^2*x))) + (103680 + (23040*I)*Pi - 7920*Pi^2 - 
     (1440*I)*Pi^3 + 99*Pi^4 - (94*I)*Pi^5 - 311040*x - (69120*I)*Pi*x + 
     23760*Pi^2*x + (5280*I)*Pi^3*x - 729*Pi^4*x + (154*I)*Pi^5*x + 
     207360*x^2 + (46080*I)*Pi*x^2 - 15840*Pi^2*x^2 - (2880*I)*Pi^3*x^2 + 
     414*Pi^4*x^2 - (124*I)*Pi^5*x^2 - 30240*Zeta[3] - (6720*I)*Pi*Zeta[3] + 
     4160*Pi^2*Zeta[3] + 84960*x*Zeta[3] + (20160*I)*Pi*x*Zeta[3] - 
     12000*Pi^2*x*Zeta[3] - 60480*x^2*Zeta[3] - (13440*I)*Pi*x^2*Zeta[3] + 
     8080*Pi^2*x^2*Zeta[3] - 20736*Zeta[5] + 56448*x*Zeta[5] - 
     38592*x^2*Zeta[5])/(2880*(-1 + x)^2*x)) + 
 eps^4*(((-1 + x - x^2)*G[0, x]^6)/(144*(-1 + x)^2*x) + 
   ((-24 + (4*I)*Pi - Pi^2 + 32*x + Pi^2*x + 10*x^2 - (4*I)*Pi*x^2 - 
      Pi^2*x^2)*G[1, x]^4)/(96*(-1 + x)*x^2) + 
   ((8 - (2*I)*Pi - 2*x + (2*I)*Pi*x - 9*x^2 - (2*I)*Pi*x^2)*G[1, x]^5)/
    (240*(-1 + x)*x^2) + ((-1 + x - x^2)*G[1, x]^6)/(144*(-1 + x)*x^2) + 
   G[0, x]^5*((-3 - (2*I)*Pi + 20*x + (2*I)*Pi*x - 9*x^2 - (2*I)*Pi*x^2)/
      (240*(-1 + x)^2*x) + ((1 - x + x^2)*G[1, x])/(30*(-1 + x)^2*x)) + 
   G[0, x]^4*((18 - Pi^2 - 52*x + (8*I)*Pi*x + Pi^2*x + 10*x^2 - 
       (4*I)*Pi*x^2 - Pi^2*x^2)/(96*(-1 + x)^2*x) + 
     ((I*Pi - 6*x - I*Pi*x + 3*x^2 + I*Pi*x^2)*G[1, x])/(24*(-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[1, x]^2)/(16*(-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[0, 1, x])/(24*(-1 + x)^2*x)) + 
   (((12*I)*Pi - 6*Pi^2 - (12*I)*Pi*x + 5*Pi^2*x + 24*x^2 + (12*I)*Pi*x^2 - 
      5*Pi^2*x^2 - Pi^2*x^3)*G[0, 0, 0, 1, x])/(12*(-1 + x)^2*x^2) + 
   ((24 + (12*I)*Pi - 7*Pi^2 - 48*x - (12*I)*Pi*x + 7*Pi^2*x + 48*x^2 + 
      (12*I)*Pi*x^2 - 7*Pi^2*x^2)*G[0, 0, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
   ((24 + (12*I)*Pi - 7*Pi^2 - 48*x - (12*I)*Pi*x + 8*Pi^2*x + 24*x^2 + 
      (12*I)*Pi*x^2 - 8*Pi^2*x^2 + Pi^2*x^3)*G[0, 1, 1, 1, x])/
    (12*(-1 + x)^2*x^2) + ((I*Pi - (3*I)*Pi*x - 2*x^2 + (3*I)*Pi*x^2 + x^3 - 
      (2*I)*Pi*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((1 + I*Pi - x - (3*I)*Pi*x - 3*x^2 + (3*I)*Pi*x^2 + 2*x^3 - (2*I)*Pi*x^3)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 + I*Pi - x - (3*I)*Pi*x - 3*x^2 + (3*I)*Pi*x^2 + 2*x^3 - (2*I)*Pi*x^3)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 + I*Pi - x - (3*I)*Pi*x - x^2 + (3*I)*Pi*x^2 + x^3 - (2*I)*Pi*x^3)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 - x + x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((1 - x + x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 - x + x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((1 - x + x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 + x - x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (G[0, 1, x]*((48*I)*Pi - 12*Pi^2 - (3*I)*Pi^3 + Pi^4 - (96*I)*Pi*x + 
      24*Pi^2*x + (3*I)*Pi^3*x - Pi^4*x + (96*I)*Pi*x^2 - 24*Pi^2*x^2 - 
      (3*I)*Pi^3*x^2 + Pi^4*x^2 - (28*I)*Pi*Zeta[3] + (28*I)*Pi*x*Zeta[3] - 
      (28*I)*Pi*x^2*Zeta[3]))/(12*(-1 + x)^2*x^2) + 
   (G[0, 1, 1, x]*(48 + (24*I)*Pi - 7*Pi^2 - (3*I)*Pi^3 - 96*x - 
      (48*I)*Pi*x + 7*Pi^2*x + (9*I)*Pi^3*x + 48*x^2 + 19*Pi^2*x^2 - 
      (9*I)*Pi^3*x^2 - 13*Pi^2*x^3 + (6*I)*Pi^3*x^3 - 28*Zeta[3] + 
      56*x*Zeta[3] - 56*x^2*Zeta[3] + 28*x^3*Zeta[3]))/(12*(-1 + x)^2*x^2) + 
   (G[0, 0, 1, x]*((24*I)*Pi - 6*Pi^2 - (3*I)*Pi^3 - (48*I)*Pi*x + 6*Pi^2*x + 
      (9*I)*Pi^3*x - 48*x^2 + 20*Pi^2*x^2 - (9*I)*Pi^3*x^2 - 13*Pi^2*x^3 + 
      (6*I)*Pi^3*x^3 + 28*x*Zeta[3] - 28*x^2*Zeta[3] + 28*x^3*Zeta[3]))/
    (12*(-1 + x)^2*x^2) + G[0, x]^3*
    ((((-I)*Pi + 4*x + I*Pi*x - 2*x^2 - I*Pi*x^2)*G[1, x]^2)/
      (12*(-1 + x)^2*x) + ((1 - x + x^2)*G[1, x]^3)/(18*(-1 + x)^2*x) + 
     ((2 - x)*G[0, 1, x])/(6*(-1 + x)^2) + 
     G[1, x]*((Pi^2 + 12*x - (6*I)*Pi*x - Pi^2*x + (3*I)*Pi*x^2 + Pi^2*x^2)/
        (18*(-1 + x)^2*x) + ((1 - x + x^2)*G[0, 1, x])/(6*(-1 + x)^2*x)) + 
     ((-1 + x - x^2)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (-216 + 3*Pi^2 + (2*I)*Pi^3 + 528*x - (48*I)*Pi*x + 12*Pi^2*x - 
       (2*I)*Pi^3*x - 120*x^2 - 7*Pi^2*x^2 + (2*I)*Pi^3*x^2 - 88*Zeta[3] + 
       88*x*Zeta[3] - 88*x^2*Zeta[3])/(144*(-1 + x)^2*x)) + 
   G[1, x]^3*(((I/6)*Pi*(-1 + 3*x - 3*x^2 + 2*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + ((-1 + x - x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) + 
     ((1 - x + x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x^2) + 
     (-192 + (48*I)*Pi - 8*Pi^2 - (6*I)*Pi^3 + 480*x - (96*I)*Pi*x + 
       6*Pi^2*x + (16*I)*Pi^3*x - 168*x^2 + (48*I)*Pi*x^2 + 9*Pi^2*x^2 - 
       (16*I)*Pi^3*x^2 - 120*x^3 - 7*Pi^2*x^3 + (10*I)*Pi^3*x^3 + 
       112*Zeta[3] - 248*x*Zeta[3] + 248*x^2*Zeta[3] - 136*x^3*Zeta[3])/
      (144*(-1 + x)^2*x^2)) + G[1, x]^2*
    (-1/4*(Pi*(-2*I + Pi)*(1 - x + x^2)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((I*Pi - (3*I)*Pi*x - 2*x^2 + (3*I)*Pi*x^2 + x^3 - (2*I)*Pi*x^3)*
       G[0, 0, 1, x])/(2*(-1 + x)^2*x^2) + 
     ((1 + I*Pi - x - (3*I)*Pi*x - x^2 + (3*I)*Pi*x^2 + x^3 - (2*I)*Pi*x^3)*
       G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + ((1 - x + x^2)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)^2*x) + ((1 - x + x^2)*G[0, 0, 1, 1, x])/
      (2*(-1 + x)^2*x^2) + ((-1 + x - x^2)*G[0, 1, 1, 1, x])/
      (2*(-1 + x)*x^2) + (11520 - (5760*I)*Pi + 1200*Pi^2 + (360*I)*Pi^3 - 
       167*Pi^4 - 34560*x + (11520*I)*Pi*x - 2160*Pi^2*x - (360*I)*Pi^3*x + 
       226*Pi^4*x + 8640*x^2 - (5760*I)*Pi*x^2 + 1260*Pi^2*x^2 + 
       (120*I)*Pi^3*x^2 - 226*Pi^4*x^2 + 14400*x^3 - 300*Pi^2*x^3 + 
       (120*I)*Pi^3*x^3 + 59*Pi^4*x^3 - 3360*Zeta[3] + (3360*I)*Pi*Zeta[3] + 
       6720*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] - 1200*x^2*Zeta[3] + 
       (6720*I)*Pi*x^2*Zeta[3] - 3600*x^3*Zeta[3] - (3360*I)*Pi*x^3*Zeta[3])/
      (2880*(-1 + x)^2*x^2)) + G[0, x]^2*
    (((I*Pi - 2*x - I*Pi*x + x^2 + I*Pi*x^2)*G[1, x]^3)/(12*(-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[1, x]^4)/(48*(-1 + x)^2*x) + 
     ((Pi^2 - 24*x - Pi^2*x + Pi^2*x^2)*G[0, 1, x])/(24*(-1 + x)^2*x) + 
     G[1, x]^2*((-5*Pi^2 - 24*x + (24*I)*Pi*x + 5*Pi^2*x - (12*I)*Pi*x^2 - 
         5*Pi^2*x^2)/(48*(-1 + x)^2*x) + ((-1 + x - x^2)*G[0, 1, x])/
        (4*(-1 + x)^2*x)) + ((2 - x)*G[0, 1, 1, x])/(2*(-1 + x)^2) + 
     ((-1 + x - x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (25920 - 540*Pi^2 + 59*Pi^4 - 51840*x + (5760*I)*Pi*x - 360*Pi^2*x - 
       (240*I)*Pi^3*x - 59*Pi^4*x + 14400*x^2 - 300*Pi^2*x^2 + 
       (120*I)*Pi^3*x^2 + 59*Pi^4*x^2 - 5040*Zeta[3] - (3360*I)*Pi*Zeta[3] + 
       10560*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - 3600*x^2*Zeta[3] - 
       (3360*I)*Pi*x^2*Zeta[3])/(2880*(-1 + x)^2*x) + 
     G[1, x]*(((-2 + x)*G[0, 1, x])/(2*(-1 + x)^2) + 
       ((1 - x + x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
       ((-I)*Pi^3 - 48*x + (24*I)*Pi*x - 10*Pi^2*x + I*Pi^3*x + 5*Pi^2*x^2 - 
         I*Pi^3*x^2 + 16*Zeta[3] - 16*x*Zeta[3] + 16*x^2*Zeta[3])/
        (24*(-1 + x)^2*x))) + (8709120 + (1935360*I)*Pi - 665280*Pi^2 - 
     (120960*I)*Pi^3 + 2394*Pi^4 - (1260*I)*Pi^5 + 977*Pi^6 - 26127360*x - 
     (5806080*I)*Pi*x + 1995840*Pi^2*x + (443520*I)*Pi^3*x - 25326*Pi^4*x - 
     (1596*I)*Pi^5*x - 1851*Pi^6*x + 17418240*x^2 + (3870720*I)*Pi*x^2 - 
     1330560*Pi^2*x^2 - (241920*I)*Pi^3*x^2 + 4788*Pi^4*x^2 + 
     (168*I)*Pi^5*x^2 + 1414*Pi^6*x^2 - 2540160*Zeta[3] - 
     (564480*I)*Pi*Zeta[3] + 176400*Pi^2*Zeta[3] + (23520*I)*Pi^3*Zeta[3] + 
     7136640*x*Zeta[3] + (1693440*I)*Pi*x*Zeta[3] - 509040*Pi^2*x*Zeta[3] - 
     (164640*I)*Pi^3*x*Zeta[3] - 5080320*x^2*Zeta[3] - 
     (1128960*I)*Pi*x^2*Zeta[3] + 342720*Pi^2*x^2*Zeta[3] + 
     (94080*I)*Pi^3*x^2*Zeta[3] + 611520*Zeta[3]^2 - 1270080*x*Zeta[3]^2 + 
     940800*x^2*Zeta[3]^2 - 1124928*Zeta[5] - (749952*I)*Pi*Zeta[5] + 
     3132864*x*Zeta[5] + (2249856*I)*Pi*x*Zeta[5] - 2128896*x^2*Zeta[5] - 
     (1499904*I)*Pi*x^2*Zeta[5])/(120960*(-1 + x)^2*x) + 
   G[0, x]*(((-1/24*I)*Pi*(1 - x + x^2)*G[1, x]^4)/((-1 + x)^2*x) + 
     G[1, x]^3*((Pi^2 - (4*I)*Pi*x - Pi^2*x + (2*I)*Pi*x^2 + Pi^2*x^2)/
        (12*(-1 + x)^2*x) + ((1 - x + x^2)*G[0, 1, x])/(6*(-1 + x)^2*x)) + 
     ((Pi^2 - 24*x - Pi^2*x + Pi^2*x^2)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     ((2 - x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     ((-1 + x - x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
     (G[0, 1, x]*(48*x - 2*Pi^2*x + Pi^2*x^2 - 28*Zeta[3] + 28*x*Zeta[3] - 
        28*x^2*Zeta[3]))/(12*(-1 + x)^2*x) + 
     G[1, x]^2*(((2 - x)*G[0, 1, x])/(2*(-1 + x)^2) + 
       ((-1 + x - x^2)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
       (I*Pi^3 - (24*I)*Pi*x + 12*Pi^2*x - I*Pi^3*x - 6*Pi^2*x^2 + 
         I*Pi^3*x^2 + 12*Zeta[3] - 12*x*Zeta[3] + 12*x^2*Zeta[3])/
        (24*(-1 + x)^2*x)) + G[1, x]*
      (((-Pi^2 + 24*x + Pi^2*x - Pi^2*x^2)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
       ((-2 + x)*G[0, 1, 1, x])/(-1 + x)^2 + ((1 - x + x^2)*G[0, 1, 1, 1, x])/
        ((-1 + x)^2*x) + (-Pi^4 - (480*I)*Pi*x + 120*Pi^2*x + (20*I)*Pi^3*x + 
         Pi^4*x - (10*I)*Pi^3*x^2 - Pi^4*x^2 + (280*I)*Pi*Zeta[3] + 
         240*x*Zeta[3] - (280*I)*Pi*x*Zeta[3] - 120*x^2*Zeta[3] + 
         (280*I)*Pi*x^2*Zeta[3])/(120*(-1 + x)^2*x)) + 
     (-103680 + 2160*Pi^2 + 141*Pi^4 + (94*I)*Pi^5 + 161280*x - 
       (23040*I)*Pi*x + 2400*Pi^2*x + (480*I)*Pi^3*x - 236*Pi^4*x - 
       (94*I)*Pi^5*x - 57600*x^2 + 1200*Pi^2*x^2 + 71*Pi^4*x^2 + 
       (94*I)*Pi^5*x^2 + 30240*Zeta[3] - 3600*Pi^2*Zeta[3] - 
       41280*x*Zeta[3] + (13440*I)*Pi*x*Zeta[3] + 3600*Pi^2*x*Zeta[3] + 
       16800*x^2*Zeta[3] - (6720*I)*Pi*x^2*Zeta[3] - 3600*Pi^2*x^2*Zeta[3] + 
       2880*Zeta[5] - 2880*x*Zeta[5] + 2880*x^2*Zeta[5])/
      (2880*(-1 + x)^2*x)) + 
   G[1, x]*((Pi*(-1 + 2*x)*(8*I - 2*Pi - I*Pi^2 - 2*Pi*x + I*Pi^2*x + 
        2*Pi*x^2 - I*Pi^2*x^2)*G[0, 1, x])/(4*(-1 + x)^2*x^2) + 
     (((-12*I)*Pi + 6*Pi^2 + (12*I)*Pi*x - 5*Pi^2*x - 24*x^2 - 
        (12*I)*Pi*x^2 + 5*Pi^2*x^2 + Pi^2*x^3)*G[0, 0, 1, x])/
      (12*(-1 + x)^2*x^2) + ((-24 - (12*I)*Pi + 7*Pi^2 + 48*x + (12*I)*Pi*x - 
        8*Pi^2*x - 24*x^2 - (12*I)*Pi*x^2 + 8*Pi^2*x^2 - Pi^2*x^3)*
       G[0, 1, 1, x])/(12*(-1 + x)^2*x^2) + 
     (((-I)*Pi + (3*I)*Pi*x + 2*x^2 - (3*I)*Pi*x^2 - x^3 + (2*I)*Pi*x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((-1 - I*Pi + x + (3*I)*Pi*x + 3*x^2 - (3*I)*Pi*x^2 - 2*x^3 + 
        (2*I)*Pi*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-1 - I*Pi + x + (3*I)*Pi*x + x^2 - (3*I)*Pi*x^2 - x^3 + (2*I)*Pi*x^3)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-1 + x - x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((-1 + x - x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-1 + x - x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((1 - x + x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((23040*I)*Pi - 5760*Pi^2 - (1440*I)*Pi^3 + 240*Pi^4 - (30*I)*Pi^5 + 
       46080*x - (46080*I)*Pi*x + 10560*Pi^2*x + (2880*I)*Pi^3*x - 
       334*Pi^4*x - (4*I)*Pi^5*x + 11520*x^2 + (23040*I)*Pi*x^2 - 
       6000*Pi^2*x^2 - (480*I)*Pi^3*x^2 - 625*Pi^4*x^2 + (4*I)*Pi^5*x^2 - 
       57600*x^3 + 1200*Pi^2*x^3 + 503*Pi^4*x^3 - (34*I)*Pi^5*x^3 - 
       (6720*I)*Pi*Zeta[3] + 3360*Pi^2*Zeta[3] - 13440*x*Zeta[3] + 
       (6720*I)*Pi*x*Zeta[3] - 6480*Pi^2*x*Zeta[3] - 9120*x^2*Zeta[3] + 
       (6720*I)*Pi*x^2*Zeta[3] + 6480*Pi^2*x^2*Zeta[3] + 16800*x^3*Zeta[3] - 
       (6720*I)*Pi*x^3*Zeta[3] - 3120*Pi^2*x^3*Zeta[3] - 2880*x*Zeta[5] + 
       2880*x^2*Zeta[5] - 2880*x^3*Zeta[5])/(2880*(-1 + x)^2*x^2)))


==> anc/Results/Compton/2L/2L_Compton_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((27 + 8*Nf + (18*I)*Pi + 12*x + 8*Nf*x + (18*I)*Pi*x - 39*x^2 - 8*Nf*x^2 - 
    (18*I)*Pi*x^2)*G[0, x]^3)/(36*(-1 + x)^2) + 
 ((3 + 11*x - x^2)*G[0, x]^4)/(24*(-1 + x)^2) + 
 ((45 - 212*Nf - (54*I)*Pi + (24*I)*Nf*Pi - 105*Pi^2 - 45*x + 604*Nf*x + 
    (18*I)*Pi*x - (120*I)*Nf*Pi*x + 159*Pi^2*x + 225*x^2 - 244*Nf*x^2 - 
    (72*I)*Pi*x^2 + (72*I)*Nf*Pi*x^2 - 39*Pi^2*x^2 - 180*x^3 - 144*Nf*x^3)*
   G[1, x]^2)/(72*(-1 + x)*x) + 
 ((-8*Nf - (18*I)*Pi - 66*x - 8*Nf*x - (18*I)*Pi*x + 39*x^2 + 8*Nf*x^2 + 
    (18*I)*Pi*x^2)*G[1, x]^3)/(36*(-1 + x)*x) + 
 ((-13 + 9*x + x^2)*G[1, x]^4)/(24*(-1 + x)*x) + 
 (((-24*I)*Pi + (8*I)*Nf*Pi - 6*Pi^2 - 16*Nf*Pi^2 + (99*I)*Pi*x + 
    (72*I)*Nf*Pi*x + 18*Pi^2*x + 40*Nf*Pi^2*x - (153*I)*Pi*x^2 - 
    (264*I)*Nf*Pi*x^2 - 18*Pi^2*x^2 - 24*Nf*Pi^2*x^2 + (102*I)*Pi*x^3 + 
    (176*I)*Nf*Pi*x^3 + 12*Pi^2*x^3 + 16*Nf*Pi^2*x^3)*G[0, 1, x])/
  (6*(-1 + x)^2*x) + G[0, x]^2*
  ((-45 - 4*Nf + (108*I)*Pi + (24*I)*Nf*Pi - 15*Pi^2 - 135*x - 316*Nf*x - 
     (126*I)*Pi*x + (24*I)*Nf*Pi*x + 81*Pi^2*x + 315*x^2 + 676*Nf*x^2 + 
     (72*I)*Pi*x^2 - (72*I)*Nf*Pi*x^2 + 39*Pi^2*x^2 - 180*x^3 - 144*Nf*x^3)/
    (72*(-1 + x)^2) + ((25 - 32*Nf - 24*x + 64*Nf*x - 3*x^2 - 32*Nf*x^2)*
     G[1, x])/(4*(-1 + x)^2) + ((-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
     G[1, x]^2)/(2*(-1 + x)*x) + ((-1 - x + x^2)*G[0, 1, x])/
    (2*(-1 + x)^2)) + ((75 - 96*Nf + (24*I)*Pi - 48*x + 192*Nf*x + 
    (48*I)*Pi*x - (48*I)*Nf*Pi*x - 51*x^2 - 88*Nf*x^2 - (36*I)*Pi*x^2 - 
    (48*I)*Nf*Pi*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
 ((24 - 8*Nf - (36*I)*Pi + (96*I)*Nf*Pi - 150*x + 16*Nf*x - (24*I)*Pi*x - 
    (144*I)*Nf*Pi*x + 51*x^2 + 88*Nf*x^2 + (36*I)*Pi*x^2 + (48*I)*Nf*Pi*x^2)*
   G[0, 1, 1, x])/(6*(-1 + x)*x) + ((-3 + 13*x + 7*x^2)*G[0, 0, 0, 1, x])/
  (-1 + x)^2 - (2*(7 - 8*Nf - 13*x + 20*Nf*x - 3*x^2 - 12*Nf*x^2 + 2*x^3 + 
    8*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 ((17 - 27*x + 7*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
 (72495 + 68020*Nf - (106920*I)*Pi + (107040*I)*Nf*Pi - 43740*Pi^2 - 
   23880*Nf*Pi^2 + (9720*I)*Pi^3 + (34560*I)*Nf*Pi^3 + 189*Pi^4 - 72495*x - 
   68020*Nf*x + (106920*I)*Pi*x - (107040*I)*Nf*Pi*x + 11340*Pi^2*x - 
   2040*Nf*Pi^2*x - (19440*I)*Pi^3*x - (69120*I)*Nf*Pi^3*x + 675*Pi^4*x + 
   3168*Nf*Pi^4*x + 64800*Pi^2*x^2 + 51840*Nf*Pi^2*x^2 + (18360*I)*Pi^3*x^2 + 
   (31680*I)*Nf*Pi^3*x^2 + 3240*Pi^4*x^2 + 3168*Nf*Pi^4*x^2 - 
   32400*Pi^2*x^3 - 25920*Nf*Pi^2*x^3 - 174960*Zeta[3] - 205920*Nf*Zeta[3] - 
   (25920*I)*Pi*Zeta[3] + 233280*x*Zeta[3] + 413280*Nf*x*Zeta[3] + 
   (181440*I)*Pi*x*Zeta[3] - (103680*I)*Nf*Pi*x*Zeta[3] - 
   110160*x^2*Zeta[3] - 190080*Nf*x^2*Zeta[3] - (77760*I)*Pi*x^2*Zeta[3] - 
   (103680*I)*Nf*Pi*x^2*Zeta[3])/(12960*(-1 + x)^2) + 
 G[0, x]*(((-9 + 4*Nf - (12*I)*Pi + (48*I)*Nf*Pi + 30*x - 8*Nf*x - 
      (6*I)*Pi*x - (72*I)*Nf*Pi*x - 21*x^2 + 4*Nf*x^2 + (12*I)*Pi*x^2 + 
      (24*I)*Nf*Pi*x^2)*G[1, x]^2)/(6*(-1 + x)*x) + 
   ((-5 + x)*G[1, x]^3)/(3*x) + 
   ((-75 + 96*Nf - (6*I)*Pi + 48*x - 192*Nf*x - (6*I)*Pi*x + 51*x^2 + 
      88*Nf*x^2 + (6*I)*Pi*x^2)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*(((18*I)*Pi - (8*I)*Nf*Pi + 6*Pi^2 + 16*Nf*Pi^2 + 18*x - 8*Nf*x - 
       (3*I)*Pi*x - (72*I)*Nf*Pi*x - 20*Pi^2*x - 40*Nf*Pi^2*x + 12*x^2 + 
       32*Nf*x^2 + (30*I)*Pi*x^2 + (168*I)*Nf*Pi*x^2 + 20*Pi^2*x^2 + 
       32*Nf*Pi^2*x^2 - 60*x^3 - 48*Nf*x^3 - (51*I)*Pi*x^3 - 
       (88*I)*Nf*Pi*x^3 - 6*Pi^2*x^3 - 8*Nf*Pi^2*x^3 + 30*x^4 + 24*Nf*x^4)/
      (6*(-1 + x)^2*x) - (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x)) - (2*(-1 + 3*x + 2*x^2)*G[0, 0, 1, x])/
    (-1 + x)^2 + (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x) + (-351 - 180*Nf - (36*I)*Pi - 
     (176*I)*Nf*Pi + 99*Pi^2 + 208*Nf*Pi^2 + (42*I)*Pi^3 + 108*x + 880*Nf*x + 
     (90*I)*Pi*x - (152*I)*Nf*Pi*x - 72*Pi^2*x - 368*Nf*Pi^2*x + 
     (42*I)*Pi^3*x + 243*x^2 - 700*Nf*x^2 - (144*I)*Pi*x^2 + 
     (752*I)*Nf*Pi*x^2 - 87*Pi^2*x^2 + 256*Nf*Pi^2*x^2 - (42*I)*Pi^3*x^2 + 
     144*Zeta[3] - 432*x*Zeta[3] - 288*x^2*Zeta[3])/(72*(-1 + x)^2)) + 
 G[1, x]*(((-I)*Pi*(-5 + 16*Nf - 3*x - 24*Nf*x + 5*x^2 + 8*Nf*x^2)*
     G[0, 1, x])/((-1 + x)*x) + 
   (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) + ((-9 + 13*x - 3*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   ((90*I)*Pi - (424*I)*Nf*Pi + 60*Pi^2 - 96*Nf*Pi^2 + (18*I)*Pi^3 - 
     (192*I)*Nf*Pi^3 + 594*x - 520*Nf*x - (198*I)*Pi*x + (1352*I)*Nf*Pi*x - 
     246*Pi^2*x + 144*Nf*Pi^2*x - (6*I)*Pi^3*x + (288*I)*Nf*Pi^3*x - 
     243*x^2 + 700*Nf*x^2 + (144*I)*Pi*x^2 - (752*I)*Nf*Pi*x^2 + 
     87*Pi^2*x^2 - 256*Nf*Pi^2*x^2 - (18*I)*Pi^3*x^2 - (96*I)*Nf*Pi^3*x^2 + 
     216*Zeta[3] + 1152*Nf*Zeta[3] - 1224*x*Zeta[3] - 1728*Nf*x*Zeta[3] + 
     648*x^2*Zeta[3] + 576*Nf*x^2*Zeta[3])/(72*(-1 + x)*x)) + 
 eps*(((-10 - 38*x + 3*x^2)*G[0, x]^5)/(60*(-1 + x)^2) + 
   ((72 + 800*Nf - (54*I)*Pi - (120*I)*Nf*Pi + 588*Pi^2 - 1278*x - 
      2536*Nf*x - (306*I)*Pi*x + (456*I)*Nf*Pi*x - 732*Pi^2*x + 63*x^2 + 
      1108*Nf*x^2 + (684*I)*Pi*x^2 - (264*I)*Nf*Pi*x^2 + 132*Pi^2*x^2 + 
      756*x^3 + 576*Nf*x^3)*G[1, x]^3)/(216*(-1 + x)*x) + 
   ((-25 + 12*Nf + (28*I)*Pi + 111*x + 12*Nf*x + (28*I)*Pi*x - 44*x^2 - 
      12*Nf*x^2 - (28*I)*Pi*x^2)*G[1, x]^4)/(48*(-1 + x)*x) + 
   ((45 - 32*x - 3*x^2)*G[1, x]^5)/(60*(-1 + x)*x) + 
   G[0, x]^4*((-42 - 12*Nf - (28*I)*Pi + 23*x - 12*Nf*x - (28*I)*Pi*x + 
       44*x^2 + 12*Nf*x^2 + (28*I)*Pi*x^2)/(48*(-1 + x)^2) + 
     ((3 + 11*x - x^2)*G[1, x])/(24*(-1 + x)^2)) + 
   (I*(-3*Pi + 32*Nf*Pi + 5*Pi*x - 80*Nf*Pi*x - 5*Pi*x^2 + 80*Nf*Pi*x^2)*
     G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[0, x]^3*((387 + 52*Nf - (324*I)*Pi - (72*I)*Nf*Pi + 12*Pi^2 + 1116*x + 
       1408*Nf*x + (1062*I)*Pi*x - (72*I)*Nf*Pi*x - 468*Pi^2*x - 2331*x^2 - 
       2836*Nf*x^2 - (684*I)*Pi*x^2 + (264*I)*Nf*Pi*x^2 - 132*Pi^2*x^2 + 
       756*x^3 + 576*Nf*x^3)/(216*(-1 + x)^2) + 
     ((-186 + 196*Nf + (9*I)*Pi + 120*x - 380*Nf*x + (9*I)*Pi*x + 78*x^2 + 
        188*Nf*x^2 - (9*I)*Pi*x^2)*G[1, x])/(18*(-1 + x)^2) - 
     (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*G[1, x]^2)/
      (3*(-1 + x)*x) + ((1 - 31*x - 9*x^2)*G[0, 1, x])/(6*(-1 + x)^2)) + 
   (((-576*I)*Pi + (240*I)*Nf*Pi - 228*Pi^2 - 480*Nf*Pi^2 + 3096*x - 
      2872*Nf*x + (1782*I)*Pi*x - (3048*I)*Nf*Pi*x + 693*Pi^2*x + 
      1200*Nf*Pi^2*x - 2277*x^2 + 6056*Nf*x^2 - (72*I)*Pi*x^2 + 
      (3288*I)*Nf*Pi*x^2 - 147*Pi^2*x^2 - 624*Nf*Pi^2*x^2 - 2322*x^3 - 
      3312*Nf*x^3 - (1032*I)*Nf*Pi*x^3 + 231*Pi^2*x^3 + 576*Nf*Pi^2*x^3 + 
      432*x^4 + 720*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
   ((-1071 + 592*Nf + (1134*I)*Pi - (552*I)*Nf*Pi + 549*Pi^2 + 672*Nf*Pi^2 + 
      6696*x - 2184*Nf*x - (1638*I)*Pi*x - (432*I)*Nf*Pi*x - 1092*Pi^2*x - 
      1680*Nf*Pi^2*x - 6651*x^2 + 440*Nf*x^2 - (72*I)*Pi*x^2 + 
      (192*I)*Nf*Pi*x^2 + 546*Pi^2*x^2 + 1104*Nf*Pi^2*x^2 + 594*x^3 + 
      432*Nf*x^3 + (1032*I)*Nf*Pi*x^3 - 231*Pi^2*x^3 - 576*Nf*Pi^2*x^3 + 
      432*x^4 + 720*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((-303 + 484*Nf - (12*I)*Pi + 231*x - 884*Nf*x + (60*I)*Pi*x - 
      (144*I)*Nf*Pi*x + 207*x^2 + 364*Nf*x^2 - (24*I)*Pi*x^2 - 
      (144*I)*Nf*Pi*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2) + 
   ((-318 + 128*Nf - (24*I)*Pi + (384*I)*Nf*Pi + 777*x - 96*Nf*x + 
      (24*I)*Pi*x - (960*I)*Nf*Pi*x - 423*x^2 - 480*Nf*x^2 + (72*I)*Pi*x^2 + 
      (576*I)*Nf*Pi*x^2 + 282*x^3 + 320*Nf*x^3 - (48*I)*Pi*x^3 - 
      (384*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x) + 
   ((135 - 36*Nf + (24*I)*Pi - (288*I)*Nf*Pi - 645*x + 156*Nf*x - 
      (12*I)*Pi*x + (432*I)*Nf*Pi*x + 207*x^2 + 364*Nf*x^2 - (24*I)*Pi*x^2 - 
      (144*I)*Nf*Pi*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x) + 
   ((17 + x - 21*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((-98 + 112*Nf + 211*x - 280*Nf*x + 87*x^2 + 200*Nf*x^2 - 41*x^3 - 
      80*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (2*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((159 - 48*Nf - 262*x + 120*Nf*x - 36*x^2 - 40*Nf*x^2 + 41*x^3 + 
      80*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (2*(25 - 48*x - 10*x^2 + 16*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((3 - 41*x + 21*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   G[0, x]^2*(((156 - 64*Nf - (36*I)*Pi + (192*I)*Nf*Pi - 327*x - 96*Nf*x + 
        (24*I)*Pi*x - (480*I)*Nf*Pi*x + 330*x^2 + 384*Nf*x^2 + 
        (48*I)*Pi*x^2 + (384*I)*Nf*Pi*x^2 - 165*x^3 - 224*Nf*x^3 - 
        (36*I)*Pi*x^3 - (96*I)*Nf*Pi*x^3)*G[1, x]^2)/(24*(-1 + x)^2*x) + 
     ((13 + 24*Nf - 17*x - 36*Nf*x + 5*x^2 + 12*Nf*x^2)*G[1, x]^3)/
      (6*(-1 + x)*x) + ((147 - 100*Nf + (30*I)*Pi - 39*x + 212*Nf*x + 
        (30*I)*Pi*x - 135*x^2 - 108*Nf*x^2 - (30*I)*Pi*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]*(((-396*I)*Pi + (144*I)*Nf*Pi - 156*Pi^2 - 
         288*Nf*Pi^2 + 2700*x - 2728*Nf*x + (846*I)*Pi*x + (744*I)*Nf*Pi*x + 
         345*Pi^2*x + 720*Nf*Pi^2*x - 2799*x^2 + 5588*Nf*x^2 - 
         (1170*I)*Pi*x^2 - (1848*I)*Nf*Pi*x^2 - 183*Pi^2*x^2 - 
         576*Nf*Pi^2*x^2 - 234*x^3 - 2792*Nf*x^3 + (810*I)*Pi*x^3 + 
         (936*I)*Nf*Pi*x^3 + 99*Pi^2*x^3 + 144*Nf*Pi^2*x^3 + 36*x^4 + 
         288*Nf*x^4)/(72*(-1 + x)^2*x) + 
       ((14 - 16*Nf - 25*x + 40*Nf*x + 7*x^2 - 32*Nf*x^2 + 3*x^3 + 8*Nf*x^3)*
         G[0, 1, x])/(2*(-1 + x)^2*x)) + (7*x*(4 + x)*G[0, 0, 1, x])/
      (-1 + x)^2 + (3*(14 - 16*Nf - 25*x + 40*Nf*x + 7*x^2 - 32*Nf*x^2 + 
        3*x^3 + 8*Nf*x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (1728 + 1136*Nf - (108*I)*Pi + (1344*I)*Nf*Pi - 1206*Pi^2 - 
       1884*Nf*Pi^2 - (324*I)*Pi^3 + 4833*x - 17356*Nf*x + (984*I)*Nf*Pi*x + 
       405*Pi^2*x + 3156*Nf*Pi^2*x - (324*I)*Pi^3*x + 5724*x^2 + 
       31552*Nf*x^2 + (3456*I)*Pi*x^2 - (5280*I)*Nf*Pi*x^2 + 1476*Pi^2*x^2 - 
       2052*Nf*Pi^2*x^2 + (324*I)*Pi^3*x^2 - 5940*x^3 - 9288*Nf*x^3 - 
       (864*I)*Nf*Pi*x^3 + 1584*Zeta[3] + 13680*x*Zeta[3] + 1440*x^2*Zeta[3])/
      (432*(-1 + x)^2)) + G[1, x]^2*
    ((((-3*I)/2)*Pi*(1 + 16*Nf + 3*x - 24*Nf*x - x^2 + 8*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x) + (2*(12 + 12*Nf - 14*x - 18*Nf*x + 3*x^2 + 6*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + (5*(9 - 13*x + 3*x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)*x) + (-6345 - 6044*Nf - (3348*I)*Pi + (3816*I)*Nf*Pi - 
       675*Pi^2 + 780*Nf*Pi^2 + (216*I)*Pi^3 - (1728*I)*Nf*Pi^3 - 1539*x + 
       17884*Nf*x + (6912*I)*Pi*x - (12168*I)*Nf*Pi*x + 3357*Pi^2*x - 
       948*Nf*Pi^2*x + (2592*I)*Nf*Pi^3*x + 12096*x^2 - 3688*Nf*x^2 - 
       (3456*I)*Pi*x^2 + (7872*I)*Nf*Pi*x^2 - 1476*Pi^2*x^2 + 
       2052*Nf*Pi^2*x^2 - (216*I)*Pi^3*x^2 - (864*I)*Nf*Pi^3*x^2 - 5940*x^3 - 
       9288*Nf*x^3 - (864*I)*Nf*Pi*x^3 - 16056*Zeta[3] + 10368*Nf*Zeta[3] + 
       18504*x*Zeta[3] - 15552*Nf*x*Zeta[3] - 2088*x^2*Zeta[3] + 
       5184*Nf*x^2*Zeta[3])/(432*(-1 + x)*x)) + 
   G[0, 1, x]*((2*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((-1071*I)*Pi + (592*I)*Nf*Pi - 24*Pi^2 + 40*Nf*Pi^2 - (9*I)*Pi^3 + 
       (192*I)*Nf*Pi^3 + (3600*I)*Pi*x + (688*I)*Nf*Pi*x - 111*Pi^2*x - 
       776*Nf*Pi^2*x + (21*I)*Pi^3*x - (480*I)*Nf*Pi^3*x - (4374*I)*Pi*x^2 - 
       (5616*I)*Nf*Pi*x^2 + 477*Pi^2*x^2 + 2088*Nf*Pi^2*x^2 - 
       (57*I)*Pi^3*x^2 + (480*I)*Nf*Pi^3*x^2 + (2916*I)*Pi*x^3 + 
       (3744*I)*Nf*Pi*x^3 - 318*Pi^2*x^3 - 1392*Nf*Pi^2*x^3 + 
       (18*I)*Pi^3*x^3 - 180*Zeta[3] - 1152*Nf*Zeta[3] + 972*x*Zeta[3] + 
       2880*Nf*x*Zeta[3] - 1548*x^2*Zeta[3] - 2880*Nf*x^2*Zeta[3] + 
       1152*x^3*Zeta[3])/(36*(-1 + x)^2*x)) + 
   G[1, x]*((((-141*I)*Pi + (68*I)*Nf*Pi + 23*Pi^2 - 112*Nf*Pi^2 + 
        (141*I)*Pi*x + (120*I)*Nf*Pi*x - 38*Pi^2*x + 280*Nf*Pi^2*x + 
        (36*I)*Pi*x^2 - (152*I)*Nf*Pi*x^2 + 4*Pi^2*x^2 - 216*Nf*Pi^2*x^2 - 
        (18*I)*Pi*x^3 - (44*I)*Nf*Pi*x^3 + 17*Pi^2*x^3 + 64*Nf*Pi^2*x^3)*
       G[0, 1, x])/(6*(-1 + x)^2*x) + 
     ((222 - 88*Nf + (6*I)*Pi - (384*I)*Nf*Pi - 699*x - 24*Nf*x - 
        (24*I)*Pi*x + (960*I)*Nf*Pi*x + 612*x^2 + 312*Nf*x^2 + 
        (84*I)*Pi*x^2 - (816*I)*Nf*Pi*x^2 - 153*x^3 - 192*Nf*x^3 - 
        (30*I)*Pi*x^3 + (144*I)*Nf*Pi*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) + 
     ((-81 + 20*Nf + (12*I)*Pi + (288*I)*Nf*Pi + 477*x - 76*Nf*x + 
        (48*I)*Pi*x - (432*I)*Nf*Pi*x - 171*x^2 - 236*Nf*x^2 - 
        (12*I)*Pi*x^2 + (144*I)*Nf*Pi*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     ((-70 + 80*Nf + 117*x - 200*Nf*x - 27*x^2 + 160*Nf*x^2 - 3*x^3 - 
        40*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((-7 + 48*Nf - 14*x - 120*Nf*x + 56*x^2 + 88*Nf*x^2 - 21*x^3 - 
        32*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((-59 + 95*x - 25*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((63450*I)*Pi + (60440*I)*Nf*Pi - 25650*Pi^2 + 240*Nf*Pi^2 - 
       (9810*I)*Pi^3 + (6600*I)*Nf*Pi^3 - 1524*Pi^4 - 5088*Nf*Pi^4 - 
       76410*x + 110360*Nf*x - (2700*I)*Pi*x - (236640*I)*Nf*Pi*x + 
       84510*Pi^2*x + 2280*Nf*Pi^2*x + (13860*I)*Pi^3*x - 
       (1440*I)*Nf*Pi^3*x + 2196*Pi^4*x + 12720*Nf*Pi^4*x + 105975*x^2 - 
       249100*Nf*x^2 - (112590*I)*Pi*x^2 + (261800*I)*Nf*Pi*x^2 - 
       59355*Pi^2*x^2 + 33380*Nf*Pi^2*x^2 - (8370*I)*Pi^3*x^2 - 
       (5040*I)*Nf*Pi^3*x^2 - 660*Pi^4*x^2 - 9648*Nf*Pi^4*x^2 - 29565*x^3 + 
       138740*Nf*x^3 + (51840*I)*Pi*x^3 - (85600*I)*Nf*Pi*x^3 - 
       11385*Pi^2*x^3 - 48860*Nf*Pi^2*x^3 + (5400*I)*Pi^3*x^3 - 
       (600*I)*Nf*Pi^3*x^3 + 672*Pi^4*x^3 + 3072*Nf*Pi^4*x^3 + 
       11880*Pi^2*x^4 + 12960*Nf*Pi^2*x^4 + 65880*Zeta[3] - 
       33120*Nf*Zeta[3] + (9360*I)*Pi*Zeta[3] - (34560*I)*Nf*Pi*Zeta[3] + 
       45000*x*Zeta[3] - 34560*Nf*x*Zeta[3] + (4320*I)*Pi*x*Zeta[3] + 
       (86400*I)*Nf*Pi*x*Zeta[3] - 169920*x^2*Zeta[3] + 
       97920*Nf*x^2*Zeta[3] + (2880*I)*Pi*x^2*Zeta[3] - 
       (86400*I)*Nf*Pi*x^2*Zeta[3] + 52560*x^3*Zeta[3] - 
       27360*Nf*x^3*Zeta[3] - (3600*I)*Pi*x^3*Zeta[3])/(2160*(-1 + x)^2*x)) + 
   G[0, x]*(((42 - 16*Nf - (12*I)*Pi + (144*I)*Nf*Pi - 117*x + 32*Nf*x + 
        (6*I)*Pi*x - (216*I)*Nf*Pi*x + 75*x^2 - 16*Nf*x^2 + (12*I)*Pi*x^2 + 
        (72*I)*Nf*Pi*x^2)*G[1, x]^3)/(18*(-1 + x)*x) - 
     (5*(-5 + x)*G[1, x]^4)/(12*x) + 
     (((468*I)*Pi - (192*I)*Nf*Pi + 192*Pi^2 + 384*Nf*Pi^2 - 3096*x + 
        2872*Nf*x - (828*I)*Pi*x + (1152*I)*Nf*Pi*x - 567*Pi^2*x - 
        960*Nf*Pi^2*x + 2277*x^2 - 6056*Nf*x^2 + (180*I)*Pi*x^2 - 
        (1584*I)*Nf*Pi*x^2 - 183*Pi^2*x^2 + 768*Nf*Pi^2*x^2 + 2322*x^3 + 
        3312*Nf*x^3 - (108*I)*Pi*x^3 + (768*I)*Nf*Pi*x^3 - 129*Pi^2*x^3 - 
        192*Nf*Pi^2*x^3 - 432*x^4 - 720*Nf*x^4)*G[0, 1, x])/
      (36*(-1 + x)^2*x) + ((-28 + 32*Nf + 53*x - 80*Nf*x + 5*x^2 + 
        64*Nf*x^2 - 5*x^3 - 16*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     G[1, x]^2*((387 - 118*Nf + (324*I)*Pi - (144*I)*Nf*Pi - 360*Pi^2 + 
         336*Nf*Pi^2 - 1620*x + 480*Nf*x - (495*I)*Pi*x - (432*I)*Nf*Pi*x + 
         636*Pi^2*x - 840*Nf*Pi^2*x + 1683*x^2 - 750*Nf*x^2 + 
         (450*I)*Pi*x^2 + (1296*I)*Nf*Pi*x^2 - 240*Pi^2*x^2 + 
         672*Nf*Pi^2*x^2 - 252*x^3 + 604*Nf*x^3 - (297*I)*Pi*x^3 - 
         (720*I)*Nf*Pi*x^3 - 36*Pi^2*x^3 - 168*Nf*Pi^2*x^3 - 198*x^4 - 
         216*Nf*x^4)/(36*(-1 + x)^2*x) - 
       (2*(12 + 12*Nf - 14*x - 18*Nf*x + 3*x^2 + 6*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) + ((39 - 96*Nf - (18*I)*Pi - 48*x + 168*Nf*x - 
        (18*I)*Pi*x - 18*x^2 - 64*Nf*x^2 + (18*I)*Pi*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2) + ((300 - 120*Nf + (60*I)*Pi - (480*I)*Nf*Pi - 843*x + 
        72*Nf*x - (78*I)*Pi*x + (1200*I)*Nf*Pi*x + 576*x^2 + 216*Nf*x^2 - 
        (78*I)*Pi*x^2 - (960*I)*Nf*Pi*x^2 - 129*x^3 - 128*Nf*x^3 + 
        (78*I)*Pi*x^3 + (240*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) - 
     (2*(3 + 23*x + 2*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
     (4*(7 - 8*Nf - 9*x + 20*Nf*x + 15*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (2*(-13 + 24*Nf + x - 36*Nf*x + 7*x^2 + 12*Nf*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + (-46845 - 28380*Nf + (72360*I)*Pi - (30160*I)*Nf*Pi + 
       20835*Pi^2 + 25700*Nf*Pi^2 - (3780*I)*Pi^3 - (5640*I)*Nf*Pi^3 - 
       282*Pi^4 + 17280*x + 167120*Nf*x + (42930*I)*Pi*x + (5000*I)*Nf*Pi*x - 
       22230*Pi^2*x - 35440*Nf*Pi^2*x + (8910*I)*Pi^3*x + 
       (10200*I)*Nf*Pi^3*x - 2202*Pi^4*x + 29565*x^2 - 138740*Nf*x^2 - 
       (51840*I)*Pi*x^2 + (85600*I)*Nf*Pi*x^2 - 36135*Pi^2*x^2 - 
       2980*Nf*Pi^2*x^2 - (6480*I)*Pi^3*x^2 - (2040*I)*Nf*Pi^3*x^2 - 
       198*Pi^4*x^2 + 11880*Pi^2*x^3 + 12960*Nf*Pi^2*x^3 + 79920*Zeta[3] + 
       34560*Nf*Zeta[3] + (2880*I)*Pi*Zeta[3] - 18720*x*Zeta[3] - 
       86400*Nf*x*Zeta[3] + (2880*I)*Pi*x*Zeta[3] - 46080*x^2*Zeta[3] + 
       43200*Nf*x^2*Zeta[3] - (2880*I)*Pi*x^2*Zeta[3])/(2160*(-1 + x)^2) + 
     G[1, x]*(((-222 + 88*Nf + (96*I)*Nf*Pi + 699*x + 24*Nf*x + (6*I)*Pi*x - 
          (240*I)*Nf*Pi*x - 612*x^2 - 312*Nf*x^2 - (18*I)*Pi*x^2 + 
          (192*I)*Nf*Pi*x^2 + 153*x^3 + 192*Nf*x^3 + (6*I)*Pi*x^3 - 
          (48*I)*Nf*Pi*x^3)*G[0, 1, x])/(6*(-1 + x)^2*x) + 
       (2*(14 - 16*Nf - 23*x + 40*Nf*x + 5*x^2 - 32*Nf*x^2 + 8*Nf*x^3)*
         G[0, 0, 1, x])/((-1 + x)^2*x) + (2*(-17 - 24*Nf + 7*x + 12*Nf*x)*
         G[0, 1, 1, x])/x + ((774*I)*Pi - (236*I)*Nf*Pi + 48*Pi^2 + 
         8*Nf*Pi^2 - (96*I)*Nf*Pi^3 + 1458*x - 428*Nf*x - (324*I)*Pi*x - 
         (1864*I)*Nf*Pi*x - 1179*Pi^2*x + 656*Nf*Pi^2*x + (9*I)*Pi^3*x + 
         (240*I)*Nf*Pi^3*x - 468*x^2 + 1976*Nf*x^2 + (711*I)*Pi*x^2 + 
         (4472*I)*Nf*Pi*x^2 + 996*Pi^2*x^2 - 1312*Nf*Pi^2*x^2 + 
         (33*I)*Pi^3*x^2 - (192*I)*Nf*Pi^3*x^2 - 1980*x^3 - 3096*Nf*x^3 - 
         (1458*I)*Pi*x^3 - (2160*I)*Nf*Pi*x^3 + 159*Pi^2*x^3 + 
         696*Nf*Pi^2*x^3 - (21*I)*Pi^3*x^3 + (48*I)*Nf*Pi^3*x^3 + 990*x^4 + 
         1548*Nf*x^4 + (144*I)*Nf*Pi*x^4 + 72*Zeta[3] + 576*Nf*Zeta[3] - 
         648*x*Zeta[3] - 1440*Nf*x*Zeta[3] + 792*x^2*Zeta[3] + 
         1152*Nf*x^2*Zeta[3] - 504*x^3*Zeta[3] - 288*Nf*x^3*Zeta[3])/
        (36*(-1 + x)^2*x))) + (1848015 + 1753300*Nf - (2750760*I)*Pi + 
     (4130400*I)*Nf*Pi - 1739070*Pi^2 - 1031880*Nf*Pi^2 - (187920*I)*Pi^3 + 
     (645120*I)*Nf*Pi^3 - 53730*Pi^4 - 185256*Nf*Pi^4 - (2268*I)*Pi^5 - 
     1848015*x - 1753300*Nf*x + (2750760*I)*Pi*x - (4130400*I)*Nf*Pi*x + 
     669870*Pi^2*x - 639960*Nf*Pi^2*x + (48600*I)*Pi^3*x - 
     (1687680*I)*Nf*Pi^3*x + 102870*Pi^4*x + 374184*Nf*Pi^4*x + 
     (972*I)*Pi^5*x - (13824*I)*Nf*Pi^5*x + 2138400*Pi^2*x^2 + 
     3343680*Nf*Pi^2*x^2 + (524880*I)*Pi^3*x^2 + (984960*I)*Nf*Pi^3*x^2 - 
     32508*Pi^4*x^2 - 203904*Nf*Pi^4*x^2 + (648*I)*Pi^5*x^2 - 
     (13824*I)*Nf*Pi^5*x^2 - 1069200*Pi^2*x^3 - 1671840*Nf*Pi^2*x^3 - 
     (155520*I)*Nf*Pi^3*x^3 - 615600*Zeta[3] - 4187520*Nf*Zeta[3] + 
     (1969920*I)*Pi*Zeta[3] - (1399680*I)*Nf*Pi*Zeta[3] + 
     838080*Pi^2*Zeta[3] + 518400*x*Zeta[3] + 7954560*Nf*x*Zeta[3] + 
     (1723680*I)*Pi*x*Zeta[3] + (1918080*I)*Nf*Pi*x*Zeta[3] + 
     341280*Pi^2*x*Zeta[3] + 1244160*Nf*Pi^2*x*Zeta[3] - 
     1283040*x^2*Zeta[3] - 933120*Nf*x^2*Zeta[3] - (2229120*I)*Nf*Pi*x^2*
      Zeta[3] + 498960*Pi^2*x^2*Zeta[3] + 1244160*Nf*Pi^2*x^2*Zeta[3] - 
     933120*x^3*Zeta[3] - 1555200*Nf*x^3*Zeta[3] - 77760*Zeta[5] + 
     4743360*x*Zeta[5] - 1244160*Nf*x*Zeta[5] + 466560*x^2*Zeta[5] - 
     1244160*Nf*x^2*Zeta[5])/(77760*(-1 + x)^2)) + 
 eps^2*(((85 + 333*x - 23*x^2)*G[0, x]^6)/(720*(-1 + x)^2) + 
   ((-378 - 776*Nf + (222*I)*Pi + (136*I)*Nf*Pi - 675*Pi^2 + 2046*x + 
      2600*Nf*x + (438*I)*Pi*x - (440*I)*Nf*Pi*x + 777*Pi^2*x - 435*x^2 - 
      1172*Nf*x^2 - (912*I)*Pi*x^2 + (248*I)*Nf*Pi*x^2 - 117*Pi^2*x^2 - 
      708*x^3 - 576*Nf*x^3)*G[1, x]^4)/(288*(-1 + x)*x) + 
   ((510 - 112*Nf - (270*I)*Pi - 1164*x - 112*Nf*x - (270*I)*Pi*x + 249*x^2 + 
      112*Nf*x^2 + (270*I)*Pi*x^2)*G[1, x]^5)/(720*(-1 + x)*x) + 
   ((-395 + 287*x + 23*x^2)*G[1, x]^6)/(720*(-1 + x)*x) + 
   G[0, x]^5*((405 + 112*Nf + (270*I)*Pi - 666*x + 112*Nf*x + (270*I)*Pi*x - 
       249*x^2 - 112*Nf*x^2 - (270*I)*Pi*x^2)/(720*(-1 + x)^2) + 
     ((-10 - 38*x + 3*x^2)*G[1, x])/(60*(-1 + x)^2)) + 
   (((-33*I)*Pi + (46*I)*Nf*Pi + Pi^2 - 116*Nf*Pi^2 - (48*I)*Pi*x - 
      (228*I)*Nf*Pi*x + 4*Pi^2*x + 290*Nf*Pi^2*x + (48*I)*Pi*x^2 + 
      (228*I)*Nf*Pi*x^2 - 4*Pi^2*x^2 - 290*Nf*Pi^2*x^2)*G[0, 1, x]^2)/
    (3*(-1 + x)^2*x) + G[0, x]^4*
    ((-525 - 76*Nf + (252*I)*Pi + (56*I)*Nf*Pi + 15*Pi^2 - 948*x - 
       1472*Nf*x - (1386*I)*Pi*x + (56*I)*Nf*Pi*x + 543*Pi^2*x + 2559*x^2 + 
       2900*Nf*x^2 + (912*I)*Pi*x^2 - (248*I)*Nf*Pi*x^2 + 117*Pi^2*x^2 - 
       708*x^3 - 576*Nf*x^3)/(288*(-1 + x)^2) + 
     ((399 - 396*Nf - (28*I)*Pi - 165*x + 756*Nf*x - (28*I)*Pi*x - 233*x^2 - 
        372*Nf*x^2 + (28*I)*Pi*x^2)*G[1, x])/(48*(-1 + x)^2) + 
     ((168 - 192*Nf - 285*x + 480*Nf*x + 107*x^2 - 384*Nf*x^2 + 23*x^3 + 
        96*Nf*x^3)*G[1, x]^2)/(48*(-1 + x)^2*x) + 
     ((-1 + 143*x + 37*x^2)*G[0, 1, x])/(24*(-1 + x)^2)) + 
   ((105 - 120*Nf - 176*x + 300*Nf*x + 60*x^2 - 240*Nf*x^2 + 10*x^3 + 
      60*Nf*x^3)*G[0, 0, 1, x]^2)/((-1 + x)^2*x) + 
   ((-1 + 26*x + 90*x^2 - 60*Nf*x^2 - 10*x^3 - 60*Nf*x^3)*G[0, 1, 1, x]^2)/
    ((-1 + x)^2*x) + (((-1944*I)*Pi + (960*I)*Nf*Pi - 1056*Pi^2 - 
      1920*Nf*Pi^2 - 12492*x + 12368*Nf*x + (2682*I)*Pi*x + 
      (2952*I)*Nf*Pi*x + 2109*Pi^2*x + 4800*Nf*Pi^2*x + 9828*x^2 - 
      24796*Nf*x^2 - (1368*I)*Pi*x^2 - (11736*I)*Nf*Pi*x^2 - 3771*Pi^2*x^2 - 
      2928*Nf*Pi^2*x^2 + 7686*x^3 + 14160*Nf*x^3 + (2268*I)*Pi*x^3 + 
      (7032*I)*Nf*Pi*x^3 + 579*Pi^2*x^3 + 1872*Nf*Pi^2*x^3 - 936*x^4 - 
      3600*Nf*x^4)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x) + 
   ((-10899 + 3016*Nf - (1854*I)*Pi + (1608*I)*Nf*Pi + 2793*Pi^2 - 
      2880*Nf*Pi^2 + 26892*x - 1904*Nf*x + (4950*I)*Pi*x - (552*I)*Nf*Pi*x - 
      5025*Pi^2*x + 7200*Nf*Pi^2*x - 15282*x^2 - 12384*Nf*x^2 - 
      (3726*I)*Pi*x^2 - (7992*I)*Nf*Pi*x^2 - 1683*Pi^2*x^2 - 
      4320*Nf*Pi^2*x^2 + 10188*x^3 + 8256*Nf*x^3 + (2484*I)*Pi*x^3 + 
      (5328*I)*Nf*Pi*x^3 + 1122*Pi^2*x^3 + 2880*Nf*Pi^2*x^3)*
     G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((-4086 + 1868*Nf - (1638*I)*Pi + (792*I)*Nf*Pi + 2139*Pi^2 - 
      1824*Nf*Pi^2 + 26478*x - 9144*Nf*x + (6750*I)*Pi*x + (576*I)*Nf*Pi*x - 
      3696*Pi^2*x + 4560*Nf*Pi^2*x - 27270*x^2 + 3916*Nf*x^2 - 
      (5436*I)*Pi*x^2 - (9360*I)*Nf*Pi*x^2 + 2034*Pi^2*x^2 - 
      2688*Nf*Pi^2*x^2 + 3942*x^3 - 240*Nf*x^3 + (2268*I)*Pi*x^3 + 
      (7032*I)*Nf*Pi*x^3 + 579*Pi^2*x^3 + 1872*Nf*Pi^2*x^3 + 936*x^4 + 
      3600*Nf*x^4)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((201 - 388*Nf - (24*I)*Pi - 41*x + 700*Nf*x + (32*I)*Pi*x - 
      (112*I)*Nf*Pi*x - 169*x^2 - 284*Nf*x^2 - (4*I)*Pi*x^2 - 
      (112*I)*Nf*Pi*x^2)*G[0, 0, 0, 0, 1, x])/(2*(-1 + x)^2) + 
   ((-1662 + 776*Nf - (600*I)*Pi + (7392*I)*Nf*Pi + 2031*x - 4060*Nf*x + 
      (240*I)*Pi*x - (18480*I)*Nf*Pi*x + 2184*x^2 + 4820*Nf*x^2 + 
      (1176*I)*Pi*x^2 + (11616*I)*Nf*Pi*x^2 - 462*x^3 - 2044*Nf*x^3 - 
      (708*I)*Pi*x^3 - (6864*I)*Nf*Pi*x^3)*G[0, 0, 0, 1, 1, x])/
    (6*(-1 + x)^2*x) + (2*(-192 + 86*Nf - (57*I)*Pi + (696*I)*Nf*Pi + 312*x - 
      330*Nf*x + (21*I)*Pi*x - (1740*I)*Nf*Pi*x + 69*x^2 + 384*Nf*x^2 + 
      (135*I)*Pi*x^2 + (1044*I)*Nf*Pi*x^2 - 30*x^3 - 180*Nf*x^3 - 
      (78*I)*Pi*x^3 - (696*I)*Nf*Pi*x^3)*G[0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^2*x) + ((2091 - 508*Nf + (108*I)*Pi - (6336*I)*Nf*Pi - 
      5013*x + 552*Nf*x - (468*I)*Pi*x + (15840*I)*Nf*Pi*x + 798*x^2 - 
      1312*Nf*x^2 - (948*I)*Pi*x^2 - (8976*I)*Nf*Pi*x^2 + 462*x^3 + 
      2044*Nf*x^3 + (708*I)*Pi*x^3 + (6864*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, 1, x])/
    (6*(-1 + x)^2*x) + (2*(159 - 40*Nf + (21*I)*Pi - (696*I)*Nf*Pi - 360*x + 
      102*Nf*x - (57*I)*Pi*x + (1740*I)*Nf*Pi*x - 21*x^2 - 156*Nf*x^2 - 
      (99*I)*Pi*x^2 - (1044*I)*Nf*Pi*x^2 + 30*x^3 + 180*Nf*x^3 + 
      (78*I)*Pi*x^3 + (696*I)*Nf*Pi*x^3)*G[0, 1, 0, 1, 1, x])/
    (3*(-1 + x)^2*x) + ((9 - 28*Nf - (4*I)*Pi + (224*I)*Nf*Pi - 379*x + 
      132*Nf*x + (24*I)*Pi*x - (336*I)*Nf*Pi*x + 169*x^2 + 284*Nf*x^2 + 
      (4*I)*Pi*x^2 + (112*I)*Nf*Pi*x^2)*G[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) + 
   (5*(-15 - 31*x + 11*x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((784 - 896*Nf - 1447*x + 2240*Nf*x + 5*x^2 - 1848*Nf*x^2 + 109*x^3 + 
      392*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 272*Nf*x^2 + 10*x^3 + 
      68*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   (3*(-353 + 112*Nf + 619*x - 280*Nf*x - 111*x^2 + 480*Nf*x^2 - 30*x^3 + 
      200*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (8*(-43 + 20*Nf + 74*x - 50*Nf*x - 26*x^2 + 82*Nf*x^2 + 32*Nf*x^3)*
     G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((549 + 112*Nf - 1110*x - 280*Nf*x - 332*x^2 + 672*Nf*x^2 + 109*x^3 + 
      392*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (2*(47 - 116*x - 60*x^2 + 68*Nf*x^2 + 10*x^3 + 68*Nf*x^3)*
     G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (5*(-35 + 9*x + 11*x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   (G[0, 1, 1, x]*(-22815 + 15484*Nf + (35748*I)*Pi - (3024*I)*Nf*Pi + 
      315*Pi^2 + 3492*Nf*Pi^2 - (684*I)*Pi^3 + (13248*I)*Nf*Pi^3 + 196830*x - 
      58296*Nf*x - (51084*I)*Pi*x - (46464*I)*Nf*Pi*x - 9108*Pi^2*x + 
      3216*Nf*Pi^2*x + (1530*I)*Pi^3*x - (33120*I)*Nf*Pi^3*x - 197343*x^2 + 
      32444*Nf*x^2 - (3186*I)*Pi*x^2 + (56448*I)*Nf*Pi*x^2 + 7650*Pi^2*x^2 + 
      696*Nf*Pi^2*x^2 + (1026*I)*Pi^3*x^2 + (23616*I)*Nf*Pi^3*x^2 + 
      10368*x^3 - 23760*Nf*x^3 - (7344*I)*Pi*x^3 - (10704*I)*Nf*Pi*x^3 + 
      351*Pi^2*x^3 - 7596*Nf*Pi^2*x^3 - (1278*I)*Pi^3*x^3 - 
      (9504*I)*Nf*Pi^3*x^3 + 12960*x^4 + 34128*Nf*x^4 + (14688*I)*Nf*Pi*x^4 + 
      31608*Zeta[3] - 62208*Nf*Zeta[3] - 50328*x*Zeta[3] + 
      155520*Nf*x*Zeta[3] + 3096*x^2*Zeta[3] - 112320*Nf*x^2*Zeta[3] + 
      288*x^3*Zeta[3] + 43200*Nf*x^3*Zeta[3]))/(216*(-1 + x)^2*x) + 
   G[0, x]^3*(((-357 + 144*Nf + (24*I)*Pi - (192*I)*Nf*Pi + 990*x + 
        148*Nf*x - (15*I)*Pi*x + (480*I)*Nf*Pi*x - 915*x^2 - 716*Nf*x^2 - 
        (15*I)*Pi*x^2 - (384*I)*Nf*Pi*x^2 + 294*x^3 + 428*Nf*x^3 + 
        (15*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3)*G[1, x]^2)/(36*(-1 + x)^2*x) - 
     (2*(18 + 24*Nf - 23*x - 36*Nf*x + 6*x^2 + 12*Nf*x^2)*G[1, x]^3)/
      (9*(-1 + x)*x) + ((-45 + 4*Nf - (22*I)*Pi - 61*x - 28*Nf*x - 
        (22*I)*Pi*x + 73*x^2 + 28*Nf*x^2 + (22*I)*Pi*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]*(((522*I)*Pi - (192*I)*Nf*Pi + 240*Pi^2 + 
         384*Nf*Pi^2 - 6354*x + 5552*Nf*x - (1197*I)*Pi*x - (612*I)*Nf*Pi*x - 
         474*Pi^2*x - 960*Nf*Pi^2*x + 3888*x^2 - 11464*Nf*x^2 + 
         (1701*I)*Pi*x^2 + (1692*I)*Nf*Pi*x^2 + 54*Pi^2*x^2 + 
         768*Nf*Pi^2*x^2 + 3510*x^3 + 6088*Nf*x^3 - (999*I)*Pi*x^3 - 
         (828*I)*Nf*Pi*x^3 - 114*Pi^2*x^3 - 192*Nf*Pi^2*x^3 - 576*x^4 - 
         864*Nf*x^4)/(108*(-1 + x)^2*x) + ((1 - 31*x - 9*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2)) + ((2 - 58*x - 17*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2) + ((-224 + 256*Nf + 415*x - 640*Nf*x + 23*x^2 + 
        512*Nf*x^2 - 33*x^3 - 128*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (-54 - 1880*Nf + (972*I)*Pi - (3264*I)*Nf*Pi + 3393*Pi^2 + 
       4944*Nf*Pi^2 + (630*I)*Pi^3 - 4104*x + 60448*Nf*x + (12528*I)*Pi*x - 
       (1536*I)*Nf*Pi*x - 3204*Pi^2*x - 8304*Nf*Pi^2*x + (630*I)*Pi^3*x - 
       47682*x^2 - 119320*Nf*x^2 - (19548*I)*Pi*x^2 + (11664*I)*Nf*Pi*x^2 - 
       3249*Pi^2*x^2 + 5232*Nf*Pi^2*x^2 - (630*I)*Pi^3*x^2 + 23328*x^3 + 
       37152*Nf*x^3 + (3456*I)*Nf*Pi*x^3 - 7272*Zeta[3] - 59112*x*Zeta[3] - 
       5688*x^2*Zeta[3])/(1296*(-1 + x)^2)) + 
   G[1, x]^3*(((-1/6*I)*Pi*(-39 + 112*Nf - 25*x - 168*Nf*x + 39*x^2 + 
        56*Nf*x^2)*G[0, 1, x])/((-1 + x)*x) + 
     (2*(-48 + 28*Nf + 49*x - 42*Nf*x - 3*x^2 + 14*Nf*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)*x) - (17*(9 - 13*x + 3*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (28512 + 23600*Nf + (6048*I)*Pi - (10320*I)*Nf*Pi + 3060*Pi^2 - 
       1872*Nf*Pi^2 + (774*I)*Pi^3 - (4032*I)*Nf*Pi^3 - 29484*x - 
       66736*Nf*x - (26568*I)*Pi*x + (32160*I)*Nf*Pi*x - 9702*Pi^2*x + 
       2160*Nf*Pi^2*x + (270*I)*Pi^3*x + (6048*I)*Nf*Pi^3*x - 22302*x^2 + 
       7864*Nf*x^2 + (19548*I)*Pi*x^2 - (22032*I)*Nf*Pi*x^2 + 3249*Pi^2*x^2 - 
       5232*Nf*Pi^2*x^2 - (774*I)*Pi^3*x^2 - (2016*I)*Nf*Pi^3*x^2 + 
       23328*x^3 + 37152*Nf*x^3 + (3456*I)*Nf*Pi*x^3 + 63648*Zeta[3] + 
       24192*Nf*Zeta[3] - 75888*x*Zeta[3] - 36288*Nf*x*Zeta[3] + 
       14112*x^2*Zeta[3] + 12096*Nf*x^2*Zeta[3])/(1296*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((32*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + ((-25866*I)*Pi + (10944*I)*Nf*Pi - 
       792*Pi^2 - 192*Nf*Pi^2 - (54*I)*Pi^3 + (2880*I)*Nf*Pi^3 + 114912*x - 
       71824*Nf*x + (79488*I)*Pi*x - (93072*I)*Nf*Pi*x - 7245*Pi^2*x + 
       18180*Nf*Pi^2*x + (252*I)*Pi^3*x - (7200*I)*Nf*Pi^3*x - 88479*x^2 + 
       165932*Nf*x^2 - (25218*I)*Pi*x^2 + (112464*I)*Nf*Pi*x^2 + 
       8703*Pi^2*x^2 - 22092*Nf*Pi^2*x^2 - (1368*I)*Pi^3*x^2 + 
       (7776*I)*Nf*Pi^3*x^2 - 62208*x^3 - 112752*Nf*x^3 + (7344*I)*Pi*x^3 - 
       (48048*I)*Nf*Pi*x^3 - 351*Pi^2*x^3 + 7596*Nf*Pi^2*x^3 + 
       (558*I)*Pi^3*x^3 + (576*I)*Nf*Pi^3*x^3 + 12960*x^4 + 34128*Nf*x^4 + 
       (14688*I)*Nf*Pi*x^4 - 11448*Zeta[3] - 27648*Nf*Zeta[3] + 
       43272*x*Zeta[3] + 69120*Nf*x*Zeta[3] - 4680*x^2*Zeta[3] - 
       58752*Nf*x^2*Zeta[3] + 4032*x^3*Zeta[3] + 10368*Nf*x^3*Zeta[3])/
      (216*(-1 + x)^2*x)) + G[1, x]^2*
    ((Pi*(45*I + (108*I)*Nf + 71*Pi - 304*Nf*Pi + (195*I)*x + (216*I)*Nf*x - 
        62*Pi*x + 760*Nf*Pi*x - (774*I)*x^2 - (1536*I)*Nf*x^2 - 68*Pi*x^2 - 
        600*Nf*Pi*x^2 + (552*I)*x^3 + (1204*I)*Nf*x^3 + 65*Pi*x^3 + 
        160*Nf*Pi*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
     ((-252 - 56*Nf + (222*I)*Pi - (768*I)*Nf*Pi + 1323*x - 504*Nf*x - 
        (72*I)*Pi*x + (1920*I)*Nf*Pi*x - 1032*x^2 + 1176*Nf*x^2 - 
        (300*I)*Pi*x^2 - (1584*I)*Nf*Pi*x^2 - 57*x^3 - 608*Nf*x^3 + 
        (186*I)*Pi*x^3 + (336*I)*Nf*Pi*x^3)*G[0, 0, 1, x])/
      (12*(-1 + x)^2*x) + ((207 - 52*Nf - (168*I)*Pi + (672*I)*Nf*Pi - 
        1311*x + 236*Nf*x - (84*I)*Pi*x - (1008*I)*Nf*Pi*x + 495*x^2 + 
        596*Nf*x^2 + (168*I)*Pi*x^2 + (336*I)*Nf*Pi*x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)*x) + ((264 + 144*Nf - 469*x - 360*Nf*x + 215*x^2 + 
        288*Nf*x^2 + 7*x^3 - 72*Nf*x^3)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     ((53 + 112*Nf - 6*x - 280*Nf*x - 72*x^2 + 216*Nf*x^2 + 39*x^3 - 
        64*Nf*x^3)*G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     ((167 - 273*x + 73*x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (3308850 + 1145000*Nf + (359640*I)*Pi - (1067040*I)*Nf*Pi + 
       255960*Pi^2 - 61680*Nf*Pi^2 + (7020*I)*Pi^3 + (10800*I)*Nf*Pi^3 + 
       78237*Pi^4 - 92736*Nf*Pi^4 - 3199500*x - 4389360*Nf*x - 
       (3265920*I)*Pi*x + (4191840*I)*Nf*Pi*x - 1298160*Pi^2*x + 
       131040*Nf*Pi^2*x + (38880*I)*Pi^3*x + (172800*I)*Nf*Pi^3*x - 
       103896*Pi^4*x + 231840*Nf*Pi^4*x - 5307930*x^2 + 2018120*Nf*x^2 + 
       (4111560*I)*Pi*x^2 - (4994880*I)*Nf*Pi*x^2 + 1347570*Pi^2*x^2 - 
       643320*Nf*Pi^2*x^2 - (146340*I)*Pi^3*x^2 - (591840*I)*Nf*Pi^3*x^2 - 
       2034*Pi^4*x^2 - 182304*Nf*Pi^4*x^2 + 7495740*x^3 + 4900400*Nf*x^3 - 
       (1166400*I)*Pi*x^3 + (2181120*I)*Nf*Pi*x^3 - 182250*Pi^2*x^3 + 
       712200*Nf*Pi^2*x^3 + (106920*I)*Pi^3*x^3 + (405360*I)*Nf*Pi^3*x^3 + 
       31797*Pi^4*x^3 + 49536*Nf*Pi^4*x^3 - 2297160*x^4 - 3674160*Nf*x^4 - 
       (38880*I)*Pi*x^4 - (311040*I)*Nf*Pi*x^4 - 123120*Pi^2*x^4 - 
       138240*Nf*Pi^2*x^4 + 606960*Zeta[3] - 221760*Nf*Zeta[3] + 
       (285120*I)*Pi*Zeta[3] - (207360*I)*Nf*Pi*Zeta[3] - 4140720*x*Zeta[3] - 
       259200*Nf*x*Zeta[3] + (25920*I)*Pi*x*Zeta[3] + 
       (518400*I)*Nf*Pi*x*Zeta[3] + 5333040*x^2*Zeta[3] + 
       1895040*Nf*x^2*Zeta[3] - (440640*I)*Pi*x^2*Zeta[3] - 
       (518400*I)*Nf*Pi*x^2*Zeta[3] - 1838160*x^3*Zeta[3] - 
       1396800*Nf*x^3*Zeta[3] + (207360*I)*Pi*x^3*Zeta[3])/
      (25920*(-1 + x)^2*x)) + G[0, 1, x]*
    ((2*(192 - 86*Nf + (30*I)*Pi - (336*I)*Nf*Pi - 312*x + 330*Nf*x - 
        (21*I)*Pi*x + (840*I)*Nf*Pi*x - 69*x^2 - 384*Nf*x^2 - (75*I)*Pi*x^2 - 
        (516*I)*Nf*Pi*x^2 + 30*x^3 + 180*Nf*x^3 + (48*I)*Pi*x^3 + 
        (324*I)*Nf*Pi*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     ((2*I)*(Pi - 128*Nf*Pi - 10*Pi*x + 320*Nf*Pi*x - 10*Pi*x^2 - 
        196*Nf*Pi*x^2 + 10*Pi*x^3 + 124*Nf*Pi*x^3)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) - (2*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 
        272*Nf*x^2 + 10*x^3 + 68*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     (4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((-114075*I)*Pi + (77420*I)*Nf*Pi - 8325*Pi^2 + 1640*Nf*Pi^2 - 
       (7245*I)*Pi^3 + (6420*I)*Nf*Pi^3 - 2388*Pi^4 - 4512*Nf*Pi^4 + 
       (409590*I)*Pi*x + (67640*I)*Nf*Pi*x - 8640*Pi^2*x - 101920*Nf*Pi^2*x + 
       (1575*I)*Pi^3*x - (47700*I)*Nf*Pi^3*x + 3942*Pi^4*x + 
       11280*Nf*Pi^4*x - (544320*I)*Pi*x^2 - (667440*I)*Nf*Pi*x^2 + 
       75870*Pi^2*x^2 + 295920*Nf*Pi^2*x^2 + (21105*I)*Pi^3*x^2 + 
       (93780*I)*Nf*Pi^3*x^2 + 690*Pi^4*x^2 - 12408*Nf*Pi^4*x^2 + 
       (362880*I)*Pi*x^3 + (444960*I)*Nf*Pi*x^3 - 50580*Pi^2*x^3 - 
       197280*Nf*Pi^2*x^3 - (12150*I)*Pi^3*x^3 - (53400*I)*Nf*Pi^3*x^3 - 
       1236*Pi^4*x^3 - 1128*Nf*Pi^4*x^3 + 55620*Zeta[3] - 20880*Nf*Zeta[3] + 
       (4680*I)*Pi*Zeta[3] + (34560*I)*Nf*Pi*Zeta[3] - 41040*x*Zeta[3] + 
       134640*Nf*x*Zeta[3] + (1800*I)*Pi*x*Zeta[3] - (86400*I)*Nf*Pi*x*
        Zeta[3] - 104760*x^2*Zeta[3] - 213840*Nf*x^2*Zeta[3] - 
       (3240*I)*Pi*x^2*Zeta[3] + (43200*I)*Nf*Pi*x^2*Zeta[3] + 
       58320*x^3*Zeta[3] + 87840*Nf*x^3*Zeta[3] + (720*I)*Pi*x^3*Zeta[3] - 
       (43200*I)*Nf*Pi*x^3*Zeta[3])/(1080*(-1 + x)^2*x)) + 
   G[0, x]^2*(((12 - 128*Nf - (60*I)*Pi + (576*I)*Nf*Pi + 225*x - 288*Nf*x + 
        (72*I)*Pi*x - (1440*I)*Nf*Pi*x - 114*x^2 + 960*Nf*x^2 + 
        (48*I)*Pi*x^2 + (1152*I)*Nf*Pi*x^2 - 129*x^3 - 544*Nf*x^3 - 
        (60*I)*Pi*x^3 - (288*I)*Nf*Pi*x^3)*G[1, x]^3)/(72*(-1 + x)^2*x) + 
     ((-45 + 56*Nf + 39*x - 84*Nf*x + 3*x^2 + 28*Nf*x^2)*G[1, x]^4)/
      (24*(-1 + x)*x) + (((-1260*I)*Pi + (528*I)*Nf*Pi - 636*Pi^2 - 
        1056*Nf*Pi^2 + 5004*x - 3536*Nf*x + (2232*I)*Pi*x - 
        (2736*I)*Nf*Pi*x + 1401*Pi^2*x + 2640*Nf*Pi^2*x - 468*x^2 + 
        7756*Nf*x^2 + (540*I)*Pi*x^2 + (3600*I)*Nf*Pi*x^2 + 393*Pi^2*x^2 - 
        2112*Nf*Pi^2*x^2 - 6066*x^3 - 4016*Nf*x^3 - (252*I)*Pi*x^3 - 
        (1728*I)*Nf*Pi*x^3 + 363*Pi^2*x^3 + 528*Nf*Pi^2*x^3 + 864*x^4 + 
        720*Nf*x^4)*G[0, 1, x])/(72*(-1 + x)^2*x) + 
     ((35 - 40*Nf - 74*x + 100*Nf*x - 38*x^2 - 80*Nf*x^2 + 8*x^3 + 20*Nf*x^3)*
       G[0, 1, x]^2)/(2*(-1 + x)^2*x) + 
     G[1, x]^2*((3906 - 484*Nf - (828*I)*Pi + (528*I)*Nf*Pi + 1692*Pi^2 - 
         1344*Nf*Pi^2 - 10368*x - 6184*Nf*x + (1314*I)*Pi*x + 
         (1896*I)*Nf*Pi*x - 2955*Pi^2*x + 3360*Nf*Pi^2*x + 12051*x^2 + 
         14624*Nf*x^2 - (1566*I)*Pi*x^2 - (5304*I)*Nf*Pi*x^2 + 
         1149*Pi^2*x^2 - 2688*Nf*Pi^2*x^2 - 6210*x^3 - 7744*Nf*x^3 + 
         (1170*I)*Pi*x^3 + (2856*I)*Nf*Pi*x^3 + 219*Pi^2*x^3 + 
         672*Nf*Pi^2*x^3 + 180*x^4 + 432*Nf*x^4)/(144*(-1 + x)^2*x) + 
       ((-40 - 80*Nf + 121*x + 200*Nf*x - 115*x^2 - 160*Nf*x^2 + 33*x^3 + 
          40*Nf*x^3)*G[0, 1, x])/(4*(-1 + x)^2*x)) + 
     ((-159 + 192*Nf + (18*I)*Pi + 201*x - 336*Nf*x + (18*I)*Pi*x + 90*x^2 + 
        128*Nf*x^2 - (18*I)*Pi*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
     ((288 - 160*Nf - (60*I)*Pi + (960*I)*Nf*Pi + 9*x + 1252*Nf*x + 
        (90*I)*Pi*x - (2400*I)*Nf*Pi*x - 927*x^2 - 1964*Nf*x^2 - 
        (30*I)*Pi*x^2 + (1920*I)*Nf*Pi*x^2 + 411*x^3 + 956*Nf*x^3 - 
        (30*I)*Pi*x^3 - (480*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     ((-3 - 11*x + x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((133 - 152*Nf - 223*x + 380*Nf*x + 53*x^2 - 304*Nf*x^2 + 7*x^3 + 
        76*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((220 - 384*Nf - 341*x + 960*Nf*x + 99*x^2 - 768*Nf*x^2 + 37*x^3 + 
        192*Nf*x^3)*G[0, 1, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (516780 + 348560*Nf - (1302480*I)*Pi + (498720*I)*Nf*Pi - 357750*Pi^2 - 
       428040*Nf*Pi^2 + (42120*I)*Pi^3 + (66960*I)*Nf*Pi^3 + 5337*Pi^4 + 
       3396330*x - 5325640*Nf*x + (379080*I)*Pi*x - (317760*I)*Nf*Pi*x + 
       62100*Pi^2*x + 663840*Nf*Pi^2*x - (143100*I)*Pi^3*x - 
       (123120*I)*Nf*Pi^3*x + 33561*Pi^4*x + 1692900*x^2 + 9796240*Nf*x^2 + 
       (1321920*I)*Pi*x^2 - (936960*I)*Nf*Pi*x^2 + 674730*Pi^2*x^2 - 
       159240*Nf*Pi^2*x^2 + (91800*I)*Pi^3*x^2 + (28080*I)*Nf*Pi^3*x^2 + 
       1719*Pi^4*x^2 - 2297160*x^3 - 3674160*Nf*x^3 - (38880*I)*Pi*x^3 - 
       (311040*I)*Nf*Pi*x^3 - 123120*Pi^2*x^3 - 138240*Nf*Pi^2*x^3 - 
       1665360*Zeta[3] - 973440*Nf*Zeta[3] + (168480*I)*Pi*Zeta[3] + 
       1723680*x*Zeta[3] + 2188800*Nf*x*Zeta[3] + (168480*I)*Pi*x*Zeta[3] + 
       645840*x^2*Zeta[3] - 1203840*Nf*x^2*Zeta[3] - (168480*I)*Pi*x^2*
        Zeta[3])/(25920*(-1 + x)^2) + 
     G[1, x]*(((270 - 96*Nf - (12*I)*Pi - (192*I)*Nf*Pi - 1035*x - 196*Nf*x + 
          (6*I)*Pi*x + (480*I)*Nf*Pi*x + 1011*x^2 + 692*Nf*x^2 + 
          (78*I)*Pi*x^2 - (384*I)*Nf*Pi*x^2 - 291*x^3 - 396*Nf*x^3 - 
          (42*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
       ((-28 + 32*Nf + 48*x - 80*Nf*x + 12*x^2 + 64*Nf*x^2 + 3*x^3 - 
          16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((-90 + 128*Nf + 123*x - 320*Nf*x - 9*x^2 + 256*Nf*x^2 - 27*x^3 - 
          64*Nf*x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
       ((-16092*I)*Pi + (4248*I)*Nf*Pi - 1008*Pi^2 - 384*Nf*Pi^2 + 
         (1152*I)*Nf*Pi^3 + 88668*x - 64408*Nf*x + (35424*I)*Pi*x + 
         (17472*I)*Nf*Pi*x + 13095*Pi^2*x - 7068*Nf*Pi^2*x - (180*I)*Pi^3*x - 
         (2880*I)*Nf*Pi^3*x - 83511*x^2 + 136772*Nf*x^2 - (39096*I)*Pi*x^2 - 
         (46896*I)*Nf*Pi*x^2 - 8703*Pi^2*x^2 + 14676*Nf*Pi^2*x^2 - 
         (468*I)*Pi^3*x^2 + (2304*I)*Nf*Pi^3*x^2 - 6372*x^3 - 73232*Nf*x^3 + 
         (25056*I)*Pi*x^3 + (21360*I)*Nf*Pi*x^3 - 3357*Pi^2*x^3 - 
         8004*Nf*Pi^2*x^3 + (324*I)*Pi^3*x^3 - (576*I)*Nf*Pi^3*x^3 + 
         864*x^4 + 10368*Nf*x^4 - (1728*I)*Nf*Pi*x^4 - 9936*Zeta[3] - 
         17280*Nf*Zeta[3] + 23184*x*Zeta[3] + 43200*Nf*x*Zeta[3] - 
         1008*x^2*Zeta[3] - 34560*Nf*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 
         8640*Nf*x^3*Zeta[3])/(432*(-1 + x)^2*x))) + 
   (243795825 + 265062700*Nf - (372519000*I)*Pi + (788340000*I)*Nf*Pi - 
     479528910*Pi^2 - 189777000*Nf*Pi^2 - (117437040*I)*Pi^3 + 
     (74128320*I)*Nf*Pi^3 - 2041767*Pi^4 - 21191436*Nf*Pi^4 + 
     (5125680*I)*Pi^5 - (3730104*I)*Nf*Pi^5 + 455733*Pi^6 - 243795825*x - 
     265062700*Nf*x + (372519000*I)*Pi*x - (788340000*I)*Nf*Pi*x + 
     190086750*Pi^2*x - 273167160*Nf*Pi^2*x + (78586200*I)*Pi^3*x - 
     (264468960*I)*Nf*Pi^3*x + 15534099*Pi^4*x + 60259500*Nf*Pi^4*x + 
     (1759968*I)*Pi^5*x + (7564536*I)*Nf*Pi^5*x - 841581*Pi^6*x + 
     1642176*Nf*Pi^6*x + 578884320*Pi^2*x^2 + 925888320*Nf*Pi^2*x^2 + 
     (101243520*I)*Pi^3*x^2 + (190512000*I)*Nf*Pi^3*x^2 - 7679448*Pi^4*x^2 - 
     38295936*Nf*Pi^4*x^2 - (1088640*I)*Pi^5*x^2 - (7039872*I)*Nf*Pi^5*x^2 + 
     414540*Pi^6*x^2 + 1642176*Nf*Pi^6*x^2 - 289442160*Pi^2*x^3 - 
     462944160*Nf*Pi^2*x^3 - (4898880*I)*Pi^3*x^3 - 
     (39191040*I)*Nf*Pi^3*x^3 - 244944*Pi^4*x^3 - 2721600*Nf*Pi^4*x^3 + 
     234057600*Zeta[3] - 673182720*Nf*Zeta[3] + (114307200*I)*Pi*Zeta[3] + 
     (77172480*I)*Nf*Pi*Zeta[3] - 102196080*Pi^2*Zeta[3] + 
     103481280*Nf*Pi^2*Zeta[3] + (24948000*I)*Pi^3*Zeta[3] - 
     226301040*x*Zeta[3] + 1064064960*Nf*x*Zeta[3] + 
     (706255200*I)*Pi*x*Zeta[3] - (228130560*I)*Nf*Pi*x*Zeta[3] + 
     124241040*Pi^2*x*Zeta[3] - 162630720*Nf*Pi^2*x*Zeta[3] - 
     (66134880*I)*Pi^3*x*Zeta[3] + (74027520*I)*Nf*Pi^3*x*Zeta[3] - 
     156764160*x^2*Zeta[3] + 359251200*Nf*x^2*Zeta[3] + 
     (111041280*I)*Pi*x^2*Zeta[3] + (161844480*I)*Nf*Pi*x^2*Zeta[3] - 
     5307120*Pi^2*x^2*Zeta[3] + 114851520*Nf*Pi^2*x^2*Zeta[3] + 
     (20593440*I)*Pi^3*x^2*Zeta[3] + (74027520*I)*Nf*Pi^3*x^2*Zeta[3] - 
     195955200*x^3*Zeta[3] - 516015360*Nf*x^3*Zeta[3] - 
     (222082560*I)*Nf*Pi*x^3*Zeta[3] + 263088000*Zeta[3]^2 + 
     101606400*x*Zeta[3]^2 - 117573120*Nf*x*Zeta[3]^2 - 
     5987520*x^2*Zeta[3]^2 - 117573120*Nf*x^2*Zeta[3]^2 - 511116480*Zeta[5] - 
     354678912*Nf*Zeta[5] - (111041280*I)*Pi*Zeta[5] + 746262720*x*Zeta[5] + 
     683448192*Nf*x*Zeta[5] + (450696960*I)*Pi*x*Zeta[5] - 
     (1045094400*I)*Nf*Pi*x*Zeta[5] - 132269760*x^2*Zeta[5] - 
     394087680*Nf*x^2*Zeta[5] - (169827840*I)*Pi*x^2*Zeta[5] - 
     (1045094400*I)*Nf*Pi*x^2*Zeta[5])/(3265920*(-1 + x)^2) + 
   G[0, x]*(((-46 + 16*Nf - (20*I)*Pi + (112*I)*Nf*Pi + 115*x - 32*Nf*x - 
        (6*I)*Pi*x - (168*I)*Nf*Pi*x - 69*x^2 + 16*Nf*x^2 + (20*I)*Pi*x^2 + 
        (56*I)*Nf*Pi*x^2)*G[1, x]^4)/(24*(-1 + x)*x) + 
     (17*(-5 + x)*G[1, x]^5)/(60*x) + 
     ((-192 + 86*Nf - (12*I)*Pi + (72*I)*Nf*Pi + 312*x - 330*Nf*x + 
        (3*I)*Pi*x - (180*I)*Nf*Pi*x + 69*x^2 + 384*Nf*x^2 + (9*I)*Pi*x^2 + 
        (144*I)*Nf*Pi*x^2 - 30*x^3 - 180*Nf*x^3 - (6*I)*Pi*x^3 - 
        (36*I)*Nf*Pi*x^3)*G[0, 1, x]^2)/(3*(-1 + x)^2*x) + 
     G[1, x]^3*((-1053 + 472*Nf + (360*I)*Pi - (480*I)*Nf*Pi + 1062*Pi^2 + 
         912*Nf*Pi^2 + 4977*x - 1824*Nf*x - (315*I)*Pi*x - (576*I)*Nf*Pi*x - 
         2394*Pi^2*x - 2280*Nf*Pi^2*x - 5967*x^2 + 2616*Nf*x^2 + 
         (666*I)*Pi*x^2 + (2592*I)*Nf*Pi*x^2 + 1638*Pi^2*x^2 + 
         1824*Nf*Pi^2*x^2 + 1737*x^3 - 1840*Nf*x^3 - (729*I)*Pi*x^3 - 
         (1536*I)*Nf*Pi*x^3 - 306*Pi^2*x^3 - 456*Nf*Pi^2*x^3 + 306*x^4 + 
         576*Nf*x^4)/(108*(-1 + x)^2*x) - 
       (2*(-48 + 28*Nf + 49*x - 42*Nf*x - 3*x^2 + 14*Nf*x^2)*G[0, 1, x])/
        (3*(-1 + x)*x)) + (((774*I)*Pi - (360*I)*Nf*Pi + 414*Pi^2 + 
        720*Nf*Pi^2 + 1872*x - 2208*Nf*x - (774*I)*Pi*x + (1080*I)*Nf*Pi*x - 
        882*Pi^2*x - 1800*Nf*Pi^2*x - 2340*x^2 + 4260*Nf*x^2 - 
        (1116*I)*Pi*x^2 - (1080*I)*Nf*Pi*x^2 + 654*Pi^2*x^2 + 
        1440*Nf*Pi^2*x^2 - 405*x^3 - 2536*Nf*x^3 + (324*I)*Pi*x^3 + 
        (480*I)*Nf*Pi*x^3 - 138*Pi^2*x^3 - 360*Nf*Pi^2*x^3 + 18*x^4 + 
        720*Nf*x^4)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
     ((9864 - 2136*Nf + (2808*I)*Pi - (2160*I)*Nf*Pi - 2244*Pi^2 + 
        3552*Nf*Pi^2 - 29754*x - 184*Nf*x - (2556*I)*Pi*x + 
        (7632*I)*Nf*Pi*x + 3939*Pi^2*x - 8880*Nf*Pi^2*x + 19395*x^2 + 
        6464*Nf*x^2 - (2196*I)*Pi*x^2 - (8496*I)*Nf*Pi*x^2 + 2067*Pi^2*x^2 + 
        7104*Nf*Pi^2*x^2 - 2916*x^3 - 1888*Nf*x^3 + (972*I)*Pi*x^3 + 
        (3264*I)*Nf*Pi*x^3 - 771*Pi^2*x^3 - 1776*Nf*Pi^2*x^3 - 900*x^4 - 
        432*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     ((27 + (10*I)*Pi - 50*x + (10*I)*Pi*x - 14*x^2 - (10*I)*Pi*x^2)*
       G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((-45 + 20*Nf + (60*I)*Pi - (720*I)*Nf*Pi + 342*x + 36*Nf*x - 
        (12*I)*Pi*x + (1800*I)*Nf*Pi*x - 477*x^2 - 108*Nf*x^2 + 
        (48*I)*Pi*x^2 - (1440*I)*Nf*Pi*x^2 - 33*x^3 + 64*Nf*x^3 - 
        (18*I)*Pi*x^3 + (360*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x) + ((-216 + 64*Nf + (120*I)*Pi - (1728*I)*Nf*Pi + 
        255*x + 480*Nf*x - (126*I)*Pi*x + (4320*I)*Nf*Pi*x + 228*x^2 - 
        1152*Nf*x^2 + (66*I)*Pi*x^2 - (3456*I)*Nf*Pi*x^2 + 57*x^3 + 
        448*Nf*x^3 + (30*I)*Pi*x^3 + (864*I)*Nf*Pi*x^3)*G[0, 1, 1, 1, x])/
      (6*(-1 + x)^2*x) + (8*(3 + 19*x + x^2)*G[0, 0, 0, 0, 1, x])/
      (-1 + x)^2 - (2*(441 - 504*Nf - 743*x + 1260*Nf*x + 197*x^2 - 
        1008*Nf*x^2 + 33*x^3 + 252*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^2*x) - (2*(147 - 168*Nf - 242*x + 420*Nf*x + 94*x^2 - 
        336*Nf*x^2 + 11*x^3 + 84*Nf*x^3)*G[0, 0, 1, 0, 1, x])/
      ((-1 + x)^2*x) + (2*(-222 - 480*Nf + 473*x + 1200*Nf*x + 253*x^2 - 
        960*Nf*x^2 - 15*x^3 + 240*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + (2*(-33 - 232*Nf + 98*x + 580*Nf*x + 114*x^2 - 
        464*Nf*x^2 + 5*x^3 + 116*Nf*x^3)*G[0, 1, 0, 1, 1, x])/
      ((-1 + x)^2*x) + (2*(88 + 56*Nf - 37*x - 84*Nf*x - 16*x^2 + 28*Nf*x^2)*
       G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     G[0, 1, x]*((2*(42 - 48*Nf - 66*x + 120*Nf*x + 34*x^2 - 96*Nf*x^2 + 
          x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
       (32*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
         G[0, 1, 1, x])/((-1 + x)^2*x) + ((19656*I)*Pi - (5664*I)*Nf*Pi + 
         972*Pi^2 + 432*Nf*Pi^2 - (1728*I)*Nf*Pi^3 - 114912*x + 71824*Nf*x - 
         (44172*I)*Pi*x + (32832*I)*Nf*Pi*x - 1665*Pi^2*x - 5916*Nf*Pi^2*x - 
         (630*I)*Pi^3*x + (4320*I)*Nf*Pi^3*x + 88479*x^2 - 165932*Nf*x^2 + 
         (19008*I)*Pi*x^2 - (50328*I)*Nf*Pi*x^2 - 2727*Pi^2*x^2 + 
         9492*Nf*Pi^2*x^2 - (198*I)*Pi^3*x^2 - (3456*I)*Nf*Pi^3*x^2 + 
         62208*x^3 + 112752*Nf*x^3 - (4968*I)*Pi*x^3 + (31728*I)*Nf*Pi*x^3 - 
         1161*Pi^2*x^3 - 3684*Nf*Pi^2*x^3 + (414*I)*Pi^3*x^3 + 
         (864*I)*Nf*Pi^3*x^3 - 12960*x^4 - 34128*Nf*x^4 - 
         (4320*I)*Nf*Pi*x^4 + 10368*Zeta[3] + 20736*Nf*Zeta[3] - 
         28152*x*Zeta[3] - 51840*Nf*x*Zeta[3] - 504*x^2*Zeta[3] + 
         41472*Nf*x^2*Zeta[3] - 7704*x^3*Zeta[3] - 10368*Nf*x^3*Zeta[3])/
        (216*(-1 + x)^2*x)) + G[1, x]^2*
      (((252 + 56*Nf - (24*I)*Pi + (96*I)*Nf*Pi - 1323*x + 504*Nf*x + 
          (6*I)*Pi*x - (240*I)*Nf*Pi*x + 1032*x^2 - 1176*Nf*x^2 + 
          (30*I)*Pi*x^2 + (192*I)*Nf*Pi*x^2 + 57*x^3 + 608*Nf*x^3 - 
          (18*I)*Pi*x^3 - (48*I)*Nf*Pi*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
       ((-56 - 16*Nf + 87*x + 40*Nf*x - 25*x^2 - 32*Nf*x^2 - 10*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       (2*(-33 + 28*Nf + 42*x - 42*Nf*x - 6*x^2 + 14*Nf*x^2)*G[0, 1, 1, x])/
        ((-1 + x)*x) + (11232 - 2992*Nf + (10044*I)*Pi - (36*I)*Nf*Pi - 
         4410*Pi^2 + 1680*Nf*Pi^2 - (288*I)*Pi^3 - 51408*x + 13692*Nf*x - 
         (20682*I)*Pi*x - (23736*I)*Nf*Pi*x + 13239*Pi^2*x + 456*Nf*Pi^2*x + 
         (63*I)*Pi^3*x + 49950*x^2 - 26580*Nf*x^2 + (20547*I)*Pi*x^2 + 
         (50568*I)*Nf*Pi*x^2 - 11772*Pi^2*x^2 - 5880*Nf*Pi^2*x^2 + 
         (639*I)*Pi^3*x^2 - 3726*x^3 + 27760*Nf*x^3 - (11232*I)*Pi*x^3 - 
         (27024*I)*Nf*Pi*x^3 + 3015*Pi^2*x^3 + 3888*Nf*Pi^2*x^3 - 
         (351*I)*Pi^3*x^3 - 6048*x^4 - 11880*Nf*x^4 + (2160*I)*Nf*Pi*x^4 - 
         5616*Zeta[3] + 8640*Nf*Zeta[3] + 13176*x*Zeta[3] - 
         21600*Nf*x*Zeta[3] - 8856*x^2*Zeta[3] + 17280*Nf*x^2*Zeta[3] + 
         432*x^3*Zeta[3] - 4320*Nf*x^3*Zeta[3])/(216*(-1 + x)^2*x)) + 
     G[1, x]*(((-6588 + 1192*Nf - (756*I)*Pi + (672*I)*Nf*Pi - 84*Pi^2 - 
          768*Nf*Pi^2 + 23580*x + 3448*Nf*x + (324*I)*Pi*x - 
          (1440*I)*Nf*Pi*x + 345*Pi^2*x + 1920*Nf*Pi^2*x - 20529*x^2 - 
          10592*Nf*x^2 + (108*I)*Pi*x^2 + (1008*I)*Nf*Pi*x^2 - 
          1119*Pi^2*x^2 - 1536*Nf*Pi^2*x^2 + 3672*x^3 + 4640*Nf*x^3 + 
          (36*I)*Pi*x^3 - (96*I)*Nf*Pi*x^3 + 171*Pi^2*x^3 + 384*Nf*Pi^2*x^3 + 
          900*x^4 + 432*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x) + 
       ((50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
          12*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
       ((174 - 80*Nf + (30*I)*Pi - 390*x + 144*Nf*x - (18*I)*Pi*x + 186*x^2 - 
          72*Nf*x^2 - (78*I)*Pi*x^2 + 33*x^3 + 16*Nf*x^3 + (48*I)*Pi*x^3)*
         G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
       ((-204 - 24*Nf + (12*I)*Pi + (192*I)*Nf*Pi + 1005*x - 600*Nf*x + 
          (6*I)*Pi*x - (480*I)*Nf*Pi*x - 810*x^2 + 1272*Nf*x^2 - 
          (66*I)*Pi*x^2 + (384*I)*Nf*Pi*x^2 - 57*x^3 - 608*Nf*x^3 + 
          (30*I)*Pi*x^3 - (96*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) - 
       (2*(3 + 23*x + 2*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 - 
       (2*(-61 - 16*Nf + 92*x + 40*Nf*x + 10*x^2 - 32*Nf*x^2 - 15*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
       (14*(2 + 8*Nf + 3*x - 12*Nf*x - 2*x^2 + 4*Nf*x^2)*G[0, 1, 1, 1, x])/
        ((-1 + x)*x) + ((112320*I)*Pi - (29920*I)*Nf*Pi + 5760*Pi^2 - 
         5840*Nf*Pi^2 + (4860*I)*Pi^3 - (3120*I)*Nf*Pi^3 + 1626*Pi^4 + 
         1968*Nf*Pi^4 + 298080*x - 79840*Nf*x + (16740*I)*Pi*x - 
         (210800*I)*Nf*Pi*x - 188910*Pi^2*x + 117640*Nf*Pi^2*x - 
         (19935*I)*Pi^3*x + (9420*I)*Nf*Pi^3*x - 2601*Pi^4*x - 
         4920*Nf*Pi^4*x - 106650*x^2 + 386020*Nf*x^2 + (53865*I)*Pi*x^2 + 
         (536620*I)*Nf*Pi*x^2 + 140175*Pi^2*x^2 - 233360*Nf*Pi^2*x^2 + 
         (18495*I)*Pi^3*x^2 - (10020*I)*Nf*Pi^3*x^2 - 417*Pi^4*x^2 + 
         3936*Nf*Pi^4*x^2 - 382860*x^3 - 612360*Nf*x^3 - (187920*I)*Pi*x^3 - 
         (274320*I)*Nf*Pi*x^3 + 55530*Pi^2*x^3 + 136080*Nf*Pi^2*x^3 - 
         (2475*I)*Pi^3*x^3 + (4980*I)*Nf*Pi^3*x^3 + 51*Pi^4*x^3 - 
         984*Nf*Pi^4*x^3 + 191430*x^4 + 306180*Nf*x^4 + (3240*I)*Pi*x^4 + 
         (25920*I)*Nf*Pi*x^4 - 15120*Pi^2*x^4 - 18720*Nf*Pi^2*x^4 - 
         22680*Zeta[3] + 4320*Nf*Zeta[3] - (51840*I)*Nf*Pi*Zeta[3] - 
         57780*x*Zeta[3] + 73440*Nf*x*Zeta[3] - (5040*I)*Pi*x*Zeta[3] + 
         (129600*I)*Nf*Pi*x*Zeta[3] + 71280*x^2*Zeta[3] - 
         168480*Nf*x^2*Zeta[3] + (7920*I)*Pi*x^2*Zeta[3] - 
         (103680*I)*Nf*Pi*x^2*Zeta[3] + 22140*x^3*Zeta[3] + 
         86400*Nf*x^3*Zeta[3] - (1440*I)*Pi*x^3*Zeta[3] + 
         (25920*I)*Nf*Pi*x^3*Zeta[3])/(1080*(-1 + x)^2*x)) + 
     (-1776330 - 1306680*Nf + (6791040*I)*Pi - (2021120*I)*Nf*Pi + 
       1028160*Pi^2 + 1009120*Nf*Pi^2 + (1080*I)*Pi^3 - (277440*I)*Nf*Pi^3 + 
       43371*Pi^4 + 48240*Nf*Pi^4 - (270*I)*Pi^5 + 596160*x + 8765920*Nf*x + 
       (5036580*I)*Pi*x + (2796880*I)*Nf*Pi*x - 2516940*Pi^2*x - 
       821840*Nf*Pi^2*x - (145800*I)*Pi^3*x + (566400*I)*Nf*Pi^3*x - 
       53208*Pi^4*x - 86832*Nf*Pi^4*x - (270*I)*Pi^5*x + 1180170*x^2 - 
       7459240*Nf*x^2 - (5209920*I)*Pi*x^2 + (1514240*I)*Nf*Pi*x^2 - 
       1780920*Pi^2*x^2 - 1676480*Nf*Pi^2*x^2 - (228960*I)*Pi^3*x^2 - 
       (326880*I)*Nf*Pi^3*x^2 - 3735*Pi^4*x^2 + 44112*Nf*Pi^4*x^2 + 
       (270*I)*Pi^5*x^2 + 725760*Pi^2*x^3 + 1425600*Nf*Pi^2*x^3 + 
       (155520*I)*Nf*Pi^3*x^3 + 2900880*Zeta[3] + 2836800*Nf*Zeta[3] - 
       (907200*I)*Pi*Zeta[3] - (1100160*I)*Nf*Pi*Zeta[3] - 
       585360*Pi^2*Zeta[3] + 2322000*x*Zeta[3] - 6082560*Nf*x*Zeta[3] - 
       (358560*I)*Pi*x*Zeta[3] + (2321280*I)*Nf*Pi*x*Zeta[3] - 
       1933200*Pi^2*x*Zeta[3] - 3998160*x^2*Zeta[3] + 
       1961280*Nf*x^2*Zeta[3] + (146880*I)*Pi*x^2*Zeta[3] - 
       (696960*I)*Nf*Pi*x^2*Zeta[3] + 248400*Pi^2*x^2*Zeta[3] + 
       648000*x^3*Zeta[3] + 311040*Nf*x^3*Zeta[3] - 1218240*Zeta[5] - 
       6091200*x*Zeta[5])/(25920*(-1 + x)^2)) + 
   G[1, x]*((I*Pi*(-7 - 24*Nf - 2*x + 60*Nf*x + 10*x^2 - 32*Nf*x^2 - 4*x^3 + 
        28*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     ((6588 - 1192*Nf + (882*I)*Pi - (1368*I)*Nf*Pi + 198*Pi^2 + 
        2880*Nf*Pi^2 - 23580*x - 3448*Nf*x - (918*I)*Pi*x + (120*I)*Nf*Pi*x - 
        735*Pi^2*x - 7200*Nf*Pi^2*x + 20529*x^2 + 10592*Nf*x^2 + 
        (4446*I)*Pi*x^2 + (9288*I)*Nf*Pi*x^2 + 1437*Pi^2*x^2 + 
        6096*Nf*Pi^2*x^2 - 3672*x^3 - 4640*Nf*x^3 - (3456*I)*Pi*x^3 - 
        (8592*I)*Nf*Pi*x^3 - 351*Pi^2*x^3 - 1104*Nf*Pi^2*x^3 - 900*x^4 - 
        432*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
     ((2376 - 1396*Nf + (54*I)*Pi - (552*I)*Nf*Pi - 2043*Pi^2 + 
        1824*Nf*Pi^2 - 18576*x + 5976*Nf*x - (2682*I)*Pi*x - 
        (1296*I)*Nf*Pi*x + 3672*Pi^2*x - 4560*Nf*Pi^2*x + 20376*x^2 - 
        1972*Nf*x^2 + (5148*I)*Pi*x^2 + (10080*I)*Nf*Pi*x^2 - 1554*Pi^2*x^2 + 
        3408*Nf*Pi^2*x^2 - 3276*x^3 - 448*Nf*x^3 - (2916*I)*Pi*x^3 - 
        (7992*I)*Nf*Pi*x^3 - 303*Pi^2*x^3 - 1152*Nf*Pi^2*x^3 - 900*x^4 - 
        2160*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     ((-966 + 416*Nf - (174*I)*Pi + (960*I)*Nf*Pi + 2595*x - 380*Nf*x + 
        (108*I)*Pi*x - (2400*I)*Nf*Pi*x - 1755*x^2 - 404*Nf*x^2 + 
        (288*I)*Pi*x^2 + (1776*I)*Nf*Pi*x^2 + 159*x^3 + 332*Nf*x^3 - 
        (198*I)*Pi*x^3 - (624*I)*Nf*Pi*x^3)*G[0, 0, 0, 1, x])/
      (6*(-1 + x)^2*x) + ((-393 + 164*Nf - (96*I)*Pi + (768*I)*Nf*Pi + 
        711*x + 288*Nf*x + (72*I)*Pi*x - (1920*I)*Nf*Pi*x + 186*x^2 - 
        104*Nf*x^2 + (168*I)*Pi*x^2 + (1344*I)*Nf*Pi*x^2 - 288*x^3 - 
        476*Nf*x^3 - (120*I)*Pi*x^3 - (576*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/
      (6*(-1 + x)^2*x) + ((-83 + 28*Nf + (24*I)*Pi - (224*I)*Nf*Pi + 535*x - 
        132*Nf*x - (4*I)*Pi*x + (336*I)*Nf*Pi*x - 197*x^2 - 284*Nf*x^2 - 
        (24*I)*Pi*x^2 - (112*I)*Nf*Pi*x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     ((168 - 192*Nf - 271*x + 480*Nf*x + 97*x^2 - 384*Nf*x^2 + 3*x^3 + 
        96*Nf*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((147 - 288*Nf - 323*x + 720*Nf*x + 395*x^2 - 600*Nf*x^2 - 60*x^3 + 
        120*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
        12*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
     ((-405 - 112*Nf + 610*x + 280*Nf*x - 260*x^2 - 168*Nf*x^2 - 43*x^3 + 
        112*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     (2*(-57 + 95*x - 67*x^2 + 16*Nf*x^2 + x^3 + 16*Nf*x^3)*
       G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (3*(3 - 41*x + 21*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     G[0, 1, x]*((-2*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 
          5*x^3 + 12*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((-4212*I)*Pi - (204*I)*Nf*Pi + 711*Pi^2 - 636*Nf*Pi^2 + (87*I)*Pi^3 - 
         (960*I)*Nf*Pi^3 + (5004*I)*Pi*x + (9424*I)*Nf*Pi*x - 249*Pi^2*x - 
         200*Nf*Pi^2*x - (123*I)*Pi^3*x + (2400*I)*Nf*Pi^3*x - 
         (153*I)*Pi*x^2 - (12564*I)*Nf*Pi*x^2 - 240*Pi^2*x^2 + 
         144*Nf*Pi^2*x^2 - (105*I)*Pi^3*x^2 - (1824*I)*Nf*Pi^3*x^2 + 
         (396*I)*Pi*x^3 + (4192*I)*Nf*Pi*x^3 - 252*Pi^2*x^3 + 
         652*Nf*Pi^2*x^3 + (114*I)*Pi^3*x^3 + (576*I)*Nf*Pi^3*x^3 - 
         (1728*I)*Nf*Pi*x^4 - 360*Zeta[3] + 2880*Nf*Zeta[3] - 900*x*Zeta[3] - 
         7200*Nf*x*Zeta[3] + 1980*x^2*Zeta[3] + 5184*Nf*x^2*Zeta[3] - 
         324*x^3*Zeta[3] - 2016*Nf*x^3*Zeta[3])/(36*(-1 + x)^2*x)) + 
     ((6617700*I)*Pi + (2290000*I)*Nf*Pi - 2543940*Pi^2 - 63600*Nf*Pi^2 - 
       (879120*I)*Pi^3 + (93120*I)*Nf*Pi^3 + 42048*Pi^4 - 56832*Nf*Pi^4 + 
       (4554*I)*Pi^5 - (28800*I)*Nf*Pi^5 - 2956500*x + 6152560*Nf*x - 
       (1234440*I)*Pi*x - (8115360*I)*Nf*Pi*x + 6445440*Pi^2*x - 
       38400*Nf*Pi^2*x + (1577880*I)*Pi^3*x + (634080*I)*Nf*Pi^3*x + 
       71406*Pi^4*x - 29568*Nf*Pi^4*x - (4968*I)*Pi^5*x + 
       (72000*I)*Nf*Pi^5*x + 4136670*x^2 - 13611800*Nf*x^2 - 
       (10593180*I)*Pi*x^2 + (7339600*I)*Nf*Pi*x^2 - 3505140*Pi^2*x^2 + 
       2702320*Nf*Pi^2*x^2 - (851040*I)*Pi^3*x^2 - (988800*I)*Nf*Pi^3*x^2 - 
       74277*Pi^4*x^2 + 66528*Nf*Pi^4*x^2 - (4572*I)*Pi^5*x^2 - 
       (62208*I)*Nf*Pi^5*x^2 - 1180170*x^3 + 7459240*Nf*x^3 + 
       (5209920*I)*Pi*x^3 - (1514240*I)*Nf*Pi*x^3 - 1122120*Pi^2*x^3 - 
       4025920*Nf*Pi^2*x^3 + (276480*I)*Pi^3*x^3 + (207840*I)*Nf*Pi^3*x^3 - 
       43785*Pi^4*x^3 + 14880*Nf*Pi^4*x^3 + (4770*I)*Pi^5*x^3 + 
       (9792*I)*Nf*Pi^5*x^3 + 725760*Pi^2*x^4 + 1425600*Nf*Pi^2*x^4 - 
       (51840*I)*Nf*Pi^3*x^4 + 4905360*Zeta[3] - 826560*Nf*Zeta[3] - 
       (522720*I)*Pi*Zeta[3] - (63360*I)*Nf*Pi*Zeta[3] - 
       656640*Pi^2*Zeta[3] + 760320*Nf*Pi^2*Zeta[3] - 1745280*x*Zeta[3] - 
       4584960*Nf*x*Zeta[3] + (2453760*I)*Pi*x*Zeta[3] - 
       (432000*I)*Nf*Pi*x*Zeta[3] + 533520*Pi^2*x*Zeta[3] - 
       1900800*Nf*Pi^2*x*Zeta[3] - 5674320*x^2*Zeta[3] + 
       10713600*Nf*x^2*Zeta[3] - (423360*I)*Pi*x^2*Zeta[3] - 
       (339840*I)*Nf*Pi*x^2*Zeta[3] + 965520*Pi^2*x^2*Zeta[3] + 
       1935360*Nf*Pi^2*x^2*Zeta[3] + 1121040*x^3*Zeta[3] - 
       6223680*Nf*x^3*Zeta[3] - (535680*I)*Pi*x^3*Zeta[3] + 
       (264960*I)*Nf*Pi*x^3*Zeta[3] - 282960*Pi^2*x^3*Zeta[3] + 
       34560*Nf*Pi^2*x^3*Zeta[3] + 648000*x^4*Zeta[3] + 
       1555200*Nf*x^4*Zeta[3] - 1296000*Zeta[5] - 2695680*Nf*Zeta[5] + 
       3421440*x*Zeta[5] + 6739200*Nf*x*Zeta[5] - 1296000*x^2*Zeta[5] - 
       5806080*Nf*x^2*Zeta[5] + 881280*x^3*Zeta[5] + 933120*Nf*x^3*Zeta[5])/
      (25920*(-1 + x)^2*x)))


==> anc/Results/Compton/2L/2L_Compton_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-27 - 8*Nf - (18*I)*Pi - 12*x - 8*Nf*x - (18*I)*Pi*x + 39*x^2 + 8*Nf*x^2 + 
    (18*I)*Pi*x^2)*G[0, x]^3)/(36*(-1 + x)^2) + 
 ((-3 - 11*x + x^2)*G[0, x]^4)/(24*(-1 + x)^2) + 
 ((-45 + 212*Nf + (54*I)*Pi - (24*I)*Nf*Pi + 105*Pi^2 + 45*x - 604*Nf*x - 
    (18*I)*Pi*x + (120*I)*Nf*Pi*x - 159*Pi^2*x - 225*x^2 + 244*Nf*x^2 + 
    (72*I)*Pi*x^2 - (72*I)*Nf*Pi*x^2 + 39*Pi^2*x^2 + 180*x^3 + 144*Nf*x^3)*
   G[1, x]^2)/(72*(-1 + x)*x) + 
 ((8*Nf + (18*I)*Pi + 66*x + 8*Nf*x + (18*I)*Pi*x - 39*x^2 - 8*Nf*x^2 - 
    (18*I)*Pi*x^2)*G[1, x]^3)/(36*(-1 + x)*x) + 
 ((13 - 9*x - x^2)*G[1, x]^4)/(24*(-1 + x)*x) + 
 (((24*I)*Pi - (8*I)*Nf*Pi + 6*Pi^2 + 16*Nf*Pi^2 - (99*I)*Pi*x - 
    (72*I)*Nf*Pi*x - 18*Pi^2*x - 40*Nf*Pi^2*x + (153*I)*Pi*x^2 + 
    (264*I)*Nf*Pi*x^2 + 18*Pi^2*x^2 + 24*Nf*Pi^2*x^2 - (102*I)*Pi*x^3 - 
    (176*I)*Nf*Pi*x^3 - 12*Pi^2*x^3 - 16*Nf*Pi^2*x^3)*G[0, 1, x])/
  (6*(-1 + x)^2*x) + G[0, x]^2*
  ((45 + 4*Nf - (108*I)*Pi - (24*I)*Nf*Pi + 15*Pi^2 + 135*x + 316*Nf*x + 
     (126*I)*Pi*x - (24*I)*Nf*Pi*x - 81*Pi^2*x - 315*x^2 - 676*Nf*x^2 - 
     (72*I)*Pi*x^2 + (72*I)*Nf*Pi*x^2 - 39*Pi^2*x^2 + 180*x^3 + 144*Nf*x^3)/
    (72*(-1 + x)^2) + ((-25 + 32*Nf + 24*x - 64*Nf*x + 3*x^2 + 32*Nf*x^2)*
     G[1, x])/(4*(-1 + x)^2) + ((7 - 8*Nf - 5*x + 12*Nf*x - x^2 - 4*Nf*x^2)*
     G[1, x]^2)/(2*(-1 + x)*x) + ((1 + x - x^2)*G[0, 1, x])/(2*(-1 + x)^2)) + 
 ((-75 + 96*Nf - (24*I)*Pi + 48*x - 192*Nf*x - (48*I)*Pi*x + (48*I)*Nf*Pi*x + 
    51*x^2 + 88*Nf*x^2 + (36*I)*Pi*x^2 + (48*I)*Nf*Pi*x^2)*G[0, 0, 1, x])/
  (6*(-1 + x)^2) + ((-24 + 8*Nf + (36*I)*Pi - (96*I)*Nf*Pi + 150*x - 
    16*Nf*x + (24*I)*Pi*x + (144*I)*Nf*Pi*x - 51*x^2 - 88*Nf*x^2 - 
    (36*I)*Pi*x^2 - (48*I)*Nf*Pi*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
 ((3 - 13*x - 7*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
 (2*(7 - 8*Nf - 13*x + 20*Nf*x - 3*x^2 - 12*Nf*x^2 + 2*x^3 + 8*Nf*x^3)*
   G[0, 0, 1, 1, x])/((-1 + x)^2*x) + ((-17 + 27*x - 7*x^2)*G[0, 1, 1, 1, x])/
  ((-1 + x)*x) + (-72495 - 68020*Nf + (106920*I)*Pi - (107040*I)*Nf*Pi + 
   43740*Pi^2 + 23880*Nf*Pi^2 - (9720*I)*Pi^3 - (34560*I)*Nf*Pi^3 - 
   189*Pi^4 + 72495*x + 68020*Nf*x - (106920*I)*Pi*x + (107040*I)*Nf*Pi*x - 
   11340*Pi^2*x + 2040*Nf*Pi^2*x + (19440*I)*Pi^3*x + (69120*I)*Nf*Pi^3*x - 
   675*Pi^4*x - 3168*Nf*Pi^4*x - 64800*Pi^2*x^2 - 51840*Nf*Pi^2*x^2 - 
   (18360*I)*Pi^3*x^2 - (31680*I)*Nf*Pi^3*x^2 - 3240*Pi^4*x^2 - 
   3168*Nf*Pi^4*x^2 + 32400*Pi^2*x^3 + 25920*Nf*Pi^2*x^3 + 174960*Zeta[3] + 
   205920*Nf*Zeta[3] + (25920*I)*Pi*Zeta[3] - 233280*x*Zeta[3] - 
   413280*Nf*x*Zeta[3] - (181440*I)*Pi*x*Zeta[3] + 
   (103680*I)*Nf*Pi*x*Zeta[3] + 110160*x^2*Zeta[3] + 190080*Nf*x^2*Zeta[3] + 
   (77760*I)*Pi*x^2*Zeta[3] + (103680*I)*Nf*Pi*x^2*Zeta[3])/
  (12960*(-1 + x)^2) + 
 G[0, x]*(((9 - 4*Nf + (12*I)*Pi - (48*I)*Nf*Pi - 30*x + 8*Nf*x + 
      (6*I)*Pi*x + (72*I)*Nf*Pi*x + 21*x^2 - 4*Nf*x^2 - (12*I)*Pi*x^2 - 
      (24*I)*Nf*Pi*x^2)*G[1, x]^2)/(6*(-1 + x)*x) + 
   ((5 - x)*G[1, x]^3)/(3*x) + 
   ((75 - 96*Nf + (6*I)*Pi - 48*x + 192*Nf*x + (6*I)*Pi*x - 51*x^2 - 
      88*Nf*x^2 - (6*I)*Pi*x^2)*G[0, 1, x])/(6*(-1 + x)^2) + 
   G[1, x]*(((-18*I)*Pi + (8*I)*Nf*Pi - 6*Pi^2 - 16*Nf*Pi^2 - 18*x + 8*Nf*x + 
       (3*I)*Pi*x + (72*I)*Nf*Pi*x + 20*Pi^2*x + 40*Nf*Pi^2*x - 12*x^2 - 
       32*Nf*x^2 - (30*I)*Pi*x^2 - (168*I)*Nf*Pi*x^2 - 20*Pi^2*x^2 - 
       32*Nf*Pi^2*x^2 + 60*x^3 + 48*Nf*x^3 + (51*I)*Pi*x^3 + 
       (88*I)*Nf*Pi*x^3 + 6*Pi^2*x^3 + 8*Nf*Pi^2*x^3 - 30*x^4 - 24*Nf*x^4)/
      (6*(-1 + x)^2*x) + (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x)) + (2*(-1 + 3*x + 2*x^2)*G[0, 0, 1, x])/
    (-1 + x)^2 - (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x) + (351 + 180*Nf + (36*I)*Pi + 
     (176*I)*Nf*Pi - 99*Pi^2 - 208*Nf*Pi^2 - (42*I)*Pi^3 - 108*x - 880*Nf*x - 
     (90*I)*Pi*x + (152*I)*Nf*Pi*x + 72*Pi^2*x + 368*Nf*Pi^2*x - 
     (42*I)*Pi^3*x - 243*x^2 + 700*Nf*x^2 + (144*I)*Pi*x^2 - 
     (752*I)*Nf*Pi*x^2 + 87*Pi^2*x^2 - 256*Nf*Pi^2*x^2 + (42*I)*Pi^3*x^2 - 
     144*Zeta[3] + 432*x*Zeta[3] + 288*x^2*Zeta[3])/(72*(-1 + x)^2)) + 
 G[1, x]*((I*Pi*(-5 + 16*Nf - 3*x - 24*Nf*x + 5*x^2 + 8*Nf*x^2)*G[0, 1, x])/
    ((-1 + x)*x) - (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x) + ((9 - 13*x + 3*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x) + ((-90*I)*Pi + (424*I)*Nf*Pi - 60*Pi^2 + 96*Nf*Pi^2 - 
     (18*I)*Pi^3 + (192*I)*Nf*Pi^3 - 594*x + 520*Nf*x + (198*I)*Pi*x - 
     (1352*I)*Nf*Pi*x + 246*Pi^2*x - 144*Nf*Pi^2*x + (6*I)*Pi^3*x - 
     (288*I)*Nf*Pi^3*x + 243*x^2 - 700*Nf*x^2 - (144*I)*Pi*x^2 + 
     (752*I)*Nf*Pi*x^2 - 87*Pi^2*x^2 + 256*Nf*Pi^2*x^2 + (18*I)*Pi^3*x^2 + 
     (96*I)*Nf*Pi^3*x^2 - 216*Zeta[3] - 1152*Nf*Zeta[3] + 1224*x*Zeta[3] + 
     1728*Nf*x*Zeta[3] - 648*x^2*Zeta[3] - 576*Nf*x^2*Zeta[3])/
    (72*(-1 + x)*x)) + eps*(((10 + 38*x - 3*x^2)*G[0, x]^5)/(60*(-1 + x)^2) + 
   ((-72 - 800*Nf + (54*I)*Pi + (120*I)*Nf*Pi - 588*Pi^2 + 1278*x + 
      2536*Nf*x + (306*I)*Pi*x - (456*I)*Nf*Pi*x + 732*Pi^2*x - 63*x^2 - 
      1108*Nf*x^2 - (684*I)*Pi*x^2 + (264*I)*Nf*Pi*x^2 - 132*Pi^2*x^2 - 
      756*x^3 - 576*Nf*x^3)*G[1, x]^3)/(216*(-1 + x)*x) + 
   ((25 - 12*Nf - (28*I)*Pi - 111*x - 12*Nf*x - (28*I)*Pi*x + 44*x^2 + 
      12*Nf*x^2 + (28*I)*Pi*x^2)*G[1, x]^4)/(48*(-1 + x)*x) + 
   ((-45 + 32*x + 3*x^2)*G[1, x]^5)/(60*(-1 + x)*x) + 
   G[0, x]^4*((42 + 12*Nf + (28*I)*Pi - 23*x + 12*Nf*x + (28*I)*Pi*x - 
       44*x^2 - 12*Nf*x^2 - (28*I)*Pi*x^2)/(48*(-1 + x)^2) + 
     ((-3 - 11*x + x^2)*G[1, x])/(24*(-1 + x)^2)) - 
   (I*(-3*Pi + 32*Nf*Pi + 5*Pi*x - 80*Nf*Pi*x - 5*Pi*x^2 + 80*Nf*Pi*x^2)*
     G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[0, x]^3*((-387 - 52*Nf + (324*I)*Pi + (72*I)*Nf*Pi - 12*Pi^2 - 1116*x - 
       1408*Nf*x - (1062*I)*Pi*x + (72*I)*Nf*Pi*x + 468*Pi^2*x + 2331*x^2 + 
       2836*Nf*x^2 + (684*I)*Pi*x^2 - (264*I)*Nf*Pi*x^2 + 132*Pi^2*x^2 - 
       756*x^3 - 576*Nf*x^3)/(216*(-1 + x)^2) + 
     ((186 - 196*Nf - (9*I)*Pi - 120*x + 380*Nf*x - (9*I)*Pi*x - 78*x^2 - 
        188*Nf*x^2 + (9*I)*Pi*x^2)*G[1, x])/(18*(-1 + x)^2) + 
     (2*(-7 + 8*Nf + 5*x - 12*Nf*x + x^2 + 4*Nf*x^2)*G[1, x]^2)/
      (3*(-1 + x)*x) + ((-1 + 31*x + 9*x^2)*G[0, 1, x])/(6*(-1 + x)^2)) + 
   (((576*I)*Pi - (240*I)*Nf*Pi + 228*Pi^2 + 480*Nf*Pi^2 - 3096*x + 
      2872*Nf*x - (1782*I)*Pi*x + (3048*I)*Nf*Pi*x - 693*Pi^2*x - 
      1200*Nf*Pi^2*x + 2277*x^2 - 6056*Nf*x^2 + (72*I)*Pi*x^2 - 
      (3288*I)*Nf*Pi*x^2 + 147*Pi^2*x^2 + 624*Nf*Pi^2*x^2 + 2322*x^3 + 
      3312*Nf*x^3 + (1032*I)*Nf*Pi*x^3 - 231*Pi^2*x^3 - 576*Nf*Pi^2*x^3 - 
      432*x^4 - 720*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
   ((1071 - 592*Nf - (1134*I)*Pi + (552*I)*Nf*Pi - 549*Pi^2 - 672*Nf*Pi^2 - 
      6696*x + 2184*Nf*x + (1638*I)*Pi*x + (432*I)*Nf*Pi*x + 1092*Pi^2*x + 
      1680*Nf*Pi^2*x + 6651*x^2 - 440*Nf*x^2 + (72*I)*Pi*x^2 - 
      (192*I)*Nf*Pi*x^2 - 546*Pi^2*x^2 - 1104*Nf*Pi^2*x^2 - 594*x^3 - 
      432*Nf*x^3 - (1032*I)*Nf*Pi*x^3 + 231*Pi^2*x^3 + 576*Nf*Pi^2*x^3 - 
      432*x^4 - 720*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((303 - 484*Nf + (12*I)*Pi - 231*x + 884*Nf*x - (60*I)*Pi*x + 
      (144*I)*Nf*Pi*x - 207*x^2 - 364*Nf*x^2 + (24*I)*Pi*x^2 + 
      (144*I)*Nf*Pi*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2) + 
   ((318 - 128*Nf + (24*I)*Pi - (384*I)*Nf*Pi - 777*x + 96*Nf*x - 
      (24*I)*Pi*x + (960*I)*Nf*Pi*x + 423*x^2 + 480*Nf*x^2 - (72*I)*Pi*x^2 - 
      (576*I)*Nf*Pi*x^2 - 282*x^3 - 320*Nf*x^3 + (48*I)*Pi*x^3 + 
      (384*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x) + 
   ((-135 + 36*Nf - (24*I)*Pi + (288*I)*Nf*Pi + 645*x - 156*Nf*x + 
      (12*I)*Pi*x - (432*I)*Nf*Pi*x - 207*x^2 - 364*Nf*x^2 + (24*I)*Pi*x^2 + 
      (144*I)*Nf*Pi*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x) + 
   ((-17 - x + 21*x^2)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((98 - 112*Nf - 211*x + 280*Nf*x - 87*x^2 - 200*Nf*x^2 + 41*x^3 + 
      80*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((-159 + 48*Nf + 262*x - 120*Nf*x + 36*x^2 + 40*Nf*x^2 - 41*x^3 - 
      80*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (2*(25 - 48*x - 10*x^2 + 16*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((-3 + 41*x - 21*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   G[0, x]^2*(((-156 + 64*Nf + (36*I)*Pi - (192*I)*Nf*Pi + 327*x + 96*Nf*x - 
        (24*I)*Pi*x + (480*I)*Nf*Pi*x - 330*x^2 - 384*Nf*x^2 - 
        (48*I)*Pi*x^2 - (384*I)*Nf*Pi*x^2 + 165*x^3 + 224*Nf*x^3 + 
        (36*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3)*G[1, x]^2)/(24*(-1 + x)^2*x) + 
     ((-13 - 24*Nf + 17*x + 36*Nf*x - 5*x^2 - 12*Nf*x^2)*G[1, x]^3)/
      (6*(-1 + x)*x) + ((-147 + 100*Nf - (30*I)*Pi + 39*x - 212*Nf*x - 
        (30*I)*Pi*x + 135*x^2 + 108*Nf*x^2 + (30*I)*Pi*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]*(((396*I)*Pi - (144*I)*Nf*Pi + 156*Pi^2 + 
         288*Nf*Pi^2 - 2700*x + 2728*Nf*x - (846*I)*Pi*x - (744*I)*Nf*Pi*x - 
         345*Pi^2*x - 720*Nf*Pi^2*x + 2799*x^2 - 5588*Nf*x^2 + 
         (1170*I)*Pi*x^2 + (1848*I)*Nf*Pi*x^2 + 183*Pi^2*x^2 + 
         576*Nf*Pi^2*x^2 + 234*x^3 + 2792*Nf*x^3 - (810*I)*Pi*x^3 - 
         (936*I)*Nf*Pi*x^3 - 99*Pi^2*x^3 - 144*Nf*Pi^2*x^3 - 36*x^4 - 
         288*Nf*x^4)/(72*(-1 + x)^2*x) + 
       ((-14 + 16*Nf + 25*x - 40*Nf*x - 7*x^2 + 32*Nf*x^2 - 3*x^3 - 8*Nf*x^3)*
         G[0, 1, x])/(2*(-1 + x)^2*x)) - (7*x*(4 + x)*G[0, 0, 1, x])/
      (-1 + x)^2 - (3*(14 - 16*Nf - 25*x + 40*Nf*x + 7*x^2 - 32*Nf*x^2 + 
        3*x^3 + 8*Nf*x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (-1728 - 1136*Nf + (108*I)*Pi - (1344*I)*Nf*Pi + 1206*Pi^2 + 
       1884*Nf*Pi^2 + (324*I)*Pi^3 - 4833*x + 17356*Nf*x - (984*I)*Nf*Pi*x - 
       405*Pi^2*x - 3156*Nf*Pi^2*x + (324*I)*Pi^3*x - 5724*x^2 - 
       31552*Nf*x^2 - (3456*I)*Pi*x^2 + (5280*I)*Nf*Pi*x^2 - 1476*Pi^2*x^2 + 
       2052*Nf*Pi^2*x^2 - (324*I)*Pi^3*x^2 + 5940*x^3 + 9288*Nf*x^3 + 
       (864*I)*Nf*Pi*x^3 - 1584*Zeta[3] - 13680*x*Zeta[3] - 1440*x^2*Zeta[3])/
      (432*(-1 + x)^2)) + G[1, x]^2*
    ((((3*I)/2)*Pi*(1 + 16*Nf + 3*x - 24*Nf*x - x^2 + 8*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x) - (2*(12 + 12*Nf - 14*x - 18*Nf*x + 3*x^2 + 6*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) - (5*(9 - 13*x + 3*x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)*x) + (6345 + 6044*Nf + (3348*I)*Pi - (3816*I)*Nf*Pi + 
       675*Pi^2 - 780*Nf*Pi^2 - (216*I)*Pi^3 + (1728*I)*Nf*Pi^3 + 1539*x - 
       17884*Nf*x - (6912*I)*Pi*x + (12168*I)*Nf*Pi*x - 3357*Pi^2*x + 
       948*Nf*Pi^2*x - (2592*I)*Nf*Pi^3*x - 12096*x^2 + 3688*Nf*x^2 + 
       (3456*I)*Pi*x^2 - (7872*I)*Nf*Pi*x^2 + 1476*Pi^2*x^2 - 
       2052*Nf*Pi^2*x^2 + (216*I)*Pi^3*x^2 + (864*I)*Nf*Pi^3*x^2 + 5940*x^3 + 
       9288*Nf*x^3 + (864*I)*Nf*Pi*x^3 + 16056*Zeta[3] - 10368*Nf*Zeta[3] - 
       18504*x*Zeta[3] + 15552*Nf*x*Zeta[3] + 2088*x^2*Zeta[3] - 
       5184*Nf*x^2*Zeta[3])/(432*(-1 + x)*x)) + 
   G[0, 1, x]*((-2*(28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((1071*I)*Pi - (592*I)*Nf*Pi + 24*Pi^2 - 40*Nf*Pi^2 + (9*I)*Pi^3 - 
       (192*I)*Nf*Pi^3 - (3600*I)*Pi*x - (688*I)*Nf*Pi*x + 111*Pi^2*x + 
       776*Nf*Pi^2*x - (21*I)*Pi^3*x + (480*I)*Nf*Pi^3*x + (4374*I)*Pi*x^2 + 
       (5616*I)*Nf*Pi*x^2 - 477*Pi^2*x^2 - 2088*Nf*Pi^2*x^2 + 
       (57*I)*Pi^3*x^2 - (480*I)*Nf*Pi^3*x^2 - (2916*I)*Pi*x^3 - 
       (3744*I)*Nf*Pi*x^3 + 318*Pi^2*x^3 + 1392*Nf*Pi^2*x^3 - 
       (18*I)*Pi^3*x^3 + 180*Zeta[3] + 1152*Nf*Zeta[3] - 972*x*Zeta[3] - 
       2880*Nf*x*Zeta[3] + 1548*x^2*Zeta[3] + 2880*Nf*x^2*Zeta[3] - 
       1152*x^3*Zeta[3])/(36*(-1 + x)^2*x)) + 
   G[1, x]*((((141*I)*Pi - (68*I)*Nf*Pi - 23*Pi^2 + 112*Nf*Pi^2 - 
        (141*I)*Pi*x - (120*I)*Nf*Pi*x + 38*Pi^2*x - 280*Nf*Pi^2*x - 
        (36*I)*Pi*x^2 + (152*I)*Nf*Pi*x^2 - 4*Pi^2*x^2 + 216*Nf*Pi^2*x^2 + 
        (18*I)*Pi*x^3 + (44*I)*Nf*Pi*x^3 - 17*Pi^2*x^3 - 64*Nf*Pi^2*x^3)*
       G[0, 1, x])/(6*(-1 + x)^2*x) + 
     ((-222 + 88*Nf - (6*I)*Pi + (384*I)*Nf*Pi + 699*x + 24*Nf*x + 
        (24*I)*Pi*x - (960*I)*Nf*Pi*x - 612*x^2 - 312*Nf*x^2 - 
        (84*I)*Pi*x^2 + (816*I)*Nf*Pi*x^2 + 153*x^3 + 192*Nf*x^3 + 
        (30*I)*Pi*x^3 - (144*I)*Nf*Pi*x^3)*G[0, 0, 1, x])/(6*(-1 + x)^2*x) + 
     ((81 - 20*Nf - (12*I)*Pi - (288*I)*Nf*Pi - 477*x + 76*Nf*x - 
        (48*I)*Pi*x + (432*I)*Nf*Pi*x + 171*x^2 + 236*Nf*x^2 + 
        (12*I)*Pi*x^2 - (144*I)*Nf*Pi*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     ((70 - 80*Nf - 117*x + 200*Nf*x + 27*x^2 - 160*Nf*x^2 + 3*x^3 + 
        40*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((7 - 48*Nf + 14*x + 120*Nf*x - 56*x^2 - 88*Nf*x^2 + 21*x^3 + 32*Nf*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((59 - 95*x + 25*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     ((-63450*I)*Pi - (60440*I)*Nf*Pi + 25650*Pi^2 - 240*Nf*Pi^2 + 
       (9810*I)*Pi^3 - (6600*I)*Nf*Pi^3 + 1524*Pi^4 + 5088*Nf*Pi^4 + 
       76410*x - 110360*Nf*x + (2700*I)*Pi*x + (236640*I)*Nf*Pi*x - 
       84510*Pi^2*x - 2280*Nf*Pi^2*x - (13860*I)*Pi^3*x + 
       (1440*I)*Nf*Pi^3*x - 2196*Pi^4*x - 12720*Nf*Pi^4*x - 105975*x^2 + 
       249100*Nf*x^2 + (112590*I)*Pi*x^2 - (261800*I)*Nf*Pi*x^2 + 
       59355*Pi^2*x^2 - 33380*Nf*Pi^2*x^2 + (8370*I)*Pi^3*x^2 + 
       (5040*I)*Nf*Pi^3*x^2 + 660*Pi^4*x^2 + 9648*Nf*Pi^4*x^2 + 29565*x^3 - 
       138740*Nf*x^3 - (51840*I)*Pi*x^3 + (85600*I)*Nf*Pi*x^3 + 
       11385*Pi^2*x^3 + 48860*Nf*Pi^2*x^3 - (5400*I)*Pi^3*x^3 + 
       (600*I)*Nf*Pi^3*x^3 - 672*Pi^4*x^3 - 3072*Nf*Pi^4*x^3 - 
       11880*Pi^2*x^4 - 12960*Nf*Pi^2*x^4 - 65880*Zeta[3] + 
       33120*Nf*Zeta[3] - (9360*I)*Pi*Zeta[3] + (34560*I)*Nf*Pi*Zeta[3] - 
       45000*x*Zeta[3] + 34560*Nf*x*Zeta[3] - (4320*I)*Pi*x*Zeta[3] - 
       (86400*I)*Nf*Pi*x*Zeta[3] + 169920*x^2*Zeta[3] - 
       97920*Nf*x^2*Zeta[3] - (2880*I)*Pi*x^2*Zeta[3] + 
       (86400*I)*Nf*Pi*x^2*Zeta[3] - 52560*x^3*Zeta[3] + 
       27360*Nf*x^3*Zeta[3] + (3600*I)*Pi*x^3*Zeta[3])/(2160*(-1 + x)^2*x)) + 
   G[0, x]*(((-42 + 16*Nf + (12*I)*Pi - (144*I)*Nf*Pi + 117*x - 32*Nf*x - 
        (6*I)*Pi*x + (216*I)*Nf*Pi*x - 75*x^2 + 16*Nf*x^2 - (12*I)*Pi*x^2 - 
        (72*I)*Nf*Pi*x^2)*G[1, x]^3)/(18*(-1 + x)*x) + 
     (5*(-5 + x)*G[1, x]^4)/(12*x) + 
     (((-468*I)*Pi + (192*I)*Nf*Pi - 192*Pi^2 - 384*Nf*Pi^2 + 3096*x - 
        2872*Nf*x + (828*I)*Pi*x - (1152*I)*Nf*Pi*x + 567*Pi^2*x + 
        960*Nf*Pi^2*x - 2277*x^2 + 6056*Nf*x^2 - (180*I)*Pi*x^2 + 
        (1584*I)*Nf*Pi*x^2 + 183*Pi^2*x^2 - 768*Nf*Pi^2*x^2 - 2322*x^3 - 
        3312*Nf*x^3 + (108*I)*Pi*x^3 - (768*I)*Nf*Pi*x^3 + 129*Pi^2*x^3 + 
        192*Nf*Pi^2*x^3 + 432*x^4 + 720*Nf*x^4)*G[0, 1, x])/
      (36*(-1 + x)^2*x) + ((28 - 32*Nf - 53*x + 80*Nf*x - 5*x^2 - 64*Nf*x^2 + 
        5*x^3 + 16*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     G[1, x]^2*((-387 + 118*Nf - (324*I)*Pi + (144*I)*Nf*Pi + 360*Pi^2 - 
         336*Nf*Pi^2 + 1620*x - 480*Nf*x + (495*I)*Pi*x + (432*I)*Nf*Pi*x - 
         636*Pi^2*x + 840*Nf*Pi^2*x - 1683*x^2 + 750*Nf*x^2 - 
         (450*I)*Pi*x^2 - (1296*I)*Nf*Pi*x^2 + 240*Pi^2*x^2 - 
         672*Nf*Pi^2*x^2 + 252*x^3 - 604*Nf*x^3 + (297*I)*Pi*x^3 + 
         (720*I)*Nf*Pi*x^3 + 36*Pi^2*x^3 + 168*Nf*Pi^2*x^3 + 198*x^4 + 
         216*Nf*x^4)/(36*(-1 + x)^2*x) + 
       (2*(12 + 12*Nf - 14*x - 18*Nf*x + 3*x^2 + 6*Nf*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) + ((-39 + 96*Nf + (18*I)*Pi + 48*x - 168*Nf*x + 
        (18*I)*Pi*x + 18*x^2 + 64*Nf*x^2 - (18*I)*Pi*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2) + ((-300 + 120*Nf - (60*I)*Pi + (480*I)*Nf*Pi + 843*x - 
        72*Nf*x + (78*I)*Pi*x - (1200*I)*Nf*Pi*x - 576*x^2 - 216*Nf*x^2 + 
        (78*I)*Pi*x^2 + (960*I)*Nf*Pi*x^2 + 129*x^3 + 128*Nf*x^3 - 
        (78*I)*Pi*x^3 - (240*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (2*(3 + 23*x + 2*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     (4*(7 - 8*Nf - 9*x + 20*Nf*x + 15*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*(-13 + 24*Nf + x - 36*Nf*x + 7*x^2 + 12*Nf*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + (46845 + 28380*Nf - (72360*I)*Pi + (30160*I)*Nf*Pi - 
       20835*Pi^2 - 25700*Nf*Pi^2 + (3780*I)*Pi^3 + (5640*I)*Nf*Pi^3 + 
       282*Pi^4 - 17280*x - 167120*Nf*x - (42930*I)*Pi*x - (5000*I)*Nf*Pi*x + 
       22230*Pi^2*x + 35440*Nf*Pi^2*x - (8910*I)*Pi^3*x - 
       (10200*I)*Nf*Pi^3*x + 2202*Pi^4*x - 29565*x^2 + 138740*Nf*x^2 + 
       (51840*I)*Pi*x^2 - (85600*I)*Nf*Pi*x^2 + 36135*Pi^2*x^2 + 
       2980*Nf*Pi^2*x^2 + (6480*I)*Pi^3*x^2 + (2040*I)*Nf*Pi^3*x^2 + 
       198*Pi^4*x^2 - 11880*Pi^2*x^3 - 12960*Nf*Pi^2*x^3 - 79920*Zeta[3] - 
       34560*Nf*Zeta[3] - (2880*I)*Pi*Zeta[3] + 18720*x*Zeta[3] + 
       86400*Nf*x*Zeta[3] - (2880*I)*Pi*x*Zeta[3] + 46080*x^2*Zeta[3] - 
       43200*Nf*x^2*Zeta[3] + (2880*I)*Pi*x^2*Zeta[3])/(2160*(-1 + x)^2) + 
     G[1, x]*(((222 - 88*Nf - (96*I)*Nf*Pi - 699*x - 24*Nf*x - (6*I)*Pi*x + 
          (240*I)*Nf*Pi*x + 612*x^2 + 312*Nf*x^2 + (18*I)*Pi*x^2 - 
          (192*I)*Nf*Pi*x^2 - 153*x^3 - 192*Nf*x^3 - (6*I)*Pi*x^3 + 
          (48*I)*Nf*Pi*x^3)*G[0, 1, x])/(6*(-1 + x)^2*x) - 
       (2*(14 - 16*Nf - 23*x + 40*Nf*x + 5*x^2 - 32*Nf*x^2 + 8*Nf*x^3)*
         G[0, 0, 1, x])/((-1 + x)^2*x) - (2*(-17 - 24*Nf + 7*x + 12*Nf*x)*
         G[0, 1, 1, x])/x + ((-774*I)*Pi + (236*I)*Nf*Pi - 48*Pi^2 - 
         8*Nf*Pi^2 + (96*I)*Nf*Pi^3 - 1458*x + 428*Nf*x + (324*I)*Pi*x + 
         (1864*I)*Nf*Pi*x + 1179*Pi^2*x - 656*Nf*Pi^2*x - (9*I)*Pi^3*x - 
         (240*I)*Nf*Pi^3*x + 468*x^2 - 1976*Nf*x^2 - (711*I)*Pi*x^2 - 
         (4472*I)*Nf*Pi*x^2 - 996*Pi^2*x^2 + 1312*Nf*Pi^2*x^2 - 
         (33*I)*Pi^3*x^2 + (192*I)*Nf*Pi^3*x^2 + 1980*x^3 + 3096*Nf*x^3 + 
         (1458*I)*Pi*x^3 + (2160*I)*Nf*Pi*x^3 - 159*Pi^2*x^3 - 
         696*Nf*Pi^2*x^3 + (21*I)*Pi^3*x^3 - (48*I)*Nf*Pi^3*x^3 - 990*x^4 - 
         1548*Nf*x^4 - (144*I)*Nf*Pi*x^4 - 72*Zeta[3] - 576*Nf*Zeta[3] + 
         648*x*Zeta[3] + 1440*Nf*x*Zeta[3] - 792*x^2*Zeta[3] - 
         1152*Nf*x^2*Zeta[3] + 504*x^3*Zeta[3] + 288*Nf*x^3*Zeta[3])/
        (36*(-1 + x)^2*x))) + (-1848015 - 1753300*Nf + (2750760*I)*Pi - 
     (4130400*I)*Nf*Pi + 1739070*Pi^2 + 1031880*Nf*Pi^2 + (187920*I)*Pi^3 - 
     (645120*I)*Nf*Pi^3 + 53730*Pi^4 + 185256*Nf*Pi^4 + (2268*I)*Pi^5 + 
     1848015*x + 1753300*Nf*x - (2750760*I)*Pi*x + (4130400*I)*Nf*Pi*x - 
     669870*Pi^2*x + 639960*Nf*Pi^2*x - (48600*I)*Pi^3*x + 
     (1687680*I)*Nf*Pi^3*x - 102870*Pi^4*x - 374184*Nf*Pi^4*x - 
     (972*I)*Pi^5*x + (13824*I)*Nf*Pi^5*x - 2138400*Pi^2*x^2 - 
     3343680*Nf*Pi^2*x^2 - (524880*I)*Pi^3*x^2 - (984960*I)*Nf*Pi^3*x^2 + 
     32508*Pi^4*x^2 + 203904*Nf*Pi^4*x^2 - (648*I)*Pi^5*x^2 + 
     (13824*I)*Nf*Pi^5*x^2 + 1069200*Pi^2*x^3 + 1671840*Nf*Pi^2*x^3 + 
     (155520*I)*Nf*Pi^3*x^3 + 615600*Zeta[3] + 4187520*Nf*Zeta[3] - 
     (1969920*I)*Pi*Zeta[3] + (1399680*I)*Nf*Pi*Zeta[3] - 
     838080*Pi^2*Zeta[3] - 518400*x*Zeta[3] - 7954560*Nf*x*Zeta[3] - 
     (1723680*I)*Pi*x*Zeta[3] - (1918080*I)*Nf*Pi*x*Zeta[3] - 
     341280*Pi^2*x*Zeta[3] - 1244160*Nf*Pi^2*x*Zeta[3] + 
     1283040*x^2*Zeta[3] + 933120*Nf*x^2*Zeta[3] + (2229120*I)*Nf*Pi*x^2*
      Zeta[3] - 498960*Pi^2*x^2*Zeta[3] - 1244160*Nf*Pi^2*x^2*Zeta[3] + 
     933120*x^3*Zeta[3] + 1555200*Nf*x^3*Zeta[3] + 77760*Zeta[5] - 
     4743360*x*Zeta[5] + 1244160*Nf*x*Zeta[5] - 466560*x^2*Zeta[5] + 
     1244160*Nf*x^2*Zeta[5])/(77760*(-1 + x)^2)) + 
 eps^2*(((-85 - 333*x + 23*x^2)*G[0, x]^6)/(720*(-1 + x)^2) + 
   ((378 + 776*Nf - (222*I)*Pi - (136*I)*Nf*Pi + 675*Pi^2 - 2046*x - 
      2600*Nf*x - (438*I)*Pi*x + (440*I)*Nf*Pi*x - 777*Pi^2*x + 435*x^2 + 
      1172*Nf*x^2 + (912*I)*Pi*x^2 - (248*I)*Nf*Pi*x^2 + 117*Pi^2*x^2 + 
      708*x^3 + 576*Nf*x^3)*G[1, x]^4)/(288*(-1 + x)*x) + 
   ((-510 + 112*Nf + (270*I)*Pi + 1164*x + 112*Nf*x + (270*I)*Pi*x - 
      249*x^2 - 112*Nf*x^2 - (270*I)*Pi*x^2)*G[1, x]^5)/(720*(-1 + x)*x) + 
   ((395 - 287*x - 23*x^2)*G[1, x]^6)/(720*(-1 + x)*x) + 
   G[0, x]^5*((-405 - 112*Nf - (270*I)*Pi + 666*x - 112*Nf*x - (270*I)*Pi*x + 
       249*x^2 + 112*Nf*x^2 + (270*I)*Pi*x^2)/(720*(-1 + x)^2) + 
     ((10 + 38*x - 3*x^2)*G[1, x])/(60*(-1 + x)^2)) + 
   (((33*I)*Pi - (46*I)*Nf*Pi - Pi^2 + 116*Nf*Pi^2 + (48*I)*Pi*x + 
      (228*I)*Nf*Pi*x - 4*Pi^2*x - 290*Nf*Pi^2*x - (48*I)*Pi*x^2 - 
      (228*I)*Nf*Pi*x^2 + 4*Pi^2*x^2 + 290*Nf*Pi^2*x^2)*G[0, 1, x]^2)/
    (3*(-1 + x)^2*x) + G[0, x]^4*
    ((525 + 76*Nf - (252*I)*Pi - (56*I)*Nf*Pi - 15*Pi^2 + 948*x + 1472*Nf*x + 
       (1386*I)*Pi*x - (56*I)*Nf*Pi*x - 543*Pi^2*x - 2559*x^2 - 2900*Nf*x^2 - 
       (912*I)*Pi*x^2 + (248*I)*Nf*Pi*x^2 - 117*Pi^2*x^2 + 708*x^3 + 
       576*Nf*x^3)/(288*(-1 + x)^2) + 
     ((-399 + 396*Nf + (28*I)*Pi + 165*x - 756*Nf*x + (28*I)*Pi*x + 233*x^2 + 
        372*Nf*x^2 - (28*I)*Pi*x^2)*G[1, x])/(48*(-1 + x)^2) + 
     ((-168 + 192*Nf + 285*x - 480*Nf*x - 107*x^2 + 384*Nf*x^2 - 23*x^3 - 
        96*Nf*x^3)*G[1, x]^2)/(48*(-1 + x)^2*x) + 
     ((1 - 143*x - 37*x^2)*G[0, 1, x])/(24*(-1 + x)^2)) + 
   ((-105 + 120*Nf + 176*x - 300*Nf*x - 60*x^2 + 240*Nf*x^2 - 10*x^3 - 
      60*Nf*x^3)*G[0, 0, 1, x]^2)/((-1 + x)^2*x) + 
   ((1 - 26*x - 90*x^2 + 60*Nf*x^2 + 10*x^3 + 60*Nf*x^3)*G[0, 1, 1, x]^2)/
    ((-1 + x)^2*x) + (((1944*I)*Pi - (960*I)*Nf*Pi + 1056*Pi^2 + 
      1920*Nf*Pi^2 + 12492*x - 12368*Nf*x - (2682*I)*Pi*x - 
      (2952*I)*Nf*Pi*x - 2109*Pi^2*x - 4800*Nf*Pi^2*x - 9828*x^2 + 
      24796*Nf*x^2 + (1368*I)*Pi*x^2 + (11736*I)*Nf*Pi*x^2 + 3771*Pi^2*x^2 + 
      2928*Nf*Pi^2*x^2 - 7686*x^3 - 14160*Nf*x^3 - (2268*I)*Pi*x^3 - 
      (7032*I)*Nf*Pi*x^3 - 579*Pi^2*x^3 - 1872*Nf*Pi^2*x^3 + 936*x^4 + 
      3600*Nf*x^4)*G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x) + 
   ((10899 - 3016*Nf + (1854*I)*Pi - (1608*I)*Nf*Pi - 2793*Pi^2 + 
      2880*Nf*Pi^2 - 26892*x + 1904*Nf*x - (4950*I)*Pi*x + (552*I)*Nf*Pi*x + 
      5025*Pi^2*x - 7200*Nf*Pi^2*x + 15282*x^2 + 12384*Nf*x^2 + 
      (3726*I)*Pi*x^2 + (7992*I)*Nf*Pi*x^2 + 1683*Pi^2*x^2 + 
      4320*Nf*Pi^2*x^2 - 10188*x^3 - 8256*Nf*x^3 - (2484*I)*Pi*x^3 - 
      (5328*I)*Nf*Pi*x^3 - 1122*Pi^2*x^3 - 2880*Nf*Pi^2*x^3)*
     G[0, 0, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((4086 - 1868*Nf + (1638*I)*Pi - (792*I)*Nf*Pi - 2139*Pi^2 + 
      1824*Nf*Pi^2 - 26478*x + 9144*Nf*x - (6750*I)*Pi*x - (576*I)*Nf*Pi*x + 
      3696*Pi^2*x - 4560*Nf*Pi^2*x + 27270*x^2 - 3916*Nf*x^2 + 
      (5436*I)*Pi*x^2 + (9360*I)*Nf*Pi*x^2 - 2034*Pi^2*x^2 + 
      2688*Nf*Pi^2*x^2 - 3942*x^3 + 240*Nf*x^3 - (2268*I)*Pi*x^3 - 
      (7032*I)*Nf*Pi*x^3 - 579*Pi^2*x^3 - 1872*Nf*Pi^2*x^3 - 936*x^4 - 
      3600*Nf*x^4)*G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x) + 
   ((-201 + 388*Nf + (24*I)*Pi + 41*x - 700*Nf*x - (32*I)*Pi*x + 
      (112*I)*Nf*Pi*x + 169*x^2 + 284*Nf*x^2 + (4*I)*Pi*x^2 + 
      (112*I)*Nf*Pi*x^2)*G[0, 0, 0, 0, 1, x])/(2*(-1 + x)^2) + 
   ((1662 - 776*Nf + (600*I)*Pi - (7392*I)*Nf*Pi - 2031*x + 4060*Nf*x - 
      (240*I)*Pi*x + (18480*I)*Nf*Pi*x - 2184*x^2 - 4820*Nf*x^2 - 
      (1176*I)*Pi*x^2 - (11616*I)*Nf*Pi*x^2 + 462*x^3 + 2044*Nf*x^3 + 
      (708*I)*Pi*x^3 + (6864*I)*Nf*Pi*x^3)*G[0, 0, 0, 1, 1, x])/
    (6*(-1 + x)^2*x) + (2*(192 - 86*Nf + (57*I)*Pi - (696*I)*Nf*Pi - 312*x + 
      330*Nf*x - (21*I)*Pi*x + (1740*I)*Nf*Pi*x - 69*x^2 - 384*Nf*x^2 - 
      (135*I)*Pi*x^2 - (1044*I)*Nf*Pi*x^2 + 30*x^3 + 180*Nf*x^3 + 
      (78*I)*Pi*x^3 + (696*I)*Nf*Pi*x^3)*G[0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^2*x) + ((-2091 + 508*Nf - (108*I)*Pi + (6336*I)*Nf*Pi + 
      5013*x - 552*Nf*x + (468*I)*Pi*x - (15840*I)*Nf*Pi*x - 798*x^2 + 
      1312*Nf*x^2 + (948*I)*Pi*x^2 + (8976*I)*Nf*Pi*x^2 - 462*x^3 - 
      2044*Nf*x^3 - (708*I)*Pi*x^3 - (6864*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, 1, x])/
    (6*(-1 + x)^2*x) + (2*(-159 + 40*Nf - (21*I)*Pi + (696*I)*Nf*Pi + 360*x - 
      102*Nf*x + (57*I)*Pi*x - (1740*I)*Nf*Pi*x + 21*x^2 + 156*Nf*x^2 + 
      (99*I)*Pi*x^2 + (1044*I)*Nf*Pi*x^2 - 30*x^3 - 180*Nf*x^3 - 
      (78*I)*Pi*x^3 - (696*I)*Nf*Pi*x^3)*G[0, 1, 0, 1, 1, x])/
    (3*(-1 + x)^2*x) + ((-9 + 28*Nf + (4*I)*Pi - (224*I)*Nf*Pi + 379*x - 
      132*Nf*x - (24*I)*Pi*x + (336*I)*Nf*Pi*x - 169*x^2 - 284*Nf*x^2 - 
      (4*I)*Pi*x^2 - (112*I)*Nf*Pi*x^2)*G[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) - 
   (5*(-15 - 31*x + 11*x^2)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   ((-784 + 896*Nf + 1447*x - 2240*Nf*x - 5*x^2 + 1848*Nf*x^2 - 109*x^3 - 
      392*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (2*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 272*Nf*x^2 + 10*x^3 + 
      68*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   (3*(-353 + 112*Nf + 619*x - 280*Nf*x - 111*x^2 + 480*Nf*x^2 - 30*x^3 + 
      200*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   (8*(-43 + 20*Nf + 74*x - 50*Nf*x - 26*x^2 + 82*Nf*x^2 + 32*Nf*x^3)*
     G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
     G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
   ((-549 - 112*Nf + 1110*x + 280*Nf*x + 332*x^2 - 672*Nf*x^2 - 109*x^3 - 
      392*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (2*(47 - 116*x - 60*x^2 + 68*Nf*x^2 + 10*x^3 + 68*Nf*x^3)*
     G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (5*(-35 + 9*x + 11*x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   (G[0, 1, 1, x]*(22815 - 15484*Nf - (35748*I)*Pi + (3024*I)*Nf*Pi - 
      315*Pi^2 - 3492*Nf*Pi^2 + (684*I)*Pi^3 - (13248*I)*Nf*Pi^3 - 196830*x + 
      58296*Nf*x + (51084*I)*Pi*x + (46464*I)*Nf*Pi*x + 9108*Pi^2*x - 
      3216*Nf*Pi^2*x - (1530*I)*Pi^3*x + (33120*I)*Nf*Pi^3*x + 197343*x^2 - 
      32444*Nf*x^2 + (3186*I)*Pi*x^2 - (56448*I)*Nf*Pi*x^2 - 7650*Pi^2*x^2 - 
      696*Nf*Pi^2*x^2 - (1026*I)*Pi^3*x^2 - (23616*I)*Nf*Pi^3*x^2 - 
      10368*x^3 + 23760*Nf*x^3 + (7344*I)*Pi*x^3 + (10704*I)*Nf*Pi*x^3 - 
      351*Pi^2*x^3 + 7596*Nf*Pi^2*x^3 + (1278*I)*Pi^3*x^3 + 
      (9504*I)*Nf*Pi^3*x^3 - 12960*x^4 - 34128*Nf*x^4 - (14688*I)*Nf*Pi*x^4 - 
      31608*Zeta[3] + 62208*Nf*Zeta[3] + 50328*x*Zeta[3] - 
      155520*Nf*x*Zeta[3] - 3096*x^2*Zeta[3] + 112320*Nf*x^2*Zeta[3] - 
      288*x^3*Zeta[3] - 43200*Nf*x^3*Zeta[3]))/(216*(-1 + x)^2*x) + 
   G[0, x]^3*(((357 - 144*Nf - (24*I)*Pi + (192*I)*Nf*Pi - 990*x - 148*Nf*x + 
        (15*I)*Pi*x - (480*I)*Nf*Pi*x + 915*x^2 + 716*Nf*x^2 + 
        (15*I)*Pi*x^2 + (384*I)*Nf*Pi*x^2 - 294*x^3 - 428*Nf*x^3 - 
        (15*I)*Pi*x^3 - (96*I)*Nf*Pi*x^3)*G[1, x]^2)/(36*(-1 + x)^2*x) + 
     (2*(18 + 24*Nf - 23*x - 36*Nf*x + 6*x^2 + 12*Nf*x^2)*G[1, x]^3)/
      (9*(-1 + x)*x) + ((45 - 4*Nf + (22*I)*Pi + 61*x + 28*Nf*x + 
        (22*I)*Pi*x - 73*x^2 - 28*Nf*x^2 - (22*I)*Pi*x^2)*G[0, 1, x])/
      (12*(-1 + x)^2) + G[1, x]*(((-522*I)*Pi + (192*I)*Nf*Pi - 240*Pi^2 - 
         384*Nf*Pi^2 + 6354*x - 5552*Nf*x + (1197*I)*Pi*x + (612*I)*Nf*Pi*x + 
         474*Pi^2*x + 960*Nf*Pi^2*x - 3888*x^2 + 11464*Nf*x^2 - 
         (1701*I)*Pi*x^2 - (1692*I)*Nf*Pi*x^2 - 54*Pi^2*x^2 - 
         768*Nf*Pi^2*x^2 - 3510*x^3 - 6088*Nf*x^3 + (999*I)*Pi*x^3 + 
         (828*I)*Nf*Pi*x^3 + 114*Pi^2*x^3 + 192*Nf*Pi^2*x^3 + 576*x^4 + 
         864*Nf*x^4)/(108*(-1 + x)^2*x) + ((-1 + 31*x + 9*x^2)*G[0, 1, x])/
        (6*(-1 + x)^2)) + ((-2 + 58*x + 17*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)^2) + ((224 - 256*Nf - 415*x + 640*Nf*x - 23*x^2 - 
        512*Nf*x^2 + 33*x^3 + 128*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
     (54 + 1880*Nf - (972*I)*Pi + (3264*I)*Nf*Pi - 3393*Pi^2 - 4944*Nf*Pi^2 - 
       (630*I)*Pi^3 + 4104*x - 60448*Nf*x - (12528*I)*Pi*x + 
       (1536*I)*Nf*Pi*x + 3204*Pi^2*x + 8304*Nf*Pi^2*x - (630*I)*Pi^3*x + 
       47682*x^2 + 119320*Nf*x^2 + (19548*I)*Pi*x^2 - (11664*I)*Nf*Pi*x^2 + 
       3249*Pi^2*x^2 - 5232*Nf*Pi^2*x^2 + (630*I)*Pi^3*x^2 - 23328*x^3 - 
       37152*Nf*x^3 - (3456*I)*Nf*Pi*x^3 + 7272*Zeta[3] + 59112*x*Zeta[3] + 
       5688*x^2*Zeta[3])/(1296*(-1 + x)^2)) + 
   G[1, x]^3*(((I/6)*Pi*(-39 + 112*Nf - 25*x - 168*Nf*x + 39*x^2 + 56*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x) - (2*(-48 + 28*Nf + 49*x - 42*Nf*x - 3*x^2 + 
        14*Nf*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
     (17*(9 - 13*x + 3*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (-28512 - 23600*Nf - (6048*I)*Pi + (10320*I)*Nf*Pi - 3060*Pi^2 + 
       1872*Nf*Pi^2 - (774*I)*Pi^3 + (4032*I)*Nf*Pi^3 + 29484*x + 
       66736*Nf*x + (26568*I)*Pi*x - (32160*I)*Nf*Pi*x + 9702*Pi^2*x - 
       2160*Nf*Pi^2*x - (270*I)*Pi^3*x - (6048*I)*Nf*Pi^3*x + 22302*x^2 - 
       7864*Nf*x^2 - (19548*I)*Pi*x^2 + (22032*I)*Nf*Pi*x^2 - 3249*Pi^2*x^2 + 
       5232*Nf*Pi^2*x^2 + (774*I)*Pi^3*x^2 + (2016*I)*Nf*Pi^3*x^2 - 
       23328*x^3 - 37152*Nf*x^3 - (3456*I)*Nf*Pi*x^3 - 63648*Zeta[3] - 
       24192*Nf*Zeta[3] + 75888*x*Zeta[3] + 36288*Nf*x*Zeta[3] - 
       14112*x^2*Zeta[3] - 12096*Nf*x^2*Zeta[3])/(1296*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((-32*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + ((25866*I)*Pi - (10944*I)*Nf*Pi + 
       792*Pi^2 + 192*Nf*Pi^2 + (54*I)*Pi^3 - (2880*I)*Nf*Pi^3 - 114912*x + 
       71824*Nf*x - (79488*I)*Pi*x + (93072*I)*Nf*Pi*x + 7245*Pi^2*x - 
       18180*Nf*Pi^2*x - (252*I)*Pi^3*x + (7200*I)*Nf*Pi^3*x + 88479*x^2 - 
       165932*Nf*x^2 + (25218*I)*Pi*x^2 - (112464*I)*Nf*Pi*x^2 - 
       8703*Pi^2*x^2 + 22092*Nf*Pi^2*x^2 + (1368*I)*Pi^3*x^2 - 
       (7776*I)*Nf*Pi^3*x^2 + 62208*x^3 + 112752*Nf*x^3 - (7344*I)*Pi*x^3 + 
       (48048*I)*Nf*Pi*x^3 + 351*Pi^2*x^3 - 7596*Nf*Pi^2*x^3 - 
       (558*I)*Pi^3*x^3 - (576*I)*Nf*Pi^3*x^3 - 12960*x^4 - 34128*Nf*x^4 - 
       (14688*I)*Nf*Pi*x^4 + 11448*Zeta[3] + 27648*Nf*Zeta[3] - 
       43272*x*Zeta[3] - 69120*Nf*x*Zeta[3] + 4680*x^2*Zeta[3] + 
       58752*Nf*x^2*Zeta[3] - 4032*x^3*Zeta[3] - 10368*Nf*x^3*Zeta[3])/
      (216*(-1 + x)^2*x)) + G[1, x]^2*
    (-1/12*(Pi*(45*I + (108*I)*Nf + 71*Pi - 304*Nf*Pi + (195*I)*x + 
         (216*I)*Nf*x - 62*Pi*x + 760*Nf*Pi*x - (774*I)*x^2 - 
         (1536*I)*Nf*x^2 - 68*Pi*x^2 - 600*Nf*Pi*x^2 + (552*I)*x^3 + 
         (1204*I)*Nf*x^3 + 65*Pi*x^3 + 160*Nf*Pi*x^3)*G[0, 1, x])/
       ((-1 + x)^2*x) + ((252 + 56*Nf - (222*I)*Pi + (768*I)*Nf*Pi - 1323*x + 
        504*Nf*x + (72*I)*Pi*x - (1920*I)*Nf*Pi*x + 1032*x^2 - 1176*Nf*x^2 + 
        (300*I)*Pi*x^2 + (1584*I)*Nf*Pi*x^2 + 57*x^3 + 608*Nf*x^3 - 
        (186*I)*Pi*x^3 - (336*I)*Nf*Pi*x^3)*G[0, 0, 1, x])/
      (12*(-1 + x)^2*x) + ((-207 + 52*Nf + (168*I)*Pi - (672*I)*Nf*Pi + 
        1311*x - 236*Nf*x + (84*I)*Pi*x + (1008*I)*Nf*Pi*x - 495*x^2 - 
        596*Nf*x^2 - (168*I)*Pi*x^2 - (336*I)*Nf*Pi*x^2)*G[0, 1, 1, x])/
      (12*(-1 + x)*x) + ((-264 - 144*Nf + 469*x + 360*Nf*x - 215*x^2 - 
        288*Nf*x^2 - 7*x^3 + 72*Nf*x^3)*G[0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
     ((-53 - 112*Nf + 6*x + 280*Nf*x + 72*x^2 - 216*Nf*x^2 - 39*x^3 + 
        64*Nf*x^3)*G[0, 0, 1, 1, x])/(2*(-1 + x)^2*x) + 
     ((-167 + 273*x - 73*x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (-3308850 - 1145000*Nf - (359640*I)*Pi + (1067040*I)*Nf*Pi - 
       255960*Pi^2 + 61680*Nf*Pi^2 - (7020*I)*Pi^3 - (10800*I)*Nf*Pi^3 - 
       78237*Pi^4 + 92736*Nf*Pi^4 + 3199500*x + 4389360*Nf*x + 
       (3265920*I)*Pi*x - (4191840*I)*Nf*Pi*x + 1298160*Pi^2*x - 
       131040*Nf*Pi^2*x - (38880*I)*Pi^3*x - (172800*I)*Nf*Pi^3*x + 
       103896*Pi^4*x - 231840*Nf*Pi^4*x + 5307930*x^2 - 2018120*Nf*x^2 - 
       (4111560*I)*Pi*x^2 + (4994880*I)*Nf*Pi*x^2 - 1347570*Pi^2*x^2 + 
       643320*Nf*Pi^2*x^2 + (146340*I)*Pi^3*x^2 + (591840*I)*Nf*Pi^3*x^2 + 
       2034*Pi^4*x^2 + 182304*Nf*Pi^4*x^2 - 7495740*x^3 - 4900400*Nf*x^3 + 
       (1166400*I)*Pi*x^3 - (2181120*I)*Nf*Pi*x^3 + 182250*Pi^2*x^3 - 
       712200*Nf*Pi^2*x^3 - (106920*I)*Pi^3*x^3 - (405360*I)*Nf*Pi^3*x^3 - 
       31797*Pi^4*x^3 - 49536*Nf*Pi^4*x^3 + 2297160*x^4 + 3674160*Nf*x^4 + 
       (38880*I)*Pi*x^4 + (311040*I)*Nf*Pi*x^4 + 123120*Pi^2*x^4 + 
       138240*Nf*Pi^2*x^4 - 606960*Zeta[3] + 221760*Nf*Zeta[3] - 
       (285120*I)*Pi*Zeta[3] + (207360*I)*Nf*Pi*Zeta[3] + 4140720*x*Zeta[3] + 
       259200*Nf*x*Zeta[3] - (25920*I)*Pi*x*Zeta[3] - 
       (518400*I)*Nf*Pi*x*Zeta[3] - 5333040*x^2*Zeta[3] - 
       1895040*Nf*x^2*Zeta[3] + (440640*I)*Pi*x^2*Zeta[3] + 
       (518400*I)*Nf*Pi*x^2*Zeta[3] + 1838160*x^3*Zeta[3] + 
       1396800*Nf*x^3*Zeta[3] - (207360*I)*Pi*x^3*Zeta[3])/
      (25920*(-1 + x)^2*x)) + G[0, 1, x]*
    ((2*(-192 + 86*Nf - (30*I)*Pi + (336*I)*Nf*Pi + 312*x - 330*Nf*x + 
        (21*I)*Pi*x - (840*I)*Nf*Pi*x + 69*x^2 + 384*Nf*x^2 + (75*I)*Pi*x^2 + 
        (516*I)*Nf*Pi*x^2 - 30*x^3 - 180*Nf*x^3 - (48*I)*Pi*x^3 - 
        (324*I)*Nf*Pi*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     ((2*I)*(Pi - 128*Nf*Pi - 10*Pi*x + 320*Nf*Pi*x - 10*Pi*x^2 - 
        196*Nf*Pi*x^2 + 10*Pi*x^3 + 124*Nf*Pi*x^3)*G[0, 1, 1, x])/
      ((-1 + x)^2*x) + (2*(119 - 136*Nf - 206*x + 340*Nf*x + 30*x^2 - 
        272*Nf*x^2 + 10*x^3 + 68*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (4*(-19 + 52*Nf + 26*x - 130*Nf*x - 26*x^2 + 130*Nf*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((114075*I)*Pi - (77420*I)*Nf*Pi + 8325*Pi^2 - 1640*Nf*Pi^2 + 
       (7245*I)*Pi^3 - (6420*I)*Nf*Pi^3 + 2388*Pi^4 + 4512*Nf*Pi^4 - 
       (409590*I)*Pi*x - (67640*I)*Nf*Pi*x + 8640*Pi^2*x + 101920*Nf*Pi^2*x - 
       (1575*I)*Pi^3*x + (47700*I)*Nf*Pi^3*x - 3942*Pi^4*x - 
       11280*Nf*Pi^4*x + (544320*I)*Pi*x^2 + (667440*I)*Nf*Pi*x^2 - 
       75870*Pi^2*x^2 - 295920*Nf*Pi^2*x^2 - (21105*I)*Pi^3*x^2 - 
       (93780*I)*Nf*Pi^3*x^2 - 690*Pi^4*x^2 + 12408*Nf*Pi^4*x^2 - 
       (362880*I)*Pi*x^3 - (444960*I)*Nf*Pi*x^3 + 50580*Pi^2*x^3 + 
       197280*Nf*Pi^2*x^3 + (12150*I)*Pi^3*x^3 + (53400*I)*Nf*Pi^3*x^3 + 
       1236*Pi^4*x^3 + 1128*Nf*Pi^4*x^3 - 55620*Zeta[3] + 20880*Nf*Zeta[3] - 
       (4680*I)*Pi*Zeta[3] - (34560*I)*Nf*Pi*Zeta[3] + 41040*x*Zeta[3] - 
       134640*Nf*x*Zeta[3] - (1800*I)*Pi*x*Zeta[3] + (86400*I)*Nf*Pi*x*
        Zeta[3] + 104760*x^2*Zeta[3] + 213840*Nf*x^2*Zeta[3] + 
       (3240*I)*Pi*x^2*Zeta[3] - (43200*I)*Nf*Pi*x^2*Zeta[3] - 
       58320*x^3*Zeta[3] - 87840*Nf*x^3*Zeta[3] - (720*I)*Pi*x^3*Zeta[3] + 
       (43200*I)*Nf*Pi*x^3*Zeta[3])/(1080*(-1 + x)^2*x)) + 
   G[0, x]^2*(((-12 + 128*Nf + (60*I)*Pi - (576*I)*Nf*Pi - 225*x + 288*Nf*x - 
        (72*I)*Pi*x + (1440*I)*Nf*Pi*x + 114*x^2 - 960*Nf*x^2 - 
        (48*I)*Pi*x^2 - (1152*I)*Nf*Pi*x^2 + 129*x^3 + 544*Nf*x^3 + 
        (60*I)*Pi*x^3 + (288*I)*Nf*Pi*x^3)*G[1, x]^3)/(72*(-1 + x)^2*x) + 
     ((45 - 56*Nf - 39*x + 84*Nf*x - 3*x^2 - 28*Nf*x^2)*G[1, x]^4)/
      (24*(-1 + x)*x) + (((1260*I)*Pi - (528*I)*Nf*Pi + 636*Pi^2 + 
        1056*Nf*Pi^2 - 5004*x + 3536*Nf*x - (2232*I)*Pi*x + 
        (2736*I)*Nf*Pi*x - 1401*Pi^2*x - 2640*Nf*Pi^2*x + 468*x^2 - 
        7756*Nf*x^2 - (540*I)*Pi*x^2 - (3600*I)*Nf*Pi*x^2 - 393*Pi^2*x^2 + 
        2112*Nf*Pi^2*x^2 + 6066*x^3 + 4016*Nf*x^3 + (252*I)*Pi*x^3 + 
        (1728*I)*Nf*Pi*x^3 - 363*Pi^2*x^3 - 528*Nf*Pi^2*x^3 - 864*x^4 - 
        720*Nf*x^4)*G[0, 1, x])/(72*(-1 + x)^2*x) + 
     ((-35 + 40*Nf + 74*x - 100*Nf*x + 38*x^2 + 80*Nf*x^2 - 8*x^3 - 
        20*Nf*x^3)*G[0, 1, x]^2)/(2*(-1 + x)^2*x) + 
     G[1, x]^2*((-3906 + 484*Nf + (828*I)*Pi - (528*I)*Nf*Pi - 1692*Pi^2 + 
         1344*Nf*Pi^2 + 10368*x + 6184*Nf*x - (1314*I)*Pi*x - 
         (1896*I)*Nf*Pi*x + 2955*Pi^2*x - 3360*Nf*Pi^2*x - 12051*x^2 - 
         14624*Nf*x^2 + (1566*I)*Pi*x^2 + (5304*I)*Nf*Pi*x^2 - 
         1149*Pi^2*x^2 + 2688*Nf*Pi^2*x^2 + 6210*x^3 + 7744*Nf*x^3 - 
         (1170*I)*Pi*x^3 - (2856*I)*Nf*Pi*x^3 - 219*Pi^2*x^3 - 
         672*Nf*Pi^2*x^3 - 180*x^4 - 432*Nf*x^4)/(144*(-1 + x)^2*x) + 
       ((40 + 80*Nf - 121*x - 200*Nf*x + 115*x^2 + 160*Nf*x^2 - 33*x^3 - 
          40*Nf*x^3)*G[0, 1, x])/(4*(-1 + x)^2*x)) + 
     ((159 - 192*Nf - (18*I)*Pi - 201*x + 336*Nf*x - (18*I)*Pi*x - 90*x^2 - 
        128*Nf*x^2 + (18*I)*Pi*x^2)*G[0, 0, 1, x])/(6*(-1 + x)^2) + 
     ((-288 + 160*Nf + (60*I)*Pi - (960*I)*Nf*Pi - 9*x - 1252*Nf*x - 
        (90*I)*Pi*x + (2400*I)*Nf*Pi*x + 927*x^2 + 1964*Nf*x^2 + 
        (30*I)*Pi*x^2 - (1920*I)*Nf*Pi*x^2 - 411*x^3 - 956*Nf*x^3 + 
        (30*I)*Pi*x^3 + (480*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(12*(-1 + x)^2*x) + 
     ((3 + 11*x - x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((-133 + 152*Nf + 223*x - 380*Nf*x - 53*x^2 + 304*Nf*x^2 - 7*x^3 - 
        76*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
     ((-220 + 384*Nf + 341*x - 960*Nf*x - 99*x^2 + 768*Nf*x^2 - 37*x^3 - 
        192*Nf*x^3)*G[0, 1, 1, 1, x])/(2*(-1 + x)^2*x) + 
     (-516780 - 348560*Nf + (1302480*I)*Pi - (498720*I)*Nf*Pi + 357750*Pi^2 + 
       428040*Nf*Pi^2 - (42120*I)*Pi^3 - (66960*I)*Nf*Pi^3 - 5337*Pi^4 - 
       3396330*x + 5325640*Nf*x - (379080*I)*Pi*x + (317760*I)*Nf*Pi*x - 
       62100*Pi^2*x - 663840*Nf*Pi^2*x + (143100*I)*Pi^3*x + 
       (123120*I)*Nf*Pi^3*x - 33561*Pi^4*x - 1692900*x^2 - 9796240*Nf*x^2 - 
       (1321920*I)*Pi*x^2 + (936960*I)*Nf*Pi*x^2 - 674730*Pi^2*x^2 + 
       159240*Nf*Pi^2*x^2 - (91800*I)*Pi^3*x^2 - (28080*I)*Nf*Pi^3*x^2 - 
       1719*Pi^4*x^2 + 2297160*x^3 + 3674160*Nf*x^3 + (38880*I)*Pi*x^3 + 
       (311040*I)*Nf*Pi*x^3 + 123120*Pi^2*x^3 + 138240*Nf*Pi^2*x^3 + 
       1665360*Zeta[3] + 973440*Nf*Zeta[3] - (168480*I)*Pi*Zeta[3] - 
       1723680*x*Zeta[3] - 2188800*Nf*x*Zeta[3] - (168480*I)*Pi*x*Zeta[3] - 
       645840*x^2*Zeta[3] + 1203840*Nf*x^2*Zeta[3] + (168480*I)*Pi*x^2*
        Zeta[3])/(25920*(-1 + x)^2) + 
     G[1, x]*(((-270 + 96*Nf + (12*I)*Pi + (192*I)*Nf*Pi + 1035*x + 
          196*Nf*x - (6*I)*Pi*x - (480*I)*Nf*Pi*x - 1011*x^2 - 692*Nf*x^2 - 
          (78*I)*Pi*x^2 + (384*I)*Nf*Pi*x^2 + 291*x^3 + 396*Nf*x^3 + 
          (42*I)*Pi*x^3 - (96*I)*Nf*Pi*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
       ((28 - 32*Nf - 48*x + 80*Nf*x - 12*x^2 - 64*Nf*x^2 - 3*x^3 + 
          16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((90 - 128*Nf - 123*x + 320*Nf*x + 9*x^2 - 256*Nf*x^2 + 27*x^3 + 
          64*Nf*x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x) + 
       ((16092*I)*Pi - (4248*I)*Nf*Pi + 1008*Pi^2 + 384*Nf*Pi^2 - 
         (1152*I)*Nf*Pi^3 - 88668*x + 64408*Nf*x - (35424*I)*Pi*x - 
         (17472*I)*Nf*Pi*x - 13095*Pi^2*x + 7068*Nf*Pi^2*x + (180*I)*Pi^3*x + 
         (2880*I)*Nf*Pi^3*x + 83511*x^2 - 136772*Nf*x^2 + (39096*I)*Pi*x^2 + 
         (46896*I)*Nf*Pi*x^2 + 8703*Pi^2*x^2 - 14676*Nf*Pi^2*x^2 + 
         (468*I)*Pi^3*x^2 - (2304*I)*Nf*Pi^3*x^2 + 6372*x^3 + 73232*Nf*x^3 - 
         (25056*I)*Pi*x^3 - (21360*I)*Nf*Pi*x^3 + 3357*Pi^2*x^3 + 
         8004*Nf*Pi^2*x^3 - (324*I)*Pi^3*x^3 + (576*I)*Nf*Pi^3*x^3 - 
         864*x^4 - 10368*Nf*x^4 + (1728*I)*Nf*Pi*x^4 + 9936*Zeta[3] + 
         17280*Nf*Zeta[3] - 23184*x*Zeta[3] - 43200*Nf*x*Zeta[3] + 
         1008*x^2*Zeta[3] + 34560*Nf*x^2*Zeta[3] - 4464*x^3*Zeta[3] - 
         8640*Nf*x^3*Zeta[3])/(432*(-1 + x)^2*x))) + 
   (-243795825 - 265062700*Nf + (372519000*I)*Pi - (788340000*I)*Nf*Pi + 
     479528910*Pi^2 + 189777000*Nf*Pi^2 + (117437040*I)*Pi^3 - 
     (74128320*I)*Nf*Pi^3 + 2041767*Pi^4 + 21191436*Nf*Pi^4 - 
     (5125680*I)*Pi^5 + (3730104*I)*Nf*Pi^5 - 455733*Pi^6 + 243795825*x + 
     265062700*Nf*x - (372519000*I)*Pi*x + (788340000*I)*Nf*Pi*x - 
     190086750*Pi^2*x + 273167160*Nf*Pi^2*x - (78586200*I)*Pi^3*x + 
     (264468960*I)*Nf*Pi^3*x - 15534099*Pi^4*x - 60259500*Nf*Pi^4*x - 
     (1759968*I)*Pi^5*x - (7564536*I)*Nf*Pi^5*x + 841581*Pi^6*x - 
     1642176*Nf*Pi^6*x - 578884320*Pi^2*x^2 - 925888320*Nf*Pi^2*x^2 - 
     (101243520*I)*Pi^3*x^2 - (190512000*I)*Nf*Pi^3*x^2 + 7679448*Pi^4*x^2 + 
     38295936*Nf*Pi^4*x^2 + (1088640*I)*Pi^5*x^2 + (7039872*I)*Nf*Pi^5*x^2 - 
     414540*Pi^6*x^2 - 1642176*Nf*Pi^6*x^2 + 289442160*Pi^2*x^3 + 
     462944160*Nf*Pi^2*x^3 + (4898880*I)*Pi^3*x^3 + 
     (39191040*I)*Nf*Pi^3*x^3 + 244944*Pi^4*x^3 + 2721600*Nf*Pi^4*x^3 - 
     234057600*Zeta[3] + 673182720*Nf*Zeta[3] - (114307200*I)*Pi*Zeta[3] - 
     (77172480*I)*Nf*Pi*Zeta[3] + 102196080*Pi^2*Zeta[3] - 
     103481280*Nf*Pi^2*Zeta[3] - (24948000*I)*Pi^3*Zeta[3] + 
     226301040*x*Zeta[3] - 1064064960*Nf*x*Zeta[3] - 
     (706255200*I)*Pi*x*Zeta[3] + (228130560*I)*Nf*Pi*x*Zeta[3] - 
     124241040*Pi^2*x*Zeta[3] + 162630720*Nf*Pi^2*x*Zeta[3] + 
     (66134880*I)*Pi^3*x*Zeta[3] - (74027520*I)*Nf*Pi^3*x*Zeta[3] + 
     156764160*x^2*Zeta[3] - 359251200*Nf*x^2*Zeta[3] - 
     (111041280*I)*Pi*x^2*Zeta[3] - (161844480*I)*Nf*Pi*x^2*Zeta[3] + 
     5307120*Pi^2*x^2*Zeta[3] - 114851520*Nf*Pi^2*x^2*Zeta[3] - 
     (20593440*I)*Pi^3*x^2*Zeta[3] - (74027520*I)*Nf*Pi^3*x^2*Zeta[3] + 
     195955200*x^3*Zeta[3] + 516015360*Nf*x^3*Zeta[3] + 
     (222082560*I)*Nf*Pi*x^3*Zeta[3] - 263088000*Zeta[3]^2 - 
     101606400*x*Zeta[3]^2 + 117573120*Nf*x*Zeta[3]^2 + 
     5987520*x^2*Zeta[3]^2 + 117573120*Nf*x^2*Zeta[3]^2 + 511116480*Zeta[5] + 
     354678912*Nf*Zeta[5] + (111041280*I)*Pi*Zeta[5] - 746262720*x*Zeta[5] - 
     683448192*Nf*x*Zeta[5] - (450696960*I)*Pi*x*Zeta[5] + 
     (1045094400*I)*Nf*Pi*x*Zeta[5] + 132269760*x^2*Zeta[5] + 
     394087680*Nf*x^2*Zeta[5] + (169827840*I)*Pi*x^2*Zeta[5] + 
     (1045094400*I)*Nf*Pi*x^2*Zeta[5])/(3265920*(-1 + x)^2) + 
   G[0, x]*(((46 - 16*Nf + (20*I)*Pi - (112*I)*Nf*Pi - 115*x + 32*Nf*x + 
        (6*I)*Pi*x + (168*I)*Nf*Pi*x + 69*x^2 - 16*Nf*x^2 - (20*I)*Pi*x^2 - 
        (56*I)*Nf*Pi*x^2)*G[1, x]^4)/(24*(-1 + x)*x) - 
     (17*(-5 + x)*G[1, x]^5)/(60*x) + 
     ((192 - 86*Nf + (12*I)*Pi - (72*I)*Nf*Pi - 312*x + 330*Nf*x - 
        (3*I)*Pi*x + (180*I)*Nf*Pi*x - 69*x^2 - 384*Nf*x^2 - (9*I)*Pi*x^2 - 
        (144*I)*Nf*Pi*x^2 + 30*x^3 + 180*Nf*x^3 + (6*I)*Pi*x^3 + 
        (36*I)*Nf*Pi*x^3)*G[0, 1, x]^2)/(3*(-1 + x)^2*x) + 
     G[1, x]^3*((1053 - 472*Nf - (360*I)*Pi + (480*I)*Nf*Pi - 1062*Pi^2 - 
         912*Nf*Pi^2 - 4977*x + 1824*Nf*x + (315*I)*Pi*x + (576*I)*Nf*Pi*x + 
         2394*Pi^2*x + 2280*Nf*Pi^2*x + 5967*x^2 - 2616*Nf*x^2 - 
         (666*I)*Pi*x^2 - (2592*I)*Nf*Pi*x^2 - 1638*Pi^2*x^2 - 
         1824*Nf*Pi^2*x^2 - 1737*x^3 + 1840*Nf*x^3 + (729*I)*Pi*x^3 + 
         (1536*I)*Nf*Pi*x^3 + 306*Pi^2*x^3 + 456*Nf*Pi^2*x^3 - 306*x^4 - 
         576*Nf*x^4)/(108*(-1 + x)^2*x) + 
       (2*(-48 + 28*Nf + 49*x - 42*Nf*x - 3*x^2 + 14*Nf*x^2)*G[0, 1, x])/
        (3*(-1 + x)*x)) + (((-774*I)*Pi + (360*I)*Nf*Pi - 414*Pi^2 - 
        720*Nf*Pi^2 - 1872*x + 2208*Nf*x + (774*I)*Pi*x - (1080*I)*Nf*Pi*x + 
        882*Pi^2*x + 1800*Nf*Pi^2*x + 2340*x^2 - 4260*Nf*x^2 + 
        (1116*I)*Pi*x^2 + (1080*I)*Nf*Pi*x^2 - 654*Pi^2*x^2 - 
        1440*Nf*Pi^2*x^2 + 405*x^3 + 2536*Nf*x^3 - (324*I)*Pi*x^3 - 
        (480*I)*Nf*Pi*x^3 + 138*Pi^2*x^3 + 360*Nf*Pi^2*x^3 - 18*x^4 - 
        720*Nf*x^4)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
     ((-9864 + 2136*Nf - (2808*I)*Pi + (2160*I)*Nf*Pi + 2244*Pi^2 - 
        3552*Nf*Pi^2 + 29754*x + 184*Nf*x + (2556*I)*Pi*x - 
        (7632*I)*Nf*Pi*x - 3939*Pi^2*x + 8880*Nf*Pi^2*x - 19395*x^2 - 
        6464*Nf*x^2 + (2196*I)*Pi*x^2 + (8496*I)*Nf*Pi*x^2 - 2067*Pi^2*x^2 - 
        7104*Nf*Pi^2*x^2 + 2916*x^3 + 1888*Nf*x^3 - (972*I)*Pi*x^3 - 
        (3264*I)*Nf*Pi*x^3 + 771*Pi^2*x^3 + 1776*Nf*Pi^2*x^3 + 900*x^4 + 
        432*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     ((-27 - (10*I)*Pi + 50*x - (10*I)*Pi*x + 14*x^2 + (10*I)*Pi*x^2)*
       G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     ((45 - 20*Nf - (60*I)*Pi + (720*I)*Nf*Pi - 342*x - 36*Nf*x + 
        (12*I)*Pi*x - (1800*I)*Nf*Pi*x + 477*x^2 + 108*Nf*x^2 - 
        (48*I)*Pi*x^2 + (1440*I)*Nf*Pi*x^2 + 33*x^3 - 64*Nf*x^3 + 
        (18*I)*Pi*x^3 - (360*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x) + ((216 - 64*Nf - (120*I)*Pi + (1728*I)*Nf*Pi - 
        255*x - 480*Nf*x + (126*I)*Pi*x - (4320*I)*Nf*Pi*x - 228*x^2 + 
        1152*Nf*x^2 - (66*I)*Pi*x^2 + (3456*I)*Nf*Pi*x^2 - 57*x^3 - 
        448*Nf*x^3 - (30*I)*Pi*x^3 - (864*I)*Nf*Pi*x^3)*G[0, 1, 1, 1, x])/
      (6*(-1 + x)^2*x) - (8*(3 + 19*x + x^2)*G[0, 0, 0, 0, 1, x])/
      (-1 + x)^2 + (2*(441 - 504*Nf - 743*x + 1260*Nf*x + 197*x^2 - 
        1008*Nf*x^2 + 33*x^3 + 252*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^2*x) + (2*(147 - 168*Nf - 242*x + 420*Nf*x + 94*x^2 - 
        336*Nf*x^2 + 11*x^3 + 84*Nf*x^3)*G[0, 0, 1, 0, 1, x])/
      ((-1 + x)^2*x) - (2*(-222 - 480*Nf + 473*x + 1200*Nf*x + 253*x^2 - 
        960*Nf*x^2 - 15*x^3 + 240*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
      ((-1 + x)^2*x) - (2*(-33 - 232*Nf + 98*x + 580*Nf*x + 114*x^2 - 
        464*Nf*x^2 + 5*x^3 + 116*Nf*x^3)*G[0, 1, 0, 1, 1, x])/
      ((-1 + x)^2*x) - (2*(88 + 56*Nf - 37*x - 84*Nf*x - 16*x^2 + 28*Nf*x^2)*
       G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     G[1, x]^2*(((-252 - 56*Nf + (24*I)*Pi - (96*I)*Nf*Pi + 1323*x - 
          504*Nf*x - (6*I)*Pi*x + (240*I)*Nf*Pi*x - 1032*x^2 + 1176*Nf*x^2 - 
          (30*I)*Pi*x^2 - (192*I)*Nf*Pi*x^2 - 57*x^3 - 608*Nf*x^3 + 
          (18*I)*Pi*x^3 + (48*I)*Nf*Pi*x^3)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
       ((56 + 16*Nf - 87*x - 40*Nf*x + 25*x^2 + 32*Nf*x^2 + 10*x^3 - 
          8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
       (2*(-33 + 28*Nf + 42*x - 42*Nf*x - 6*x^2 + 14*Nf*x^2)*G[0, 1, 1, x])/
        ((-1 + x)*x) + (-11232 + 2992*Nf - (10044*I)*Pi + (36*I)*Nf*Pi + 
         4410*Pi^2 - 1680*Nf*Pi^2 + (288*I)*Pi^3 + 51408*x - 13692*Nf*x + 
         (20682*I)*Pi*x + (23736*I)*Nf*Pi*x - 13239*Pi^2*x - 456*Nf*Pi^2*x - 
         (63*I)*Pi^3*x - 49950*x^2 + 26580*Nf*x^2 - (20547*I)*Pi*x^2 - 
         (50568*I)*Nf*Pi*x^2 + 11772*Pi^2*x^2 + 5880*Nf*Pi^2*x^2 - 
         (639*I)*Pi^3*x^2 + 3726*x^3 - 27760*Nf*x^3 + (11232*I)*Pi*x^3 + 
         (27024*I)*Nf*Pi*x^3 - 3015*Pi^2*x^3 - 3888*Nf*Pi^2*x^3 + 
         (351*I)*Pi^3*x^3 + 6048*x^4 + 11880*Nf*x^4 - (2160*I)*Nf*Pi*x^4 + 
         5616*Zeta[3] - 8640*Nf*Zeta[3] - 13176*x*Zeta[3] + 
         21600*Nf*x*Zeta[3] + 8856*x^2*Zeta[3] - 17280*Nf*x^2*Zeta[3] - 
         432*x^3*Zeta[3] + 4320*Nf*x^3*Zeta[3])/(216*(-1 + x)^2*x)) + 
     G[0, 1, x]*((-2*(42 - 48*Nf - 66*x + 120*Nf*x + 34*x^2 - 96*Nf*x^2 + 
          x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       (32*(-8*Nf + x + 20*Nf*x + 5*x^2 - 16*Nf*x^2 + 4*Nf*x^3)*
         G[0, 1, 1, x])/((-1 + x)^2*x) + ((-19656*I)*Pi + (5664*I)*Nf*Pi - 
         972*Pi^2 - 432*Nf*Pi^2 + (1728*I)*Nf*Pi^3 + 114912*x - 71824*Nf*x + 
         (44172*I)*Pi*x - (32832*I)*Nf*Pi*x + 1665*Pi^2*x + 5916*Nf*Pi^2*x + 
         (630*I)*Pi^3*x - (4320*I)*Nf*Pi^3*x - 88479*x^2 + 165932*Nf*x^2 - 
         (19008*I)*Pi*x^2 + (50328*I)*Nf*Pi*x^2 + 2727*Pi^2*x^2 - 
         9492*Nf*Pi^2*x^2 + (198*I)*Pi^3*x^2 + (3456*I)*Nf*Pi^3*x^2 - 
         62208*x^3 - 112752*Nf*x^3 + (4968*I)*Pi*x^3 - (31728*I)*Nf*Pi*x^3 + 
         1161*Pi^2*x^3 + 3684*Nf*Pi^2*x^3 - (414*I)*Pi^3*x^3 - 
         (864*I)*Nf*Pi^3*x^3 + 12960*x^4 + 34128*Nf*x^4 + 
         (4320*I)*Nf*Pi*x^4 - 10368*Zeta[3] - 20736*Nf*Zeta[3] + 
         28152*x*Zeta[3] + 51840*Nf*x*Zeta[3] + 504*x^2*Zeta[3] - 
         41472*Nf*x^2*Zeta[3] + 7704*x^3*Zeta[3] + 10368*Nf*x^3*Zeta[3])/
        (216*(-1 + x)^2*x)) + G[1, x]*
      (((6588 - 1192*Nf + (756*I)*Pi - (672*I)*Nf*Pi + 84*Pi^2 + 
          768*Nf*Pi^2 - 23580*x - 3448*Nf*x - (324*I)*Pi*x + 
          (1440*I)*Nf*Pi*x - 345*Pi^2*x - 1920*Nf*Pi^2*x + 20529*x^2 + 
          10592*Nf*x^2 - (108*I)*Pi*x^2 - (1008*I)*Nf*Pi*x^2 + 
          1119*Pi^2*x^2 + 1536*Nf*Pi^2*x^2 - 3672*x^3 - 4640*Nf*x^3 - 
          (36*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3 - 171*Pi^2*x^3 - 384*Nf*Pi^2*x^3 - 
          900*x^4 - 432*Nf*x^4)*G[0, 1, x])/(36*(-1 + x)^2*x) + 
       ((-50 + 24*Nf + 97*x - 60*Nf*x - 77*x^2 + 48*Nf*x^2 + 5*x^3 - 
          12*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
       ((-174 + 80*Nf - (30*I)*Pi + 390*x - 144*Nf*x + (18*I)*Pi*x - 
          186*x^2 + 72*Nf*x^2 + (78*I)*Pi*x^2 - 33*x^3 - 16*Nf*x^3 - 
          (48*I)*Pi*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
       ((204 + 24*Nf - (12*I)*Pi - (192*I)*Nf*Pi - 1005*x + 600*Nf*x - 
          (6*I)*Pi*x + (480*I)*Nf*Pi*x + 810*x^2 - 1272*Nf*x^2 + 
          (66*I)*Pi*x^2 - (384*I)*Nf*Pi*x^2 + 57*x^3 + 608*Nf*x^3 - 
          (30*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x) + 
       (2*(3 + 23*x + 2*x^2)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
       (2*(-61 - 16*Nf + 92*x + 40*Nf*x + 10*x^2 - 32*Nf*x^2 - 15*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
       (14*(2 + 8*Nf + 3*x - 12*Nf*x - 2*x^2 + 4*Nf*x^2)*G[0, 1, 1, 1, x])/
        ((-1 + x)*x) + ((-112320*I)*Pi + (29920*I)*Nf*Pi - 5760*Pi^2 + 
         5840*Nf*Pi^2 - (4860*I)*Pi^3 + (3120*I)*Nf*Pi^3 - 1626*Pi^4 - 
         1968*Nf*Pi^4 - 298080*x + 79840*Nf*x - (16740*I)*Pi*x + 
         (210800*I)*Nf*Pi*x + 188910*Pi^2*x - 117640*Nf*Pi^2*x + 
         (19935*I)*Pi^3*x - (9420*I)*Nf*Pi^3*x + 2601*Pi^4*x + 
         4920*Nf*Pi^4*x + 106650*x^2 - 386020*Nf*x^2 - (53865*I)*Pi*x^2 - 
         (536620*I)*Nf*Pi*x^2 - 140175*Pi^2*x^2 + 233360*Nf*Pi^2*x^2 - 
         (18495*I)*Pi^3*x^2 + (10020*I)*Nf*Pi^3*x^2 + 417*Pi^4*x^2 - 
         3936*Nf*Pi^4*x^2 + 382860*x^3 + 612360*Nf*x^3 + (187920*I)*Pi*x^3 + 
         (274320*I)*Nf*Pi*x^3 - 55530*Pi^2*x^3 - 136080*Nf*Pi^2*x^3 + 
         (2475*I)*Pi^3*x^3 - (4980*I)*Nf*Pi^3*x^3 - 51*Pi^4*x^3 + 
         984*Nf*Pi^4*x^3 - 191430*x^4 - 306180*Nf*x^4 - (3240*I)*Pi*x^4 - 
         (25920*I)*Nf*Pi*x^4 + 15120*Pi^2*x^4 + 18720*Nf*Pi^2*x^4 + 
         22680*Zeta[3] - 4320*Nf*Zeta[3] + (51840*I)*Nf*Pi*Zeta[3] + 
         57780*x*Zeta[3] - 73440*Nf*x*Zeta[3] + (5040*I)*Pi*x*Zeta[3] - 
         (129600*I)*Nf*Pi*x*Zeta[3] - 71280*x^2*Zeta[3] + 
         168480*Nf*x^2*Zeta[3] - (7920*I)*Pi*x^2*Zeta[3] + 
         (103680*I)*Nf*Pi*x^2*Zeta[3] - 22140*x^3*Zeta[3] - 
         86400*Nf*x^3*Zeta[3] + (1440*I)*Pi*x^3*Zeta[3] - 
         (25920*I)*Nf*Pi*x^3*Zeta[3])/(1080*(-1 + x)^2*x)) + 
     (1776330 + 1306680*Nf - (6791040*I)*Pi + (2021120*I)*Nf*Pi - 
       1028160*Pi^2 - 1009120*Nf*Pi^2 - (1080*I)*Pi^3 + (277440*I)*Nf*Pi^3 - 
       43371*Pi^4 - 48240*Nf*Pi^4 + (270*I)*Pi^5 - 596160*x - 8765920*Nf*x - 
       (5036580*I)*Pi*x - (2796880*I)*Nf*Pi*x + 2516940*Pi^2*x + 
       821840*Nf*Pi^2*x + (145800*I)*Pi^3*x - (566400*I)*Nf*Pi^3*x + 
       53208*Pi^4*x + 86832*Nf*Pi^4*x + (270*I)*Pi^5*x - 1180170*x^2 + 
       7459240*Nf*x^2 + (5209920*I)*Pi*x^2 - (1514240*I)*Nf*Pi*x^2 + 
       1780920*Pi^2*x^2 + 1676480*Nf*Pi^2*x^2 + (228960*I)*Pi^3*x^2 + 
       (326880*I)*Nf*Pi^3*x^2 + 3735*Pi^4*x^2 - 44112*Nf*Pi^4*x^2 - 
       (270*I)*Pi^5*x^2 - 725760*Pi^2*x^3 - 1425600*Nf*Pi^2*x^3 - 
       (155520*I)*Nf*Pi^3*x^3 - 2900880*Zeta[3] - 2836800*Nf*Zeta[3] + 
       (907200*I)*Pi*Zeta[3] + (1100160*I)*Nf*Pi*Zeta[3] + 
       585360*Pi^2*Zeta[3] - 2322000*x*Zeta[3] + 6082560*Nf*x*Zeta[3] + 
       (358560*I)*Pi*x*Zeta[3] - (2321280*I)*Nf*Pi*x*Zeta[3] + 
       1933200*Pi^2*x*Zeta[3] + 3998160*x^2*Zeta[3] - 
       1961280*Nf*x^2*Zeta[3] - (146880*I)*Pi*x^2*Zeta[3] + 
       (696960*I)*Nf*Pi*x^2*Zeta[3] - 248400*Pi^2*x^2*Zeta[3] - 
       648000*x^3*Zeta[3] - 311040*Nf*x^3*Zeta[3] + 1218240*Zeta[5] + 
       6091200*x*Zeta[5])/(25920*(-1 + x)^2)) + 
   G[1, x]*(((-I)*Pi*(-7 - 24*Nf - 2*x + 60*Nf*x + 10*x^2 - 32*Nf*x^2 - 
        4*x^3 + 28*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     ((-6588 + 1192*Nf - (882*I)*Pi + (1368*I)*Nf*Pi - 198*Pi^2 - 
        2880*Nf*Pi^2 + 23580*x + 3448*Nf*x + (918*I)*Pi*x - (120*I)*Nf*Pi*x + 
        735*Pi^2*x + 7200*Nf*Pi^2*x - 20529*x^2 - 10592*Nf*x^2 - 
        (4446*I)*Pi*x^2 - (9288*I)*Nf*Pi*x^2 - 1437*Pi^2*x^2 - 
        6096*Nf*Pi^2*x^2 + 3672*x^3 + 4640*Nf*x^3 + (3456*I)*Pi*x^3 + 
        (8592*I)*Nf*Pi*x^3 + 351*Pi^2*x^3 + 1104*Nf*Pi^2*x^3 + 900*x^4 + 
        432*Nf*x^4)*G[0, 0, 1, x])/(36*(-1 + x)^2*x) + 
     ((-2376 + 1396*Nf - (54*I)*Pi + (552*I)*Nf*Pi + 2043*Pi^2 - 
        1824*Nf*Pi^2 + 18576*x - 5976*Nf*x + (2682*I)*Pi*x + 
        (1296*I)*Nf*Pi*x - 3672*Pi^2*x + 4560*Nf*Pi^2*x - 20376*x^2 + 
        1972*Nf*x^2 - (5148*I)*Pi*x^2 - (10080*I)*Nf*Pi*x^2 + 1554*Pi^2*x^2 - 
        3408*Nf*Pi^2*x^2 + 3276*x^3 + 448*Nf*x^3 + (2916*I)*Pi*x^3 + 
        (7992*I)*Nf*Pi*x^3 + 303*Pi^2*x^3 + 1152*Nf*Pi^2*x^3 + 900*x^4 + 
        2160*Nf*x^4)*G[0, 1, 1, x])/(36*(-1 + x)^2*x) + 
     ((966 - 416*Nf + (174*I)*Pi - (960*I)*Nf*Pi - 2595*x + 380*Nf*x - 
        (108*I)*Pi*x + (2400*I)*Nf*Pi*x + 1755*x^2 + 404*Nf*x^2 - 
        (288*I)*Pi*x^2 - (1776*I)*Nf*Pi*x^2 - 159*x^3 - 332*Nf*x^3 + 
        (198*I)*Pi*x^3 + (624*I)*Nf*Pi*x^3)*G[0, 0, 0, 1, x])/
      (6*(-1 + x)^2*x) + ((393 - 164*Nf + (96*I)*Pi - (768*I)*Nf*Pi - 711*x - 
        288*Nf*x - (72*I)*Pi*x + (1920*I)*Nf*Pi*x - 186*x^2 + 104*Nf*x^2 - 
        (168*I)*Pi*x^2 - (1344*I)*Nf*Pi*x^2 + 288*x^3 + 476*Nf*x^3 + 
        (120*I)*Pi*x^3 + (576*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/
      (6*(-1 + x)^2*x) + ((83 - 28*Nf - (24*I)*Pi + (224*I)*Nf*Pi - 535*x + 
        132*Nf*x + (4*I)*Pi*x - (336*I)*Nf*Pi*x + 197*x^2 + 284*Nf*x^2 + 
        (24*I)*Pi*x^2 + (112*I)*Nf*Pi*x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     ((-168 + 192*Nf + 271*x - 480*Nf*x - 97*x^2 + 384*Nf*x^2 - 3*x^3 - 
        96*Nf*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((-147 + 288*Nf + 323*x - 720*Nf*x - 395*x^2 + 600*Nf*x^2 + 60*x^3 - 
        120*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (2*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 5*x^3 + 
        12*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
     ((405 + 112*Nf - 610*x - 280*Nf*x + 260*x^2 + 168*Nf*x^2 + 43*x^3 - 
        112*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) - 
     (2*(-57 + 95*x - 67*x^2 + 16*Nf*x^2 + x^3 + 16*Nf*x^3)*
       G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
     (3*(3 - 41*x + 21*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     G[0, 1, x]*((2*(50 - 24*Nf - 97*x + 60*Nf*x + 77*x^2 - 48*Nf*x^2 - 
          5*x^3 + 12*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
       ((4212*I)*Pi + (204*I)*Nf*Pi - 711*Pi^2 + 636*Nf*Pi^2 - (87*I)*Pi^3 + 
         (960*I)*Nf*Pi^3 - (5004*I)*Pi*x - (9424*I)*Nf*Pi*x + 249*Pi^2*x + 
         200*Nf*Pi^2*x + (123*I)*Pi^3*x - (2400*I)*Nf*Pi^3*x + 
         (153*I)*Pi*x^2 + (12564*I)*Nf*Pi*x^2 + 240*Pi^2*x^2 - 
         144*Nf*Pi^2*x^2 + (105*I)*Pi^3*x^2 + (1824*I)*Nf*Pi^3*x^2 - 
         (396*I)*Pi*x^3 - (4192*I)*Nf*Pi*x^3 + 252*Pi^2*x^3 - 
         652*Nf*Pi^2*x^3 - (114*I)*Pi^3*x^3 - (576*I)*Nf*Pi^3*x^3 + 
         (1728*I)*Nf*Pi*x^4 + 360*Zeta[3] - 2880*Nf*Zeta[3] + 900*x*Zeta[3] + 
         7200*Nf*x*Zeta[3] - 1980*x^2*Zeta[3] - 5184*Nf*x^2*Zeta[3] + 
         324*x^3*Zeta[3] + 2016*Nf*x^3*Zeta[3])/(36*(-1 + x)^2*x)) + 
     ((-6617700*I)*Pi - (2290000*I)*Nf*Pi + 2543940*Pi^2 + 63600*Nf*Pi^2 + 
       (879120*I)*Pi^3 - (93120*I)*Nf*Pi^3 - 42048*Pi^4 + 56832*Nf*Pi^4 - 
       (4554*I)*Pi^5 + (28800*I)*Nf*Pi^5 + 2956500*x - 6152560*Nf*x + 
       (1234440*I)*Pi*x + (8115360*I)*Nf*Pi*x - 6445440*Pi^2*x + 
       38400*Nf*Pi^2*x - (1577880*I)*Pi^3*x - (634080*I)*Nf*Pi^3*x - 
       71406*Pi^4*x + 29568*Nf*Pi^4*x + (4968*I)*Pi^5*x - 
       (72000*I)*Nf*Pi^5*x - 4136670*x^2 + 13611800*Nf*x^2 + 
       (10593180*I)*Pi*x^2 - (7339600*I)*Nf*Pi*x^2 + 3505140*Pi^2*x^2 - 
       2702320*Nf*Pi^2*x^2 + (851040*I)*Pi^3*x^2 + (988800*I)*Nf*Pi^3*x^2 + 
       74277*Pi^4*x^2 - 66528*Nf*Pi^4*x^2 + (4572*I)*Pi^5*x^2 + 
       (62208*I)*Nf*Pi^5*x^2 + 1180170*x^3 - 7459240*Nf*x^3 - 
       (5209920*I)*Pi*x^3 + (1514240*I)*Nf*Pi*x^3 + 1122120*Pi^2*x^3 + 
       4025920*Nf*Pi^2*x^3 - (276480*I)*Pi^3*x^3 - (207840*I)*Nf*Pi^3*x^3 + 
       43785*Pi^4*x^3 - 14880*Nf*Pi^4*x^3 - (4770*I)*Pi^5*x^3 - 
       (9792*I)*Nf*Pi^5*x^3 - 725760*Pi^2*x^4 - 1425600*Nf*Pi^2*x^4 + 
       (51840*I)*Nf*Pi^3*x^4 - 4905360*Zeta[3] + 826560*Nf*Zeta[3] + 
       (522720*I)*Pi*Zeta[3] + (63360*I)*Nf*Pi*Zeta[3] + 
       656640*Pi^2*Zeta[3] - 760320*Nf*Pi^2*Zeta[3] + 1745280*x*Zeta[3] + 
       4584960*Nf*x*Zeta[3] - (2453760*I)*Pi*x*Zeta[3] + 
       (432000*I)*Nf*Pi*x*Zeta[3] - 533520*Pi^2*x*Zeta[3] + 
       1900800*Nf*Pi^2*x*Zeta[3] + 5674320*x^2*Zeta[3] - 
       10713600*Nf*x^2*Zeta[3] + (423360*I)*Pi*x^2*Zeta[3] + 
       (339840*I)*Nf*Pi*x^2*Zeta[3] - 965520*Pi^2*x^2*Zeta[3] - 
       1935360*Nf*Pi^2*x^2*Zeta[3] - 1121040*x^3*Zeta[3] + 
       6223680*Nf*x^3*Zeta[3] + (535680*I)*Pi*x^3*Zeta[3] - 
       (264960*I)*Nf*Pi*x^3*Zeta[3] + 282960*Pi^2*x^3*Zeta[3] - 
       34560*Nf*Pi^2*x^3*Zeta[3] - 648000*x^4*Zeta[3] - 
       1555200*Nf*x^4*Zeta[3] + 1296000*Zeta[5] + 2695680*Nf*Zeta[5] - 
       3421440*x*Zeta[5] - 6739200*Nf*x*Zeta[5] + 1296000*x^2*Zeta[5] + 
       5806080*Nf*x^2*Zeta[5] - 881280*x^3*Zeta[5] - 933120*Nf*x^3*Zeta[5])/
      (25920*(-1 + x)^2*x)))


==> anc/Results/Compton/2L/2L_Compton_F3_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-27 - 8*Nf - (18*I)*Pi - 39*x + 27*x^2 - 16*Nf*x^2 - (36*I)*Pi*x^2 + 
    39*x^3 + 8*Nf*x^3 + (18*I)*Pi*x^3)*G[0, x]^3)/(18*(-1 + x)^3*x) + 
 ((-3 - 8*x - 16*x^2 + x^3)*G[0, x]^4)/(12*(-1 + x)^3*x) + 
 ((-153 - 4*Nf + (54*I)*Pi - (24*I)*Nf*Pi + 105*Pi^2 - 117*x + 52*Nf*x + 
    (90*I)*Pi*x + (168*I)*Nf*Pi*x - 129*Pi^2*x - 189*x^2 + 604*Nf*x^2 + 
    (72*I)*Pi*x^2 - (168*I)*Nf*Pi*x^2 + 39*Pi^2*x^2 + 612*x^3 - 72*Nf*x^3 - 
    432*x^4 + 144*Nf*x^4)*G[1, x]^2)/(36*(-1 + x)*x^2) + 
 ((8*Nf + (18*I)*Pi + 66*x - 8*Nf*x - (18*I)*Pi*x - 39*x^2 - 8*Nf*x^2 - 
    (18*I)*Pi*x^2)*G[1, x]^3)/(18*(-1 + x)*x^2) + 
 ((13 - 15*x - x^2)*G[1, x]^4)/(12*(-1 + x)*x^2) + 
 (((-24*I)*Pi + (8*I)*Nf*Pi - 6*Pi^2 - 16*Nf*Pi^2 - (39*I)*Pi*x + 
    (48*I)*Nf*Pi*x + 24*Pi^2*x + 56*Nf*Pi^2*x - (36*I)*Pi*x^2 - 
    (96*I)*Nf*Pi*x^2 - 36*Pi^2*x^2 - 80*Nf*Pi^2*x^2 + (153*I)*Pi*x^3 + 
    (200*I)*Nf*Pi*x^3 + 18*Pi^2*x^3 + 24*Nf*Pi^2*x^3 - (102*I)*Pi*x^4 - 
    (144*I)*Nf*Pi*x^4 - 12*Pi^2*x^4 - 16*Nf*Pi^2*x^4)*G[0, 1, x])/
  (3*(-1 + x)^3*x^2) + 
 G[0, x]^2*((81 + 4*Nf - (108*I)*Pi - (24*I)*Nf*Pi + 15*Pi^2 + 18*x - 
     408*Nf*x - (90*I)*Pi*x - 96*Pi^2*x + 846*x^2 + 512*Nf*x^2 + 
     (162*I)*Pi*x^2 - (96*I)*Nf*Pi*x^2 - 90*Pi^2*x^2 - 1755*x^3 + 
     116*Nf*x^3 - (72*I)*Pi*x^3 + (168*I)*Nf*Pi*x^3 - 39*Pi^2*x^3 + 
     1476*x^4 - 360*Nf*x^4 - 432*x^5 + 144*Nf*x^5)/(36*(-1 + x)^3*x) + 
   ((31 - 32*Nf - 65*x + 96*Nf*x + 35*x^2 - 96*Nf*x^2 + 3*x^3 + 32*Nf*x^3)*
     G[1, x])/(2*(-1 + x)^3*x) + ((7 - 8*Nf - 7*x + 12*Nf*x - x^2 - 4*Nf*x^2)*
     G[1, x]^2)/((-1 + x)*x^2) + ((1 + 2*x^2 - x^3)*G[0, 1, x])/
    ((-1 + x)^3*x)) + ((93 - 96*Nf - (24*I)*Pi - 219*x + 288*Nf*x - 
    (24*I)*Pi*x + (48*I)*Nf*Pi*x + 123*x^2 - 280*Nf*x^2 - (60*I)*Pi*x^2 + 
    (96*I)*Nf*Pi*x^2 + 51*x^3 + 72*Nf*x^3 + (36*I)*Pi*x^3 + (48*I)*Nf*Pi*x^3)*
   G[0, 0, 1, x])/(3*(-1 + x)^3*x) + 
 ((24 - 8*Nf - (36*I)*Pi + (96*I)*Nf*Pi - 30*x + 40*Nf*x + (60*I)*Pi*x - 
    (240*I)*Nf*Pi*x + 225*x^2 - 152*Nf*x^2 + (12*I)*Pi*x^2 + 
    (192*I)*Nf*Pi*x^2 - 51*x^3 - 72*Nf*x^3 - (36*I)*Pi*x^3 - 
    (48*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
 (2*(-3 + 16*x + 14*x^2 + 7*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) + 
 (4*(-7 + 8*Nf + 20*x - 28*Nf*x - 26*x^2 + 40*Nf*x^2 - 3*x^3 - 12*Nf*x^3 + 
    2*x^4 + 8*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
 (2*(17 - 21*x + 7*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (-134055 - 95380*Nf - (93960*I)*Pi + (2400*I)*Nf*Pi + 3780*Pi^2 - 
   10680*Nf*Pi^2 - (16200*I)*Pi^3 + (34560*I)*Nf*Pi^3 - 189*Pi^4 + 384750*x + 
   245480*Nf*x + (401760*I)*Pi*x - (192000*I)*Nf*Pi*x + 5400*Pi^2*x + 
   68880*Nf*Pi^2*x - (9720*I)*Pi^3*x - (103680*I)*Nf*Pi^3*x - 486*Pi^4*x - 
   3168*Nf*Pi^4*x - 360855*x^2 - 204820*Nf*x^2 - (333720*I)*Pi*x^2 + 
   (345120*I)*Nf*Pi*x^2 + 135540*Pi^2*x^2 - 84120*Nf*Pi^2*x^2 + 
   (27000*I)*Pi^3*x^2 + (100800*I)*Nf*Pi^3*x^2 - 4293*Pi^4*x^2 - 
   6336*Nf*Pi^4*x^2 + 110160*x^3 + 54720*Nf*x^3 + (25920*I)*Pi*x^3 - 
   (155520*I)*Nf*Pi*x^3 - 332640*Pi^2*x^3 + 64800*Nf*Pi^2*x^3 - 
   (18360*I)*Pi^3*x^3 - (25920*I)*Nf*Pi^3*x^3 - 3240*Pi^4*x^3 - 
   3168*Nf*Pi^4*x^3 + 265680*Pi^2*x^4 - 64800*Nf*Pi^2*x^4 - 77760*Pi^2*x^5 + 
   25920*Nf*Pi^2*x^5 + 97200*Zeta[3] - 208800*Nf*Zeta[3] + 
   (25920*I)*Pi*Zeta[3] + 174960*x*Zeta[3] + 624960*Nf*x*Zeta[3] - 
   (207360*I)*Pi*x*Zeta[3] + (103680*I)*Nf*Pi*x*Zeta[3] - 
   278640*x^2*Zeta[3] - 606240*Nf*x^2*Zeta[3] - (51840*I)*Pi*x^2*Zeta[3] + 
   (207360*I)*Nf*Pi*x^2*Zeta[3] + 110160*x^3*Zeta[3] + 
   155520*Nf*x^3*Zeta[3] + (77760*I)*Pi*x^3*Zeta[3] + 
   (103680*I)*Nf*Pi*x^3*Zeta[3])/(6480*(-1 + x)^3*x) + 
 G[0, x]*(((9 - 4*Nf + (12*I)*Pi - (48*I)*Nf*Pi - 30*x + 16*Nf*x - 
      (6*I)*Pi*x + (72*I)*Nf*Pi*x + 21*x^2 - 12*Nf*x^2 - (12*I)*Pi*x^2 - 
      (24*I)*Nf*Pi*x^2)*G[1, x]^2)/(3*(-1 + x)*x^2) - 
   (2*(-5 + x)*G[1, x]^3)/(3*x^2) + 
   ((-93 + 96*Nf + (6*I)*Pi + 219*x - 288*Nf*x - 123*x^2 + 280*Nf*x^2 + 
      (12*I)*Pi*x^2 - 51*x^3 - 72*Nf*x^3 - (6*I)*Pi*x^3)*G[0, 1, x])/
    (3*(-1 + x)^3*x) + G[1, x]*(((18*I)*Pi - (8*I)*Nf*Pi + 6*Pi^2 + 
       16*Nf*Pi^2 + 18*x - 8*Nf*x - (3*I)*Pi*x - (48*I)*Nf*Pi*x - 22*Pi^2*x - 
       56*Nf*Pi^2*x - 54*x^2 + 20*Nf*x^2 - (15*I)*Pi*x^2 + 
       (192*I)*Nf*Pi*x^2 + 32*Pi^2*x^2 + 72*Nf*Pi^2*x^2 - 84*x^3 + 
       12*Nf*x^3 - (39*I)*Pi*x^3 - (208*I)*Nf*Pi*x^3 - 22*Pi^2*x^3 - 
       40*Nf*Pi^2*x^3 + 294*x^4 - 60*Nf*x^4 + (51*I)*Pi*x^4 + 
       (72*I)*Nf*Pi*x^4 + 6*Pi^2*x^4 + 8*Nf*Pi^2*x^4 - 246*x^5 + 60*Nf*x^5 + 
       72*x^6 - 24*Nf*x^6)/(3*(-1 + x)^3*x^2) + 
     (4*(-7 + 8*Nf + 7*x - 12*Nf*x + x^2 + 4*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x^2)) + (4*(-1 + 4*x + 3*x^2 + 2*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^3*x) - (4*(-7 + 8*Nf + 7*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
     G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (459 + 228*Nf + (540*I)*Pi - (16*I)*Nf*Pi + 45*Pi^2 + 176*Nf*Pi^2 - 
     (42*I)*Pi^3 - 585*x + 68*Nf*x - (666*I)*Pi*x - (600*I)*Nf*Pi*x - 
     243*Pi^2*x - 576*Nf*Pi^2*x + 1701*x^2 - 1860*Nf*x^2 + (522*I)*Pi*x^2 + 
     (1096*I)*Nf*Pi*x^2 + 231*Pi^2*x^2 + 624*Nf*Pi^2*x^2 - (84*I)*Pi^3*x^2 - 
     2439*x^3 + 2428*Nf*x^3 + (72*I)*Pi*x^3 - (464*I)*Nf*Pi*x^3 + 
     87*Pi^2*x^3 - 416*Nf*Pi^2*x^3 + (42*I)*Pi^3*x^3 + 864*x^4 - 864*Nf*x^4 - 
     144*Zeta[3] + 576*x*Zeta[3] + 432*x^2*Zeta[3] + 288*x^3*Zeta[3])/
    (36*(-1 + x)^3*x)) + 
 G[1, x]*(((2*I)*Pi*(-5 + 16*Nf + 3*x - 24*Nf*x + 5*x^2 + 8*Nf*x^2)*
     G[0, 1, x])/((-1 + x)*x^2) - 
   (4*(-7 + 8*Nf + 7*x - 12*Nf*x + x^2 + 4*Nf*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x^2) + (2*(9 - 11*x + 3*x^2)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   ((306*I)*Pi + (8*I)*Nf*Pi + 60*Pi^2 - 96*Nf*Pi^2 + (18*I)*Pi^3 - 
     (192*I)*Nf*Pi^3 + 522*x - 88*Nf*x - (180*I)*Pi*x + (32*I)*Nf*Pi*x - 
     234*Pi^2*x + 432*Nf*Pi^2*x - (12*I)*Pi^3*x + (480*I)*Nf*Pi^3*x - 
     1161*x^2 + 1748*Nf*x^2 + (522*I)*Pi*x^2 - (1272*I)*Nf*Pi*x^2 + 
     405*Pi^2*x^2 - 368*Nf*Pi^2*x^2 - (24*I)*Pi^3*x^2 - (384*I)*Nf*Pi^3*x^2 + 
     1503*x^3 - 2524*Nf*x^3 - (216*I)*Pi*x^3 + (1040*I)*Nf*Pi*x^3 - 
     87*Pi^2*x^3 + 416*Nf*Pi^2*x^3 + (18*I)*Pi^3*x^3 + (96*I)*Nf*Pi^3*x^3 - 
     864*x^4 + 864*Nf*x^4 + 216*Zeta[3] + 1152*Nf*Zeta[3] - 720*x*Zeta[3] - 
     2880*Nf*x*Zeta[3] + 1152*x^2*Zeta[3] + 2304*Nf*x^2*Zeta[3] - 
     648*x^3*Zeta[3] - 576*Nf*x^3*Zeta[3])/(36*(-1 + x)^2*x^2)) + 
 eps*(((10 + 28*x + 55*x^2 - 3*x^3)*G[0, x]^5)/(30*(-1 + x)^3*x) + 
   ((360 + 64*Nf + (54*I)*Pi + (120*I)*Nf*Pi - 588*Pi^2 + 2538*x - 232*Nf*x - 
      (558*I)*Pi*x - (696*I)*Nf*Pi*x + 708*Pi^2*x - 351*x^2 - 2548*Nf*x^2 - 
      (684*I)*Pi*x^2 + (648*I)*Nf*Pi*x^2 - 132*Pi^2*x^2 - 2772*x^3 + 
      288*Nf*x^3 + 1728*x^4 - 576*Nf*x^4)*G[1, x]^3)/(108*(-1 + x)*x^2) + 
   ((25 - 12*Nf - (28*I)*Pi - 147*x + 12*Nf*x + (28*I)*Pi*x + 44*x^2 + 
      12*Nf*x^2 + (28*I)*Pi*x^2)*G[1, x]^4)/(24*(-1 + x)*x^2) + 
   ((-45 + 52*x + 3*x^2)*G[1, x]^5)/(30*(-1 + x)*x^2) + 
   G[0, x]^4*((42 + 12*Nf + (28*I)*Pi + 29*x - 51*x^2 + 24*Nf*x^2 + 
       (56*I)*Pi*x^2 - 44*x^3 - 12*Nf*x^3 - (28*I)*Pi*x^3)/
      (24*(-1 + x)^3*x) + ((-3 - 8*x - 16*x^2 + x^3)*G[1, x])/
      (12*(-1 + x)^3*x)) - ((2*I)*(3*Pi - 32*Nf*Pi - 4*Pi*x + 112*Nf*Pi*x - 
      10*Pi*x^2 - 128*Nf*Pi*x^2 + 5*Pi*x^3 + 112*Nf*Pi*x^3)*G[0, 1, x]^2)/
    ((-1 + x)^3*x^2) + G[0, x]^3*
    ((-567 - 52*Nf + (324*I)*Pi + (72*I)*Nf*Pi - 12*Pi^2 - 1611*x + 
       1548*Nf*x + (18*I)*Pi*x + 480*Pi^2*x - 1161*x^2 - 2108*Nf*x^2 - 
       (1026*I)*Pi*x^2 + (336*I)*Nf*Pi*x^2 + 576*Pi^2*x^2 + 6831*x^3 - 
       332*Nf*x^3 + (684*I)*Pi*x^3 - (648*I)*Nf*Pi*x^3 + 132*Pi^2*x^3 - 
       5652*x^4 + 1440*Nf*x^4 + 1728*x^5 - 576*Nf*x^5)/(108*(-1 + x)^3*x) + 
     ((-150 + 188*Nf - (9*I)*Pi + 450*x - 576*Nf*x - 246*x^2 + 568*Nf*x^2 - 
        (18*I)*Pi*x^2 - 78*x^3 - 188*Nf*x^3 + (9*I)*Pi*x^3)*G[1, x])/
      (9*(-1 + x)^3*x) + (4*(-7 + 8*Nf + 7*x - 12*Nf*x + x^2 + 4*Nf*x^2)*
       G[1, x]^2)/(3*(-1 + x)*x^2) + ((-1 + 32*x + 38*x^2 + 9*x^3)*
       G[0, 1, x])/(3*(-1 + x)^3*x)) + 
   (((-576*I)*Pi + (240*I)*Nf*Pi - 228*Pi^2 - 480*Nf*Pi^2 + 3636*x - 
      2792*Nf*x + (306*I)*Pi*x - (3720*I)*Nf*Pi*x + 711*Pi^2*x + 
      1680*Nf*Pi^2*x - 9045*x^2 + 7992*Nf*x^2 - (1278*I)*Pi*x^2 + 
      (12384*I)*Nf*Pi*x^2 - 1320*Pi^2*x^2 - 2496*Nf*Pi^2*x^2 + 4977*x^3 - 
      8648*Nf*x^3 - (504*I)*Pi*x^3 - (10080*I)*Nf*Pi*x^3 - 30*Pi^2*x^3 + 
      528*Nf*Pi^2*x^3 + 4878*x^4 + 4160*Nf*x^4 + (1704*I)*Nf*Pi*x^4 - 
      231*Pi^2*x^4 - 576*Nf*Pi^2*x^4 - 3024*x^5 - 1128*Nf*x^5 + 864*x^6 + 
      144*Nf*x^6)*G[0, 0, 1, x])/(18*(-1 + x)^3*x^2) + 
   ((-1179 + 160*Nf + (1134*I)*Pi - (552*I)*Nf*Pi + 549*Pi^2 + 672*Nf*Pi^2 + 
      2925*x - 696*Nf*x - (2988*I)*Pi*x + (360*I)*Nf*Pi*x - 1851*Pi^2*x - 
      2352*Nf*Pi^2*x - 9999*x^2 + 5104*Nf*x^2 + (3942*I)*Pi*x^2 + 
      (4560*I)*Nf*Pi*x^2 + 2250*Pi^2*x^2 + 3264*Nf*Pi^2*x^2 + 8451*x^3 - 
      4704*Nf*x^3 - (936*I)*Pi*x^3 - (3144*I)*Nf*Pi*x^3 - 723*Pi^2*x^3 - 
      1200*Nf*Pi^2*x^3 + 1962*x^4 + 1312*Nf*x^4 - (1704*I)*Nf*Pi*x^4 + 
      231*Pi^2*x^4 + 576*Nf*Pi^2*x^4 - 3024*x^5 - 1320*Nf*x^5 + 864*x^6 + 
      144*Nf*x^6)*G[0, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
   ((-537 + 476*Nf + (12*I)*Pi + 930*x - 1512*Nf*x - (72*I)*Pi*x + 
      (144*I)*Nf*Pi*x - 354*x^2 + 1392*Nf*x^2 - (12*I)*Pi*x^2 + 
      (288*I)*Nf*Pi*x^2 - 207*x^3 - 284*Nf*x^3 + (24*I)*Pi*x^3 + 
      (144*I)*Nf*Pi*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)^3*x) + 
   ((-318 + 128*Nf - (24*I)*Pi + (384*I)*Nf*Pi + 249*x - 336*Nf*x + 
      (48*I)*Pi*x - (1344*I)*Nf*Pi*x - 792*x^2 + 624*Nf*x^2 - (48*I)*Pi*x^2 + 
      (1920*I)*Nf*Pi*x^2 + 591*x^3 - 160*Nf*x^3 - (72*I)*Pi*x^3 - 
      (576*I)*Nf*Pi*x^3 - 282*x^4 - 96*Nf*x^4 + (48*I)*Pi*x^4 + 
      (384*I)*Nf*Pi*x^4)*G[0, 0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
   ((135 - 36*Nf + (24*I)*Pi - (288*I)*Nf*Pi - 60*x + 264*Nf*x - 
      (12*I)*Pi*x + (720*I)*Nf*Pi*x + 972*x^2 - 904*Nf*x^2 - (36*I)*Pi*x^2 - 
      (576*I)*Nf*Pi*x^2 - 207*x^3 - 284*Nf*x^3 + (24*I)*Pi*x^3 + 
      (144*I)*Nf*Pi*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
   (2*(-17 + 16*x - 14*x^2 + 21*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x) + 
   (2*(-98 + 112*Nf + 251*x - 392*Nf*x - 380*x^2 + 528*Nf*x^2 - 132*x^3 - 
      232*Nf*x^3 + 41*x^4 + 80*Nf*x^4)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) + (4*(-28 + 32*Nf + 79*x - 112*Nf*x - 96*x^2 + 
      144*Nf*x^2 - 10*x^3 - 80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^3*x^2) - 
   (2*(-159 + 48*Nf + 479*x - 168*Nf*x - 566*x^2 + 272*Nf*x^2 + 9*x^3 - 
      8*Nf*x^3 + 41*x^4 + 80*Nf*x^4)*G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (4*(-25 + 75*x - 106*x^2 + 16*Nf*x^2 - 5*x^3 + 32*Nf*x^3 + 5*x^4 + 
      16*Nf*x^4)*G[0, 1, 0, 1, 1, x])/((-1 + x)^3*x^2) - 
   (2*(3 - 7*x + 21*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   G[0, x]^2*(((156 - 64*Nf - (36*I)*Pi + (192*I)*Nf*Pi - 465*x - 48*Nf*x + 
        (84*I)*Pi*x - (672*I)*Nf*Pi*x + 657*x^2 + 528*Nf*x^2 - 
        (24*I)*Pi*x^2 + (864*I)*Nf*Pi*x^2 - 501*x^3 - 656*Nf*x^3 - 
        (60*I)*Pi*x^3 - (480*I)*Nf*Pi*x^3 + 165*x^4 + 240*Nf*x^4 + 
        (36*I)*Pi*x^4 + (96*I)*Nf*Pi*x^4)*G[1, x]^2)/(12*(-1 + x)^3*x^2) + 
     ((-13 - 24*Nf + 19*x + 36*Nf*x - 5*x^2 - 12*Nf*x^2)*G[1, x]^3)/
      (3*(-1 + x)*x^2) + ((21 - 92*Nf - (30*I)*Pi - 294*x + 264*Nf*x + 
        186*x^2 - 272*Nf*x^2 - (60*I)*Pi*x^2 + 135*x^3 + 92*Nf*x^3 + 
        (30*I)*Pi*x^3)*G[0, 1, x])/(6*(-1 + x)^3*x) + 
     G[1, x]*(((-396*I)*Pi + (144*I)*Nf*Pi - 156*Pi^2 - 288*Nf*Pi^2 + 
         3240*x - 2648*Nf*x + (486*I)*Pi*x + (264*I)*Nf*Pi*x + 555*Pi^2*x + 
         1008*Nf*Pi^2*x - 7119*x^2 + 7452*Nf*x^2 - (1008*I)*Pi*x^2 - 
         (1728*I)*Nf*Pi*x^2 - 768*Pi^2*x^2 - 1296*Nf*Pi^2*x^2 + 4023*x^3 - 
         8308*Nf*x^3 + (1548*I)*Pi*x^3 + (1920*I)*Nf*Pi*x^3 + 258*Pi^2*x^3 + 
         720*Nf*Pi^2*x^3 + 1026*x^4 + 4664*Nf*x^4 - (810*I)*Pi*x^4 - 
         (552*I)*Nf*Pi*x^4 - 99*Pi^2*x^4 - 144*Nf*Pi^2*x^4 - 324*x^5 - 
         1296*Nf*x^5 + 288*Nf*x^6)/(36*(-1 + x)^3*x^2) + 
       ((14 - 16*Nf - 41*x + 56*Nf*x + 40*x^2 - 72*Nf*x^2 - 8*x^3 + 
          40*Nf*x^3 - 3*x^4 - 8*Nf*x^4)*G[0, 1, x])/((-1 + x)^3*x^2)) - 
     (14*(4 + 5*x + x^2)*G[0, 0, 1, x])/(-1 + x)^3 - 
     (3*(-14 + 16*Nf + 41*x - 56*Nf*x - 40*x^2 + 72*Nf*x^2 + 8*x^3 - 
        40*Nf*x^3 + 3*x^4 + 8*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (-2268 - 1568*Nf - (5292*I)*Pi + (384*I)*Nf*Pi - 666*Pi^2 - 
       1572*Nf*Pi^2 + (324*I)*Pi^3 + 10557*x - 13884*Nf*x + (2916*I)*Pi*x + 
       (1512*I)*Nf*Pi*x + 2943*Pi^2*x + 5328*Nf*Pi^2*x - 12393*x^2 + 
       29132*Nf*x^2 - (1404*I)*Pi*x^2 - (3960*I)*Nf*Pi*x^2 - 1521*Pi^2*x^2 - 
       5496*Nf*Pi^2*x^2 + (648*I)*Pi^3*x^2 - 23004*x^3 - 16072*Nf*x^3 - 
       (4320*I)*Pi*x^3 + (1920*I)*Nf*Pi*x^3 - 1476*Pi^2*x^3 + 
       3300*Nf*Pi^2*x^3 - (324*I)*Pi^3*x^3 + 29268*x^4 - 2376*Nf*x^4 + 
       (3312*I)*Nf*Pi*x^4 - 9072*x^5 + 3456*Nf*x^5 - (864*I)*Nf*Pi*x^5 - 
       1584*Zeta[3] - 12096*x*Zeta[3] - 18288*x^2*Zeta[3] - 1440*x^3*Zeta[3])/
      (216*(-1 + x)^3*x)) + G[1, x]^2*
    (((3*I)*Pi*(1 + 16*Nf - 3*x - 24*Nf*x - x^2 + 8*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x^2) - (4*(12 + 12*Nf - 16*x - 18*Nf*x + 3*x^2 + 6*Nf*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x^2) - (5*(9 - 11*x + 3*x^2)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) + (-1161 - 428*Nf - (4428*I)*Pi + (1224*I)*Nf*Pi - 
       675*Pi^2 + 780*Nf*Pi^2 + (216*I)*Pi^3 - (1728*I)*Nf*Pi^3 + 16794*x - 
       4472*Nf*x + (3456*I)*Pi*x - (6480*I)*Nf*Pi*x + 3060*Pi^2*x - 
       3288*Nf*Pi^2*x - (216*I)*Pi^3*x + (4320*I)*Nf*Pi^3*x - 6453*x^2 - 
       15780*Nf*x^2 - (6372*I)*Pi*x^2 + (18120*I)*Nf*Pi*x^2 - 5733*Pi^2*x^2 + 
       2352*Nf*Pi^2*x^2 - (216*I)*Pi^3*x^2 - (3456*I)*Nf*Pi^3*x^2 - 
       30672*x^3 + 21328*Nf*x^3 + (2592*I)*Pi*x^3 - (13872*I)*Nf*Pi*x^3 + 
       1476*Pi^2*x^3 - 3300*Nf*Pi^2*x^3 + (216*I)*Pi^3*x^3 + 
       (864*I)*Nf*Pi^3*x^3 + 30564*x^4 - 4104*Nf*x^4 + (3600*I)*Nf*Pi*x^4 - 
       9072*x^5 + 3456*Nf*x^5 - (864*I)*Nf*Pi*x^5 - 16056*Zeta[3] + 
       10368*Nf*Zeta[3] + 33840*x*Zeta[3] - 25920*Nf*x*Zeta[3] - 
       19872*x^2*Zeta[3] + 20736*Nf*x^2*Zeta[3] + 2088*x^3*Zeta[3] - 
       5184*Nf*x^3*Zeta[3])/(216*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*((-4*(-28 + 32*Nf + 79*x - 112*Nf*x - 96*x^2 + 144*Nf*x^2 - 
        10*x^3 - 80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^3*x^2) + ((-1179*I)*Pi + (160*I)*Nf*Pi - 24*Pi^2 + 
       40*Nf*Pi^2 - (9*I)*Pi^3 + (192*I)*Nf*Pi^3 - (711*I)*Pi*x + 
       (2096*I)*Nf*Pi*x + 183*Pi^2*x - 1024*Nf*Pi^2*x + (6*I)*Pi^3*x - 
       (672*I)*Nf*Pi^3*x - (954*I)*Pi*x^2 - (2888*I)*Nf*Pi*x^2 - 
       84*Pi^2*x^2 + 2080*Nf*Pi^2*x^2 + (78*I)*Pi^3*x^2 + 
       (768*I)*Nf*Pi^3*x^2 + (3474*I)*Pi*x^3 + (3944*I)*Nf*Pi*x^3 - 
       405*Pi^2*x^3 - 2728*Nf*Pi^2*x^3 - (3*I)*Pi^3*x^3 - 
       (672*I)*Nf*Pi^3*x^3 - (2916*I)*Pi*x^4 - (2848*I)*Nf*Pi*x^4 + 
       318*Pi^2*x^4 + 1808*Nf*Pi^2*x^4 - (18*I)*Pi^3*x^4 - 
       (192*I)*Nf*Pi*x^5 - 180*Zeta[3] - 1152*Nf*Zeta[3] + 1296*x*Zeta[3] + 
       4032*Nf*x*Zeta[3] - 2664*x^2*Zeta[3] - 4608*Nf*x^2*Zeta[3] + 
       1908*x^3*Zeta[3] + 4032*Nf*x^3*Zeta[3] - 1152*x^4*Zeta[3])/
      (18*(-1 + x)^3*x^2)) + 
   G[1, x]*((((-141*I)*Pi + (68*I)*Nf*Pi + 23*Pi^2 - 112*Nf*Pi^2 + 
        (444*I)*Pi*x + (60*I)*Nf*Pi*x - 55*Pi^2*x + 392*Nf*Pi^2*x - 
        (489*I)*Pi*x^2 - (880*I)*Nf*Pi*x^2 + 30*Pi^2*x^2 - 512*Nf*Pi^2*x^2 + 
        (132*I)*Pi*x^3 + (724*I)*Nf*Pi*x^3 + 7*Pi^2*x^3 + 264*Nf*Pi^2*x^3 + 
        (18*I)*Pi*x^4 + (44*I)*Nf*Pi*x^4 - 17*Pi^2*x^4 - 64*Nf*Pi^2*x^4)*
       G[0, 1, x])/(3*(-1 + x)^3*x^2) + 
     ((222 - 88*Nf + (6*I)*Pi - (384*I)*Nf*Pi - 651*x + 96*Nf*x + 
        (6*I)*Pi*x + (1344*I)*Nf*Pi*x + 1335*x^2 + 240*Nf*x^2 - 
        (108*I)*Pi*x^2 - (1680*I)*Nf*Pi*x^2 - 1023*x^3 - 408*Nf*x^3 - 
        (6*I)*Pi*x^3 + (1056*I)*Nf*Pi*x^3 + 153*x^4 + 144*Nf*x^4 + 
        (30*I)*Pi*x^4 - (144*I)*Nf*Pi*x^4)*G[0, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + ((-81 + 20*Nf + (12*I)*Pi + (288*I)*Nf*Pi + 
        126*x - 136*Nf*x - (60*I)*Pi*x - (720*I)*Nf*Pi*x - 720*x^2 + 
        504*Nf*x^2 + (36*I)*Pi*x^2 + (576*I)*Nf*Pi*x^2 + 171*x^3 + 
        188*Nf*x^3 + (12*I)*Pi*x^3 - (144*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + (2*(-70 + 80*Nf + 213*x - 280*Nf*x - 216*x^2 + 
        360*Nf*x^2 + 36*x^3 - 200*Nf*x^3 + 3*x^4 + 40*Nf*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
     (2*(-7 + 48*Nf + 11*x - 168*Nf*x + 2*x^2 + 224*Nf*x^2 - 55*x^3 - 
        104*Nf*x^3 + 21*x^4 + 32*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (2*(59 - 73*x + 25*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((11610*I)*Pi + (4280*I)*Nf*Pi - 18090*Pi^2 + 13200*Nf*Pi^2 - 
       (9810*I)*Pi^3 + (6600*I)*Nf*Pi^3 - 1524*Pi^4 - 5088*Nf*Pi^4 - 
       80730*x + 28280*Nf*x - (149310*I)*Pi*x + (17160*I)*Nf*Pi*x + 
       106380*Pi^2*x - 77640*Nf*Pi^2*x + (22590*I)*Pi^3*x - 
       (12600*I)*Nf*Pi^3*x + 5688*Pi^4*x + 17808*Nf*Pi^4*x + 268245*x^2 - 
       390900*Nf*x^2 + (66150*I)*Pi*x^2 + (84040*I)*Nf*Pi*x^2 - 
       191025*Pi^2*x^2 + 100060*Nf*Pi^2*x^2 - (23670*I)*Pi^3*x^2 - 
       (13680*I)*Nf*Pi^3*x^2 - 7080*Pi^4*x^2 - 23424*Nf*Pi^4*x^2 - 
       439020*x^3 + 866880*Nf*x^3 + (126630*I)*Pi*x^3 - 
       (162280*I)*Nf*Pi*x^3 + 67950*Pi^2*x^3 - 72560*Nf*Pi^2*x^3 + 
       (14130*I)*Pi^3*x^3 + (15240*I)*Nf*Pi^3*x^3 + 2220*Pi^4*x^3 + 
       11664*Nf*Pi^4*x^3 + 394065*x^4 - 674180*Nf*x^4 - (55080*I)*Pi*x^4 + 
       (30880*I)*Nf*Pi*x^4 + 101385*Pi^2*x^4 + 43900*Nf*Pi^2*x^4 - 
       (5400*I)*Pi^3*x^4 + (5400*I)*Nf*Pi^3*x^4 - 672*Pi^4*x^4 - 
       3072*Nf*Pi^4*x^4 - 142560*x^5 + 169920*Nf*x^5 + (25920*I)*Nf*Pi*x^5 - 
       92520*Pi^2*x^5 - 2640*Nf*Pi^2*x^5 + 25920*Pi^2*x^6 - 
       4320*Nf*Pi^2*x^6 + 65880*Zeta[3] - 33120*Nf*Zeta[3] + 
       (9360*I)*Pi*Zeta[3] - (34560*I)*Nf*Pi*Zeta[3] - 27360*x*Zeta[3] + 
       12960*Nf*x*Zeta[3] - (32400*I)*Pi*x*Zeta[3] + (120960*I)*Nf*Pi*x*
        Zeta[3] - 189000*x^2*Zeta[3] + 230400*Nf*x^2*Zeta[3] + 
       (1440*I)*Pi*x^2*Zeta[3] - (138240*I)*Nf*Pi*x^2*Zeta[3] + 
       216000*x^3*Zeta[3] - 226080*Nf*x^3*Zeta[3] - (7920*I)*Pi*x^3*Zeta[3] + 
       (120960*I)*Nf*Pi*x^3*Zeta[3] - 52560*x^4*Zeta[3] + 
       10080*Nf*x^4*Zeta[3] + (3600*I)*Pi*x^4*Zeta[3])/
      (1080*(-1 + x)^3*x^2)) + 
   G[0, x]*(((-42 + 16*Nf + (12*I)*Pi - (144*I)*Nf*Pi + 117*x - 64*Nf*x + 
        (6*I)*Pi*x + (216*I)*Nf*Pi*x - 75*x^2 + 48*Nf*x^2 - (12*I)*Pi*x^2 - 
        (72*I)*Nf*Pi*x^2)*G[1, x]^3)/(9*(-1 + x)*x^2) + 
     (5*(-5 + x)*G[1, x]^4)/(6*x^2) + 
     (((468*I)*Pi - (192*I)*Nf*Pi + 192*Pi^2 + 384*Nf*Pi^2 - 3636*x + 
        2792*Nf*x - (864*I)*Pi*x + (1728*I)*Nf*Pi*x - 585*Pi^2*x - 
        1344*Nf*Pi^2*x + 9045*x^2 - 7992*Nf*x^2 + (1080*I)*Pi*x^2 - 
        (4176*I)*Nf*Pi*x^2 + 1344*Pi^2*x^2 + 1728*Nf*Pi^2*x^2 - 4977*x^3 + 
        8648*Nf*x^3 - (252*I)*Pi*x^3 + (3792*I)*Nf*Pi*x^3 + 294*Pi^2*x^3 - 
        960*Nf*Pi^2*x^3 - 4878*x^4 - 4160*Nf*x^4 + (108*I)*Pi*x^4 - 
        (1440*I)*Nf*Pi*x^4 + 129*Pi^2*x^4 + 192*Nf*Pi^2*x^4 + 3024*x^5 + 
        1128*Nf*x^5 - 864*x^6 - 144*Nf*x^6)*G[0, 1, x])/(18*(-1 + x)^3*x^2) + 
     (2*(-28 + 32*Nf + 79*x - 112*Nf*x - 96*x^2 + 144*Nf*x^2 - 10*x^3 - 
        80*Nf*x^3 + 5*x^4 + 16*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^3*x^2) + 
     G[1, x]^2*((369 - 118*Nf + (324*I)*Pi - (144*I)*Nf*Pi - 360*Pi^2 + 
         336*Nf*Pi^2 - 1863*x + 714*Nf*x - (765*I)*Pi*x - (432*I)*Nf*Pi*x + 
         1092*Pi^2*x - 1176*Nf*Pi^2*x + 3501*x^2 - 1518*Nf*x^2 + 
         (945*I)*Pi*x^2 + (2160*I)*Nf*Pi*x^2 - 1068*Pi^2*x^2 + 
         1512*Nf*Pi^2*x^2 - 1719*x^3 + 1378*Nf*x^3 - (765*I)*Pi*x^3 - 
         (2448*I)*Nf*Pi*x^3 + 300*Pi^2*x^3 - 840*Nf*Pi^2*x^3 - 1494*x^4 - 
         540*Nf*x^4 + (297*I)*Pi*x^4 + (864*I)*Nf*Pi*x^4 + 36*Pi^2*x^4 + 
         168*Nf*Pi^2*x^4 + 1638*x^5 + 12*Nf*x^5 - 432*x^6 + 72*Nf*x^6)/
        (18*(-1 + x)^3*x^2) + (4*(12 + 12*Nf - 16*x - 18*Nf*x + 3*x^2 + 
          6*Nf*x^2)*G[0, 1, x])/((-1 + x)*x^2)) + 
     (2*(129 - 96*Nf + (18*I)*Pi - 159*x + 312*Nf*x + 42*x^2 - 280*Nf*x^2 + 
        (36*I)*Pi*x^2 + 18*x^3 + 48*Nf*x^3 - (18*I)*Pi*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^3*x) + ((300 - 120*Nf + (60*I)*Pi - (480*I)*Nf*Pi - 621*x + 
        288*Nf*x - (102*I)*Pi*x + (1680*I)*Nf*Pi*x + 1371*x^2 - 144*Nf*x^2 - 
        (2160*I)*Nf*Pi*x^2 - 987*x^3 - 56*Nf*x^3 + (156*I)*Pi*x^3 + 
        (1200*I)*Nf*Pi*x^3 + 129*x^4 - 48*Nf*x^4 - (78*I)*Pi*x^4 - 
        (240*I)*Nf*Pi*x^4)*G[0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (4*(3 + 20*x + 31*x^2 + 2*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) + 
     (8*(-7 + 8*Nf + 24*x - 28*Nf*x - 12*x^2 + 36*Nf*x^2 + 21*x^3 - 
        20*Nf*x^3 + 4*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (4*(-13 + 24*Nf + 11*x - 36*Nf*x + 7*x^2 + 12*Nf*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x^2) + (73845 + 40380*Nf + (87480*I)*Pi - (21200*I)*Nf*Pi + 
       5625*Pi^2 + 21340*Nf*Pi^2 + (3780*I)*Pi^3 - (5880*I)*Nf*Pi^3 + 
       282*Pi^4 - 129195*x + 10540*Nf*x - (219510*I)*Pi*x - 
       (63720*I)*Nf*Pi*x - 51885*Pi^2*x - 41220*Nf*Pi^2*x + (4410*I)*Pi^3*x + 
       (18720*I)*Nf*Pi^3*x + 1920*Pi^4*x + 316575*x^2 - 370380*Nf*x^2 + 
       (14310*I)*Pi*x^2 + (128600*I)*Nf*Pi*x^2 + 39105*Pi^2*x^2 + 
       40500*Nf*Pi^2*x^2 - (10710*I)*Pi^3*x^2 - (15120*I)*Nf*Pi^3*x^2 + 
       2964*Pi^4*x^2 - 403785*x^3 + 489380*Nf*x^3 + (48600*I)*Pi*x^3 - 
       (30880*I)*Nf*Pi*x^3 + 108855*Pi^2*x^3 - 46780*Nf*Pi^2*x^3 + 
       (6480*I)*Pi^3*x^3 - (2760*I)*Nf*Pi^3*x^3 + 198*Pi^4*x^3 + 142560*x^4 - 
       169920*Nf*x^4 - (25920*I)*Nf*Pi*x^4 - 86760*Pi^2*x^4 + 
       6960*Nf*Pi^2*x^4 + 25920*Pi^2*x^5 - 4320*Nf*Pi^2*x^5 - 71280*Zeta[3] + 
       34560*Nf*Zeta[3] - (2880*I)*Pi*Zeta[3] - 113040*x*Zeta[3] - 
       86400*Nf*x*Zeta[3] + 90720*x^2*Zeta[3] + 95040*Nf*x^2*Zeta[3] - 
       (5760*I)*Pi*x^2*Zeta[3] + 46080*x^3*Zeta[3] - 25920*Nf*x^3*Zeta[3] + 
       (2880*I)*Pi*x^3*Zeta[3])/(1080*(-1 + x)^3*x) + 
     G[1, x]*(((-222 + 88*Nf + (96*I)*Nf*Pi + 651*x - 96*Nf*x - (6*I)*Pi*x - 
          (336*I)*Nf*Pi*x - 1335*x^2 - 240*Nf*x^2 + (24*I)*Pi*x^2 + 
          (432*I)*Nf*Pi*x^2 + 1023*x^3 + 408*Nf*x^3 - (240*I)*Nf*Pi*x^3 - 
          153*x^4 - 144*Nf*x^4 - (6*I)*Pi*x^4 + (48*I)*Nf*Pi*x^4)*G[0, 1, x])/
        (3*(-1 + x)^3*x^2) - (4*(-14 + 16*Nf + 43*x - 56*Nf*x - 44*x^2 + 
          72*Nf*x^2 + 7*x^3 - 40*Nf*x^3 + 8*Nf*x^4)*G[0, 0, 1, x])/
        ((-1 + x)^3*x^2) - (4*(-17 - 24*Nf + 7*x + 12*Nf*x)*G[0, 1, 1, x])/
        x^2 + ((738*I)*Pi - (236*I)*Nf*Pi + 48*Pi^2 + 8*Nf*Pi^2 - 
         (96*I)*Nf*Pi^3 + 1134*x - 428*Nf*x - (270*I)*Pi*x - 
         (1316*I)*Nf*Pi*x - 561*Pi^2*x + 760*Nf*Pi^2*x - (9*I)*Pi^3*x + 
         (336*I)*Nf*Pi^3*x - 4590*x^2 + 1292*Nf*x^2 - (765*I)*Pi*x^2 + 
         (4656*I)*Nf*Pi*x^2 + 2343*Pi^2*x^2 - 2352*Nf*Pi^2*x^2 - 
         (24*I)*Pi^3*x^2 - (432*I)*Nf*Pi^3*x^2 + 684*x^3 - 816*Nf*x^3 - 
         (423*I)*Pi*x^3 - (5408*I)*Nf*Pi*x^3 - 1719*Pi^2*x^3 + 
         2392*Nf*Pi^2*x^3 - (30*I)*Pi^3*x^3 + (240*I)*Nf*Pi^3*x^3 + 
         7002*x^4 - 300*Nf*x^4 + (1566*I)*Pi*x^4 + (2864*I)*Nf*Pi*x^4 - 
         159*Pi^2*x^4 - 904*Nf*Pi^2*x^4 + (21*I)*Pi^3*x^4 - 
         (48*I)*Nf*Pi^3*x^4 - 5742*x^5 + 828*Nf*x^5 - (552*I)*Nf*Pi*x^5 + 
         1512*x^6 - 576*Nf*x^6 + (144*I)*Nf*Pi*x^6 + 72*Zeta[3] + 
         576*Nf*Zeta[3] - 432*x*Zeta[3] - 2016*Nf*x*Zeta[3] + 
         1152*x^2*Zeta[3] + 2592*Nf*x^2*Zeta[3] - 720*x^3*Zeta[3] - 
         1440*Nf*x^3*Zeta[3] + 504*x^4*Zeta[3] + 288*Nf*x^4*Zeta[3])/
        (18*(-1 + x)^3*x^2))) + (-3393495 - 2592820*Nf - (2906280*I)*Pi + 
     (860640*I)*Nf*Pi - 823770*Pi^2 - 380760*Nf*Pi^2 - (524880*I)*Pi^3 + 
     (659520*I)*Nf*Pi^3 - 55998*Pi^4 - 181080*Nf*Pi^4 + (2268*I)*Pi^5 + 
     9722430*x + 6864680*Nf*x + (12188880*I)*Pi*x - (9606720*I)*Nf*Pi*x + 
     3766500*Pi^2*x + 3245520*Nf*Pi^2*x - (152280*I)*Pi^3*x - 
     (1503360*I)*Nf*Pi^3*x + 138240*Pi^4*x + 501552*Nf*Pi^4*x - 
     (3240*I)*Pi^5*x + (13824*I)*Nf*Pi^5*x - 9108855*x^2 - 5950900*Nf*x^2 - 
     (10721160*I)*Pi*x^2 + (14534880*I)*Nf*Pi*x^2 + 355590*Pi^2*x^2 - 
     4152120*Nf*Pi^2*x^2 + (703080*I)*Pi^3*x^2 + (2188800*I)*Nf*Pi^3*x^2 - 
     123390*Pi^4*x^2 - 538776*Nf*Pi^4*x^2 + (2916*I)*Pi^5*x^2 + 
     (27648*I)*Nf*Pi^5*x^2 + 2779920*x^3 + 1679040*Nf*x^3 + 
     (1438560*I)*Pi*x^3 - (5788800*I)*Nf*Pi*x^3 - 7866720*Pi^2*x^3 + 
     1559520*Nf*Pi^2*x^3 - (848880*I)*Pi^3*x^3 - (1756800*I)*Nf*Pi^3*x^3 + 
     32508*Pi^4*x^3 + 286272*Nf*Pi^4*x^3 - (648*I)*Pi^5*x^3 + 
     (13824*I)*Nf*Pi^5*x^3 + 6201360*Pi^2*x^4 - 894240*Nf*Pi^2*x^4 + 
     (665280*I)*Nf*Pi^3*x^4 - 1632960*Pi^2*x^5 + 622080*Nf*Pi^2*x^5 - 
     (155520*I)*Nf*Pi^3*x^5 + 5384880*Zeta[3] - 3173760*Nf*Zeta[3] - 
     (1296000*I)*Pi*Zeta[3] - (1088640*I)*Nf*Pi*Zeta[3] - 
     838080*Pi^2*Zeta[3] - 5164560*x*Zeta[3] + 6364800*Nf*x*Zeta[3] - 
     (6207840*I)*Pi*x*Zeta[3] + (5391360*I)*Nf*Pi*x*Zeta[3] + 
     496800*Pi^2*x*Zeta[3] - 1244160*Nf*Pi^2*x*Zeta[3] + 
     4186080*x^2*Zeta[3] - 6284160*Nf*x^2*Zeta[3] + 
     (583200*I)*Pi*x^2*Zeta[3] - (5806080*I)*Nf*Pi*x^2*Zeta[3] - 
     2516400*Pi^2*x^2*Zeta[3] - 2488320*Nf*Pi^2*x^2*Zeta[3] - 
     4134240*x^3*Zeta[3] - 34560*Nf*x^3*Zeta[3] + (3680640*I)*Nf*Pi*x^3*
      Zeta[3] - 498960*Pi^2*x^3*Zeta[3] - 1244160*Nf*Pi^2*x^3*Zeta[3] + 
     6531840*x^4*Zeta[3] + 2851200*Nf*x^4*Zeta[3] - 1866240*x^5*Zeta[3] - 
     311040*Nf*x^5*Zeta[3] + 77760*Zeta[5] - 4821120*x*Zeta[5] + 
     1244160*Nf*x*Zeta[5] - 5054400*x^2*Zeta[5] + 2488320*Nf*x^2*Zeta[5] - 
     466560*x^3*Zeta[5] + 1244160*Nf*x^3*Zeta[5])/(38880*(-1 + x)^3*x)) + 
 eps^2*(((-85 - 248*x - 480*x^2 + 23*x^3)*G[0, x]^6)/(360*(-1 + x)^3*x) + 
   ((-54 - 88*Nf - (222*I)*Pi - (136*I)*Nf*Pi + 675*Pi^2 - 3900*x + 
      240*Nf*x + (678*I)*Pi*x + (712*I)*Nf*Pi*x - 807*Pi^2*x + 675*x^2 + 
      2612*Nf*x^2 + (912*I)*Pi*x^2 - (632*I)*Nf*Pi*x^2 + 117*Pi^2*x^2 + 
      2868*x^3 - 288*Nf*x^3 - 1728*x^4 + 576*Nf*x^4)*G[1, x]^4)/
    (144*(-1 + x)*x^2) + ((-510 + 112*Nf + (270*I)*Pi + 1884*x - 112*Nf*x - 
      (270*I)*Pi*x - 249*x^2 - 112*Nf*x^2 - (270*I)*Pi*x^2)*G[1, x]^5)/
    (360*(-1 + x)*x^2) + ((395 - 457*x - 23*x^2)*G[1, x]^6)/
    (360*(-1 + x)*x^2) + G[0, x]^5*
    ((-405 - 112*Nf - (270*I)*Pi + 81*x + 555*x^2 - 224*Nf*x^2 - 
       (540*I)*Pi*x^2 + 249*x^3 + 112*Nf*x^3 + (270*I)*Pi*x^3)/
      (360*(-1 + x)^3*x) + ((10 + 28*x + 55*x^2 - 3*x^3)*G[1, x])/
      (30*(-1 + x)^3*x)) + (2*((-33*I)*Pi + (46*I)*Nf*Pi + Pi^2 - 
      116*Nf*Pi^2 + (84*I)*Pi*x - (222*I)*Nf*Pi*x + 17*Pi^2*x + 
      406*Nf*Pi^2*x + (102*I)*Pi*x^2 + (384*I)*Nf*Pi*x^2 - 64*Pi^2*x^2 - 
      464*Nf*Pi^2*x^2 - (96*I)*Pi*x^3 - (204*I)*Nf*Pi*x^3 + 44*Pi^2*x^3 + 
      406*Nf*Pi^2*x^3)*G[0, 1, x]^2)/(3*(-1 + x)^3*x^2) + 
   G[0, x]^4*((729 + 76*Nf - (252*I)*Pi - (56*I)*Nf*Pi - 15*Pi^2 + 2145*x - 
       1508*Nf*x + (186*I)*Pi*x - 528*Pi^2*x - 153*x^2 + 2132*Nf*x^2 + 
       (1254*I)*Pi*x^2 - (304*I)*Nf*Pi*x^2 - 690*Pi^2*x^2 - 6483*x^3 + 
       268*Nf*x^3 - (912*I)*Pi*x^3 + (632*I)*Nf*Pi*x^3 - 117*Pi^2*x^3 + 
       5460*x^4 - 1440*Nf*x^4 - 1728*x^5 + 576*Nf*x^5)/(144*(-1 + x)^3*x) + 
     ((273 - 372*Nf + (28*I)*Pi - 992*x + 1152*Nf*x + 510*x^2 - 1128*Nf*x^2 + 
        (56*I)*Pi*x^2 + 233*x^3 + 372*Nf*x^3 - (28*I)*Pi*x^3)*G[1, x])/
      (24*(-1 + x)^3*x) + ((168 - 192*Nf - 507*x + 672*Nf*x + 472*x^2 - 
        864*Nf*x^2 - 136*x^3 + 480*Nf*x^3 - 23*x^4 - 96*Nf*x^4)*G[1, x]^2)/
      (24*(-1 + x)^3*x^2) + ((1 - 144*x - 178*x^2 - 37*x^3)*G[0, 1, x])/
      (12*(-1 + x)^3*x)) - (2*(-105 + 120*Nf + 319*x - 420*Nf*x - 304*x^2 + 
      540*Nf*x^2 + 78*x^3 - 300*Nf*x^3 + 10*x^4 + 60*Nf*x^4)*G[0, 0, 1, x]^2)/
    ((-1 + x)^3*x^2) + (2*(-1 - 11*x - 100*x^2 + 60*Nf*x^2 - 108*x^3 + 
      120*Nf*x^3 + 10*x^4 + 60*Nf*x^4)*G[0, 1, 1, x]^2)/((-1 + x)^3*x^2) + 
   (((-1944*I)*Pi + (960*I)*Nf*Pi - 1056*Pi^2 - 1920*Nf*Pi^2 - 16272*x + 
      12208*Nf*x - (666*I)*Pi*x - (72*I)*Nf*Pi*x + 3939*Pi^2*x + 
      6720*Nf*Pi^2*x + 33696*x^2 - 38964*Nf*x^2 + (1422*I)*Pi*x^2 - 
      (864*I)*Nf*Pi*x^2 - 2760*Pi^2*x^2 - 9552*Nf*Pi^2*x^2 - 15588*x^3 + 
      42028*Nf*x^3 + (324*I)*Pi*x^3 + (5808*I)*Nf*Pi*x^3 + 4734*Pi^2*x^3 + 
      2976*Nf*Pi^2*x^3 - 13878*x^4 - 20992*Nf*x^4 - (2268*I)*Pi*x^4 - 
      (5976*I)*Nf*Pi*x^4 - 579*Pi^2*x^4 - 1872*Nf*Pi^2*x^4 + 5832*x^5 + 
      9960*Nf*x^5 - 1728*x^6 - 2448*Nf*x^6)*G[0, 0, 0, 1, x])/
    (18*(-1 + x)^3*x^2) + ((-10575 + 2152*Nf - (1854*I)*Pi + (1608*I)*Nf*Pi + 
      2793*Pi^2 - 2880*Nf*Pi^2 + 9369*x - 2152*Nf*x + (324*I)*Pi*x - 
      (1968*I)*Nf*Pi*x - 7818*Pi^2*x + 10080*Nf*Pi^2*x - 21114*x^2 + 
      5896*Nf*x^2 - (3564*I)*Pi*x^2 + (2832*I)*Nf*Pi*x^2 + 10050*Pi^2*x^2 - 
      14400*Nf*Pi^2*x^2 + 11466*x^3 - 1336*Nf*x^3 + (4014*I)*Pi*x^3 + 
      (4152*I)*Nf*Pi*x^3 + 1683*Pi^2*x^3 + 4320*Nf*Pi^2*x^3 - 9324*x^4 + 
      1472*Nf*x^4 - (2484*I)*Pi*x^4 - (5712*I)*Nf*Pi*x^4 - 1122*Pi^2*x^4 - 
      2880*Nf*Pi^2*x^4 - 288*x^5 - 2496*Nf*x^5)*G[0, 0, 1, 1, x])/
    (18*(-1 + x)^3*x^2) + ((-3762 + 1004*Nf - (1638*I)*Pi + (792*I)*Nf*Pi + 
      2139*Pi^2 - 1824*Nf*Pi^2 + 1530*x - 7044*Nf*x - (252*I)*Pi*x + 
      (792*I)*Nf*Pi*x - 6609*Pi^2*x + 6384*Nf*Pi^2*x - 21636*x^2 + 
      33284*Nf*x^2 - (6498*I)*Pi*x^2 - (1296*I)*Nf*Pi*x^2 + 5934*Pi^2*x^2 - 
      9168*Nf*Pi^2*x^2 + 24570*x^3 - 37236*Nf*x^3 + (6768*I)*Pi*x^3 + 
      (7608*I)*Nf*Pi*x^3 - 2997*Pi^2*x^3 + 2640*Nf*Pi^2*x^3 + 3978*x^4 + 
      21920*Nf*x^4 - (2268*I)*Pi*x^4 - (5976*I)*Nf*Pi*x^4 - 579*Pi^2*x^4 - 
      1872*Nf*Pi^2*x^4 - 6408*x^5 - 14376*Nf*x^5 + 1728*x^6 + 2448*Nf*x^6)*
     G[0, 1, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
   ((471 - 380*Nf + (24*I)*Pi - 814*x + 1216*Nf*x - (56*I)*Pi*x + 
      (112*I)*Nf*Pi*x + 186*x^2 - 1112*Nf*x^2 + (20*I)*Pi*x^2 + 
      (224*I)*Nf*Pi*x^2 + 169*x^3 + 220*Nf*x^3 + (4*I)*Pi*x^3 + 
      (112*I)*Nf*Pi*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x) + 
   ((-1662 + 776*Nf - (600*I)*Pi + (7392*I)*Nf*Pi + 3459*x - 5372*Nf*x + 
      (1560*I)*Pi*x - (25872*I)*Nf*Pi*x - 3843*x^2 + 12720*Nf*x^2 - 
      (936*I)*Pi*x^2 + (36432*I)*Nf*Pi*x^2 - 1644*x^3 - 10560*Nf*x^3 - 
      (948*I)*Pi*x^3 - (12144*I)*Nf*Pi*x^3 + 462*x^4 + 3164*Nf*x^4 + 
      (708*I)*Pi*x^4 + (6864*I)*Nf*Pi*x^4)*G[0, 0, 0, 1, 1, x])/
    (3*(-1 + x)^3*x^2) + (4*(-192 + 86*Nf - (57*I)*Pi + (696*I)*Nf*Pi + 
      468*x - 444*Nf*x + (150*I)*Pi*x - (2436*I)*Nf*Pi*x - 615*x^2 + 
      834*Nf*x^2 - (114*I)*Pi*x^2 + (3480*I)*Nf*Pi*x^2 + 66*x^3 - 
      684*Nf*x^3 - (99*I)*Pi*x^3 - (1044*I)*Nf*Pi*x^3 + 30*x^4 + 288*Nf*x^4 + 
      (78*I)*Pi*x^4 + (696*I)*Nf*Pi*x^4)*G[0, 0, 1, 0, 1, x])/
    (3*(-1 + x)^3*x^2) + ((2091 - 508*Nf + (108*I)*Pi - (6336*I)*Nf*Pi - 
      6114*x + 1644*Nf*x + (144*I)*Pi*x + (22176*I)*Nf*Pi*x + 10563*x^2 - 
      824*Nf*x^2 + (480*I)*Pi*x^2 - (32208*I)*Nf*Pi*x^2 - 3342*x^3 + 
      1972*Nf*x^3 + (1176*I)*Pi*x^3 + (8448*I)*Nf*Pi*x^3 - 462*x^4 - 
      3164*Nf*x^4 - (708*I)*Pi*x^4 - (6864*I)*Nf*Pi*x^4)*G[0, 0, 1, 1, 1, x])/
    (3*(-1 + x)^3*x^2) + (4*(159 - 40*Nf + (21*I)*Pi - (696*I)*Nf*Pi - 
      384*x + 222*Nf*x - (6*I)*Pi*x + (2436*I)*Nf*Pi*x + 717*x^2 - 
      450*Nf*x^2 + (42*I)*Pi*x^2 - (3480*I)*Nf*Pi*x^2 - 162*x^3 + 
      480*Nf*x^3 + (135*I)*Pi*x^3 + (1044*I)*Nf*Pi*x^3 - 30*x^4 - 
      288*Nf*x^4 - (78*I)*Pi*x^4 - (696*I)*Nf*Pi*x^4)*G[0, 1, 0, 1, 1, x])/
    (3*(-1 + x)^3*x^2) + ((9 - 28*Nf - (4*I)*Pi + (224*I)*Nf*Pi + 296*x + 
      216*Nf*x - (20*I)*Pi*x - (560*I)*Nf*Pi*x + 536*x^2 - 736*Nf*x^2 + 
      (28*I)*Pi*x^2 + (448*I)*Nf*Pi*x^2 - 169*x^3 - 220*Nf*x^3 - 
      (4*I)*Pi*x^3 - (112*I)*Nf*Pi*x^3)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - (10*(-15 - 16*x - 50*x^2 + 11*x^3)*
     G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^3*x) - 
   (2*(-784 + 896*Nf + 2249*x - 3136*Nf*x - 2580*x^2 + 3976*Nf*x^2 - 92*x^3 - 
      2352*Nf*x^3 + 109*x^4 + 392*Nf*x^4)*G[0, 0, 0, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) - (4*(-119 + 136*Nf + 355*x - 476*Nf*x - 376*x^2 + 
      612*Nf*x^2 + 36*x^3 - 340*Nf*x^3 + 10*x^4 + 68*Nf*x^4)*
     G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^3*x^2) + 
   (6*(353 - 112*Nf - 1032*x + 392*Nf*x + 1046*x^2 - 248*Nf*x^2 - 87*x^3 + 
      792*Nf*x^3 - 30*x^4 + 200*Nf*x^4)*G[0, 0, 0, 1, 1, 1, x])/
    ((-1 + x)^3*x^2) + (16*(43 - 20*Nf - 127*x + 70*Nf*x + 116*x^2 - 
      48*Nf*x^2 - 22*x^3 + 134*Nf*x^3 + 32*Nf*x^4)*G[0, 0, 1, 0, 1, 1, x])/
    ((-1 + x)^3*x^2) + (8*(19 - 52*Nf - 55*x + 182*Nf*x + 20*x^2 - 
      208*Nf*x^2 - 22*x^3 + 182*Nf*x^3)*G[0, 0, 1, 1, 0, 1, x])/
    ((-1 + x)^3*x^2) - (2*(-549 - 112*Nf + 1641*x + 392*Nf*x - 2534*x^2 - 
      56*Nf*x^2 - 235*x^3 + 1176*Nf*x^3 + 109*x^4 + 392*Nf*x^4)*
     G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (4*(-47 + 133*x - 268*x^2 + 68*Nf*x^2 - 66*x^3 + 136*Nf*x^3 + 10*x^4 + 
      68*Nf*x^4)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
   (10*(-35 + 39*x + 11*x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (G[0, 1, 1, x]*(-27999 + 4252*Nf + (32940*I)*Pi - (8208*I)*Nf*Pi + 
      315*Pi^2 + 3492*Nf*Pi^2 - (684*I)*Pi^3 + (13248*I)*Nf*Pi^3 + 66285*x - 
      14268*Nf*x - (99252*I)*Pi*x - (8544*I)*Nf*Pi*x - 2295*Pi^2*x - 
      1308*Nf*Pi^2*x + (522*I)*Pi^3*x - (46368*I)*Nf*Pi^3*x - 293193*x^2 + 
      121828*Nf*x^2 + (151146*I)*Pi*x^2 + (150384*I)*Nf*Pi*x^2 + 
      12366*Pi^2*x^2 - 31752*Nf*Pi^2*x^2 + (504*I)*Pi^3*x^2 + 
      (62496*I)*Nf*Pi^3*x^2 + 260847*x^3 - 142884*Nf*x^3 - (55350*I)*Pi*x^3 - 
      (184992*I)*Nf*Pi*x^3 - 9819*Pi^2*x^3 + 22740*Nf*Pi^2*x^3 - 
      (2808*I)*Pi^3*x^3 - (27360*I)*Nf*Pi^3*x^3 + 45900*x^4 + 93088*Nf*x^4 + 
      (22248*I)*Pi*x^4 + (92112*I)*Nf*Pi*x^4 - 351*Pi^2*x^4 + 
      4332*Nf*Pi^2*x^4 + (1278*I)*Pi^3*x^4 + (9504*I)*Nf*Pi^3*x^4 - 
      69984*x^5 - 73248*Nf*x^5 - (65520*I)*Nf*Pi*x^5 + 18144*x^6 + 
      11232*Nf*x^6 + (14688*I)*Nf*Pi*x^6 + 31608*Zeta[3] - 62208*Nf*Zeta[3] - 
      96336*x*Zeta[3] + 217728*Nf*x*Zeta[3] + 102096*x^2*Zeta[3] - 
      292032*Nf*x^2*Zeta[3] - 6408*x^3*Zeta[3] + 131328*Nf*x^3*Zeta[3] - 
      288*x^4*Zeta[3] - 43200*Nf*x^4*Zeta[3]))/(108*(-1 + x)^3*x^2) + 
   G[0, x]^3*(((-357 + 144*Nf + (24*I)*Pi - (192*I)*Nf*Pi + 1041*x - 4*Nf*x - 
        (57*I)*Pi*x + (672*I)*Nf*Pi*x - 1929*x^2 - 864*Nf*x^2 - 
        (864*I)*Nf*Pi*x^2 + 1515*x^3 + 1144*Nf*x^3 + (30*I)*Pi*x^3 + 
        (480*I)*Nf*Pi*x^3 - 294*x^4 - 428*Nf*x^4 - (15*I)*Pi*x^4 - 
        (96*I)*Nf*Pi*x^4)*G[1, x]^2)/(18*(-1 + x)^3*x^2) + 
     (4*(18 + 24*Nf - 25*x - 36*Nf*x + 6*x^2 + 12*Nf*x^2)*G[1, x]^3)/
      (9*(-1 + x)*x^2) + ((45 - 4*Nf + (22*I)*Pi + 148*x + 32*Nf*x - 
        132*x^2 - 8*Nf*x^2 + (44*I)*Pi*x^2 - 73*x^3 - 28*Nf*x^3 - 
        (22*I)*Pi*x^3)*G[0, 1, x])/(6*(-1 + x)^3*x) + 
     G[1, x]*(((522*I)*Pi - (192*I)*Nf*Pi + 240*Pi^2 + 384*Nf*Pi^2 - 6084*x + 
         5392*Nf*x - (801*I)*Pi*x + (36*I)*Nf*Pi*x - 822*Pi^2*x - 
         1344*Nf*Pi^2*x + 17370*x^2 - 15192*Nf*x^2 + (1422*I)*Pi*x^2 + 
         (1152*I)*Nf*Pi*x^2 + 1200*Pi^2*x^2 + 1728*Nf*Pi^2*x^2 - 9000*x^3 + 
         16424*Nf*x^3 - (2142*I)*Pi*x^3 - (1368*I)*Nf*Pi*x^3 - 144*Pi^2*x^3 - 
         960*Nf*Pi^2*x^3 - 6246*x^4 - 8536*Nf*x^4 + (999*I)*Pi*x^4 + 
         (252*I)*Nf*Pi*x^4 + 114*Pi^2*x^4 + 192*Nf*Pi^2*x^4 + 3384*x^5 + 
         1872*Nf*x^5 - 864*x^6 - 288*Nf*x^6)/(54*(-1 + x)^3*x^2) + 
       ((-1 + 32*x + 38*x^2 + 9*x^3)*G[0, 1, x])/(3*(-1 + x)^3*x)) + 
     (2*(-2 + 60*x + 71*x^2 + 17*x^3)*G[0, 0, 1, x])/(3*(-1 + x)^3*x) + 
     ((-224 + 256*Nf + 641*x - 896*Nf*x - 760*x^2 + 1152*Nf*x^2 - 52*x^3 - 
        640*Nf*x^3 + 33*x^4 + 128*Nf*x^4)*G[0, 1, 1, x])/(3*(-1 + x)^3*x^2) + 
     (162 + 2888*Nf + (13068*I)*Pi - (1344*I)*Nf*Pi + 2367*Pi^2 + 
       4272*Nf*Pi^2 - (630*I)*Pi^3 - 75438*x + 54792*Nf*x - (7668*I)*Pi*x + 
       (864*I)*Nf*Pi*x - 6237*Pi^2*x - 14400*Nf*Pi^2*x + 85266*x^2 - 
       96008*Nf*x^2 - (12312*I)*Pi*x^2 + (2400*I)*Nf*Pi*x^2 + 3213*Pi^2*x^2 + 
       14688*Nf*Pi^2*x^2 - (1260*I)*Pi^3*x^2 + 104490*x^3 + 36664*Nf*x^3 + 
       (22356*I)*Pi*x^3 - (1680*I)*Nf*Pi*x^3 + 3249*Pi^2*x^3 - 
       8304*Nf*Pi^2*x^3 + (630*I)*Pi^3*x^3 - 118368*x^4 + 19872*Nf*x^4 + 
       (432*I)*Pi*x^4 - (13248*I)*Nf*Pi*x^4 + 36288*x^5 - 13824*Nf*x^5 + 
       (3456*I)*Nf*Pi*x^5 + 7272*Zeta[3] + 51840*x*Zeta[3] + 
       79344*x^2*Zeta[3] + 5688*x^3*Zeta[3])/(648*(-1 + x)^3*x)) + 
   G[1, x]^3*(((I/3)*Pi*(-39 + 112*Nf + 25*x - 168*Nf*x + 39*x^2 + 56*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x^2) - 
     (4*(-48 + 28*Nf + 53*x - 42*Nf*x - 3*x^2 + 14*Nf*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)*x^2) + (17*(9 - 11*x + 3*x^2)*G[0, 1, 1, x])/
      (3*(-1 + x)*x^2) + (7776 + 1136*Nf + (7776*I)*Pi - (5136*I)*Nf*Pi + 
       3060*Pi^2 - 1872*Nf*Pi^2 + (774*I)*Pi^3 - (4032*I)*Nf*Pi^3 - 
       119124*x + 20096*Nf*x + (1836*I)*Pi*x + (25824*I)*Nf*Pi*x - 
       10818*Pi^2*x + 7776*Nf*Pi^2*x - (1044*I)*Pi^3*x + 
       (10080*I)*Nf*Pi^3*x + 105678*x^2 + 43080*Nf*x^2 + (17928*I)*Pi*x^2 - 
       (56928*I)*Nf*Pi*x^2 + 16767*Pi^2*x^2 - 4992*Nf*Pi^2*x^2 - 
       (504*I)*Pi^3*x^2 - (8064*I)*Nf*Pi^3*x^2 + 89478*x^3 - 56536*Nf*x^3 - 
       (14580*I)*Pi*x^3 + (42576*I)*Nf*Pi*x^3 - 3249*Pi^2*x^3 + 
       8304*Nf*Pi^2*x^3 + (774*I)*Pi^3*x^3 + (2016*I)*Nf*Pi^3*x^3 - 
       120096*x^4 + 6048*Nf*x^4 - (432*I)*Pi*x^4 - (14400*I)*Nf*Pi*x^4 + 
       36288*x^5 - 13824*Nf*x^5 + (3456*I)*Nf*Pi*x^5 + 63648*Zeta[3] + 
       24192*Nf*Zeta[3] - 143280*x*Zeta[3] - 60480*Nf*x*Zeta[3] + 
       93744*x^2*Zeta[3] + 48384*Nf*x^2*Zeta[3] - 14112*x^3*Zeta[3] - 
       12096*Nf*x^3*Zeta[3])/(648*(-1 + x)^2*x^2)) + 
   G[0, 0, 1, x]*((-16*(32*Nf + x - 112*Nf*x + 25*x^2 + 144*Nf*x^2 + 22*x^3 - 
        80*Nf*x^3 + 16*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((-26514*I)*Pi + (5760*I)*Nf*Pi - 792*Pi^2 - 192*Nf*Pi^2 - (54*I)*Pi^3 + 
       (2880*I)*Nf*Pi^3 + 110808*x - 70928*Nf*x + (38070*I)*Pi*x - 
       (81456*I)*Nf*Pi*x + 4293*Pi^2*x + 14076*Nf*Pi^2*x - (90*I)*Pi^3*x - 
       (10080*I)*Nf*Pi^3*x - 310095*x^2 + 201612*Nf*x^2 - (56106*I)*Pi*x^2 + 
       (280032*I)*Nf*Pi*x^2 + 360*Pi^2*x^2 - 58800*Nf*Pi^2*x^2 + 
       (1620*I)*Pi^3*x^2 + (10944*I)*Nf*Pi^3*x^2 + 182655*x^3 - 
       239060*Nf*x^3 - (24246*I)*Pi*x^3 - (285600*I)*Nf*Pi*x^3 - 
       1548*Pi^2*x^3 + 46296*Nf*Pi^2*x^3 + (306*I)*Pi^3*x^3 - 
       (11232*I)*Nf*Pi^3*x^3 + 118476*x^4 + 158912*Nf*x^4 + (7560*I)*Pi*x^4 + 
       (146352*I)*Nf*Pi*x^4 + 351*Pi^2*x^4 - 4332*Nf*Pi^2*x^4 - 
       (558*I)*Pi^3*x^4 - (576*I)*Nf*Pi^3*x^4 - 69984*x^5 - 70176*Nf*x^5 - 
       (66672*I)*Nf*Pi*x^5 + 18144*x^6 + 11232*Nf*x^6 + (14688*I)*Nf*Pi*x^6 - 
       11448*Zeta[3] - 27648*Nf*Zeta[3] + 32544*x*Zeta[3] + 
       96768*Nf*x*Zeta[3] - 76464*x^2*Zeta[3] - 120960*Nf*x^2*Zeta[3] - 
       2952*x^3*Zeta[3] + 76032*Nf*x^3*Zeta[3] - 4032*x^4*Zeta[3] - 
       10368*Nf*x^4*Zeta[3])/(108*(-1 + x)^3*x^2)) + 
   G[1, x]^2*(-1/6*(Pi*(-45*I - (108*I)*Nf - 71*Pi + 304*Nf*Pi + (552*I)*x - 
         (324*I)*Nf*x + 175*Pi*x - 1064*Nf*Pi*x - (231*I)*x^2 + 
         (840*I)*Nf*x^2 - 78*Pi*x^2 + 1376*Nf*Pi*x^2 - (792*I)*x^3 - 
         (1804*I)*Nf*x^3 - 79*Pi*x^3 - 744*Nf*Pi*x^3 + (552*I)*x^4 + 
         (1380*I)*Nf*x^4 + 65*Pi*x^4 + 160*Nf*Pi*x^4)*G[0, 1, x])/
       ((-1 + x)^3*x^2) + ((-252 - 56*Nf + (222*I)*Pi - (768*I)*Nf*Pi + 
        1089*x - 768*Nf*x - (594*I)*Pi*x + (2688*I)*Nf*Pi*x - 2523*x^2 + 
        2640*Nf*x^2 + (228*I)*Pi*x^2 - (3408*I)*Nf*Pi*x^2 + 1665*x^3 - 
        2744*Nf*x^3 + (258*I)*Pi*x^3 + (2016*I)*Nf*Pi*x^3 + 57*x^4 + 
        912*Nf*x^4 - (186*I)*Pi*x^4 - (336*I)*Nf*Pi*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^3*x^2) + ((207 - 52*Nf - (168*I)*Pi + (672*I)*Nf*Pi - 
        330*x + 392*Nf*x + (252*I)*Pi*x - (1680*I)*Nf*Pi*x + 1962*x^2 - 
        1408*Nf*x^2 + (84*I)*Pi*x^2 + (1344*I)*Nf*Pi*x^2 - 495*x^3 - 
        468*Nf*x^3 - (168*I)*Pi*x^3 - (336*I)*Nf*Pi*x^3)*G[0, 1, 1, x])/
      (6*(-1 + x)^2*x^2) + ((264 + 144*Nf - 851*x - 504*Nf*x + 900*x^2 + 
        648*Nf*x^2 - 340*x^3 - 360*Nf*x^3 - 7*x^4 + 72*Nf*x^4)*
       G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) + 
     ((53 + 112*Nf - 177*x - 392*Nf*x + 138*x^2 + 512*Nf*x^2 - 3*x^3 - 
        264*Nf*x^3 - 39*x^4 + 64*Nf*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((-167 + 207*x - 73*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     (1792530 - 21400*Nf + (878040*I)*Pi - (393120*I)*Nf*Pi + 169560*Pi^2 - 
       204240*Nf*Pi^2 + (7020*I)*Pi^3 + (10800*I)*Nf*Pi^3 + 78237*Pi^4 - 
       92736*Nf*Pi^4 - 11316510*x + 2074440*Nf*x - (787320*I)*Pi*x + 
       (1738080*I)*Nf*Pi*x - 1201500*Pi^2*x + 1144800*Nf*Pi^2*x - 
       (88020*I)*Pi^3*x + (295920*I)*Nf*Pi^3*x - 230175*Pi^4*x + 
       324576*Nf*Pi^4*x + 13952250*x^2 + 557080*Nf*x^2 + (2543400*I)*Pi*x^2 - 
       (5429280*I)*Nf*Pi*x^2 + 2785050*Pi^2*x^2 - 1441080*Nf*Pi^2*x^2 - 
       (18900*I)*Pi^3*x^2 - (738720*I)*Nf*Pi^3*x^2 + 196218*Pi^4*x^2 - 
       420480*Nf*Pi^4*x^2 + 5060070*x^3 - 6377080*Nf*x^3 - 
       (3502440*I)*Pi*x^3 + (7222560*I)*Nf*Pi*x^3 - 1652400*Pi^2*x^3 + 
       1068240*Nf*Pi^2*x^3 + (193860*I)*Pi^3*x^3 + (958320*I)*Nf*Pi^3*x^3 - 
       20691*Pi^4*x^3 + 225504*Nf*Pi^4*x^3 - 17449020*x^4 + 3488320*Nf*x^4 + 
       (829440*I)*Pi*x^4 - (4344960*I)*Nf*Pi*x^4 - 854550*Pi^2*x^4 - 
       616680*Nf*Pi^2*x^4 - (106920*I)*Pi^3*x^4 - (520560*I)*Nf*Pi^3*x^4 - 
       31797*Pi^4*x^4 - 49536*Nf*Pi^4*x^4 + 9762120*x^5 - 317520*Nf*x^5 + 
       (38880*I)*Pi*x^5 + (1569600*I)*Nf*Pi*x^5 + 1038960*Pi^2*x^5 - 
       2880*Nf*Pi^2*x^5 - 1801440*x^6 + 596160*Nf*x^6 - 
       (362880*I)*Nf*Pi*x^6 - 285120*Pi^2*x^6 + 51840*Nf*Pi^2*x^6 + 
       606960*Zeta[3] - 221760*Nf*Zeta[3] + (285120*I)*Pi*Zeta[3] - 
       (207360*I)*Nf*Pi*Zeta[3] - 4034880*x*Zeta[3] - 527040*Nf*x*Zeta[3] - 
       (881280*I)*Pi*x*Zeta[3] + (725760*I)*Nf*Pi*x*Zeta[3] + 
       9681120*x^2*Zeta[3] + 2200320*Nf*x^2*Zeta[3] + 
       (466560*I)*Pi*x^2*Zeta[3] - (829440*I)*Nf*Pi*x^2*Zeta[3] - 
       8013600*x^3*Zeta[3] - 3159360*Nf*x^3*Zeta[3] + 
       (181440*I)*Pi*x^3*Zeta[3] + (725760*I)*Nf*Pi*x^3*Zeta[3] + 
       1838160*x^4*Zeta[3] + 1673280*Nf*x^4*Zeta[3] - 
       (207360*I)*Pi*x^4*Zeta[3])/(12960*(-1 + x)^3*x^2)) + 
   G[0, 1, x]*((4*(192 - 86*Nf + (30*I)*Pi - (336*I)*Nf*Pi - 468*x + 
        444*Nf*x - (69*I)*Pi*x + (1176*I)*Nf*Pi*x + 615*x^2 - 834*Nf*x^2 + 
        (54*I)*Pi*x^2 - (1668*I)*Nf*Pi*x^2 - 66*x^3 + 684*Nf*x^3 + 
        (69*I)*Pi*x^3 + (528*I)*Nf*Pi*x^3 - 30*x^4 - 288*Nf*x^4 - 
        (48*I)*Pi*x^4 - (324*I)*Nf*Pi*x^4)*G[0, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + ((4*I)*(-Pi + 128*Nf*Pi - 7*Pi*x - 448*Nf*Pi*x + 
        636*Nf*Pi*x^2 - 20*Pi*x^3 - 200*Nf*Pi*x^3 + 10*Pi*x^4 + 
        124*Nf*Pi*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (4*(-119 + 136*Nf + 355*x - 476*Nf*x - 376*x^2 + 612*Nf*x^2 + 36*x^3 - 
        340*Nf*x^3 + 10*x^4 + 68*Nf*x^4)*G[0, 0, 0, 1, x])/((-1 + x)^3*x^2) - 
     (8*(19 - 52*Nf - 55*x + 182*Nf*x + 20*x^2 - 208*Nf*x^2 - 22*x^3 + 
        182*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((-139995*I)*Pi + (21260*I)*Nf*Pi - 2385*Pi^2 + 14600*Nf*Pi^2 - 
       (7245*I)*Pi^3 + (6420*I)*Nf*Pi^3 - 2388*Pi^4 - 4512*Nf*Pi^4 - 
       (222615*I)*Pi*x + (283300*I)*Nf*Pi*x + 63855*Pi^2*x - 
       185960*Nf*Pi^2*x + (23130*I)*Pi^3*x - (57960*I)*Nf*Pi^3*x + 
       7830*Pi^4*x + 15792*Nf*Pi^4*x + (84510*I)*Pi*x^2 - 
       (398920*I)*Nf*Pi*x^2 - 56070*Pi^2*x^2 + 328280*Nf*Pi^2*x^2 - 
       (10890*I)*Pi^3*x^2 + (111960*I)*Nf*Pi^3*x^2 - 10572*Pi^4*x^2 - 
       16920*Nf*Pi^4*x^2 + (390960*I)*Pi*x^3 + (480880*I)*Nf*Pi*x^3 - 
       66150*Pi^2*x^3 - 360440*Nf*Pi^2*x^3 - (24525*I)*Pi^3*x^3 - 
       (120180*I)*Nf*Pi^3*x^3 + 1878*Pi^4*x^3 + 18048*Nf*Pi^4*x^3 - 
       (362880*I)*Pi*x^4 - (329120*I)*Nf*Pi*x^4 + 54900*Pi^2*x^4 + 
       238240*Nf*Pi^2*x^4 + (12150*I)*Pi^3*x^4 + (67320*I)*Nf*Pi^3*x^4 + 
       1236*Pi^4*x^4 + 1128*Nf*Pi^4*x^4 - (15360*I)*Nf*Pi*x^5 - 
       1440*Pi^2*x^5 - 6720*Nf*Pi^2*x^5 + 55620*Zeta[3] - 20880*Nf*Zeta[3] + 
       (4680*I)*Pi*Zeta[3] + (34560*I)*Nf*Pi*Zeta[3] - 219780*x*Zeta[3] + 
       144000*Nf*x*Zeta[3] - (15840*I)*Pi*x*Zeta[3] - 
       (120960*I)*Nf*Pi*x*Zeta[3] + 158760*x^2*Zeta[3] - 
       264960*Nf*x^2*Zeta[3] + (5040*I)*Pi*x^2*Zeta[3] + 
       (181440*I)*Nf*Pi*x^2*Zeta[3] + 139320*x^3*Zeta[3] + 
       234000*Nf*x^3*Zeta[3] - (1080*I)*Pi*x^3*Zeta[3] - 
       (34560*I)*Nf*Pi*x^3*Zeta[3] - 58320*x^4*Zeta[3] - 
       102240*Nf*x^4*Zeta[3] - (720*I)*Pi*x^4*Zeta[3] + 
       (43200*I)*Nf*Pi*x^4*Zeta[3])/(540*(-1 + x)^3*x^2)) + 
   G[0, x]^2*(((12 - 128*Nf - (60*I)*Pi + (576*I)*Nf*Pi + 231*x - 336*Nf*x + 
        (108*I)*Pi*x - (2016*I)*Nf*Pi*x - 435*x^2 + 1776*Nf*x^2 + 
        (24*I)*Pi*x^2 + (2592*I)*Nf*Pi*x^2 + 75*x^3 - 2032*Nf*x^3 - 
        (132*I)*Pi*x^3 - (1440*I)*Nf*Pi*x^3 + 129*x^4 + 720*Nf*x^4 + 
        (60*I)*Pi*x^4 + (288*I)*Nf*Pi*x^4)*G[1, x]^3)/(36*(-1 + x)^3*x^2) + 
     ((45 - 56*Nf - 45*x + 84*Nf*x - 3*x^2 - 28*Nf*x^2)*G[1, x]^4)/
      (12*(-1 + x)*x^2) + (((-1260*I)*Pi + (528*I)*Nf*Pi - 636*Pi^2 - 
        1056*Nf*Pi^2 + 3384*x - 3376*Nf*x + (1980*I)*Pi*x - 
        (4320*I)*Nf*Pi*x + 2091*Pi^2*x + 3696*Nf*Pi^2*x - 14760*x^2 + 
        8388*Nf*x^2 - (2916*I)*Pi*x^2 + (10080*I)*Nf*Pi*x^2 - 3744*Pi^2*x^2 - 
        4752*Nf*Pi^2*x^2 + 7488*x^3 - 8988*Nf*x^3 - (396*I)*Pi*x^3 - 
        (9072*I)*Nf*Pi*x^3 - 390*Pi^2*x^3 + 2640*Nf*Pi^2*x^3 + 9810*x^4 + 
        4000*Nf*x^4 + (252*I)*Pi*x^4 + (3456*I)*Nf*Pi*x^4 - 363*Pi^2*x^4 - 
        528*Nf*Pi^2*x^4 - 5904*x^5 + 312*Nf*x^5 + 1728*x^6 - 432*Nf*x^6)*
       G[0, 1, x])/(36*(-1 + x)^3*x^2) + 
     ((35 - 40*Nf - 91*x + 140*Nf*x + 144*x^2 - 180*Nf*x^2 + 58*x^3 + 
        100*Nf*x^3 - 8*x^4 - 20*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^3*x^2) + 
     G[1, x]^2*((3654 - 484*Nf - (828*I)*Pi + (528*I)*Nf*Pi + 1692*Pi^2 - 
         1344*Nf*Pi^2 - 7866*x - 5564*Nf*x + (1818*I)*Pi*x + 
         (1992*I)*Nf*Pi*x - 5145*Pi^2*x + 4704*Nf*Pi^2*x + 13419*x^2 + 
         18024*Nf*x^2 - (2736*I)*Pi*x^2 - (9216*I)*Nf*Pi*x^2 + 
         4968*Pi^2*x^2 - 6048*Nf*Pi^2*x^2 - 13383*x^3 - 20424*Nf*x^3 + 
         (2736*I)*Pi*x^3 + (10176*I)*Nf*Pi*x^3 - 1506*Pi^2*x^3 + 
         3360*Nf*Pi^2*x^3 + 5490*x^4 + 9920*Nf*x^4 - (1170*I)*Pi*x^4 - 
         (3432*I)*Nf*Pi*x^4 - 219*Pi^2*x^4 - 672*Nf*Pi^2*x^4 + 108*x^5 - 
         1464*Nf*x^5 + 432*Nf*x^6)/(72*(-1 + x)^3*x^2) + 
       ((-40 - 80*Nf + 143*x + 280*Nf*x - 196*x^2 - 360*Nf*x^2 + 128*x^3 + 
          200*Nf*x^3 - 33*x^4 - 40*Nf*x^4)*G[0, 1, x])/(2*(-1 + x)^3*x^2)) + 
     ((-177 + 192*Nf - (18*I)*Pi + 204*x - 624*Nf*x + 9*x^2 + 560*Nf*x^2 - 
        (36*I)*Pi*x^2 - 90*x^3 - 96*Nf*x^3 + (18*I)*Pi*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^3*x) + ((288 - 160*Nf - (60*I)*Pi + (960*I)*Nf*Pi - 
        1125*x + 1292*Nf*x + (90*I)*Pi*x - (3360*I)*Nf*Pi*x + 252*x^2 - 
        2976*Nf*x^2 + (120*I)*Pi*x^2 + (4320*I)*Nf*Pi*x^2 + 1416*x^3 + 
        2680*Nf*x^3 - (120*I)*Pi*x^3 - (2400*I)*Nf*Pi*x^3 - 411*x^4 - 
        1004*Nf*x^4 + (30*I)*Pi*x^4 + (480*I)*Nf*Pi*x^4)*G[0, 1, 1, x])/
      (6*(-1 + x)^3*x^2) - (2*(-3 - 8*x - 16*x^2 + x^3)*G[0, 0, 0, 1, x])/
      ((-1 + x)^3*x) - (2*(-133 + 152*Nf + 404*x - 532*Nf*x - 408*x^2 + 
        684*Nf*x^2 + 70*x^3 - 380*Nf*x^3 + 7*x^4 + 76*Nf*x^4)*
       G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     ((220 - 384*Nf - 655*x + 1344*Nf*x + 568*x^2 - 1728*Nf*x^2 - 126*x^3 + 
        960*Nf*x^3 - 37*x^4 - 192*Nf*x^4)*G[0, 1, 1, 1, x])/
      ((-1 + x)^3*x^2) + (-827820 - 509840*Nf - (1652400*I)*Pi + 
       (391200*I)*Nf*Pi - 196290*Pi^2 - 378360*Nf*Pi^2 - (42120*I)*Pi^3 + 
       (71280*I)*Nf*Pi^3 - 5337*Pi^4 + 4007070*x - 3845400*Nf*x + 
       (2640600*I)*Pi*x + (18720*I)*Nf*Pi*x + 1158570*Pi^2*x + 
       913320*Nf*Pi^2*x - (12420*I)*Pi^3*x - (224640*I)*Nf*Pi^3*x - 
       28224*Pi^4*x - 9605790*x^2 + 9777560*Nf*x^2 - (586440*I)*Pi*x^2 - 
       (208800*I)*Nf*Pi*x^2 - 622890*Pi^2*x^2 - 887880*Nf*Pi^2*x^2 + 
       (145260*I)*Pi^3*x^2 + (185760*I)*Nf*Pi^3*x^2 - 45954*Pi^4*x^2 - 
       2781540*x^3 - 7628320*Nf*x^3 - (1658880*I)*Pi*x^3 - 
       (769920*I)*Nf*Pi*x^3 - 1348650*Pi^2*x^3 + 746280*Nf*Pi^2*x^3 - 
       (91800*I)*Pi^3*x^3 + (23760*I)*Nf*Pi^3*x^3 - 1719*Pi^4*x^3 + 
       6340680*x^4 + 1548720*Nf*x^4 + (38880*I)*Pi*x^4 + 
       (1696320*I)*Nf*Pi*x^4 + 918000*Pi^2*x^4 - 83520*Nf*Pi^2*x^4 - 
       1801440*x^5 + 596160*Nf*x^5 - (362880*I)*Nf*Pi*x^5 - 285120*Pi^2*x^5 + 
       51840*Nf*Pi^2*x^5 + 473040*Zeta[3] - 1100160*Nf*Zeta[3] - 
       (168480*I)*Pi*Zeta[3] + 2127600*x*Zeta[3] + 3058560*Nf*x*Zeta[3] - 
       2360880*x^2*Zeta[3] - 3288960*Nf*x^2*Zeta[3] - 
       (336960*I)*Pi*x^2*Zeta[3] - 645840*x^3*Zeta[3] + 
       1307520*Nf*x^3*Zeta[3] + (168480*I)*Pi*x^3*Zeta[3])/
      (12960*(-1 + x)^3*x) + G[1, x]*
      (((270 - 96*Nf - (12*I)*Pi - (192*I)*Nf*Pi - 603*x - 44*Nf*x + 
          (30*I)*Pi*x + (672*I)*Nf*Pi*x + 1866*x^2 + 696*Nf*x^2 - 
          (72*I)*Pi*x^2 - (864*I)*Nf*Pi*x^2 - 1740*x^3 - 896*Nf*x^3 - 
          (48*I)*Pi*x^3 + (480*I)*Nf*Pi*x^3 + 291*x^4 + 332*Nf*x^4 + 
          (42*I)*Pi*x^4 - (96*I)*Nf*Pi*x^4)*G[0, 1, x])/(6*(-1 + x)^3*x^2) + 
       (2*(-28 + 32*Nf + 84*x - 112*Nf*x - 108*x^2 + 144*Nf*x^2 - 15*x^3 - 
          80*Nf*x^3 - 3*x^4 + 16*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^3*x^2) + 
       ((-90 + 128*Nf + 267*x - 448*Nf*x - 228*x^2 + 576*Nf*x^2 + 30*x^3 - 
          320*Nf*x^3 + 27*x^4 + 64*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
       ((-15012*I)*Pi + (4248*I)*Nf*Pi - 1008*Pi^2 - 384*Nf*Pi^2 + 
         (1152*I)*Nf*Pi^3 + 89100*x - 63512*Nf*x + (19116*I)*Pi*x + 
         (8088*I)*Nf*Pi*x + 8433*Pi^2*x - 8196*Nf*Pi^2*x + (180*I)*Pi^3*x - 
         (4032*I)*Nf*Pi^3*x - 213867*x^2 + 173964*Nf*x^2 - (31104*I)*Pi*x^2 - 
         (41184*I)*Nf*Pi*x^2 - 28890*Pi^2*x^2 + 27504*Nf*Pi^2*x^2 + 
         (288*I)*Pi^3*x^2 + (5184*I)*Nf*Pi^3*x^2 + 109647*x^3 - 
         206020*Nf*x^3 + (38340*I)*Pi*x^3 + (50112*I)*Nf*Pi*x^3 + 
         18684*Pi^2*x^3 - 28440*Nf*Pi^2*x^3 + (504*I)*Pi^3*x^3 - 
         (2880*I)*Nf*Pi^3*x^3 + 34776*x^4 + 142640*Nf*x^4 - 
         (24408*I)*Pi*x^4 - (24432*I)*Nf*Pi*x^4 + 3357*Pi^2*x^4 + 
         11076*Nf*Pi^2*x^4 - (324*I)*Pi^3*x^4 + (576*I)*Nf*Pi^3*x^4 - 
         9504*x^5 - 57024*Nf*x^5 - (432*I)*Pi*x^5 + (5472*I)*Nf*Pi*x^5 + 
         12096*Nf*x^6 - (1728*I)*Nf*Pi*x^6 - 9936*Zeta[3] - 
         17280*Nf*Zeta[3] + 32544*x*Zeta[3] + 60480*Nf*x*Zeta[3] - 
         53568*x^2*Zeta[3] - 77760*Nf*x^2*Zeta[3] + 2016*x^3*Zeta[3] + 
         43200*Nf*x^3*Zeta[3] - 4464*x^4*Zeta[3] - 8640*Nf*x^4*Zeta[3])/
        (216*(-1 + x)^3*x^2))) + (-448936425 - 401334220*Nf - 
     (470496600*I)*Pi + (219962400*I)*Nf*Pi - 308646450*Pi^2 - 
     44885400*Nf*Pi^2 - (129412080*I)*Pi^3 + (91586880*I)*Nf*Pi^3 - 
     1484973*Pi^4 - 20418804*Nf*Pi^4 - (3978072*I)*Pi^5 - 
     (3527496*I)*Nf*Pi^5 - 455733*Pi^6 + 1288558530*x + 1075211480*Nf*x + 
     (1912604400*I)*Pi*x - (1987406400*I)*Nf*Pi*x + 1390635540*Pi^2*x + 
     559246800*Nf*Pi^2*x + (128663640*I)*Pi^3*x - (122139360*I)*Nf*Pi^3*x + 
     9635598*Pi^4*x + 31011624*Nf*Pi^4*x - (8241912*I)*Pi^5*x + 
     (11639376*I)*Nf*Pi^5*x + 1297314*Pi^6*x - 1642176*Nf*Pi^6*x - 
     1210712265*x^2 - 946420300*Nf*x^2 - (1699299000*I)*Pi*x^2 + 
     (2845802400*I)*Nf*Pi*x^2 - 570600450*Pi^2*x^2 - 657396600*Nf*Pi^2*x^2 + 
     (39667320*I)*Pi^3*x^2 + (244510560*I)*Nf*Pi^3*x^2 - 23622921*Pi^4*x^2 - 
     51027732*Nf*Pi^4*x^2 - (489888*I)*Pi^5*x^2 - (14522760*I)*Nf*Pi^5*x^2 - 
     484425*Pi^6*x^2 - 3284352*Nf*Pi^6*x^2 + 371090160*x^3 + 
     272543040*Nf*x^3 + (257191200*I)*Pi*x^3 - (1078358400*I)*Nf*Pi*x^3 - 
     1298883600*Pi^2*x^3 - 9646560*Nf*Pi^2*x^3 - (169827840*I)*Pi^3*x^3 - 
     (348929280*I)*Nf*Pi^3*x^3 + 5406912*Pi^4*x^3 + 52807104*Nf*Pi^4*x^3 + 
     (1088640*I)*Pi^5*x^3 + (11660544*I)*Nf*Pi^5*x^3 - 414540*Pi^6*x^3 - 
     1642176*Nf*Pi^6*x^3 + 1014476400*Pi^2*x^4 + 77565600*Nf*Pi^2*x^4 + 
     (4898880*I)*Pi^3*x^4 + (201882240*I)*Nf*Pi^3*x^4 + 5506704*Pi^4*x^4 + 
     4070304*Nf*Pi^4*x^4 - 226981440*Pi^2*x^5 + 75116160*Nf*Pi^2*x^5 - 
     (45722880*I)*Nf*Pi^3*x^5 - 1959552*Pi^4*x^5 - 1415232*Nf*Pi^4*x^5 + 
     1061424000*Zeta[3] - 479324160*Nf*Zeta[3] - (157852800*I)*Pi*Zeta[3] + 
     (115879680*I)*Nf*Pi*Zeta[3] - 63277200*Pi^2*Zeta[3] + 
     88119360*Nf*Pi^2*Zeta[3] - (24948000*I)*Pi^3*Zeta[3] - 
     1358486640*x*Zeta[3] + 592079040*Nf*x*Zeta[3] - 
     (1389376800*I)*Pi*x*Zeta[3] - (559077120*I)*Nf*Pi*x*Zeta[3] + 
     254197440*Pi^2*x*Zeta[3] - 413199360*Nf*Pi^2*x*Zeta[3] + 
     (91082880*I)*Pi^3*x*Zeta[3] - (74027520*I)*Nf*Pi^3*x*Zeta[3] + 
     918676080*x^2*Zeta[3] + 122512320*Nf*x^2*Zeta[3] + 
     (206025120*I)*Pi*x^2*Zeta[3] + (1025982720*I)*Nf*Pi*x^2*Zeta[3] - 
     159213600*Pi^2*x^2*Zeta[3] + 383685120*Nf*Pi^2*x^2*Zeta[3] - 
     (4354560*I)*Pi^3*x^2*Zeta[3] - (148055040*I)*Nf*Pi^3*x^2*Zeta[3] - 
     649373760*x^3*Zeta[3] - 1300078080*Nf*x^3*Zeta[3] - 
     (366871680*I)*Pi*x^3*Zeta[3] - (1000823040*I)*Nf*Pi*x^3*Zeta[3] + 
     5307120*Pi^2*x^3*Zeta[3] - 65499840*Nf*Pi^2*x^3*Zeta[3] - 
     (20593440*I)*Pi^3*x^3*Zeta[3] - (74027520*I)*Nf*Pi^3*x^3*Zeta[3] + 
     1058158080*x^4*Zeta[3] + 1107509760*Nf*x^4*Zeta[3] + 
     (990662400*I)*Nf*Pi*x^4*Zeta[3] - 274337280*x^5*Zeta[3] - 
     169827840*Nf*x^5*Zeta[3] - (222082560*I)*Nf*Pi*x^5*Zeta[3] - 
     263088000*Zeta[3]^2 + 161481600*x*Zeta[3]^2 + 117573120*Nf*x*Zeta[3]^2 - 
     621794880*x^2*Zeta[3]^2 + 235146240*Nf*x^2*Zeta[3]^2 + 
     5987520*x^3*Zeta[3]^2 + 117573120*Nf*x^3*Zeta[3]^2 + 184524480*Zeta[5] - 
     324632448*Nf*Zeta[5] + (111041280*I)*Pi*Zeta[5] + 349453440*x*Zeta[5] + 
     1104316416*Nf*x*Zeta[5] - (561738240*I)*Pi*x*Zeta[5] + 
     (1045094400*I)*Nf*Pi*x*Zeta[5] - 656449920*x^2*Zeta[5] - 
     1117162368*Nf*x^2*Zeta[5] - (58786560*I)*Pi*x^2*Zeta[5] + 
     (2090188800*I)*Nf*Pi*x^2*Zeta[5] + 132269760*x^3*Zeta[5] + 
     363605760*Nf*x^3*Zeta[5] + (169827840*I)*Pi*x^3*Zeta[5] + 
     (1045094400*I)*Nf*Pi*x^3*Zeta[5])/(1632960*(-1 + x)^3*x) + 
   G[0, x]*(((46 - 16*Nf + (20*I)*Pi - (112*I)*Nf*Pi - 115*x + 64*Nf*x - 
        (6*I)*Pi*x + (168*I)*Nf*Pi*x + 69*x^2 - 48*Nf*x^2 - (20*I)*Pi*x^2 - 
        (56*I)*Nf*Pi*x^2)*G[1, x]^4)/(12*(-1 + x)*x^2) - 
     (17*(-5 + x)*G[1, x]^5)/(30*x^2) + 
     (2*(-192 + 86*Nf - (12*I)*Pi + (72*I)*Nf*Pi + 468*x - 444*Nf*x + 
        (33*I)*Pi*x - (252*I)*Nf*Pi*x - 615*x^2 + 834*Nf*x^2 - (6*I)*Pi*x^2 + 
        (324*I)*Nf*Pi*x^2 + 66*x^3 - 684*Nf*x^3 - (9*I)*Pi*x^3 - 
        (180*I)*Nf*Pi*x^3 + 30*x^4 + 288*Nf*x^4 + (6*I)*Pi*x^4 + 
        (36*I)*Nf*Pi*x^4)*G[0, 1, x]^2)/(3*(-1 + x)^3*x^2) + 
     G[1, x]^3*((-981 + 472*Nf + (360*I)*Pi - (480*I)*Nf*Pi + 1062*Pi^2 + 
         912*Nf*Pi^2 + 4554*x - 2760*Nf*x - (621*I)*Pi*x - (432*I)*Nf*Pi*x - 
         3528*Pi^2*x - 3192*Nf*Pi^2*x - 8946*x^2 + 5832*Nf*x^2 + 
         (693*I)*Pi*x^2 + (4176*I)*Nf*Pi*x^2 + 4176*Pi^2*x^2 + 
         4104*Nf*Pi^2*x^2 + 5544*x^3 - 5656*Nf*x^3 - (1125*I)*Pi*x^3 - 
         (5136*I)*Nf*Pi*x^3 - 2016*Pi^2*x^3 - 2280*Nf*Pi^2*x^3 + 2259*x^4 + 
         2880*Nf*x^4 + (729*I)*Pi*x^4 + (1872*I)*Nf*Pi*x^4 + 306*Pi^2*x^4 + 
         456*Nf*Pi^2*x^4 - 3294*x^5 - 768*Nf*x^5 + 864*x^6)/
        (54*(-1 + x)^3*x^2) + (4*(-48 + 28*Nf + 53*x - 42*Nf*x - 3*x^2 + 
          14*Nf*x^2)*G[0, 1, x])/(3*(-1 + x)*x^2)) + 
     (((774*I)*Pi - (360*I)*Nf*Pi + 414*Pi^2 + 720*Nf*Pi^2 + 3222*x - 
        2208*Nf*x - (900*I)*Pi*x + (2160*I)*Nf*Pi*x - 1440*Pi^2*x - 
        2520*Nf*Pi^2*x - 4734*x^2 + 7644*Nf*x^2 + (666*I)*Pi*x^2 - 
        (4320*I)*Nf*Pi*x^2 + 1704*Pi^2*x^2 + 3240*Nf*Pi^2*x^2 + 2025*x^3 - 
        8260*Nf*x^3 + (1260*I)*Pi*x^3 + (3720*I)*Nf*Pi*x^3 - 912*Pi^2*x^3 - 
        1800*Nf*Pi^2*x^3 + 1017*x^4 + 4248*Nf*x^4 - (324*I)*Pi*x^4 - 
        (1440*I)*Nf*Pi*x^4 + 138*Pi^2*x^4 + 360*Nf*Pi^2*x^4 + 18*x^5 - 
        2568*Nf*x^5 + 720*Nf*x^6)*G[0, 0, 1, x])/(9*(-1 + x)^3*x^2) + 
     ((9252 - 2136*Nf + (2808*I)*Pi - (2160*I)*Nf*Pi - 2244*Pi^2 + 
        3552*Nf*Pi^2 - 20070*x + 3712*Nf*x - (6228*I)*Pi*x + 
        (9792*I)*Nf*Pi*x + 5961*Pi^2*x - 12432*Nf*Pi^2*x + 44613*x^2 - 
        528*Nf*x^2 + (3744*I)*Pi*x^2 - (16704*I)*Nf*Pi*x^2 - 7632*Pi^2*x^2 + 
        15984*Nf*Pi^2*x^2 - 28233*x^3 - 2832*Nf*x^3 + (2484*I)*Pi*x^3 + 
        (12336*I)*Nf*Pi*x^3 - 2838*Pi^2*x^3 - 8880*Nf*Pi^2*x^3 - 1368*x^4 - 
        160*Nf*x^4 - (972*I)*Pi*x^4 - (3744*I)*Nf*Pi*x^4 + 771*Pi^2*x^4 + 
        1776*Nf*Pi^2*x^4 + 6156*x^5 - 456*Nf*x^5 - 1728*x^6 + 720*Nf*x^6)*
       G[0, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
     (2*(-27 - (10*I)*Pi + 43*x - 12*x^2 - (20*I)*Pi*x^2 + 14*x^3 + 
        (10*I)*Pi*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^3*x) + 
     (2*(-45 + 20*Nf + (60*I)*Pi - (720*I)*Nf*Pi + 441*x + 120*Nf*x - 
        (168*I)*Pi*x + (2520*I)*Nf*Pi*x - 663*x^2 - 504*Nf*x^2 - 
        (60*I)*Pi*x^2 - (3240*I)*Nf*Pi*x^2 + 504*x^3 + 532*Nf*x^3 - 
        (6*I)*Pi*x^3 + (1800*I)*Nf*Pi*x^3 + 33*x^4 - 192*Nf*x^4 + 
        (18*I)*Pi*x^4 - (360*I)*Nf*Pi*x^4)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^3*x^2) + ((-216 + 64*Nf + (120*I)*Pi - (1728*I)*Nf*Pi + 
        669*x + 720*Nf*x - (234*I)*Pi*x + (6048*I)*Nf*Pi*x - 675*x^2 - 
        2544*Nf*x^2 - (192*I)*Pi*x^2 - (7776*I)*Nf*Pi*x^2 - 369*x^3 + 
        2512*Nf*x^3 + (156*I)*Pi*x^3 + (4320*I)*Nf*Pi*x^3 - 57*x^4 - 
        432*Nf*x^4 - (30*I)*Pi*x^4 - (864*I)*Nf*Pi*x^4)*G[0, 1, 1, 1, x])/
      (3*(-1 + x)^3*x^2) - (16*(3 + 16*x + 26*x^2 + x^3)*G[0, 0, 0, 0, 1, x])/
      ((-1 + x)^3*x) + (4*(-441 + 504*Nf + 1336*x - 1764*Nf*x - 1328*x^2 + 
        2268*Nf*x^2 + 256*x^3 - 1260*Nf*x^3 + 33*x^4 + 252*Nf*x^4)*
       G[0, 0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (4*(-147 + 168*Nf + 451*x - 588*Nf*x - 420*x^2 + 756*Nf*x^2 + 125*x^3 - 
        420*Nf*x^3 + 11*x^4 + 84*Nf*x^4)*G[0, 0, 1, 0, 1, x])/
      ((-1 + x)^3*x^2) - (4*(222 + 480*Nf - 661*x - 1680*Nf*x + 1184*x^2 + 
        2160*Nf*x^2 + 248*x^3 - 1200*Nf*x^3 - 15*x^4 + 240*Nf*x^4)*
       G[0, 0, 1, 1, 1, x])/((-1 + x)^3*x^2) - 
     (4*(33 + 232*Nf - 97*x - 812*Nf*x + 304*x^2 + 1044*Nf*x^2 + 123*x^3 - 
        580*Nf*x^3 + 5*x^4 + 116*Nf*x^4)*G[0, 1, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) - (4*(88 + 56*Nf - 107*x - 84*Nf*x - 16*x^2 + 
        28*Nf*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
     G[1, x]^2*(((252 + 56*Nf - (24*I)*Pi + (96*I)*Nf*Pi - 1089*x + 
          768*Nf*x + (66*I)*Pi*x - (336*I)*Nf*Pi*x + 2523*x^2 - 2640*Nf*x^2 - 
          (24*I)*Pi*x^2 + (432*I)*Nf*Pi*x^2 - 1665*x^3 + 2744*Nf*x^3 - 
          (24*I)*Pi*x^3 - (240*I)*Nf*Pi*x^3 - 57*x^4 - 912*Nf*x^4 + 
          (18*I)*Pi*x^4 + (48*I)*Nf*Pi*x^4)*G[0, 1, x])/(6*(-1 + x)^3*x^2) - 
       (2*(56 + 16*Nf - 177*x - 56*Nf*x + 176*x^2 + 72*Nf*x^2 - 53*x^3 - 
          40*Nf*x^3 - 10*x^4 + 8*Nf*x^4)*G[0, 0, 1, x])/((-1 + x)^3*x^2) - 
       (4*(-33 + 28*Nf + 36*x - 42*Nf*x - 6*x^2 + 14*Nf*x^2)*G[0, 1, 1, x])/
        ((-1 + x)*x^2) + (10368 - 2992*Nf + (9504*I)*Pi - (36*I)*Nf*Pi - 
         4410*Pi^2 + 1680*Nf*Pi^2 - (288*I)*Pi^3 - 53514*x + 19272*Nf*x - 
         (18630*I)*Pi*x - (24684*I)*Nf*Pi*x + 13383*Pi^2*x - 1608*Nf*Pi^2*x + 
         (801*I)*Pi^3*x + 111078*x^2 - 44736*Nf*x^2 + (28593*I)*Pi*x^2 + 
         (70848*I)*Nf*Pi*x^2 - 25803*Pi^2*x^2 - 5328*Nf*Pi^2*x^2 - 
         (576*I)*Pi^3*x^2 - 59886*x^3 + 48208*Nf*x^3 - (27513*I)*Pi*x^3 - 
         (78672*I)*Nf*Pi*x^3 + 19701*Pi^2*x^3 + 8760*Nf*Pi^2*x^3 - 
         (414*I)*Pi^3*x^3 - 37854*x^4 - 30888*Nf*x^4 + (12096*I)*Pi*x^4 + 
         (40560*I)*Nf*Pi*x^4 - 3015*Pi^2*x^4 - 3792*Nf*Pi^2*x^4 + 
         (351*I)*Pi^3*x^4 + 38880*x^5 + 10704*Nf*x^5 + (216*I)*Pi*x^5 - 
         (8856*I)*Nf*Pi*x^5 - 9072*x^6 + 432*Nf*x^6 + (2160*I)*Nf*Pi*x^6 - 
         5616*Zeta[3] + 8640*Nf*Zeta[3] + 16632*x*Zeta[3] - 
         30240*Nf*x*Zeta[3] - 16848*x^2*Zeta[3] + 38880*Nf*x^2*Zeta[3] + 
         7992*x^3*Zeta[3] - 21600*Nf*x^3*Zeta[3] - 432*x^4*Zeta[3] + 
         4320*Nf*x^4*Zeta[3])/(108*(-1 + x)^3*x^2)) + 
     G[0, 1, x]*((-4*(-42 + 48*Nf + 132*x - 168*Nf*x - 116*x^2 + 216*Nf*x^2 + 
          47*x^3 - 120*Nf*x^3 + x^4 + 24*Nf*x^4)*G[0, 0, 1, x])/
        ((-1 + x)^3*x^2) + (16*(32*Nf + x - 112*Nf*x + 25*x^2 + 144*Nf*x^2 + 
          22*x^3 - 80*Nf*x^3 + 16*Nf*x^4)*G[0, 1, 1, x])/((-1 + x)^3*x^2) + 
       ((18576*I)*Pi - (5664*I)*Nf*Pi + 972*Pi^2 + 432*Nf*Pi^2 - 
         (1728*I)*Nf*Pi^3 - 110808*x + 70928*Nf*x - (43308*I)*Pi*x + 
         (44064*I)*Nf*Pi*x + 1197*Pi^2*x - 3732*Nf*Pi^2*x + (630*I)*Pi^3*x + 
         (6048*I)*Nf*Pi^3*x + 310095*x^2 - 201612*Nf*x^2 + (51732*I)*Pi*x^2 - 
         (105768*I)*Nf*Pi*x^2 + 3942*Pi^2*x^2 + 9648*Nf*Pi^2*x^2 - 
         (432*I)*Pi^3*x^2 - (7776*I)*Nf*Pi^3*x^2 - 182655*x^3 + 
         239060*Nf*x^3 - (7128*I)*Pi*x^3 + (107544*I)*Nf*Pi*x^3 - 
         2232*Pi^2*x^3 - 7416*Nf*Pi^2*x^3 + (1044*I)*Pi^3*x^3 + 
         (4320*I)*Nf*Pi^3*x^3 - 118476*x^4 - 158912*Nf*x^4 - (648*I)*Pi*x^4 - 
         (63504*I)*Nf*Pi*x^4 + 1161*Pi^2*x^4 + 420*Nf*Pi^2*x^4 - 
         (414*I)*Pi^3*x^4 - (864*I)*Nf*Pi^3*x^4 + 69984*x^5 + 70176*Nf*x^5 + 
         (20016*I)*Nf*Pi*x^5 - 18144*x^6 - 11232*Nf*x^6 - 
         (4320*I)*Nf*Pi*x^6 + 10368*Zeta[3] + 20736*Nf*Zeta[3] - 
         34056*x*Zeta[3] - 72576*Nf*x*Zeta[3] + 65664*x^2*Zeta[3] + 
         93312*Nf*x^2*Zeta[3] + 2304*x^3*Zeta[3] - 51840*Nf*x^3*Zeta[3] + 
         7704*x^4*Zeta[3] + 10368*Nf*x^4*Zeta[3])/(108*(-1 + x)^3*x^2)) + 
     G[1, x]*(((-6156 + 1192*Nf - (756*I)*Pi + (672*I)*Nf*Pi - 84*Pi^2 - 
          768*Nf*Pi^2 + 16740*x + 1424*Nf*x + (1512*I)*Pi*x - 
          (2592*I)*Nf*Pi*x + 483*Pi^2*x + 2688*Nf*Pi^2*x - 39213*x^2 - 
          9456*Nf*x^2 + (144*I)*Pi*x^2 + (3600*I)*Nf*Pi*x^2 - 264*Pi^2*x^2 - 
          3456*Nf*Pi^2*x^2 + 29619*x^3 + 12496*Nf*x^3 - (324*I)*Pi*x^3 - 
          (2256*I)*Nf*Pi*x^3 + 1410*Pi^2*x^3 + 1920*Nf*Pi^2*x^3 + 1044*x^4 - 
          6176*Nf*x^4 - (36*I)*Pi*x^4 + (288*I)*Nf*Pi*x^4 - 171*Pi^2*x^4 - 
          384*Nf*Pi^2*x^4 - 6300*x^5 + 1224*Nf*x^5 + 1728*x^6 - 720*Nf*x^6)*
         G[0, 1, x])/(18*(-1 + x)^3*x^2) - 
       (2*(-50 + 24*Nf + 161*x - 84*Nf*x - 150*x^2 + 108*Nf*x^2 + 94*x^3 - 
          60*Nf*x^3 - 5*x^4 + 12*Nf*x^4)*G[0, 1, x]^2)/((-1 + x)^3*x^2) + 
       (2*(174 - 80*Nf + (30*I)*Pi - 672*x + 240*Nf*x - (72*I)*Pi*x + 
          888*x^2 - 216*Nf*x^2 + (60*I)*Pi*x^2 - 387*x^3 + 88*Nf*x^3 + 
          (66*I)*Pi*x^3 - 33*x^4 - 48*Nf*x^4 - (48*I)*Pi*x^4)*G[0, 0, 1, x])/
        (3*(-1 + x)^3*x^2) + ((-204 - 24*Nf + (12*I)*Pi + (192*I)*Nf*Pi + 
          651*x - 960*Nf*x - (42*I)*Pi*x - (672*I)*Nf*Pi*x - 1695*x^2 + 
          3024*Nf*x^2 + (72*I)*Pi*x^2 + (864*I)*Nf*Pi*x^2 + 1323*x^3 - 
          3032*Nf*x^3 + (24*I)*Pi*x^3 - (480*I)*Nf*Pi*x^3 + 57*x^4 + 
          912*Nf*x^4 - (30*I)*Pi*x^4 + (96*I)*Nf*Pi*x^4)*G[0, 1, 1, x])/
        (3*(-1 + x)^3*x^2) + (4*(3 + 20*x + 31*x^2 + 2*x^3)*G[0, 0, 0, 1, x])/
        ((-1 + x)^3*x) + (4*(61 + 16*Nf - 187*x - 56*Nf*x + 206*x^2 + 
          72*Nf*x^2 - 13*x^3 - 40*Nf*x^3 - 15*x^4 + 8*Nf*x^4)*
         G[0, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
       (28*(2 + 8*Nf - 3*x - 12*Nf*x - 2*x^2 + 4*Nf*x^2)*G[0, 1, 1, 1, x])/
        ((-1 + x)*x^2) + ((103680*I)*Pi - (29920*I)*Nf*Pi + 4140*Pi^2 - 
         5840*Nf*Pi^2 + (4860*I)*Pi^3 - (3120*I)*Nf*Pi^3 + 1626*Pi^4 + 
         1968*Nf*Pi^4 + 230040*x - 79840*Nf*x - (21600*I)*Pi*x - 
         (150520*I)*Nf*Pi*x - 96570*Pi^2*x + 129320*Nf*Pi^2*x - 
         (12645*I)*Pi^3*x + (14340*I)*Nf*Pi^3*x - 5229*Pi^4*x - 
         6888*Nf*Pi^4*x - 989550*x^2 + 266860*Nf*x^2 - (233955*I)*Pi*x^2 + 
         (499980*I)*Nf*Pi*x^2 + 395685*Pi^2*x^2 - 337800*Nf*Pi^2*x^2 + 
         (28170*I)*Pi^3*x^2 - (23760*I)*Nf*Pi^3*x^2 + 6672*Pi^4*x^2 + 
         8856*Nf*Pi^4*x^2 + 443610*x^3 - 298020*Nf*x^3 - (9585*I)*Pi*x^3 - 
         (596980*I)*Nf*Pi*x^3 - 245295*Pi^2*x^3 + 352520*Nf*Pi^2*x^3 - 
         (24120*I)*Pi^3*x^3 + (19320*I)*Nf*Pi^3*x^3 - 336*Pi^4*x^3 - 
         4920*Nf*Pi^4*x^3 + 836730*x^4 + 211980*Nf*x^4 + (215460*I)*Pi*x^4 + 
         (386320*I)*Nf*Pi*x^4 - 132750*Pi^2*x^4 - 176360*Nf*Pi^2*x^4 + 
         (2475*I)*Pi^3*x^4 - (9300*I)*Nf*Pi^3*x^4 - 51*Pi^4*x^4 + 
         984*Nf*Pi^4*x^4 - 670950*x^5 - 51300*Nf*x^5 - (3240*I)*Pi*x^5 - 
         (128400*I)*Nf*Pi*x^5 + 100080*Pi^2*x^5 + 22080*Nf*Pi^2*x^5 + 
         150120*x^6 - 49680*Nf*x^6 + (30240*I)*Nf*Pi*x^6 - 28080*Pi^2*x^6 - 
         22680*Zeta[3] + 4320*Nf*Zeta[3] - (51840*I)*Nf*Pi*Zeta[3] + 
         32940*x*Zeta[3] + 86400*Nf*x*Zeta[3] + (5040*I)*Pi*x*Zeta[3] + 
         (181440*I)*Nf*Pi*x*Zeta[3] + 116100*x^2*Zeta[3] - 
         276480*Nf*x^2*Zeta[3] - (12960*I)*Pi*x^2*Zeta[3] - 
         (233280*I)*Nf*Pi*x^2*Zeta[3] - 138780*x^3*Zeta[3] + 
         289440*Nf*x^3*Zeta[3] + (3600*I)*Pi*x^3*Zeta[3] + 
         (129600*I)*Nf*Pi*x^3*Zeta[3] - 22140*x^4*Zeta[3] - 
         95040*Nf*x^4*Zeta[3] + (1440*I)*Pi*x^4*Zeta[3] - 
         (25920*I)*Nf*Pi*x^4*Zeta[3])/(540*(-1 + x)^3*x^2)) + 
     (2962170 + 1935480*Nf + (5987520*I)*Pi - (1811200*I)*Nf*Pi + 
       569160*Pi^2 + 883520*Nf*Pi^2 + (208440*I)*Pi^3 - (287040*I)*Nf*Pi^3 + 
       34677*Pi^4 + 46224*Nf*Pi^4 + (270*I)*Pi^5 - 6019110*x + 819800*Nf*x - 
       (19185660*I)*Pi*x - (1188720*I)*Nf*Pi*x - 3358260*Pi^2*x - 
       834000*Nf*Pi^2*x + (375840*I)*Pi^3*x + (1094400*I)*Nf*Pi^3*x - 
       102411*Pi^4*x - 148320*Nf*Pi^4*x + 15846030*x^2 - 20287320*Nf*x^2 - 
       (1083780*I)*Pi*x^2 + (3461680*I)*Nf*Pi*x^2 + 5084100*Pi^2*x^2 + 
       252720*Nf*Pi^2*x^2 - (298080*I)*Pi^3*x^2 - (1292160*I)*Nf*Pi^3*x^2 + 
       58959*Pi^4*x^2 + 144192*Nf*Pi^4*x^2 + (540*I)*Pi^5*x^2 - 
       19813410*x^3 + 26650120*Nf*x^3 + (4944240*I)*Pi*x^3 + 
       (1627840*I)*Nf*Pi*x^3 + 4671000*Pi^2*x^3 - 947840*Nf*Pi^2*x^3 + 
       (419040*I)*Pi^3*x^3 + (645600*I)*Nf*Pi^3*x^3 + 3735*Pi^4*x^3 - 
       53136*Nf*Pi^4*x^3 - (270*I)*Pi^5*x^3 + 7024320*x^4 - 9118080*Nf*x^4 - 
       (2211840*I)*Nf*Pi*x^4 - 4026240*Pi^2*x^4 - 312960*Nf*Pi^2*x^4 + 
       (8640*I)*Pi^3*x^4 - (573120*I)*Nf*Pi^3*x^4 + 1088640*Pi^2*x^5 - 
       51840*Nf*Pi^2*x^5 + (155520*I)*Nf*Pi^3*x^5 - 1976400*Zeta[3] + 
       2347200*Nf*Zeta[3] + (907200*I)*Pi*Zeta[3] - (1388160*I)*Nf*Pi*
        Zeta[3] + 585360*Pi^2*Zeta[3] - 7283520*x*Zeta[3] - 
       6183360*Nf*x*Zeta[3] + (1516320*I)*Pi*x*Zeta[3] + 
       (4043520*I)*Nf*Pi*x*Zeta[3] + 1347840*Pi^2*x*Zeta[3] + 
       1542240*x^2*Zeta[3] + 9005760*Nf*x^2*Zeta[3] - 
       (4320*I)*Pi*x^2*Zeta[3] - (3640320*I)*Nf*Pi*x^2*Zeta[3] + 
       2855520*Pi^2*x^2*Zeta[3] + 6927120*x^3*Zeta[3] - 
       6177600*Nf*x^3*Zeta[3] - (146880*I)*Pi*x^3*Zeta[3] - 
       (63360*I)*Nf*Pi*x^3*Zeta[3] - 248400*Pi^2*x^3*Zeta[3] - 
       4432320*x^4*Zeta[3] + 2125440*Nf*x^4*Zeta[3] + 1244160*x^5*Zeta[3] - 
       518400*Nf*x^5*Zeta[3] + 1218240*Zeta[5] + 4872960*x*Zeta[5] + 
       8527680*x^2*Zeta[5])/(12960*(-1 + x)^3*x)) + 
   G[1, x]*(((-2*I)*Pi*(7 + 24*Nf - 23*x - 84*Nf*x + 12*x^2 + 124*Nf*x^2 + 
        2*x^3 - 28*Nf*x^3 - 4*x^4 + 28*Nf*x^4)*G[0, 1, x]^2)/
      ((-1 + x)^3*x^2) + ((6156 - 1192*Nf + (882*I)*Pi - (1368*I)*Nf*Pi + 
        198*Pi^2 + 2880*Nf*Pi^2 - 16740*x - 1424*Nf*x + (900*I)*Pi*x + 
        (816*I)*Nf*Pi*x - 1155*Pi^2*x - 10080*Nf*Pi^2*x + 39213*x^2 + 
        9456*Nf*x^2 - (3420*I)*Pi*x^2 + (912*I)*Nf*Pi*x^2 + 1716*Pi^2*x^2 + 
        12624*Nf*Pi^2*x^2 - 29619*x^3 - 12496*Nf*x^3 - (3510*I)*Pi*x^3 - 
        (9288*I)*Nf*Pi*x^3 - 2208*Pi^2*x^3 - 7872*Nf*Pi^2*x^3 - 1044*x^4 + 
        6176*Nf*x^4 + (3456*I)*Pi*x^4 + (9456*I)*Nf*Pi*x^4 + 351*Pi^2*x^4 + 
        1104*Nf*Pi^2*x^4 + 6300*x^5 - 1224*Nf*x^5 - 1728*x^6 + 720*Nf*x^6)*
       G[0, 0, 1, x])/(18*(-1 + x)^3*x^2) + 
     ((2412 - 532*Nf + (54*I)*Pi - (552*I)*Nf*Pi - 2043*Pi^2 + 1824*Nf*Pi^2 - 
        4014*x + 3228*Nf*x + (2880*I)*Pi*x - (2232*I)*Nf*Pi*x + 6201*Pi^2*x - 
        6384*Nf*Pi^2*x + 22212*x^2 - 17900*Nf*x^2 + (702*I)*Pi*x^2 + 
        (4176*I)*Nf*Pi*x^2 - 6006*Pi^2*x^2 + 8448*Nf*Pi^2*x^2 - 22194*x^3 + 
        18764*Nf*x^3 - (5760*I)*Pi*x^3 - (10728*I)*Nf*Pi*x^3 + 
        2001*Pi^2*x^3 - 4080*Nf*Pi^2*x^3 - 2988*x^4 - 9104*Nf*x^4 + 
        (2916*I)*Pi*x^4 + (8856*I)*Nf*Pi*x^4 + 303*Pi^2*x^4 + 
        1152*Nf*Pi^2*x^4 + 6300*x^5 + 6552*Nf*x^5 - 1728*x^6 - 1008*Nf*x^6)*
       G[0, 1, 1, x])/(18*(-1 + x)^3*x^2) + 
     ((-966 + 416*Nf - (174*I)*Pi + (960*I)*Nf*Pi + 3291*x - 916*Nf*x + 
        (414*I)*Pi*x - (3360*I)*Nf*Pi*x - 5418*x^2 + 168*Nf*x^2 - 
        (180*I)*Pi*x^2 + (4464*I)*Nf*Pi*x^2 + 3288*x^3 + 544*Nf*x^3 - 
        (306*I)*Pi*x^3 - (2112*I)*Nf*Pi*x^3 - 159*x^4 - 140*Nf*x^4 + 
        (198*I)*Pi*x^4 + (624*I)*Nf*Pi*x^4)*G[0, 0, 0, 1, x])/
      (3*(-1 + x)^3*x^2) + ((-393 + 164*Nf - (96*I)*Pi + (768*I)*Nf*Pi + 
        1698*x + 228*Nf*x + (216*I)*Pi*x - (2688*I)*Nf*Pi*x - 2493*x^2 - 
        2536*Nf*x^2 - (96*I)*Pi*x^2 + (3648*I)*Nf*Pi*x^2 + 552*x^3 + 
        1828*Nf*x^3 - (192*I)*Pi*x^3 - (1536*I)*Nf*Pi*x^3 + 288*x^4 + 
        476*Nf*x^4 + (120*I)*Pi*x^4 + (576*I)*Nf*Pi*x^4)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^3*x^2) + ((-83 + 28*Nf + (24*I)*Pi - (224*I)*Nf*Pi + 6*x - 
        216*Nf*x - (20*I)*Pi*x + (560*I)*Nf*Pi*x - 792*x^2 + 736*Nf*x^2 - 
        (28*I)*Pi*x^2 - (448*I)*Nf*Pi*x^2 + 197*x^3 + 220*Nf*x^3 + 
        (24*I)*Pi*x^3 + (112*I)*Nf*Pi*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) - (2*(-168 + 192*Nf + 521*x - 672*Nf*x - 496*x^2 + 
        864*Nf*x^2 + 134*x^3 - 480*Nf*x^3 + 3*x^4 + 96*Nf*x^4)*
       G[0, 0, 0, 0, 1, x])/((-1 + x)^3*x^2) - 
     (2*(-147 + 288*Nf + 478*x - 1008*Nf*x - 362*x^2 + 1272*Nf*x^2 + 
        409*x^3 - 768*Nf*x^3 - 60*x^4 + 120*Nf*x^4)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^3*x^2) - (4*(-50 + 24*Nf + 161*x - 84*Nf*x - 150*x^2 + 
        108*Nf*x^2 + 94*x^3 - 60*Nf*x^3 - 5*x^4 + 12*Nf*x^4)*
       G[0, 0, 1, 0, 1, x])/((-1 + x)^3*x^2) - 
     (2*(405 + 112*Nf - 1301*x - 392*Nf*x + 1218*x^2 + 560*Nf*x^2 - 475*x^3 - 
        168*Nf*x^3 - 43*x^4 + 112*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
      ((-1 + x)^3*x^2) - (4*(57 - 184*x + 162*x^2 + 16*Nf*x^2 - 92*x^3 + 
        32*Nf*x^3 + x^4 + 16*Nf*x^4)*G[0, 1, 0, 1, 1, x])/((-1 + x)^3*x^2) + 
     (6*(3 - 7*x + 21*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
     G[0, 1, x]*((4*(-50 + 24*Nf + 161*x - 84*Nf*x - 150*x^2 + 108*Nf*x^2 + 
          94*x^3 - 60*Nf*x^3 - 5*x^4 + 12*Nf*x^4)*G[0, 0, 1, x])/
        ((-1 + x)^3*x^2) + ((-3744*I)*Pi + (660*I)*Nf*Pi + 711*Pi^2 - 
         636*Nf*Pi^2 + (87*I)*Pi^3 - (960*I)*Nf*Pi^3 + (12726*I)*Pi*x + 
         (4652*I)*Nf*Pi*x - 1770*Pi^2*x + 716*Nf*Pi^2*x - (138*I)*Pi^3*x + 
         (3360*I)*Nf*Pi^3*x - (17001*I)*Pi*x^2 - (27356*I)*Nf*Pi*x^2 + 
         1233*Pi^2*x^2 + 3736*Nf*Pi^2*x^2 - (18*I)*Pi^3*x^2 - 
         (4416*I)*Nf*Pi^3*x^2 + (7425*I)*Pi*x^3 + (31260*I)*Nf*Pi*x^3 - 
         330*Pi^2*x^3 - 2988*Nf*Pi^2*x^3 + (237*I)*Pi^3*x^3 + 
         (2208*I)*Nf*Pi^3*x^3 - (1944*I)*Pi*x^4 - (15280*I)*Nf*Pi*x^4 + 
         252*Pi^2*x^4 - 652*Nf*Pi^2*x^4 - (114*I)*Pi^3*x^4 - 
         (576*I)*Nf*Pi^3*x^4 + (7776*I)*Nf*Pi*x^5 - (1728*I)*Nf*Pi*x^6 - 
         360*Zeta[3] + 2880*Nf*Zeta[3] + 1116*x*Zeta[3] - 
         10080*Nf*x*Zeta[3] - 288*x^2*Zeta[3] + 13536*Nf*x^2*Zeta[3] - 
         1584*x^3*Zeta[3] - 6048*Nf*x^3*Zeta[3] + 324*x^4*Zeta[3] + 
         2016*Nf*x^4*Zeta[3])/(18*(-1 + x)^3*x^2)) + 
     ((3585060*I)*Pi - (42800*I)*Nf*Pi - 1818180*Pi^2 + 610320*Nf*Pi^2 - 
       (775440*I)*Pi^3 + (222720*I)*Nf*Pi^3 + 42048*Pi^4 - 56832*Nf*Pi^4 + 
       (4554*I)*Pi^5 - (28800*I)*Nf*Pi^5 - 3734100*x + 1849840*Nf*x - 
       (19205100*I)*Pi*x + (2842320*I)*Nf*Pi*x + 9624420*Pi^2*x - 
       4314480*Nf*Pi^2*x + (2086560*I)*Pi^3*x - (312960*I)*Nf*Pi^3*x - 
       11466*Pi^4*x + 50880*Nf*Pi^4*x - (8694*I)*Pi^5*x + 
       (100800*I)*Nf*Pi^5*x + 13006170*x^2 - 21929640*Nf*x^2 + 
       (10787580*I)*Pi*x^2 - (1776400*I)*Nf*Pi*x^2 - 15735060*Pi^2*x^2 + 
       7125680*Nf*Pi^2*x^2 - (2418120*I)*Pi^3*x^2 - (1095840*I)*Nf*Pi^3*x^2 - 
       160659*Pi^4*x^2 + 338784*Nf*Pi^4*x^2 - (396*I)*Pi^5*x^2 - 
       (124992*I)*Nf*Pi^5*x^2 - 21938040*x^3 + 47427840*Nf*x^3 + 
       (10308060*I)*Pi*x^3 + (933040*I)*Nf*Pi*x^3 + 6249420*Pi^2*x^3 - 
       7228240*Nf*Pi^2*x^3 + (1031400*I)*Pi^3*x^3 + (1396800*I)*Nf*Pi^3*x^3 + 
       103716*Pi^4*x^3 - 304320*Nf*Pi^4*x^3 + (9738*I)*Pi^5*x^3 + 
       (81216*I)*Nf*Pi^5*x^3 + 19690290*x^4 - 36466120*Nf*x^4 - 
       (5475600*I)*Pi*x^4 - (4168000*I)*Nf*Pi*x^4 + 4858920*Pi^2*x^4 + 
       5619200*Nf*Pi^2*x^4 - (220320*I)*Pi^3*x^4 - (267360*I)*Nf*Pi^3*x^4 + 
       43785*Pi^4*x^4 - 5856*Nf*Pi^4*x^4 - (4770*I)*Pi^5*x^4 - 
       (9792*I)*Nf*Pi^5*x^4 - 7024320*x^5 + 9118080*Nf*x^5 + 
       (2211840*I)*Nf*Pi*x^5 - 4268160*Pi^2*x^5 - 1760640*Nf*Pi^2*x^5 - 
       (8640*I)*Pi^3*x^5 + (106560*I)*Nf*Pi^3*x^5 + 1088640*Pi^2*x^6 - 
       51840*Nf*Pi^2*x^6 - (51840*I)*Nf*Pi^3*x^6 + 4905360*Zeta[3] - 
       826560*Nf*Zeta[3] - (522720*I)*Pi*Zeta[3] - (63360*I)*Nf*Pi*Zeta[3] - 
       656640*Pi^2*Zeta[3] + 760320*Nf*Pi^2*Zeta[3] - 8646480*x*Zeta[3] - 
       2894400*Nf*x*Zeta[3] + (591840*I)*Pi*x*Zeta[3] - 
       (829440*I)*Nf*Pi*x*Zeta[3] + 1851120*Pi^2*x*Zeta[3] - 
       2661120*Nf*Pi^2*x*Zeta[3] - 481680*x^2*Zeta[3] + 
       17308800*Nf*x^2*Zeta[3] - (3499200*I)*Pi*x^2*Zeta[3] + 
       (4677120*I)*Nf*Pi*x^2*Zeta[3] - 1676160*Pi^2*x^2*Zeta[3] + 
       3006720*Nf*Pi^2*x^2*Zeta[3] + 6523200*x^3*Zeta[3] - 
       22616640*Nf*x^3*Zeta[3] + (1105920*I)*Pi*x^3*Zeta[3] - 
       (3553920*I)*Nf*Pi*x^3*Zeta[3] - 920160*Pi^2*x^3*Zeta[3] - 
       2730240*Nf*Pi^2*x^3*Zeta[3] + 2611440*x^4*Zeta[3] + 
       13032000*Nf*x^4*Zeta[3] + (535680*I)*Pi*x^4*Zeta[3] + 
       (495360*I)*Nf*Pi*x^4*Zeta[3] + 282960*Pi^2*x^4*Zeta[3] - 
       34560*Nf*Pi^2*x^4*Zeta[3] - 4328640*x^5*Zeta[3] - 
       4717440*Nf*x^5*Zeta[3] + 1244160*x^6*Zeta[3] + 725760*Nf*x^6*Zeta[3] - 
       1296000*Zeta[5] - 2695680*Nf*Zeta[5] + 4510080*x*Zeta[5] + 
       9434880*Nf*x*Zeta[5] - 7413120*x^2*Zeta[5] - 11715840*Nf*x^2*Zeta[5] + 
       1658880*x^3*Zeta[5] + 7568640*Nf*x^3*Zeta[5] - 881280*x^4*Zeta[5] - 
       933120*Nf*x^4*Zeta[5])/(12960*(-1 + x)^3*x^2)))


==> anc/Results/Compton/2L/2L_Compton_F4_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-27 - 8*Nf - (18*I)*Pi - 12*x + 8*Nf*x + (18*I)*Pi*x + 39*x^2 - 8*Nf*x^2 - 
    (18*I)*Pi*x^2)*G[0, x]^3)/(36*(-1 + x)^2*x) + 
 ((-3 - 5*x - 5*x^2)*G[0, x]^4)/(24*(-1 + x)^2*x) + 
 ((153 + 4*Nf - (54*I)*Pi + (24*I)*Nf*Pi - 105*Pi^2 - 27*x - 484*Nf*x - 
    (90*I)*Pi*x - (168*I)*Nf*Pi*x + 129*Pi^2*x + 63*x^2 + 412*Nf*x^2 + 
    (36*I)*Pi*x^2 + (216*I)*Nf*Pi*x^2 - 9*Pi^2*x^2 - 324*x^3 + 216*Nf*x^3 - 
    (96*I)*Nf*Pi*x^3 + 216*x^4 - 144*Nf*x^4)*G[1, x]^2)/(72*(-1 + x)*x^2) + 
 ((-8*Nf - (18*I)*Pi - 66*x + 8*Nf*x + (18*I)*Pi*x + 39*x^2 - 8*Nf*x^2 - 
    (18*I)*Pi*x^2)*G[1, x]^3)/(36*(-1 + x)*x^2) + 
 ((-13 + 15*x - 5*x^2)*G[1, x]^4)/(24*(-1 + x)*x^2) + 
 (((-24*I)*Pi + (8*I)*Nf*Pi - 6*Pi^2 - 16*Nf*Pi^2 - (63*I)*Pi*x + 
    (56*I)*Nf*Pi*x + 18*Pi^2*x + 40*Nf*Pi^2*x + (63*I)*Pi*x^2 - 
    (24*I)*Nf*Pi*x^2 - 18*Pi^2*x^2 - 40*Nf*Pi^2*x^2 - (64*I)*Nf*Pi*x^3 + 
    (32*I)*Nf*Pi*x^4)*G[0, 1, x])/(6*(-1 + x)^2*x^2) + 
 G[0, x]^2*((81 + 4*Nf - (108*I)*Pi - (24*I)*Nf*Pi + 15*Pi^2 + 9*x - 
     412*Nf*x + (18*I)*Pi*x + (24*I)*Nf*Pi*x - 111*Pi^2*x + 387*x^2 + 
     196*Nf*x^2 + (36*I)*Pi*x^2 - (72*I)*Nf*Pi*x^2 - 9*Pi^2*x^2 - 540*x^3 + 
     360*Nf*x^3 + (96*I)*Nf*Pi*x^3 + 216*x^4 - 144*Nf*x^4)/
    (72*(-1 + x)^2*x) + ((31 - 32*Nf - 40*x + 64*Nf*x + 11*x^2 - 32*Nf*x^2)*
     G[1, x])/(4*(-1 + x)^2*x) + 
   ((-7 + 8*Nf + 7*x - 12*Nf*x - x^2 + 4*Nf*x^2)*G[1, x]^2)/
    (2*(-1 + x)*x^2) + ((1 - x + x^2)*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
 ((93 - 96*Nf - (24*I)*Pi - 144*x + 192*Nf*x + (48*I)*Nf*Pi*x + 75*x^2 - 
    88*Nf*x^2 - (12*I)*Pi*x^2 + (48*I)*Nf*Pi*x^2 - 16*Nf*x^3)*G[0, 0, 1, x])/
  (6*(-1 + x)^2*x) + ((24 - 8*Nf - (36*I)*Pi + (96*I)*Nf*Pi - 6*x + 32*Nf*x + 
    (24*I)*Pi*x - (144*I)*Nf*Pi*x + 75*x^2 - 136*Nf*x^2 - (12*I)*Pi*x^2 + 
    (48*I)*Nf*Pi*x^2 + 16*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)*x^2) + 
 ((3 - 19*x - x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
 (2*(-7 + 8*Nf + 13*x - 20*Nf*x - 13*x^2 + 20*Nf*x^2)*G[0, 0, 1, 1, x])/
  ((-1 + x)^2*x^2) + ((17 - 21*x + x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (-134055 - 95380*Nf - (93960*I)*Pi + (2400*I)*Nf*Pi + 3780*Pi^2 - 
   10680*Nf*Pi^2 - (16200*I)*Pi^3 + (34560*I)*Nf*Pi^3 - 189*Pi^4 + 402165*x + 
   286140*Nf*x + (281880*I)*Pi*x - (7200*I)*Nf*Pi*x - 30780*Pi^2*x + 
   45000*Nf*Pi^2*x - (69120*I)*Nf*Pi^3*x - 297*Pi^4*x - 3168*Nf*Pi^4*x - 
   268110*x^2 - 190760*Nf*x^2 - (187920*I)*Pi*x^2 + (4800*I)*Nf*Pi*x^2 + 
   85320*Pi^2*x^2 - 73200*Nf*Pi^2*x^2 + (7560*I)*Pi^3*x^2 + 
   (31680*I)*Nf*Pi^3*x^2 - 3618*Pi^4*x^2 - 3168*Nf*Pi^4*x^2 - 
   97200*Pi^2*x^3 + 64800*Nf*Pi^2*x^3 + (5760*I)*Nf*Pi^3*x^3 + 
   38880*Pi^2*x^4 - 25920*Nf*Pi^2*x^4 + 97200*Zeta[3] - 208800*Nf*Zeta[3] + 
   (25920*I)*Pi*Zeta[3] + 419040*Nf*x*Zeta[3] - (233280*I)*Pi*x*Zeta[3] + 
   (103680*I)*Nf*Pi*x*Zeta[3] - 45360*x^2*Zeta[3] - 192960*Nf*x^2*Zeta[3] + 
   (129600*I)*Pi*x^2*Zeta[3] + (103680*I)*Nf*Pi*x^2*Zeta[3] - 
   34560*Nf*x^3*Zeta[3])/(12960*(-1 + x)^2*x) + 
 G[0, x]*(((-9 + 4*Nf - (12*I)*Pi + (48*I)*Nf*Pi + 30*x - 16*Nf*x + 
      (6*I)*Pi*x - (72*I)*Nf*Pi*x - 21*x^2 + 20*Nf*x^2 + (24*I)*Nf*Pi*x^2 - 
      8*Nf*x^3)*G[1, x]^2)/(6*(-1 + x)*x^2) + ((-5 + x)*G[1, x]^3)/(3*x^2) + 
   ((-93 + 96*Nf + (6*I)*Pi + 144*x - 192*Nf*x - (6*I)*Pi*x - 75*x^2 + 
      88*Nf*x^2 + (6*I)*Pi*x^2 + 16*Nf*x^3)*G[0, 1, x])/(6*(-1 + x)^2*x) + 
   G[1, x]*(((18*I)*Pi - (8*I)*Nf*Pi + 6*Pi^2 + 16*Nf*Pi^2 + 18*x - 8*Nf*x + 
       (15*I)*Pi*x - (56*I)*Nf*Pi*x - 16*Pi^2*x - 40*Nf*Pi^2*x - 36*x^2 + 
       12*Nf*x^2 - (18*I)*Pi*x^2 + (120*I)*Nf*Pi*x^2 + 12*Pi^2*x^2 + 
       32*Nf*Pi^2*x^2 - 36*x^3 + 32*Nf*x^3 - (9*I)*Pi*x^3 - 
       (40*I)*Nf*Pi*x^3 - 2*Pi^2*x^3 - 8*Nf*Pi^2*x^3 + 90*x^4 - 60*Nf*x^4 - 
       (16*I)*Nf*Pi*x^4 - 36*x^5 + 24*Nf*x^5)/(6*(-1 + x)^2*x^2) - 
     (2*(-7 + 8*Nf + 7*x - 12*Nf*x - x^2 + 4*Nf*x^2)*G[0, 1, x])/
      ((-1 + x)*x^2)) + (2*(-1 + 5*x)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   (2*(-7 + 8*Nf + 7*x - 12*Nf*x - x^2 + 4*Nf*x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x^2) + (459 + 228*Nf + (540*I)*Pi - (16*I)*Nf*Pi + 45*Pi^2 + 
     176*Nf*Pi^2 - (42*I)*Pi^3 - 828*x - 64*Nf*x - (630*I)*Pi*x - 
     (776*I)*Nf*Pi*x - 144*Pi^2*x - 368*Nf*Pi^2*x + (42*I)*Pi^3*x + 801*x^2 - 
     644*Nf*x^2 + (396*I)*Pi*x^2 + (800*I)*Nf*Pi*x^2 + 159*Pi^2*x^2 + 
     256*Nf*Pi^2*x^2 - (42*I)*Pi^3*x^2 - 432*x^3 + 480*Nf*x^3 - 
     160*Nf*Pi^2*x^3 - 144*Zeta[3] + 720*x*Zeta[3])/(72*(-1 + x)^2*x)) + 
 G[1, x]*(((-I)*Pi*(-5 + 16*Nf + 3*x - 24*Nf*x - x^2 + 8*Nf*x^2)*G[0, 1, x])/
    ((-1 + x)*x^2) + (2*(-7 + 8*Nf + 7*x - 12*Nf*x - x^2 + 4*Nf*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x^2) + ((-9 + 11*x - x^2)*G[0, 1, 1, x])/
    ((-1 + x)*x^2) + ((306*I)*Pi + (8*I)*Nf*Pi + 60*Pi^2 - 96*Nf*Pi^2 + 
     (18*I)*Pi^3 - (192*I)*Nf*Pi^3 + 522*x - 88*Nf*x - (162*I)*Pi*x - 
     (824*I)*Nf*Pi*x - 174*Pi^2*x + 336*Nf*Pi^2*x + (6*I)*Pi^3*x + 
     (288*I)*Nf*Pi^3*x - 495*x^2 + 796*Nf*x^2 + (396*I)*Pi*x^2 + 
     (800*I)*Nf*Pi*x^2 + 159*Pi^2*x^2 - 224*Nf*Pi^2*x^2 - (30*I)*Pi^3*x^2 - 
     (96*I)*Nf*Pi^3*x^2 + 432*x^3 - 480*Nf*x^3 + 160*Nf*Pi^2*x^3 + 
     216*Zeta[3] + 1152*Nf*Zeta[3] - 504*x*Zeta[3] - 1728*Nf*x*Zeta[3] - 
     72*x^2*Zeta[3] + 576*Nf*x^2*Zeta[3])/(72*(-1 + x)*x^2)) + 
 eps*(((10 + 18*x + 17*x^2)*G[0, x]^5)/(60*(-1 + x)^2*x) + 
   ((-360 - 64*Nf - (54*I)*Pi - (120*I)*Nf*Pi + 588*Pi^2 - 1962*x + 
      1912*Nf*x + (450*I)*Pi*x + (696*I)*Nf*Pi*x - 708*Pi^2*x + 1035*x^2 - 
      1612*Nf*x^2 - (72*I)*Pi*x^2 - (888*I)*Nf*Pi*x^2 + 108*Pi^2*x^2 + 
      1584*x^3 - 864*Nf*x^3 + (384*I)*Nf*Pi*x^3 - 864*x^4 + 576*Nf*x^4)*
     G[1, x]^3)/(216*(-1 + x)*x^2) + 
   ((-25 + 12*Nf + (28*I)*Pi + 121*x - 12*Nf*x - (28*I)*Pi*x - 54*x^2 + 
      12*Nf*x^2 + (28*I)*Pi*x^2)*G[1, x]^4)/(48*(-1 + x)*x^2) + 
   ((45 - 52*x + 17*x^2)*G[1, x]^5)/(60*(-1 + x)*x^2) + 
   G[0, x]^4*((42 + 12*Nf + (28*I)*Pi - 13*x - 12*Nf*x - (28*I)*Pi*x - 
       54*x^2 + 12*Nf*x^2 + (28*I)*Pi*x^2)/(48*(-1 + x)^2*x) + 
     ((-3 - 5*x - 5*x^2)*G[1, x])/(24*(-1 + x)^2*x)) - 
   (I*(3*Pi - 32*Nf*Pi - Pi*x + 80*Nf*Pi*x - 15*Pi*x^2 - 48*Nf*Pi*x^2 + 
      10*Pi*x^3 + 32*Nf*Pi*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]^3*((-567 - 52*Nf + (324*I)*Pi + (72*I)*Nf*Pi - 12*Pi^2 - 1404*x + 
       1600*Nf*x - (306*I)*Pi*x - (72*I)*Nf*Pi*x + 492*Pi^2*x + 603*x^2 - 
       748*Nf*x^2 - (72*I)*Pi*x^2 + (264*I)*Nf*Pi*x^2 + 108*Pi^2*x^2 + 
       1872*x^3 - 1440*Nf*x^3 - (384*I)*Nf*Pi*x^3 - 864*x^4 + 576*Nf*x^4)/
      (216*(-1 + x)^2*x) + ((-150 + 188*Nf - (9*I)*Pi + 264*x - 380*Nf*x + 
        (9*I)*Pi*x - 126*x^2 + 188*Nf*x^2 - (9*I)*Pi*x^2)*G[1, x])/
      (18*(-1 + x)^2*x) - (2*(-7 + 8*Nf + 7*x - 12*Nf*x - x^2 + 4*Nf*x^2)*
       G[1, x]^2)/(3*(-1 + x)*x^2) + ((-1 + 33*x + 7*x^2)*G[0, 1, x])/
      (6*(-1 + x)^2*x)) + (((-576*I)*Pi + (240*I)*Nf*Pi - 228*Pi^2 - 
      480*Nf*Pi^2 + 3636*x - 2792*Nf*x - (270*I)*Pi*x - (3480*I)*Nf*Pi*x + 
      483*Pi^2*x + 1200*Nf*Pi^2*x - 5409*x^2 + 4544*Nf*x^2 + (504*I)*Pi*x^2 + 
      (9336*I)*Nf*Pi*x^2 - 627*Pi^2*x^2 - 1296*Nf*Pi^2*x^2 + 2304*x^3 - 
      1872*Nf*x^3 - (792*I)*Pi*x^3 - (6216*I)*Nf*Pi*x^3 - 177*Pi^2*x^3 - 
      96*Nf*Pi^2*x^3 + 1080*x^4 + 104*Nf*x^4 + (672*I)*Nf*Pi*x^4 - 432*x^5 - 
      144*Nf*x^5)*G[0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
   ((-1179 + 160*Nf + (1134*I)*Pi - (552*I)*Nf*Pi + 549*Pi^2 + 672*Nf*Pi^2 + 
      1890*x + 376*Nf*x - (1638*I)*Pi*x - (768*I)*Nf*Pi*x - 1302*Pi^2*x - 
      1680*Nf*Pi^2*x - 3663*x^2 + 1888*Nf*x^2 + (1872*I)*Pi*x^2 + 
      (5280*I)*Nf*Pi*x^2 + 1158*Pi^2*x^2 + 1584*Nf*Pi^2*x^2 + 2304*x^3 - 
      2896*Nf*x^3 - (792*I)*Pi*x^3 - (3528*I)*Nf*Pi*x^3 - 177*Pi^2*x^3 - 
      96*Nf*Pi^2*x^3 + 1080*x^4 + 616*Nf*x^4 - (672*I)*Nf*Pi*x^4 - 432*x^5 - 
      144*Nf*x^5)*G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   ((-537 + 476*Nf + (12*I)*Pi + 627*x - 1028*Nf*x - (84*I)*Pi*x + 
      (144*I)*Nf*Pi*x - 225*x^2 + 508*Nf*x^2 + (48*I)*Pi*x^2 + 
      (144*I)*Nf*Pi*x^2 + 80*Nf*x^3)*G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x) + 
   ((-318 + 128*Nf - (24*I)*Pi + (384*I)*Nf*Pi - 153*x - 112*Nf*x + 
      (24*I)*Pi*x - (960*I)*Nf*Pi*x + 153*x^2 + 336*Nf*x^2 - (24*I)*Pi*x^2 + 
      (960*I)*Nf*Pi*x^2 - 448*Nf*x^3 + 224*Nf*x^4)*G[0, 0, 1, 1, x])/
    (6*(-1 + x)^2*x^2) + ((135 - 36*Nf + (24*I)*Pi - (288*I)*Nf*Pi + 177*x + 
      228*Nf*x + (12*I)*Pi*x + (432*I)*Nf*Pi*x + 225*x^2 - 748*Nf*x^2 - 
      (48*I)*Pi*x^2 - (144*I)*Nf*Pi*x^2 + 80*Nf*x^3)*G[0, 1, 1, 1, x])/
    (6*(-1 + x)*x^2) + ((-17 + 33*x - 13*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((-98 + 112*Nf + 153*x - 280*Nf*x - 169*x^2 + 
      248*Nf*x^2 - 45*x^3 - 32*Nf*x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (2*(28 - 32*Nf - 51*x + 80*Nf*x + 43*x^2 - 64*Nf*x^2 + 
      5*x^3 + 16*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((159 - 48*Nf - 320*x + 120*Nf*x + 304*x^2 - 152*Nf*x^2 - 45*x^3 - 
      32*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*(-25 + 50*x - 58*x^2 + 16*Nf*x^2 + 5*x^3 + 16*Nf*x^3)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((3 - 7*x - 13*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   G[0, x]^2*(((156 - 64*Nf - (36*I)*Pi + (192*I)*Nf*Pi - 225*x - 208*Nf*x + 
        (48*I)*Pi*x - (480*I)*Nf*Pi*x + 162*x^2 + 624*Nf*x^2 + 
        (384*I)*Nf*Pi*x^2 - 87*x^3 - 368*Nf*x^3 - (12*I)*Pi*x^3 - 
        (96*I)*Nf*Pi*x^3 + 16*Nf*x^4)*G[1, x]^2)/(24*(-1 + x)^2*x^2) + 
     ((13 + 24*Nf - 19*x - 36*Nf*x + 7*x^2 + 12*Nf*x^2)*G[1, x]^3)/
      (6*(-1 + x)*x^2) + ((21 - 92*Nf - (30*I)*Pi - 147*x + 164*Nf*x + 
        (30*I)*Pi*x + 153*x^2 - 60*Nf*x^2 - (30*I)*Pi*x^2 - 16*Nf*x^3)*
       G[0, 1, x])/(12*(-1 + x)^2*x) + 
     G[1, x]*(((-396*I)*Pi + (144*I)*Nf*Pi - 156*Pi^2 - 288*Nf*Pi^2 + 
         3240*x - 2648*Nf*x + (90*I)*Pi*x + (408*I)*Nf*Pi*x + 399*Pi^2*x + 
         720*Nf*Pi^2*x - 3879*x^2 + 4148*Nf*x^2 - (162*I)*Pi*x^2 - 
         (984*I)*Nf*Pi*x^2 - 423*Pi^2*x^2 - 576*Nf*Pi^2*x^2 + 792*x^3 - 
         1856*Nf*x^3 + (378*I)*Pi*x^3 + (72*I)*Nf*Pi*x^3 + 75*Pi^2*x^3 + 
         144*Nf*Pi^2*x^3 + 288*x^4 + 720*Nf*x^4 + (384*I)*Nf*Pi*x^4 - 
         288*Nf*x^5)/(72*(-1 + x)^2*x^2) + 
       ((14 - 16*Nf - 27*x + 40*Nf*x + 15*x^2 - 32*Nf*x^2 - x^3 + 8*Nf*x^3)*
         G[0, 1, x])/(2*(-1 + x)^2*x^2)) - (7*(4 + x)*G[0, 0, 1, x])/
      (-1 + x)^2 + (3*(14 - 16*Nf - 27*x + 40*Nf*x + 15*x^2 - 32*Nf*x^2 - 
        x^3 + 8*Nf*x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
     (-2268 - 1568*Nf - (5292*I)*Pi + (384*I)*Nf*Pi - 666*Pi^2 - 
       1572*Nf*Pi^2 + (324*I)*Pi^3 + 11745*x - 13180*Nf*x + (2160*I)*Pi*x + 
       (2856*I)*Nf*Pi*x + 1737*Pi^2*x + 3444*Nf*Pi^2*x - (324*I)*Pi^3*x - 
       4482*x^2 + 8488*Nf*x^2 - (1296*I)*Pi*x^2 - (2256*I)*Nf*Pi*x^2 - 
       1746*Pi^2*x^2 - 2340*Nf*Pi^2*x^2 + (324*I)*Pi^3*x^2 - 11988*x^3 + 
       11448*Nf*x^3 - (624*I)*Nf*Pi*x^3 + 1248*Nf*Pi^2*x^3 + 5832*x^4 - 
       5616*Nf*x^4 + (864*I)*Nf*Pi*x^4 - 1584*Zeta[3] - 10512*x*Zeta[3] - 
       4608*x^2*Zeta[3])/(432*(-1 + x)^2*x)) + 
   G[1, x]^2*((((-3*I)/2)*Pi*(1 + 16*Nf - 3*x - 24*Nf*x + 5*x^2 + 8*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x^2) + (2*(-2 + x)*(-6 - 6*Nf + 5*x + 6*Nf*x)*
       G[0, 0, 1, x])/((-1 + x)*x^2) + (5*(9 - 11*x + x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)*x^2) + (-1161 - 428*Nf - (4428*I)*Pi + (1224*I)*Nf*Pi - 
       675*Pi^2 + 780*Nf*Pi^2 + (216*I)*Pi^3 - (1728*I)*Nf*Pi^3 + 9855*x - 
       15676*Nf*x + (432*I)*Pi*x + (72*I)*Nf*Pi*x + 1755*Pi^2*x - 
       2508*Nf*Pi^2*x + (2592*I)*Nf*Pi^3*x - 5454*x^2 + 9136*Nf*x^2 - 
       (1296*I)*Pi*x^2 + (1056*I)*Nf*Pi*x^2 - 1746*Pi^2*x^2 + 
       1404*Nf*Pi^2*x^2 - (216*I)*Pi^3*x^2 - (864*I)*Nf*Pi^3*x^2 - 
       11340*x^3 + 11016*Nf*x^3 - (2832*I)*Nf*Pi*x^3 - 1248*Nf*Pi^2*x^3 + 
       5832*x^4 - 5616*Nf*x^4 + (864*I)*Nf*Pi*x^4 - 16056*Zeta[3] + 
       10368*Nf*Zeta[3] + 17784*x*Zeta[3] - 15552*Nf*x*Zeta[3] - 
       1368*x^2*Zeta[3] + 5184*Nf*x^2*Zeta[3])/(432*(-1 + x)*x^2)) + 
   G[0, 1, x]*((2*(28 - 32*Nf - 51*x + 80*Nf*x + 43*x^2 - 64*Nf*x^2 + 5*x^3 + 
        16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((-1179*I)*Pi + (160*I)*Nf*Pi - 24*Pi^2 + 40*Nf*Pi^2 - (9*I)*Pi^3 + 
       (192*I)*Nf*Pi^3 - (1746*I)*Pi*x + (3168*I)*Nf*Pi*x + 123*Pi^2*x - 
       1080*Nf*Pi^2*x - (3*I)*Pi^3*x - (480*I)*Nf*Pi^3*x + (1746*I)*Pi*x^2 - 
       (2656*I)*Nf*Pi*x^2 - 123*Pi^2*x^2 + 1496*Nf*Pi^2*x^2 + 
       (99*I)*Pi^3*x^2 + (288*I)*Nf*Pi^3*x^2 - (1024*I)*Nf*Pi*x^3 - 
       832*Nf*Pi^2*x^3 - (60*I)*Pi^3*x^3 - (192*I)*Nf*Pi^3*x^3 + 
       (512*I)*Nf*Pi*x^4 + 416*Nf*Pi^2*x^4 - 180*Zeta[3] - 1152*Nf*Zeta[3] + 
       1116*x*Zeta[3] + 2880*Nf*x*Zeta[3] - 1692*x^2*Zeta[3] - 
       1728*Nf*x^2*Zeta[3] + 360*x^3*Zeta[3] + 1152*Nf*x^3*Zeta[3])/
      (36*(-1 + x)^2*x^2)) + 
   G[1, x]*((((-141*I)*Pi + (68*I)*Nf*Pi + 23*Pi^2 - 112*Nf*Pi^2 + 
        (273*I)*Pi*x + (224*I)*Nf*Pi*x - 32*Pi^2*x + 280*Nf*Pi^2*x - 
        (288*I)*Pi*x^2 - (952*I)*Nf*Pi*x^2 - 8*Pi^2*x^2 - 232*Nf*Pi^2*x^2 + 
        (138*I)*Pi*x^3 + (668*I)*Nf*Pi*x^3 + 11*Pi^2*x^3 + 48*Nf*Pi^2*x^3)*
       G[0, 1, x])/(6*(-1 + x)^2*x^2) + 
     ((222 - 88*Nf + (6*I)*Pi - (384*I)*Nf*Pi - 345*x - 88*Nf*x + 
        (12*I)*Pi*x + (960*I)*Nf*Pi*x + 468*x^2 + 408*Nf*x^2 - 
        (132*I)*Pi*x^2 - (720*I)*Nf*Pi*x^2 - 327*x^3 - 192*Nf*x^3 + 
        (78*I)*Pi*x^3 + (240*I)*Nf*Pi*x^3 - 48*Nf*x^4)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x^2) + ((-81 + 20*Nf + (12*I)*Pi + (288*I)*Nf*Pi - 9*x - 
        116*Nf*x - (48*I)*Pi*x - (432*I)*Nf*Pi*x - 189*x^2 + 428*Nf*x^2 + 
        (84*I)*Pi*x^2 + (144*I)*Nf*Pi*x^2 - 48*Nf*x^3)*G[0, 1, 1, x])/
      (6*(-1 + x)*x^2) + ((-70 + 80*Nf + 143*x - 200*Nf*x - 99*x^2 + 
        160*Nf*x^2 + 9*x^3 - 40*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((-7 + 48*Nf + 4*x - 120*Nf*x - 12*x^2 + 104*Nf*x^2 + x^3 - 16*Nf*x^3)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-59 + 73*x - 3*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) + 
     ((11610*I)*Pi + (4280*I)*Nf*Pi - 18090*Pi^2 + 13200*Nf*Pi^2 - 
       (9810*I)*Pi^3 + (6600*I)*Nf*Pi^3 - 1524*Pi^4 - 5088*Nf*Pi^4 - 
       80730*x + 28280*Nf*x - (79920*I)*Pi*x + (129200*I)*Nf*Pi*x + 
       77850*Pi^2*x - 87480*Nf*Pi^2*x + (12240*I)*Pi^3*x - 
       (240*I)*Nf*Pi^3*x + 4164*Pi^4*x + 12720*Nf*Pi^4*x + 171855*x^2 - 
       200140*Nf*x^2 + (37530*I)*Pi*x^2 - (252920*I)*Nf*Pi*x^2 - 
       97695*Pi^2*x^2 + 124660*Nf*Pi^2*x^2 - (8730*I)*Pi^3*x^2 - 
       (26640*I)*Nf*Pi^3*x^2 - 4884*Pi^4*x^2 - 10704*Nf*Pi^4*x^2 - 
       175365*x^3 + 275060*Nf*x^3 + (30780*I)*Pi*x^3 + (122320*I)*Nf*Pi*x^3 + 
       15615*Pi^2*x^3 - 56700*Nf*Pi^2*x^3 + (5220*I)*Pi^3*x^3 + 
       (15960*I)*Nf*Pi^3*x^3 + 1560*Pi^4*x^3 + 2016*Nf*Pi^4*x^3 + 84240*x^4 - 
       103200*Nf*x^4 - (2880*I)*Nf*Pi*x^4 + 35280*Pi^2*x^4 + 
       2000*Nf*Pi^2*x^4 + (4800*I)*Nf*Pi^3*x^4 - 12960*Pi^2*x^5 + 
       4320*Nf*Pi^2*x^5 + 65880*Zeta[3] - 33120*Nf*Zeta[3] + 
       (9360*I)*Pi*Zeta[3] - (34560*I)*Nf*Pi*Zeta[3] + 32040*x*Zeta[3] - 
       54720*Nf*x*Zeta[3] - (23040*I)*Pi*x*Zeta[3] + (86400*I)*Nf*Pi*x*
        Zeta[3] - 131040*x^2*Zeta[3] + 264960*Nf*x^2*Zeta[3] + 
       (5760*I)*Pi*x^2*Zeta[3] - (51840*I)*Nf*Pi*x^2*Zeta[3] + 
       39600*x^3*Zeta[3] - 162720*Nf*x^3*Zeta[3] - (5040*I)*Pi*x^3*Zeta[3] + 
       (34560*I)*Nf*Pi*x^3*Zeta[3] - 17280*Nf*x^4*Zeta[3])/
      (2160*(-1 + x)^2*x^2)) + 
   G[0, x]*(((42 - 16*Nf - (12*I)*Pi + (144*I)*Nf*Pi - 87*x + 64*Nf*x - 
        (6*I)*Pi*x - (216*I)*Nf*Pi*x + 45*x^2 - 80*Nf*x^2 + (24*I)*Pi*x^2 + 
        (72*I)*Nf*Pi*x^2 + 32*Nf*x^3)*G[1, x]^3)/(18*(-1 + x)*x^2) - 
     (5*(-5 + x)*G[1, x]^4)/(12*x^2) + 
     (((468*I)*Pi - (192*I)*Nf*Pi + 192*Pi^2 + 384*Nf*Pi^2 - 3636*x + 
        2792*Nf*x - (396*I)*Pi*x + (1536*I)*Nf*Pi*x - 393*Pi^2*x - 
        960*Nf*Pi^2*x + 5409*x^2 - 4544*Nf*x^2 + (252*I)*Pi*x^2 - 
        (3024*I)*Nf*Pi*x^2 + 777*Pi^2*x^2 + 768*Nf*Pi^2*x^2 - 2304*x^3 + 
        1872*Nf*x^3 - (36*I)*Pi*x^3 + (2208*I)*Nf*Pi*x^3 + 111*Pi^2*x^3 - 
        192*Nf*Pi^2*x^3 - 1080*x^4 - 104*Nf*x^4 - (672*I)*Nf*Pi*x^4 + 
        432*x^5 + 144*Nf*x^5)*G[0, 1, x])/(36*(-1 + x)^2*x^2) + 
     ((-28 + 32*Nf + 51*x - 80*Nf*x - 43*x^2 + 64*Nf*x^2 - 5*x^3 - 16*Nf*x^3)*
       G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^2*((369 - 118*Nf + (324*I)*Pi - (144*I)*Nf*Pi - 360*Pi^2 + 
         336*Nf*Pi^2 - 1440*x + 572*Nf*x - (369*I)*Pi*x - (864*I)*Nf*Pi*x + 
         732*Pi^2*x - 840*Nf*Pi^2*x + 1719*x^2 - 954*Nf*x^2 + 
         (306*I)*Pi*x^2 + (2304*I)*Nf*Pi*x^2 - 432*Pi^2*x^2 + 
         672*Nf*Pi^2*x^2 - 180*x^3 + 520*Nf*x^3 - (243*I)*Pi*x^3 - 
         (1440*I)*Nf*Pi*x^3 + 60*Pi^2*x^3 - 168*Nf*Pi^2*x^3 - 684*x^4 + 
         52*Nf*x^4 + (144*I)*Nf*Pi*x^4 + 216*x^5 - 72*Nf*x^5)/
        (36*(-1 + x)^2*x^2) - (2*(-2 + x)*(-6 - 6*Nf + 5*x + 6*Nf*x)*
         G[0, 1, x])/((-1 + x)*x^2)) + 
     ((129 - 96*Nf + (18*I)*Pi - 120*x + 216*Nf*x - (18*I)*Pi*x + 18*x^2 - 
        112*Nf*x^2 + (18*I)*Pi*x^2 - 16*Nf*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x) + ((300 - 120*Nf + (60*I)*Pi - (480*I)*Nf*Pi - 237*x + 
        72*Nf*x - (42*I)*Pi*x + (1200*I)*Nf*Pi*x + 360*x^2 + 120*Nf*x^2 - 
        (78*I)*Pi*x^2 - (960*I)*Nf*Pi*x^2 - 327*x^3 + 64*Nf*x^3 + 
        (78*I)*Pi*x^3 + (240*I)*Nf*Pi*x^3 - 176*Nf*x^4)*G[0, 1, 1, x])/
      (6*(-1 + x)^2*x^2) + (2*(3 + 17*x + 8*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) - (4*(7 - 8*Nf - 17*x + 20*Nf*x + 3*x^2 - 16*Nf*x^2 - 
        6*x^3 + 4*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-13 + 24*Nf + 11*x - 36*Nf*x - 3*x^2 + 12*Nf*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x^2) + (73845 + 40380*Nf + (87480*I)*Pi - (21200*I)*Nf*Pi + 
       5625*Pi^2 + 21340*Nf*Pi^2 + (3780*I)*Pi^3 - (5880*I)*Nf*Pi^3 + 
       282*Pi^4 - 151200*x - 5840*Nf*x - (129870*I)*Pi*x - 
       (96760*I)*Nf*Pi*x - 31230*Pi^2*x - 9760*Nf*Pi^2*x + (630*I)*Pi^3*x + 
       (13080*I)*Nf*Pi^3*x + 1638*Pi^4*x + 161595*x^2 - 137740*Nf*x^2 + 
       (30780*I)*Pi*x^2 + (110800*I)*Nf*Pi*x^2 + 27135*Pi^2*x^2 - 
       5500*Nf*Pi^2*x^2 - (3060*I)*Pi^3*x^2 - (4920*I)*Nf*Pi^3*x^2 + 
       762*Pi^4*x^2 - 84240*x^3 + 103200*Nf*x^3 + (2880*I)*Nf*Pi*x^3 + 
       29520*Pi^2*x^3 - 23600*Nf*Pi^2*x^3 - (4800*I)*Nf*Pi^3*x^3 - 
       12960*Pi^2*x^4 + 4320*Nf*Pi^2*x^4 - 71280*Zeta[3] + 34560*Nf*Zeta[3] - 
       (2880*I)*Pi*Zeta[3] - 33120*x*Zeta[3] - 51840*Nf*x*Zeta[3] + 
       (2880*I)*Pi*x*Zeta[3] + 89280*x^2*Zeta[3] + 8640*Nf*x^2*Zeta[3] - 
       (2880*I)*Pi*x^2*Zeta[3] + 17280*Nf*x^3*Zeta[3])/(2160*(-1 + x)^2*x) + 
     G[1, x]*(((-222 + 88*Nf + (96*I)*Nf*Pi + 345*x + 88*Nf*x - (6*I)*Pi*x - 
          (240*I)*Nf*Pi*x - 468*x^2 - 408*Nf*x^2 + (30*I)*Pi*x^2 + 
          (192*I)*Nf*Pi*x^2 + 327*x^3 + 192*Nf*x^3 - (18*I)*Pi*x^3 - 
          (48*I)*Nf*Pi*x^3 + 48*Nf*x^4)*G[0, 1, x])/(6*(-1 + x)^2*x^2) + 
       (2*(14 - 16*Nf - 29*x + 40*Nf*x + 21*x^2 - 32*Nf*x^2 - 2*x^3 + 
          8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
       (2*(-17 - 24*Nf + 7*x + 12*Nf*x)*G[0, 1, 1, x])/x^2 + 
       ((738*I)*Pi - (236*I)*Nf*Pi + 48*Pi^2 + 8*Nf*Pi^2 - (96*I)*Nf*Pi^3 + 
         1134*x - 428*Nf*x + (576*I)*Pi*x - (1600*I)*Nf*Pi*x - 477*Pi^2*x + 
         864*Nf*Pi^2*x - (9*I)*Pi^3*x + (240*I)*Nf*Pi^3*x - 2916*x^2 + 
         816*Nf*x^2 - (873*I)*Pi*x^2 + (2384*I)*Nf*Pi*x^2 + 1092*Pi^2*x^2 - 
         1888*Nf*Pi^2*x^2 - (15*I)*Pi^3*x^2 - (192*I)*Nf*Pi^3*x^2 + 324*x^3 + 
         1016*Nf*x^3 - (432*I)*Nf*Pi*x^3 - 687*Pi^2*x^3 + 1176*Nf*Pi^2*x^3 + 
         (3*I)*Pi^3*x^3 + (48*I)*Nf*Pi^3*x^3 + 2430*x^4 - 2340*Nf*x^4 + 
         (104*I)*Nf*Pi*x^4 - 208*Nf*Pi^2*x^4 - 972*x^5 + 936*Nf*x^5 - 
         (144*I)*Nf*Pi*x^5 + 72*Zeta[3] + 576*Nf*Zeta[3] - 360*x*Zeta[3] - 
         1440*Nf*x*Zeta[3] + 504*x^2*Zeta[3] + 1152*Nf*x^2*Zeta[3] + 
         72*x^3*Zeta[3] - 288*Nf*x^3*Zeta[3])/(36*(-1 + x)^2*x^2))) + 
   (-3393495 - 2592820*Nf - (2906280*I)*Pi + (860640*I)*Nf*Pi - 823770*Pi^2 - 
     380760*Nf*Pi^2 - (524880*I)*Pi^3 + (659520*I)*Nf*Pi^3 - 55998*Pi^4 - 
     181080*Nf*Pi^4 + (2268*I)*Pi^5 + 10180485*x + 7778460*Nf*x + 
     (8718840*I)*Pi*x - (2581920*I)*Nf*Pi*x + 1946430*Pi^2*x + 
     1647720*Nf*Pi^2*x - (327240*I)*Pi^3*x - (650880*I)*Nf*Pi^3*x + 
     84510*Pi^4*x + 316296*Nf*Pi^4*x - (5508*I)*Pi^5*x + 
     (13824*I)*Nf*Pi^5*x - 6786990*x^2 - 5185640*Nf*x^2 - 
     (5812560*I)*Pi*x^2 + (1721280*I)*Nf*Pi*x^2 + 451980*Pi^2*x^2 - 
     2783280*Nf*Pi^2*x^2 + (427680*I)*Pi^3*x^2 + (190080*I)*Nf*Pi^3*x^2 - 
     45144*Pi^4*x^2 - 202608*Nf*Pi^4*x^2 + (3888*I)*Pi^5*x^2 + 
     (13824*I)*Nf*Pi^5*x^2 - 2624400*Pi^2*x^3 + 2527200*Nf*Pi^2*x^3 - 
     (296640*I)*Nf*Pi^3*x^3 + 82368*Nf*Pi^4*x^3 + 1049760*Pi^2*x^4 - 
     1010880*Nf*Pi^2*x^4 + (155520*I)*Nf*Pi^3*x^4 + 5384880*Zeta[3] - 
     3173760*Nf*Zeta[3] - (1296000*I)*Pi*Zeta[3] - 
     (1088640*I)*Nf*Pi*Zeta[3] - 838080*Pi^2*Zeta[3] - 5209920*x*Zeta[3] + 
     933120*Nf*x*Zeta[3] - (4237920*I)*Pi*x*Zeta[3] + 
     (3991680*I)*Nf*Pi*x*Zeta[3] + 1334880*Pi^2*x*Zeta[3] - 
     1244160*Nf*Pi^2*x*Zeta[3] + 3771360*x^2*Zeta[3] + 
     2914560*Nf*x^2*Zeta[3] + (1840320*I)*Pi*x^2*Zeta[3] - 
     (2643840*I)*Nf*Pi*x^2*Zeta[3] - 2175120*Pi^2*x^2*Zeta[3] - 
     1244160*Nf*Pi^2*x^2*Zeta[3] - 2332800*x^3*Zeta[3] - 
     1330560*Nf*x^3*Zeta[3] + (1451520*I)*Nf*Pi*x^3*Zeta[3] + 
     933120*x^4*Zeta[3] + 311040*Nf*x^4*Zeta[3] + 77760*Zeta[5] - 
     4898880*x*Zeta[5] + 1244160*Nf*x*Zeta[5] - 311040*x^2*Zeta[5] + 
     1244160*Nf*x^2*Zeta[5])/(77760*(-1 + x)^2*x)) + 
 eps^2*(((-85 - 163*x - 147*x^2)*G[0, x]^6)/(720*(-1 + x)^2*x) + 
   ((54 + 88*Nf + (222*I)*Pi + (136*I)*Nf*Pi - 675*Pi^2 + 3174*x - 
      1896*Nf*x - (510*I)*Pi*x - (712*I)*Nf*Pi*x + 807*Pi^2*x - 1635*x^2 + 
      1596*Nf*x^2 + (36*I)*Pi*x^2 + (904*I)*Nf*Pi*x^2 - 147*Pi^2*x^2 - 
      1728*x^3 + 864*Nf*x^3 - (384*I)*Nf*Pi*x^3 + 864*x^4 - 576*Nf*x^4)*
     G[1, x]^4)/(288*(-1 + x)*x^2) + 
   ((510 - 112*Nf - (270*I)*Pi - 1344*x + 112*Nf*x + (270*I)*Pi*x + 429*x^2 - 
      112*Nf*x^2 - (270*I)*Pi*x^2)*G[1, x]^5)/(720*(-1 + x)*x^2) + 
   ((-395 + 457*x - 147*x^2)*G[1, x]^6)/(720*(-1 + x)*x^2) + 
   G[0, x]^5*((-405 - 112*Nf - (270*I)*Pi + 486*x + 112*Nf*x + (270*I)*Pi*x + 
       429*x^2 - 112*Nf*x^2 - (270*I)*Pi*x^2)/(720*(-1 + x)^2*x) + 
     ((10 + 18*x + 17*x^2)*G[1, x])/(60*(-1 + x)^2*x)) + 
   (((-33*I)*Pi + (46*I)*Nf*Pi + Pi^2 - 116*Nf*Pi^2 + (42*I)*Pi*x - 
      (80*I)*Nf*Pi*x + 18*Pi^2*x + 290*Nf*Pi^2*x + (72*I)*Pi*x^2 - 
      (36*I)*Nf*Pi*x^2 - 60*Pi^2*x^2 - 174*Nf*Pi^2*x^2 - (48*I)*Pi*x^3 + 
      (24*I)*Nf*Pi*x^3 + 40*Pi^2*x^3 + 116*Nf*Pi^2*x^3)*G[0, 1, x]^2)/
    (3*(-1 + x)^2*x^2) + G[0, x]^4*
    ((729 + 76*Nf - (252*I)*Pi - (56*I)*Nf*Pi - 15*Pi^2 + 1824*x - 
       1584*Nf*x + (438*I)*Pi*x + (56*I)*Nf*Pi*x - 513*Pi^2*x - 1635*x^2 + 
       732*Nf*x^2 + (36*I)*Pi*x^2 - (248*I)*Nf*Pi*x^2 - 147*Pi^2*x^2 - 
       1728*x^3 + 1440*Nf*x^3 + (384*I)*Nf*Pi*x^3 + 864*x^4 - 576*Nf*x^4)/
      (288*(-1 + x)^2*x) + ((273 - 372*Nf + (28*I)*Pi - 593*x + 756*Nf*x - 
        (28*I)*Pi*x + 319*x^2 - 372*Nf*x^2 + (28*I)*Pi*x^2)*G[1, x])/
      (48*(-1 + x)^2*x) + ((168 - 192*Nf - 339*x + 480*Nf*x + 187*x^2 - 
        384*Nf*x^2 - 29*x^3 + 96*Nf*x^3)*G[1, x]^2)/(48*(-1 + x)^2*x^2) + 
     ((1 - 145*x - 35*x^2)*G[0, 1, x])/(24*(-1 + x)^2*x)) + 
   ((105 - 120*Nf - 214*x + 300*Nf*x + 128*x^2 - 240*Nf*x^2 - 18*x^3 + 
      60*Nf*x^3)*G[0, 0, 1, x]^2)/((-1 + x)^2*x^2) + 
   ((-1 - 12*x - 74*x^2 + 60*Nf*x^2 - 18*x^3 + 60*Nf*x^3)*G[0, 1, 1, x]^2)/
    ((-1 + x)^2*x^2) + (((-1944*I)*Pi + (960*I)*Nf*Pi - 1056*Pi^2 - 
      1920*Nf*Pi^2 - 16272*x + 12208*Nf*x - (2610*I)*Pi*x + (888*I)*Nf*Pi*x + 
      2883*Pi^2*x + 4800*Nf*Pi^2*x + 18648*x^2 - 23716*Nf*x^2 + 
      (4104*I)*Pi*x^2 + (2088*I)*Nf*Pi*x^2 - 651*Pi^2*x^2 - 
      4752*Nf*Pi^2*x^2 - 5130*x^3 + 13176*Nf*x^3 - (1188*I)*Pi*x^3 - 
      (4200*I)*Nf*Pi*x^3 + 963*Pi^2*x^3 + 48*Nf*Pi^2*x^3 - 1872*x^4 - 
      3112*Nf*x^4 + (1056*I)*Nf*Pi*x^4 + 864*x^5 + 2448*Nf*x^5)*
     G[0, 0, 0, 1, x])/(36*(-1 + x)^2*x^2) + 
   ((-10575 + 2152*Nf - (1854*I)*Pi + (1608*I)*Nf*Pi + 2793*Pi^2 - 
      2880*Nf*Pi^2 - 2538*x + 2496*Nf*x - (1674*I)*Pi*x + (1944*I)*Nf*Pi*x - 
      5025*Pi^2*x + 7200*Nf*Pi^2*x + 2826*x^2 + 2240*Nf*x^2 + 
      (1674*I)*Pi*x^2 - (2328*I)*Nf*Pi*x^2 + 5025*Pi^2*x^2 - 
      7200*Nf*Pi^2*x^2 - 576*x^3 - 9472*Nf*x^3 + (768*I)*Nf*Pi*x^3 + 
      288*x^4 + 4736*Nf*x^4 - (384*I)*Nf*Pi*x^4)*G[0, 0, 1, 1, x])/
    (36*(-1 + x)^2*x^2) + ((-3762 + 1004*Nf - (1638*I)*Pi + (792*I)*Nf*Pi + 
      2139*Pi^2 - 1824*Nf*Pi^2 - 2466*x - 4096*Nf*x - (2034*I)*Pi*x + 
      (3312*I)*Nf*Pi*x - 4470*Pi^2*x + 4560*Nf*Pi^2*x + 666*x^2 + 
      21620*Nf*x^2 + (540*I)*Pi*x^2 - (4176*I)*Nf*Pi*x^2 + 2238*Pi^2*x^2 - 
      4608*Nf*Pi^2*x^2 + 3978*x^3 - 25208*Nf*x^3 + (1188*I)*Pi*x^3 - 
      (24*I)*Nf*Pi*x^3 - 963*Pi^2*x^3 - 48*Nf*Pi^2*x^3 + 2448*x^4 + 
      9128*Nf*x^4 + (1056*I)*Nf*Pi*x^4 - 864*x^5 - 2448*Nf*x^5)*
     G[0, 1, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
   ((471 - 380*Nf + (24*I)*Pi - 613*x + 828*Nf*x - (80*I)*Pi*x + 
      (112*I)*Nf*Pi*x + 151*x^2 - 412*Nf*x^2 + (52*I)*Pi*x^2 + 
      (112*I)*Nf*Pi*x^2 - 64*Nf*x^3)*G[0, 0, 0, 0, 1, x])/(2*(-1 + x)^2*x) + 
   ((-1662 + 776*Nf - (600*I)*Pi + (7392*I)*Nf*Pi + 1209*x - 3924*Nf*x + 
      (960*I)*Pi*x - (18480*I)*Nf*Pi*x - 636*x^2 + 7316*Nf*x^2 - 
      (696*I)*Pi*x^2 + (17952*I)*Nf*Pi*x^2 - 1002*x^3 - 4780*Nf*x^3 + 
      (228*I)*Pi*x^3 - (528*I)*Nf*Pi*x^3 + 1120*Nf*x^4)*G[0, 0, 0, 1, 1, x])/
    (6*(-1 + x)^2*x^2) + (2*(-192 + 86*Nf - (57*I)*Pi + (696*I)*Nf*Pi + 
      192*x - 262*Nf*x + (93*I)*Pi*x - (1740*I)*Nf*Pi*x - 135*x^2 + 
      312*Nf*x^2 - (93*I)*Pi*x^2 + (1740*I)*Nf*Pi*x^2 - 24*x^3 - 204*Nf*x^3 + 
      (36*I)*Pi*x^3 + 108*Nf*x^4)*G[0, 0, 1, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   ((2091 - 508*Nf + (108*I)*Pi - (6336*I)*Nf*Pi - 3069*x + 848*Nf*x + 
      (252*I)*Pi*x + (15840*I)*Nf*Pi*x + 3642*x^2 + 304*Nf*x^2 + 
      (12*I)*Pi*x^2 - (16368*I)*Nf*Pi*x^2 - 1002*x^3 - 300*Nf*x^3 + 
      (228*I)*Pi*x^3 - (528*I)*Nf*Pi*x^3 - 1120*Nf*x^4)*G[0, 0, 1, 1, 1, x])/
    (6*(-1 + x)^2*x^2) - (2*(-159 + 40*Nf - (21*I)*Pi + (696*I)*Nf*Pi + 
      150*x - 182*Nf*x - (15*I)*Pi*x - (1740*I)*Nf*Pi*x - 207*x^2 + 
      348*Nf*x^2 + (15*I)*Pi*x^2 + (1740*I)*Nf*Pi*x^2 + 24*x^3 - 228*Nf*x^3 - 
      (36*I)*Pi*x^3 + 108*Nf*x^4)*G[0, 1, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
   ((9 - 28*Nf - (4*I)*Pi + (224*I)*Nf*Pi + 311*x + 188*Nf*x - (24*I)*Pi*x - 
      (336*I)*Nf*Pi*x + 151*x^2 - 604*Nf*x^2 + (52*I)*Pi*x^2 + 
      (112*I)*Nf*Pi*x^2 + 64*Nf*x^3)*G[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x^2) + 
   (5*(15 + x + 19*x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   ((784 - 896*Nf - 1465*x + 2240*Nf*x + 1133*x^2 - 1736*Nf*x^2 + 97*x^3 + 
      504*Nf*x^3)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(119 - 136*Nf - 236*x + 340*Nf*x + 170*x^2 - 272*Nf*x^2 - 6*x^3 + 
      68*Nf*x^3)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   (3*(353 - 112*Nf - 679*x + 280*Nf*x + 427*x^2 + 32*Nf*x^2 + 24*x^3 + 
      312*Nf*x^3)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (8*(43 - 20*Nf - 84*x + 50*Nf*x + 42*x^2 + 2*Nf*x^2 + 4*x^3 + 52*Nf*x^3)*
     G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (4*(19 - 52*Nf - 36*x + 130*Nf*x - 6*x^2 - 78*Nf*x^2 + 4*x^3 + 52*Nf*x^3)*
     G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((549 + 112*Nf - 1092*x - 280*Nf*x + 1424*x^2 - 224*Nf*x^2 - 97*x^3 - 
      504*Nf*x^3)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*(-47 + 86*x - 152*x^2 + 68*Nf*x^2 - 6*x^3 + 68*Nf*x^3)*
     G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (5*(35 - 39*x + 19*x^2)*G[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
   (G[0, 1, 1, x]*(-27999 + 4252*Nf + (32940*I)*Pi - (8208*I)*Nf*Pi + 
      315*Pi^2 + 3492*Nf*Pi^2 - (684*I)*Pi^3 + (13248*I)*Nf*Pi^3 + 42660*x + 
      12544*Nf*x - (56052*I)*Pi*x - (9696*I)*Nf*Pi*x + 1314*Pi^2*x + 
      6216*Nf*Pi^2*x - (162*I)*Pi^3*x - (33120*I)*Nf*Pi^3*x - 106299*x^2 + 
      46348*Nf*x^2 + (81270*I)*Pi*x^2 + (90672*I)*Nf*Pi*x^2 - 3330*Pi^2*x^2 - 
      36600*Nf*Pi^2*x^2 + (2034*I)*Pi^3*x^2 + (29376*I)*Nf*Pi^3*x^2 + 
      74142*x^3 - 85912*Nf*x^3 - (31644*I)*Pi*x^3 - (93264*I)*Nf*Pi*x^3 + 
      2493*Pi^2*x^3 + 30348*Nf*Pi^2*x^3 - (1782*I)*Pi^3*x^3 - 
      (3744*I)*Nf*Pi^3*x^3 + 29160*x^4 + 32272*Nf*x^4 + (29424*I)*Nf*Pi*x^4 - 
      3264*Nf*Pi^2*x^4 - 11664*x^5 - 9504*Nf*x^5 - (14688*I)*Nf*Pi*x^5 + 
      31608*Zeta[3] - 62208*Nf*Zeta[3] - 64728*x*Zeta[3] + 
      155520*Nf*x*Zeta[3] + 51768*x^2*Zeta[3] - 136512*Nf*x^2*Zeta[3] - 
      3312*x^3*Zeta[3] + 19008*Nf*x^3*Zeta[3]))/(216*(-1 + x)^2*x^2) + 
   G[0, x]^3*(((-357 + 144*Nf + (24*I)*Pi - (192*I)*Nf*Pi + 516*x + 
        332*Nf*x - (33*I)*Pi*x + (480*I)*Nf*Pi*x - 603*x^2 - 1100*Nf*x^2 - 
        (15*I)*Pi*x^2 - (384*I)*Nf*Pi*x^2 + 432*x^3 + 620*Nf*x^3 + 
        (15*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3)*G[1, x]^2)/(36*(-1 + x)^2*x^2) - 
     (2*(-2 + x)*(-9 - 12*Nf + 8*x + 12*Nf*x)*G[1, x]^3)/(9*(-1 + x)*x^2) + 
     ((45 - 4*Nf + (22*I)*Pi + 103*x + 36*Nf*x - (22*I)*Pi*x - 115*x^2 - 
        36*Nf*x^2 + (22*I)*Pi*x^2)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
     G[1, x]*(((522*I)*Pi - (192*I)*Nf*Pi + 240*Pi^2 + 384*Nf*Pi^2 - 6084*x + 
         5392*Nf*x - (279*I)*Pi*x - (156*I)*Nf*Pi*x - 582*Pi^2*x - 
         960*Nf*Pi^2*x + 9918*x^2 - 8488*Nf*x^2 + (225*I)*Pi*x^2 + 
         (540*I)*Nf*Pi*x^2 + 726*Pi^2*x^2 + 768*Nf*Pi^2*x^2 - 3726*x^3 + 
         3352*Nf*x^3 - (495*I)*Pi*x^3 + (324*I)*Nf*Pi*x^3 - 90*Pi^2*x^3 - 
         192*Nf*Pi^2*x^3 - 1296*x^4 - 720*Nf*x^4 - (576*I)*Nf*Pi*x^4 + 
         432*x^5 + 288*Nf*x^5)/(108*(-1 + x)^2*x^2) + 
       ((-1 + 33*x + 7*x^2)*G[0, 1, x])/(6*(-1 + x)^2*x)) + 
     ((-2 + 62*x + 13*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
     ((-224 + 256*Nf + 417*x - 640*Nf*x - 345*x^2 + 512*Nf*x^2 - 29*x^3 - 
        128*Nf*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
     (162 + 2888*Nf + (13068*I)*Pi - (1344*I)*Nf*Pi + 2367*Pi^2 + 
       4272*Nf*Pi^2 - (630*I)*Pi^3 - 75384*x + 53920*Nf*x - (5184*I)*Pi*x - 
       (2400*I)*Nf*Pi*x - 2844*Pi^2*x - 9456*Nf*Pi^2*x + (630*I)*Pi^3*x + 
       63558*x^2 - 26584*Nf*x^2 + (324*I)*Pi*x^2 - (432*I)*Nf*Pi*x^2 + 
       3537*Pi^2*x^2 + 6384*Nf*Pi^2*x^2 - (630*I)*Pi^3*x^2 + 42768*x^3 - 
       51552*Nf*x^3 - (432*I)*Pi*x^3 + (2496*I)*Nf*Pi*x^3 - 
       3072*Nf*Pi^2*x^3 - 23328*x^4 + 22464*Nf*x^4 - (3456*I)*Nf*Pi*x^4 + 
       7272*Zeta[3] + 44568*x*Zeta[3] + 20232*x^2*Zeta[3])/
      (1296*(-1 + x)^2*x)) + G[1, x]^3*
    (((-1/6*I)*Pi*(-39 + 112*Nf + 25*x - 168*Nf*x - 11*x^2 + 56*Nf*x^2)*
       G[0, 1, x])/((-1 + x)*x^2) + 
     (2*(-48 + 28*Nf + 53*x - 42*Nf*x - 7*x^2 + 14*Nf*x^2)*G[0, 0, 1, x])/
      (3*(-1 + x)*x^2) - (17*(9 - 11*x + x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)*x^2) + (7776 + 1136*Nf + (7776*I)*Pi - (5136*I)*Nf*Pi + 
       3060*Pi^2 - 1872*Nf*Pi^2 + (774*I)*Pi^3 - (4032*I)*Nf*Pi^3 - 86724*x + 
       64048*Nf*x + (5832*I)*Pi*x + (9600*I)*Nf*Pi*x - 4230*Pi^2*x + 
       5904*Nf*Pi^2*x - (270*I)*Pi^3*x + (6048*I)*Nf*Pi^3*x + 51894*x^2 - 
       46456*Nf*x^2 - (972*I)*Pi*x^2 - (13680*I)*Nf*Pi*x^2 + 3537*Pi^2*x^2 - 
       2832*Nf*Pi^2*x^2 - (234*I)*Pi^3*x^2 - (2016*I)*Nf*Pi^3*x^2 + 
       50544*x^3 - 38304*Nf*x^3 + (432*I)*Pi*x^3 + (11328*I)*Nf*Pi*x^3 + 
       3072*Nf*Pi^2*x^3 - 23328*x^4 + 22464*Nf*x^4 - (3456*I)*Nf*Pi*x^4 + 
       63648*Zeta[3] + 24192*Nf*Zeta[3] - 79632*x*Zeta[3] - 
       36288*Nf*x*Zeta[3] + 17856*x^2*Zeta[3] + 12096*Nf*x^2*Zeta[3])/
      (1296*(-1 + x)*x^2)) + G[0, 0, 1, x]*
    ((8*(-32*Nf - x + 80*Nf*x - 21*x^2 - 64*Nf*x^2 - 2*x^3 + 16*Nf*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) + ((-26514*I)*Pi + (5760*I)*Nf*Pi - 
       792*Pi^2 - 192*Nf*Pi^2 - (54*I)*Pi^3 + (2880*I)*Nf*Pi^3 + 110808*x - 
       70928*Nf*x + (11556*I)*Pi*x - (63888*I)*Nf*Pi*x + 2133*Pi^2*x + 
       11004*Nf*Pi^2*x - (144*I)*Pi^3*x - (7200*I)*Nf*Pi^3*x - 174447*x^2 + 
       112796*Nf*x^2 + (13662*I)*Pi*x^2 + (159456*I)*Nf*Pi*x^2 - 
       4149*Pi^2*x^2 - 34860*Nf*Pi^2*x^2 + (1872*I)*Pi^3*x^2 + 
       (3744*I)*Nf*Pi^3*x^2 + 74142*x^3 - 51864*Nf*x^3 - (31644*I)*Pi*x^3 - 
       (122448*I)*Nf*Pi*x^3 + 2493*Pi^2*x^3 + 17292*Nf*Pi^2*x^3 - 
       (1062*I)*Pi^3*x^3 - (3456*I)*Nf*Pi^3*x^3 + 29160*x^4 + 15248*Nf*x^4 + 
       (44016*I)*Nf*Pi*x^4 + 3264*Nf*Pi^2*x^4 - 11664*x^5 - 9504*Nf*x^5 - 
       (14688*I)*Nf*Pi*x^5 - 11448*Zeta[3] - 27648*Nf*Zeta[3] + 
       21096*x*Zeta[3] + 69120*Nf*x*Zeta[3] - 33192*x^2*Zeta[3] - 
       51840*Nf*x^2*Zeta[3] - 7632*x^3*Zeta[3] + 17280*Nf*x^3*Zeta[3])/
      (216*(-1 + x)^2*x^2)) + G[0, 1, x]*
    ((-2*(-192 + 86*Nf - (30*I)*Pi + (336*I)*Nf*Pi + 192*x - 262*Nf*x + 
        (39*I)*Pi*x - (840*I)*Nf*Pi*x - 135*x^2 + 312*Nf*x^2 - 
        (33*I)*Pi*x^2 + (828*I)*Nf*Pi*x^2 - 24*x^3 - 204*Nf*x^3 + 
        (6*I)*Pi*x^3 - (12*I)*Nf*Pi*x^3 + 108*Nf*x^4)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x^2) - ((2*I)*(Pi - 128*Nf*Pi + 8*Pi*x + 320*Nf*Pi*x - 
        10*Pi*x^2 - 316*Nf*Pi*x^2 + 10*Pi*x^3 + 4*Nf*Pi*x^3)*G[0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (2*(119 - 136*Nf - 236*x + 340*Nf*x + 170*x^2 - 
        272*Nf*x^2 - 6*x^3 + 68*Nf*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
     (4*(19 - 52*Nf - 36*x + 130*Nf*x - 6*x^2 - 78*Nf*x^2 + 4*x^3 + 
        52*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-139995*I)*Pi + (21260*I)*Nf*Pi - 2385*Pi^2 + 14600*Nf*Pi^2 - 
       (7245*I)*Pi^3 + (6420*I)*Nf*Pi^3 - 2388*Pi^4 - 4512*Nf*Pi^4 - 
       (340740*I)*Pi*x + (417360*I)*Nf*Pi*x + 52110*Pi^2*x - 
       196080*Nf*Pi^2*x + (15615*I)*Pi^3*x - (45780*I)*Nf*Pi^3*x + 
       5442*Pi^4*x + 11280*Nf*Pi^4*x + (340740*I)*Pi*x^2 - 
       (332240*I)*Nf*Pi*x^2 - 50670*Pi^2*x^2 + 223600*Nf*Pi^2*x^2 - 
       (8775*I)*Pi^3*x^2 + (52740*I)*Nf*Pi^3*x^2 - 6630*Pi^4*x^2 - 
       5640*Nf*Pi^4*x^2 - (170240*I)*Nf*Pi*x^3 - 2880*Pi^2*x^3 - 
       55040*Nf*Pi^2*x^3 - (2880*I)*Pi^3*x^3 - (26400*I)*Nf*Pi^3*x^3 + 
       2568*Pi^4*x^3 + 5640*Nf*Pi^4*x^3 + (85120*I)*Nf*Pi*x^4 + 
       1440*Pi^2*x^4 + 27520*Nf*Pi^2*x^4 + (13920*I)*Nf*Pi^3*x^4 + 
       55620*Zeta[3] - 20880*Nf*Zeta[3] + (4680*I)*Pi*Zeta[3] + 
       (34560*I)*Nf*Pi*Zeta[3] - 169560*x*Zeta[3] + 88560*Nf*x*Zeta[3] - 
       (11160*I)*Pi*x*Zeta[3] - (86400*I)*Nf*Pi*x*Zeta[3] + 
       128520*x^2*Zeta[3] - 61200*Nf*x^2*Zeta[3] + (6840*I)*Pi*x^2*Zeta[3] + 
       (95040*I)*Nf*Pi*x^2*Zeta[3] + 17280*x^3*Zeta[3] + 
       20160*Nf*x^3*Zeta[3] - (4320*I)*Pi*x^3*Zeta[3] + 
       (8640*I)*Nf*Pi*x^3*Zeta[3] - 14400*Nf*x^4*Zeta[3])/
      (1080*(-1 + x)^2*x^2)) + G[1, x]^2*
    ((Pi*(45*I + (108*I)*Nf + 71*Pi - 304*Nf*Pi - (489*I)*x + (720*I)*Nf*x - 
        104*Pi*x + 760*Nf*Pi*x + (390*I)*x^2 - (1200*I)*Nf*x^2 + 16*Pi*x^2 - 
        616*Nf*Pi*x^2 + (36*I)*x^3 + (556*I)*Nf*x^3 + 11*Pi*x^3 + 
        144*Nf*Pi*x^3 - (176*I)*Nf*x^4)*G[0, 1, x])/(12*(-1 + x)^2*x^2) + 
     ((-252 - 56*Nf + (222*I)*Pi - (768*I)*Nf*Pi + 549*x - 1112*Nf*x - 
        (372*I)*Pi*x + (1920*I)*Nf*Pi*x - 624*x^2 + 2712*Nf*x^2 + 
        (156*I)*Pi*x^2 - (1488*I)*Nf*Pi*x^2 + 345*x^3 - 1856*Nf*x^3 - 
        (42*I)*Pi*x^3 + (432*I)*Nf*Pi*x^3 + 304*Nf*x^4)*G[0, 0, 1, x])/
      (12*(-1 + x)^2*x^2) + ((207 - 52*Nf - (168*I)*Pi + (672*I)*Nf*Pi + 
        147*x + 340*Nf*x + (84*I)*Pi*x - (1008*I)*Nf*Pi*x + 381*x^2 - 
        1172*Nf*x^2 + (336*I)*Nf*Pi*x^2 + 128*Nf*x^3)*G[0, 1, 1, x])/
      (12*(-1 + x)*x^2) + ((264 + 144*Nf - 587*x - 360*Nf*x + 431*x^2 + 
        288*Nf*x^2 - 125*x^3 - 72*Nf*x^3)*G[0, 0, 0, 1, x])/
      (2*(-1 + x)^2*x^2) + ((53 + 112*Nf - 124*x - 280*Nf*x + 132*x^2 + 
        232*Nf*x^2 - 75*x^3 - 48*Nf*x^3)*G[0, 0, 1, 1, x])/
      (2*(-1 + x)^2*x^2) + ((167 - 207*x + 7*x^2)*G[0, 1, 1, 1, x])/
      (2*(-1 + x)*x^2) + (1792530 - 21400*Nf + (878040*I)*Pi - 
       (393120*I)*Nf*Pi + 169560*Pi^2 - 204240*Nf*Pi^2 + (7020*I)*Pi^3 + 
       (10800*I)*Nf*Pi^3 + 78237*Pi^4 - 92736*Nf*Pi^4 - 7575120*x + 
       4281920*Nf*x - (408240*I)*Pi*x - (24480*I)*Nf*Pi*x - 896400*Pi^2*x + 
       1178880*Nf*Pi^2*x - (93960*I)*Pi^3*x + (410400*I)*Nf*Pi^3*x - 
       151938*Pi^4*x + 231840*Nf*Pi^4*x + 8964270*x^2 - 5961560*Nf*x^2 - 
       (165240*I)*Pi*x^2 + (274560*I)*Nf*Pi*x^2 + 1348650*Pi^2*x^2 - 
       1505880*Nf*Pi^2*x^2 + (45900*I)*Pi^3*x^2 - (773280*I)*Nf*Pi^3*x^2 + 
       92322*Pi^4*x^2 - 188640*Nf*Pi^4*x^2 - 294840*x^3 - 1895360*Nf*x^3 - 
       (304560*I)*Pi*x^3 + (1120320*I)*Nf*Pi*x^3 - 347490*Pi^2*x^3 + 
       618600*Nf*Pi^2*x^3 + (34560*I)*Pi^3*x^3 + (470160*I)*Nf*Pi^3*x^3 - 
       22725*Pi^4*x^3 + 43200*Nf*Pi^4*x^3 - 4137480*x^4 + 5164560*Nf*x^4 - 
       (1392000*I)*Nf*Pi*x^4 - 416880*Pi^2*x^4 - 35520*Nf*Pi^2*x^4 - 
       (115200*I)*Nf*Pi^3*x^4 + 1250640*x^5 - 1568160*Nf*x^5 + 
       (414720*I)*Nf*Pi*x^5 + 142560*Pi^2*x^5 - 51840*Nf*Pi^2*x^5 + 
       606960*Zeta[3] - 221760*Nf*Zeta[3] + (285120*I)*Pi*Zeta[3] - 
       (207360*I)*Nf*Pi*Zeta[3] - 2464560*x*Zeta[3] - 1370880*Nf*x*Zeta[3] - 
       (596160*I)*Pi*x*Zeta[3] + (518400*I)*Nf*Pi*x*Zeta[3] + 
       3613680*x^2*Zeta[3] + 3185280*Nf*x^2*Zeta[3] + 
       (492480*I)*Pi*x^2*Zeta[3] - (311040*I)*Nf*Pi*x^2*Zeta[3] - 
       1717200*x^3*Zeta[3] - 1886400*Nf*x^3*Zeta[3] - 
       (259200*I)*Pi*x^3*Zeta[3] + (207360*I)*Nf*Pi*x^3*Zeta[3] + 
       276480*Nf*x^4*Zeta[3])/(25920*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(((12 - 128*Nf - (60*I)*Pi + (576*I)*Nf*Pi + 87*x - 752*Nf*x + 
        (48*I)*Pi*x - (1440*I)*Nf*Pi*x + 102*x^2 + 2064*Nf*x^2 + 
        (96*I)*Pi*x^2 + (1152*I)*Nf*Pi*x^2 - 195*x^3 - 1360*Nf*x^3 - 
        (84*I)*Pi*x^3 - (288*I)*Nf*Pi*x^3 + 176*Nf*x^4)*G[1, x]^3)/
      (72*(-1 + x)^2*x^2) + ((-45 + 56*Nf + 45*x - 84*Nf*x - 3*x^2 + 
        28*Nf*x^2)*G[1, x]^4)/(24*(-1 + x)*x^2) + 
     (((-1260*I)*Pi + (528*I)*Nf*Pi - 636*Pi^2 - 1056*Nf*Pi^2 + 3384*x - 
        3376*Nf*x + (720*I)*Pi*x - (3792*I)*Nf*Pi*x + 1455*Pi^2*x + 
        2640*Nf*Pi^2*x - 9144*x^2 + 4276*Nf*x^2 - (684*I)*Pi*x^2 + 
        (7344*I)*Nf*Pi*x^2 - 2343*Pi^2*x^2 - 2112*Nf*Pi^2*x^2 + 5670*x^3 - 
        632*Nf*x^3 - (36*I)*Pi*x^3 - (5472*I)*Nf*Pi*x^3 + 3*Pi^2*x^3 + 
        528*Nf*Pi^2*x^3 + 2016*x^4 - 760*Nf*x^4 + (1728*I)*Nf*Pi*x^4 - 
        864*x^5 + 432*Nf*x^5)*G[0, 1, x])/(72*(-1 + x)^2*x^2) + 
     ((35 - 40*Nf - 56*x + 100*Nf*x + 70*x^2 - 80*Nf*x^2 + 20*x^3 + 
        20*Nf*x^3)*G[0, 1, x]^2)/(2*(-1 + x)^2*x^2) + 
     G[1, x]^2*((3654 - 484*Nf - (828*I)*Pi + (528*I)*Nf*Pi + 1692*Pi^2 - 
         1344*Nf*Pi^2 - 3276*x - 6432*Nf*x + (774*I)*Pi*x + 
         (3672*I)*Nf*Pi*x - 3453*Pi^2*x + 3360*Nf*Pi^2*x + 2835*x^2 + 
         10808*Nf*x^2 - (990*I)*Pi*x^2 - (9624*I)*Nf*Pi*x^2 + 2013*Pi^2*x^2 - 
         2688*Nf*Pi^2*x^2 - 2196*x^3 - 4000*Nf*x^3 + (954*I)*Pi*x^3 + 
         (6024*I)*Nf*Pi*x^3 - 357*Pi^2*x^3 + 672*Nf*Pi^2*x^3 - 288*x^4 + 
         760*Nf*x^4 - (576*I)*Nf*Pi*x^4 - 432*Nf*x^5)/(144*(-1 + x)^2*x^2) + 
       ((-40 - 80*Nf + 103*x + 200*Nf*x - 75*x^2 - 160*Nf*x^2 + 13*x^3 + 
          40*Nf*x^3)*G[0, 1, x])/(4*(-1 + x)^2*x^2)) + 
     ((-177 + 192*Nf - (18*I)*Pi + 45*x - 432*Nf*x + (18*I)*Pi*x + 
        224*Nf*x^2 - (18*I)*Pi*x^2 + 32*Nf*x^3)*G[0, 0, 1, x])/
      (6*(-1 + x)^2*x) + ((288 - 160*Nf - (60*I)*Pi + (960*I)*Nf*Pi - 585*x + 
        844*Nf*x + (30*I)*Pi*x - (2400*I)*Nf*Pi*x - 243*x^2 - 1148*Nf*x^2 + 
        (210*I)*Pi*x^2 + (1920*I)*Nf*Pi*x^2 + 759*x^3 + 428*Nf*x^3 - 
        (150*I)*Pi*x^3 - (480*I)*Nf*Pi*x^3 - 48*Nf*x^4)*G[0, 1, 1, x])/
      (12*(-1 + x)^2*x^2) + ((3 + 5*x + 5*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) + ((133 - 152*Nf - 271*x + 380*Nf*x + 185*x^2 - 
        304*Nf*x^2 - 17*x^3 + 76*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((220 - 384*Nf - 435*x + 960*Nf*x + 227*x^2 - 768*Nf*x^2 - 27*x^3 + 
        192*Nf*x^3)*G[0, 1, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
     (-827820 - 509840*Nf - (1652400*I)*Pi + (391200*I)*Nf*Pi - 196290*Pi^2 - 
       378360*Nf*Pi^2 - (42120*I)*Pi^3 + (71280*I)*Nf*Pi^3 - 5337*Pi^4 + 
       4238730*x - 3658120*Nf*x + (1078920*I)*Pi*x + (569280*I)*Nf*Pi*x + 
       769500*Pi^2*x + 381600*Nf*Pi^2*x + (29700*I)*Pi^3*x - 
       (157680*I)*Nf*Pi^3*x - 22887*Pi^4*x - 4338360*x^2 + 3081280*Nf*x^2 - 
       (304560*I)*Pi*x^2 - (300480*I)*Nf*Pi*x^2 - 589410*Pi^2*x^2 - 
       41880*Nf*Pi^2*x^2 + (21600*I)*Pi^3*x^2 + (62640*I)*Nf*Pi^3*x^2 - 
       12393*Pi^4*x^2 - 2115720*x^3 + 2676240*Nf*x^3 - (681600*I)*Nf*Pi*x^3 - 
       295920*Pi^2*x^3 + 294720*Nf*Pi^2*x^3 + (51840*I)*Nf*Pi^3*x^3 + 
       1250640*x^4 - 1568160*Nf*x^4 + (414720*I)*Nf*Pi*x^4 + 
       142560*Pi^2*x^4 - 51840*Nf*Pi^2*x^4 + 473040*Zeta[3] - 
       1100160*Nf*Zeta[3] - (168480*I)*Pi*Zeta[3] + 462240*x*Zeta[3] + 
       2085120*Nf*x*Zeta[3] + (168480*I)*Pi*x*Zeta[3] - 1639440*x^2*Zeta[3] - 
       1100160*Nf*x^2*Zeta[3] - (168480*I)*Pi*x^2*Zeta[3] + 
       103680*Nf*x^3*Zeta[3])/(25920*(-1 + x)^2*x) + 
     G[1, x]*(((270 - 96*Nf - (12*I)*Pi - (192*I)*Nf*Pi - 249*x - 236*Nf*x + 
          (18*I)*Pi*x + (480*I)*Nf*Pi*x + 663*x^2 + 692*Nf*x^2 - 
          (66*I)*Pi*x^2 - (384*I)*Nf*Pi*x^2 - 639*x^3 - 300*Nf*x^3 + 
          (30*I)*Pi*x^3 + (96*I)*Nf*Pi*x^3 - 64*Nf*x^4)*G[0, 1, x])/
        (12*(-1 + x)^2*x^2) + ((-28 + 32*Nf + 56*x - 80*Nf*x - 60*x^2 + 
          64*Nf*x^2 - 3*x^3 - 16*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
       ((-90 + 128*Nf + 177*x - 320*Nf*x - 105*x^2 + 256*Nf*x^2 + 21*x^3 - 
          64*Nf*x^3)*G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + 
       ((-15012*I)*Pi + (4248*I)*Nf*Pi - 1008*Pi^2 - 384*Nf*Pi^2 + 
         (1152*I)*Nf*Pi^3 + 89100*x - 63512*Nf*x + (1728*I)*Pi*x + 
         (13200*I)*Nf*Pi*x + 6489*Pi^2*x - 10308*Nf*Pi^2*x + (180*I)*Pi^3*x - 
         (2880*I)*Nf*Pi^3*x - 107487*x^2 + 93428*Nf*x^2 + (648*I)*Pi*x^2 - 
         (19824*I)*Nf*Pi*x^2 - 13923*Pi^2*x^2 + 23892*Nf*Pi^2*x^2 + 
         (108*I)*Pi^3*x^2 + (2304*I)*Nf*Pi^3*x^2 + 15282*x^3 - 46904*Nf*x^3 + 
         (5184*I)*Pi*x^3 - (816*I)*Nf*Pi*x^3 + 8415*Pi^2*x^3 - 
         15492*Nf*Pi^2*x^3 + (36*I)*Pi^3*x^3 - (576*I)*Nf*Pi^3*x^3 + 
         10368*x^4 + 32544*Nf*x^4 + (432*I)*Pi*x^4 + (1824*I)*Nf*Pi*x^4 + 
         3072*Nf*Pi^2*x^4 - 13824*Nf*x^5 + (1728*I)*Nf*Pi*x^5 - 
         9936*Zeta[3] - 17280*Nf*Zeta[3] + 22608*x*Zeta[3] + 
         43200*Nf*x*Zeta[3] - 30384*x^2*Zeta[3] - 34560*Nf*x^2*Zeta[3] + 
         1008*x^3*Zeta[3] + 8640*Nf*x^3*Zeta[3])/(432*(-1 + x)^2*x^2))) + 
   (-448936425 - 401334220*Nf - (470496600*I)*Pi + (219962400*I)*Nf*Pi - 
     308646450*Pi^2 - 44885400*Nf*Pi^2 - (129412080*I)*Pi^3 + 
     (91586880*I)*Nf*Pi^3 - 1484973*Pi^4 - 20418804*Nf*Pi^4 - 
     (3978072*I)*Pi^5 - (3527496*I)*Nf*Pi^5 - 455733*Pi^6 + 1346809275*x + 
     1204002660*Nf*x + (1411489800*I)*Pi*x - (659887200*I)*Nf*Pi*x + 
     847149030*Pi^2*x + 233450280*Nf*Pi^2*x + (4830840*I)*Pi^3*x - 
     (36943200*I)*Nf*Pi^3*x + 5609331*Pi^4*x + 2127132*Nf*Pi^4*x - 
     (3116232*I)*Pi^5*x + (7909272*I)*Nf*Pi^5*x + 1753047*Pi^6*x - 
     1642176*Nf*Pi^6*x - 897872850*x^2 - 802668440*Nf*x^2 - 
     (940993200*I)*Pi*x^2 + (439924800*I)*Nf*Pi*x^2 - 302131620*Pi^2*x^2 - 
     484947120*Nf*Pi^2*x^2 + (54023760*I)*Pi^3*x^2 + 
     (13003200*I)*Nf*Pi^3*x^2 - 5600826*Pi^4*x^2 + 18872280*Nf*Pi^4*x^2 + 
     (1297296*I)*Pi^5*x^2 - (5797008*I)*Nf*Pi^5*x^2 - 1326006*Pi^6*x^2 - 
     1642176*Nf*Pi^6*x^2 - 393951600*Pi^2*x^3 + 493970400*Nf*Pi^2*x^3 - 
     (109186560*I)*Nf*Pi^3*x^3 - 1832544*Pi^4*x^3 + 5832288*Nf*Pi^4*x^3 + 
     (4620672*I)*Nf*Pi^5*x^3 + 157580640*Pi^2*x^4 - 197588160*Nf*Pi^2*x^4 + 
     (52254720*I)*Nf*Pi^3*x^4 + 979776*Pi^4*x^4 + 1415232*Nf*Pi^4*x^4 + 
     1061424000*Zeta[3] - 479324160*Nf*Zeta[3] - (157852800*I)*Pi*Zeta[3] + 
     (115879680*I)*Nf*Pi*Zeta[3] - 63277200*Pi^2*Zeta[3] + 
     88119360*Nf*Pi^2*Zeta[3] - (24948000*I)*Pi^3*Zeta[3] - 
     972019440*x*Zeta[3] - 217546560*Nf*x*Zeta[3] - 
     (1201042080*I)*Pi*x*Zeta[3] - (534159360*I)*Nf*Pi*x*Zeta[3] + 
     152001360*Pi^2*x*Zeta[3] - 309718080*Nf*Pi^2*x*Zeta[3] + 
     (116030880*I)*Pi^3*x*Zeta[3] - (74027520*I)*Nf*Pi^3*x*Zeta[3] + 
     598479840*x^2*Zeta[3] + 976832640*Nf*x^2*Zeta[3] + 
     (459950400*I)*Pi*x^2*Zeta[3] + (852284160*I)*Nf*Pi*x^2*Zeta[3] - 
     105462000*Pi^2*x^2*Zeta[3] + 116544960*Nf*Pi^2*x^2*Zeta[3] - 
     (70489440*I)*Pi^3*x^2*Zeta[3] - (74027520*I)*Nf*Pi^3*x^2*Zeta[3] - 
     440899200*x^3*Zeta[3] - 487952640*Nf*x^3*Zeta[3] - 
     (444890880*I)*Nf*Pi*x^3*Zeta[3] + 49351680*Nf*Pi^2*x^3*Zeta[3] + 
     176359680*x^4*Zeta[3] + 143700480*Nf*x^4*Zeta[3] + 
     (222082560*I)*Nf*Pi*x^4*Zeta[3] - 263088000*Zeta[3]^2 + 
     424569600*x*Zeta[3]^2 + 117573120*Nf*x*Zeta[3]^2 - 
     520188480*x^2*Zeta[3]^2 + 117573120*Nf*x^2*Zeta[3]^2 + 
     184524480*Zeta[5] - 324632448*Nf*Zeta[5] + (111041280*I)*Pi*Zeta[5] - 
     161663040*x*Zeta[5] + 749637504*Nf*x*Zeta[5] - 
     (672779520*I)*Pi*x*Zeta[5] + (1045094400*I)*Nf*Pi*x*Zeta[5] - 
     125737920*x^2*Zeta[5] - 329204736*Nf*x^2*Zeta[5] + 
     (391910400*I)*Pi*x^2*Zeta[5] + (1045094400*I)*Nf*Pi*x^2*Zeta[5] - 
     30481920*Nf*x^3*Zeta[5])/(3265920*(-1 + x)^2*x) + 
   G[0, x]*(((-46 + 16*Nf - (20*I)*Pi + (112*I)*Nf*Pi + 65*x - 64*Nf*x + 
        (6*I)*Pi*x - (168*I)*Nf*Pi*x - 19*x^2 + 80*Nf*x^2 + (8*I)*Pi*x^2 + 
        (56*I)*Nf*Pi*x^2 - 32*Nf*x^3)*G[1, x]^4)/(24*(-1 + x)*x^2) + 
     (17*(-5 + x)*G[1, x]^5)/(60*x^2) + 
     ((-192 + 86*Nf - (12*I)*Pi + (72*I)*Nf*Pi + 192*x - 262*Nf*x + 
        (21*I)*Pi*x - (180*I)*Nf*Pi*x - 135*x^2 + 312*Nf*x^2 - (3*I)*Pi*x^2 + 
        (144*I)*Nf*Pi*x^2 - 24*x^3 - 204*Nf*x^3 - (36*I)*Nf*Pi*x^3 + 
        108*Nf*x^4)*G[0, 1, x]^2)/(3*(-1 + x)^2*x^2) + 
     G[1, x]^3*((-981 + 472*Nf + (360*I)*Pi - (480*I)*Nf*Pi + 1062*Pi^2 + 
         912*Nf*Pi^2 + 3321*x - 2192*Nf*x - (189*I)*Pi*x - (1776*I)*Nf*Pi*x - 
         2466*Pi^2*x - 2280*Nf*Pi^2*x - 3609*x^2 + 3672*Nf*x^2 + 
         (234*I)*Pi*x^2 + (5328*I)*Nf*Pi*x^2 + 1782*Pi^2*x^2 + 
         1824*Nf*Pi^2*x^2 + 225*x^3 - 2464*Nf*x^3 - (387*I)*Pi*x^3 - 
         (3408*I)*Nf*Pi*x^3 - 378*Pi^2*x^3 - 456*Nf*Pi^2*x^3 + 1476*x^4 + 
         512*Nf*x^4 + (336*I)*Nf*Pi*x^4 - 432*x^5)/(108*(-1 + x)^2*x^2) - 
       (2*(-48 + 28*Nf + 53*x - 42*Nf*x - 7*x^2 + 14*Nf*x^2)*G[0, 1, x])/
        (3*(-1 + x)*x^2)) + (((774*I)*Pi - (360*I)*Nf*Pi + 414*Pi^2 + 
        720*Nf*Pi^2 + 3222*x - 2208*Nf*x - (126*I)*Pi*x + (1800*I)*Nf*Pi*x - 
        1026*Pi^2*x - 1800*Nf*Pi^2*x - 2376*x^2 + 4860*Nf*x^2 - 
        (108*I)*Pi*x^2 - (3240*I)*Nf*Pi*x^2 + 822*Pi^2*x^2 + 
        1440*Nf*Pi^2*x^2 - 135*x^3 - 3136*Nf*x^3 + (252*I)*Pi*x^3 + 
        (2640*I)*Nf*Pi*x^3 - 258*Pi^2*x^3 - 360*Nf*Pi^2*x^3 - 36*x^4 + 
        968*Nf*x^4 - (960*I)*Nf*Pi*x^4 - 720*Nf*x^5)*G[0, 0, 1, x])/
      (18*(-1 + x)^2*x^2) + ((9252 - 2136*Nf + (2808*I)*Pi - (2160*I)*Nf*Pi - 
        2244*Pi^2 + 3552*Nf*Pi^2 - 9018*x + 856*Nf*x - (3060*I)*Pi*x + 
        (4752*I)*Nf*Pi*x + 3717*Pi^2*x - 8880*Nf*Pi^2*x + 14823*x^2 - 
        568*Nf*x^2 + (468*I)*Pi*x^2 - (3312*I)*Nf*Pi*x^2 - 3693*Pi^2*x^2 + 
        7104*Nf*Pi^2*x^2 - 9270*x^3 + 3200*Nf*x^3 + (756*I)*Pi*x^3 + 
        (960*I)*Nf*Pi*x^3 - 771*Pi^2*x^3 - 1776*Nf*Pi^2*x^3 - 2232*x^4 - 
        1592*Nf*x^4 - (480*I)*Nf*Pi*x^4 + 864*x^5 - 720*Nf*x^5)*
       G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
     ((-27 - (10*I)*Pi + 70*x + (10*I)*Pi*x - 6*x^2 - (10*I)*Pi*x^2)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((-45 + 20*Nf + (60*I)*Pi - (720*I)*Nf*Pi + 312*x + 236*Nf*x - 
        (108*I)*Pi*x + (1800*I)*Nf*Pi*x - 153*x^2 - 660*Nf*x^2 - 
        (72*I)*Pi*x^2 - (1440*I)*Nf*Pi*x^2 + 99*x^3 + 520*Nf*x^3 + 
        (42*I)*Pi*x^3 + (360*I)*Nf*Pi*x^3 - 128*Nf*x^4)*G[0, 0, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + ((-216 + 64*Nf + (120*I)*Pi - (1728*I)*Nf*Pi + 
        297*x + 1072*Nf*x - (114*I)*Pi*x + (4320*I)*Nf*Pi*x - 108*x^2 - 
        2640*Nf*x^2 - (318*I)*Pi*x^2 - (3456*I)*Nf*Pi*x^2 - 297*x^3 + 
        1648*Nf*x^3 + (222*I)*Pi*x^3 + (864*I)*Nf*Pi*x^3 + 16*Nf*x^4)*
       G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x^2) - 
     (8*(3 + 13*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
     (2*(441 - 504*Nf - 895*x + 1260*Nf*x + 585*x^2 - 1008*Nf*x^2 - 59*x^3 + 
        252*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(147 - 168*Nf - 304*x + 420*Nf*x + 178*x^2 - 336*Nf*x^2 - 31*x^3 + 
        84*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
     (2*(-222 - 480*Nf + 439*x + 1200*Nf*x - 711*x^2 - 960*Nf*x^2 + 5*x^3 + 
        240*Nf*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     (2*(-33 - 232*Nf + 64*x + 580*Nf*x - 206*x^2 - 464*Nf*x^2 - 9*x^3 + 
        116*Nf*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (2*(88 + 56*Nf - 107*x - 84*Nf*x + 54*x^2 + 28*Nf*x^2)*
       G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
     G[0, 1, x]*((2*(42 - 48*Nf - 90*x + 120*Nf*x + 50*x^2 - 96*Nf*x^2 - 
          13*x^3 + 24*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
       (8*(-32*Nf - x + 80*Nf*x - 21*x^2 - 64*Nf*x^2 - 2*x^3 + 16*Nf*x^3)*
         G[0, 1, 1, x])/((-1 + x)^2*x^2) + ((18576*I)*Pi - (5664*I)*Nf*Pi + 
         972*Pi^2 + 432*Nf*Pi^2 - (1728*I)*Nf*Pi^3 - 110808*x + 70928*Nf*x - 
         (21924*I)*Pi*x + (37248*I)*Nf*Pi*x + 3321*Pi^2*x - 996*Nf*Pi^2*x + 
         (630*I)*Pi^3*x + (4320*I)*Nf*Pi^3*x + 174447*x^2 - 112796*Nf*x^2 + 
         (8856*I)*Pi*x^2 - (65448*I)*Nf*Pi*x^2 - 27*Pi^2*x^2 - 
         876*Nf*Pi^2*x^2 - (1062*I)*Pi^3*x^2 - (3456*I)*Nf*Pi^3*x^2 - 
         74142*x^3 + 51864*Nf*x^3 + (4968*I)*Pi*x^3 + (43392*I)*Nf*Pi*x^3 + 
         315*Pi^2*x^3 + 4380*Nf*Pi^2*x^3 + (846*I)*Pi^3*x^3 + 
         (864*I)*Nf*Pi^3*x^3 - 29160*x^4 - 15248*Nf*x^4 - 
         (18096*I)*Nf*Pi*x^4 - 3264*Nf*Pi^2*x^4 + 11664*x^5 + 9504*Nf*x^5 + 
         (4320*I)*Nf*Pi*x^5 + 10368*Zeta[3] + 20736*Nf*Zeta[3] - 
         23688*x*Zeta[3] - 51840*Nf*x*Zeta[3] + 37512*x^2*Zeta[3] + 
         41472*Nf*x^2*Zeta[3] + 1800*x^3*Zeta[3] - 10368*Nf*x^3*Zeta[3])/
        (216*(-1 + x)^2*x^2)) + G[1, x]^2*
      (((252 + 56*Nf - (24*I)*Pi + (96*I)*Nf*Pi - 549*x + 1112*Nf*x + 
          (42*I)*Pi*x - (240*I)*Nf*Pi*x + 624*x^2 - 2712*Nf*x^2 - 
          (18*I)*Pi*x^2 + (192*I)*Nf*Pi*x^2 - 345*x^3 + 1856*Nf*x^3 + 
          (6*I)*Pi*x^3 - (48*I)*Nf*Pi*x^3 - 304*Nf*x^4)*G[0, 1, x])/
        (12*(-1 + x)^2*x^2) + ((-56 - 16*Nf + 121*x + 40*Nf*x - 89*x^2 - 
          32*Nf*x^2 + 28*x^3 + 8*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
       (2*(-33 + 28*Nf + 36*x - 42*Nf*x + 14*Nf*x^2)*G[0, 1, 1, x])/
        ((-1 + x)*x^2) + (10368 - 2992*Nf + (9504*I)*Pi - (36*I)*Nf*Pi - 
         4410*Pi^2 + 1680*Nf*Pi^2 - (288*I)*Pi^3 - 40608*x + 15572*Nf*x - 
         (7182*I)*Pi*x - (25584*I)*Nf*Pi*x + 6813*Pi^2*x + 2088*Nf*Pi^2*x + 
         (513*I)*Pi^3*x + 52866*x^2 - 28044*Nf*x^2 + (7479*I)*Pi*x^2 + 
         (43008*I)*Nf*Pi*x^2 - 8244*Pi^2*x^2 - 8904*Nf*Pi^2*x^2 - 
         (513*I)*Pi^3*x^2 - 8694*x^3 + 15472*Nf*x^3 - (7398*I)*Pi*x^3 - 
         (20544*I)*Nf*Pi*x^3 + 5769*Pi^2*x^3 + 4896*Nf*Pi^2*x^3 + 
         (225*I)*Pi^3*x^3 - 19764*x^4 + 2152*Nf*x^4 - (216*I)*Pi*x^4 + 
         (5976*I)*Nf*Pi*x^4 + 96*Nf*Pi^2*x^4 + 5832*x^5 - 2160*Nf*x^5 - 
         (2160*I)*Nf*Pi*x^5 - 5616*Zeta[3] + 8640*Nf*Zeta[3] + 
         11016*x*Zeta[3] - 21600*Nf*x*Zeta[3] - 3672*x^2*Zeta[3] + 
         17280*Nf*x^2*Zeta[3] - 864*x^3*Zeta[3] - 4320*Nf*x^3*Zeta[3])/
        (216*(-1 + x)^2*x^2)) + 
     G[1, x]*(((-6156 + 1192*Nf - (756*I)*Pi + (672*I)*Nf*Pi - 84*Pi^2 - 
          768*Nf*Pi^2 + 9252*x + 3144*Nf*x + (756*I)*Pi*x - 
          (1344*I)*Nf*Pi*x + 399*Pi^2*x + 1920*Nf*Pi^2*x - 14913*x^2 - 
          5480*Nf*x^2 + (468*I)*Pi*x^2 + (1008*I)*Nf*Pi*x^2 + 81*Pi^2*x^2 - 
          1536*Nf*Pi^2*x^2 + 8982*x^3 + 896*Nf*x^3 - (180*I)*Pi*x^3 - 
          (672*I)*Nf*Pi*x^3 + 291*Pi^2*x^3 + 384*Nf*Pi^2*x^3 + 2376*x^4 - 
          456*Nf*x^4 + (192*I)*Nf*Pi*x^4 - 864*x^5 + 720*Nf*x^5)*G[0, 1, x])/
        (36*(-1 + x)^2*x^2) + ((50 - 24*Nf - 111*x + 60*Nf*x + 53*x^2 - 
          48*Nf*x^2 - 17*x^3 + 12*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
       ((174 - 80*Nf + (30*I)*Pi - 414*x + 64*Nf*x - (42*I)*Pi*x + 330*x^2 + 
          120*Nf*x^2 + (42*I)*Pi*x^2 - 93*x^3 - 80*Nf*x^3 - (12*I)*Pi*x^3 - 
          32*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
       ((-204 - 24*Nf + (12*I)*Pi + (192*I)*Nf*Pi + 243*x - 1272*Nf*x - 
          (30*I)*Pi*x - (480*I)*Nf*Pi*x - 282*x^2 + 3000*Nf*x^2 + 
          (78*I)*Pi*x^2 + (384*I)*Nf*Pi*x^2 + 309*x^3 - 2048*Nf*x^3 - 
          (42*I)*Pi*x^3 - (96*I)*Nf*Pi*x^3 + 304*Nf*x^4)*G[0, 1, 1, x])/
        (6*(-1 + x)^2*x^2) + (2*(3 + 17*x + 8*x^2)*G[0, 0, 0, 1, x])/
        ((-1 + x)^2*x) - (2*(-61 - 16*Nf + 126*x + 40*Nf*x - 114*x^2 - 
          32*Nf*x^2 + 23*x^3 + 8*Nf*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
       (14*(2 + 8*Nf - 3*x - 12*Nf*x + 4*x^2 + 4*Nf*x^2)*G[0, 1, 1, 1, x])/
        ((-1 + x)*x^2) + ((103680*I)*Pi - (29920*I)*Nf*Pi + 4140*Pi^2 - 
         5840*Nf*Pi^2 + (4860*I)*Pi^3 - (3120*I)*Nf*Pi^3 + 1626*Pi^4 + 
         1968*Nf*Pi^4 + 230040*x - 79840*Nf*x + (107460*I)*Pi*x - 
         (187520*I)*Nf*Pi*x - 90990*Pi^2*x + 123720*Nf*Pi^2*x - 
         (7785*I)*Pi^3*x + (8340*I)*Nf*Pi^3*x - 3603*Pi^4*x - 
         4920*Nf*Pi^4*x - 638010*x^2 + 174180*Nf*x^2 - (183735*I)*Pi*x^2 + 
         (235660*I)*Nf*Pi*x^2 + 195435*Pi^2*x^2 - 197600*Nf*Pi^2*x^2 + 
         (8235*I)*Pi^3*x^2 - (8580*I)*Nf*Pi^3*x^2 + 4071*Pi^4*x^2 + 
         3936*Nf*Pi^4*x^2 + 251640*x^3 + 101680*Nf*x^3 + (8910*I)*Pi*x^3 - 
         (18840*I)*Nf*Pi*x^3 - 88560*Pi^2*x^3 + 84720*Nf*Pi^2*x^3 - 
         (6255*I)*Pi^3*x^3 + (6420*I)*Nf*Pi^3*x^3 - 753*Pi^4*x^3 - 
         984*Nf*Pi^4*x^3 + 260550*x^4 - 326700*Nf*x^4 + (43840*I)*Nf*Pi*x^4 - 
         35820*Pi^2*x^4 - 13760*Nf*Pi^2*x^4 - (4320*I)*Nf*Pi^3*x^4 - 
         104220*x^5 + 130680*Nf*x^5 - (34560*I)*Nf*Pi*x^5 + 14040*Pi^2*x^5 - 
         22680*Zeta[3] + 4320*Nf*Zeta[3] - (51840*I)*Nf*Pi*Zeta[3] + 
         12420*x*Zeta[3] + 108000*Nf*x*Zeta[3] + (5040*I)*Pi*x*Zeta[3] + 
         (129600*I)*Nf*Pi*x*Zeta[3] + 54000*x^2*Zeta[3] - 
         237600*Nf*x^2*Zeta[3] - (18000*I)*Pi*x^2*Zeta[3] - 
         (103680*I)*Nf*Pi*x^2*Zeta[3] - 56700*x^3*Zeta[3] + 
         138240*Nf*x^3*Zeta[3] + (11520*I)*Pi*x^3*Zeta[3] + 
         (25920*I)*Nf*Pi*x^3*Zeta[3] - 8640*Nf*x^4*Zeta[3])/
        (1080*(-1 + x)^2*x^2)) + (2962170 + 1935480*Nf + (5987520*I)*Pi - 
       (1811200*I)*Nf*Pi + 569160*Pi^2 + 883520*Nf*Pi^2 + (208440*I)*Pi^3 - 
       (287040*I)*Nf*Pi^3 + 34677*Pi^4 + 46224*Nf*Pi^4 + (270*I)*Pi^5 - 
       6713280*x + 141920*Nf*x - (11007900*I)*Pi*x - (3518000*I)*Nf*Pi*x - 
       2262060*Pi^2*x + 453040*Nf*Pi^2*x + (353160*I)*Pi^3*x + 
       (747840*I)*Nf*Pi^3*x - 59040*Pi^4*x - 100080*Nf*Pi^4*x - 
       (270*I)*Pi^5*x + 8274150*x^2 - 7940120*Nf*x^2 + (1435320*I)*Pi*x^2 + 
       (5383520*I)*Nf*Pi*x^2 + 2642760*Pi^2*x^2 - 896960*Nf*Pi^2*x^2 - 
       (226800*I)*Pi^3*x^2 - (614880*I)*Nf*Pi^3*x^2 + 37935*Pi^4*x^2 + 
       57360*Nf*Pi^4*x^2 + (270*I)*Pi^5*x^2 - 4523040*x^3 + 5862720*Nf*x^3 - 
       (11520*I)*Nf*Pi*x^3 + 1568160*Pi^2*x^3 - 1309120*Nf*Pi^2*x^3 - 
       (8640*I)*Pi^3*x^3 + (166080*I)*Nf*Pi^3*x^3 - 9024*Nf*Pi^4*x^3 - 
       699840*Pi^2*x^4 + 259200*Nf*Pi^2*x^4 - (155520*I)*Nf*Pi^3*x^4 - 
       1976400*Zeta[3] + 2347200*Nf*Zeta[3] + (907200*I)*Pi*Zeta[3] - 
       (1388160*I)*Nf*Pi*Zeta[3] + 585360*Pi^2*Zeta[3] - 4806000*x*Zeta[3] - 
       2931840*Nf*x*Zeta[3] + (609120*I)*Pi*x*Zeta[3] + 
       (2943360*I)*Nf*Pi*x*Zeta[3] + 762480*Pi^2*x*Zeta[3] + 
       3587760*x^2*Zeta[3] + 1990080*Nf*x^2*Zeta[3] - 
       (397440*I)*Pi*x^2*Zeta[3] - (1319040*I)*Nf*Pi*x^2*Zeta[3] + 
       922320*Pi^2*x^2*Zeta[3] + 1607040*x^3*Zeta[3] - 
       1572480*Nf*x^3*Zeta[3] - (760320*I)*Nf*Pi*x^3*Zeta[3] - 
       622080*x^4*Zeta[3] + 518400*Nf*x^4*Zeta[3] + 1218240*Zeta[5] + 
       3654720*x*Zeta[5] + 2436480*x^2*Zeta[5])/(25920*(-1 + x)^2*x)) + 
   G[1, x]*(((-I)*Pi*(7 + 24*Nf - 16*x - 60*Nf*x + 14*x^2 + 64*Nf*x^2 - 
        8*x^3 + 4*Nf*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     ((6156 - 1192*Nf + (882*I)*Pi - (1368*I)*Nf*Pi + 198*Pi^2 + 
        2880*Nf*Pi^2 - 9252*x - 3144*Nf*x + (1818*I)*Pi*x - 
        (2856*I)*Nf*Pi*x - 957*Pi^2*x - 7200*Nf*Pi^2*x + 14913*x^2 + 
        5480*Nf*x^2 - (4410*I)*Pi*x^2 + (5640*I)*Nf*Pi*x^2 + 981*Pi^2*x^2 + 
        5424*Nf*Pi^2*x^2 - 8982*x^3 - 896*Nf*x^3 + (756*I)*Pi*x^3 - 
        (1728*I)*Nf*Pi*x^3 - 771*Pi^2*x^3 - 1776*Nf*Pi^2*x^3 - 2376*x^4 + 
        456*Nf*x^4 + (864*I)*Nf*Pi*x^4 + 864*x^5 - 720*Nf*x^5)*G[0, 0, 1, x])/
      (36*(-1 + x)^2*x^2) + ((2412 - 532*Nf + (54*I)*Pi - (552*I)*Nf*Pi - 
        2043*Pi^2 + 1824*Nf*Pi^2 - 1692*x + 848*Nf*x + (2862*I)*Pi*x - 
        (4512*I)*Nf*Pi*x + 4158*Pi^2*x - 4560*Nf*Pi^2*x + 5328*x^2 - 
        9740*Nf*x^2 - (1836*I)*Pi*x^2 + (6336*I)*Nf*Pi*x^2 - 2334*Pi^2*x^2 + 
        3888*Nf*Pi^2*x^2 - 4536*x^3 + 12280*Nf*x^3 - (684*I)*Pi*x^3 - 
        (2376*I)*Nf*Pi*x^3 + 447*Pi^2*x^3 - 672*Nf*Pi^2*x^3 - 2376*x^4 - 
        3864*Nf*x^4 + (864*I)*Nf*Pi*x^4 + 864*x^5 + 1008*Nf*x^5)*
       G[0, 1, 1, x])/(36*(-1 + x)^2*x^2) + 
     ((-966 + 416*Nf - (174*I)*Pi + (960*I)*Nf*Pi + 1905*x - 20*Nf*x + 
        (240*I)*Pi*x - (2400*I)*Nf*Pi*x - 1983*x^2 - 1172*Nf*x^2 - 
        (72*I)*Pi*x^2 + (2064*I)*Nf*Pi*x^2 + 1011*x^3 + 620*Nf*x^3 - 
        (18*I)*Pi*x^3 - (336*I)*Nf*Pi*x^3 + 192*Nf*x^4)*G[0, 0, 0, 1, x])/
      (6*(-1 + x)^2*x^2) + ((-393 + 164*Nf - (96*I)*Pi + (768*I)*Nf*Pi + 
        1263*x + 680*Nf*x + (120*I)*Pi*x - (1920*I)*Nf*Pi*x - 1698*x^2 - 
        2824*Nf*x^2 - (24*I)*Pi*x^2 + (1728*I)*Nf*Pi*x^2 + 612*x^3 + 
        2108*Nf*x^3 - (24*I)*Pi*x^3 - (192*I)*Nf*Pi*x^3)*G[0, 0, 1, 1, x])/
      (6*(-1 + x)^2*x^2) + ((-83 + 28*Nf + (24*I)*Pi - (224*I)*Nf*Pi - 
        195*x - 188*Nf*x + (4*I)*Pi*x + (336*I)*Nf*Pi*x - 139*x^2 + 
        604*Nf*x^2 - (32*I)*Pi*x^2 - (112*I)*Nf*Pi*x^2 - 64*Nf*x^3)*
       G[0, 1, 1, 1, x])/(2*(-1 + x)*x^2) + 
     ((168 - 192*Nf - 353*x + 480*Nf*x + 225*x^2 - 384*Nf*x^2 - 37*x^3 + 
        96*Nf*x^3)*G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((147 - 288*Nf - 331*x + 720*Nf*x + 39*x^2 - 552*Nf*x^2 - 14*x^3 + 
        168*Nf*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (2*(50 - 24*Nf - 111*x + 60*Nf*x + 53*x^2 - 48*Nf*x^2 - 17*x^3 + 
        12*Nf*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((-405 - 112*Nf + 896*x + 280*Nf*x - 608*x^2 - 280*Nf*x^2 + 215*x^3)*
       G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(57 - 127*x + 67*x^2 + 16*Nf*x^2 - 25*x^3 + 16*Nf*x^3)*
       G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (3*(-3 + 7*x + 13*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
     G[0, 1, x]*((-2*(50 - 24*Nf - 111*x + 60*Nf*x + 53*x^2 - 48*Nf*x^2 - 
          17*x^3 + 12*Nf*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
       ((-3744*I)*Pi + (660*I)*Nf*Pi + 711*Pi^2 - 636*Nf*Pi^2 + (87*I)*Pi^3 - 
         (960*I)*Nf*Pi^3 + (7560*I)*Pi*x + (3992*I)*Nf*Pi*x - 921*Pi^2*x - 
         592*Nf*Pi^2*x - (51*I)*Pi^3*x + (2400*I)*Nf*Pi^3*x - 
         (9585*I)*Pi*x^2 - (15220*I)*Nf*Pi*x^2 + 708*Pi^2*x^2 + 
         4880*Nf*Pi^2*x^2 - (141*I)*Pi^3*x^2 - (2016*I)*Nf*Pi^3*x^2 + 
         (4446*I)*Pi*x^3 + (13176*I)*Nf*Pi*x^3 - 468*Pi^2*x^3 - 
         3612*Nf*Pi^2*x^3 + (132*I)*Pi^3*x^3 + (384*I)*Nf*Pi^3*x^3 - 
         (4320*I)*Nf*Pi*x^4 + (1728*I)*Nf*Pi*x^5 - 360*Zeta[3] + 
         2880*Nf*Zeta[3] + 756*x*Zeta[3] - 7200*Nf*x*Zeta[3] - 
         1188*x^2*Zeta[3] + 6336*Nf*x^2*Zeta[3] + 396*x^3*Zeta[3] - 
         864*Nf*x^3*Zeta[3])/(36*(-1 + x)^2*x^2)) + 
     ((3585060*I)*Pi - (42800*I)*Nf*Pi - 1818180*Pi^2 + 610320*Nf*Pi^2 - 
       (775440*I)*Pi^3 + (222720*I)*Nf*Pi^3 + 42048*Pi^4 - 56832*Nf*Pi^4 + 
       (4554*I)*Pi^5 - (28800*I)*Nf*Pi^5 - 3734100*x + 1849840*Nf*x - 
       (11722320*I)*Pi*x + (7257280*I)*Nf*Pi*x + 6746760*Pi^2*x - 
       4841760*Nf*Pi^2*x + (1107000*I)*Pi^3*x - (270240*I)*Nf*Pi^3*x + 
       12294*Pi^4*x - 67008*Nf*Pi^4*x - (4140*I)*Pi^5*x + 
       (72000*I)*Nf*Pi^5*x + 9029070*x^2 - 11497880*Nf*x^2 + 
       (6701940*I)*Pi*x^2 - (12563440*I)*Nf*Pi*x^2 - 8076780*Pi^2*x^2 + 
       7500560*Nf*Pi^2*x^2 - (771120*I)*Pi^3*x^2 - (170880*I)*Nf*Pi^3*x^2 - 
       52677*Pi^4*x^2 + 431328*Nf*Pi^4*x^2 - (5364*I)*Pi^5*x^2 - 
       (52992*I)*Nf*Pi^5*x^2 - 9818010*x^3 + 15510760*Nf*x^3 + 
       (1435320*I)*Pi*x^3 + (5337440*I)*Nf*Pi*x^3 + 1917000*Pi^2*x^3 - 
       3541440*Nf*Pi^2*x^3 + (272160*I)*Pi^3*x^3 + (75360*I)*Nf*Pi^3*x^3 + 
       2943*Pi^4*x^3 - 311520*Nf*Pi^4*x^3 + (5166*I)*Pi^5*x^3 + 
       (19008*I)*Nf*Pi^5*x^3 + 4523040*x^4 - 5862720*Nf*x^4 + 
       (11520*I)*Nf*Pi*x^4 + 1931040*Pi^2*x^4 + 13120*Nf*Pi^2*x^4 + 
       (8640*I)*Pi^3*x^4 + (93120*I)*Nf*Pi^3*x^4 + 9024*Nf*Pi^4*x^4 - 
       699840*Pi^2*x^5 + 259200*Nf*Pi^2*x^5 + (51840*I)*Nf*Pi^3*x^5 + 
       4905360*Zeta[3] - 826560*Nf*Zeta[3] - (522720*I)*Pi*Zeta[3] - 
       (63360*I)*Nf*Pi*Zeta[3] - 656640*Pi^2*Zeta[3] + 
       760320*Nf*Pi^2*Zeta[3] - 2950560*x*Zeta[3] - 4118400*Nf*x*Zeta[3] + 
       (181440*I)*Pi*x*Zeta[3] - (1307520*I)*Nf*Pi*x*Zeta[3] + 
       1194480*Pi^2*x*Zeta[3] - 1900800*Nf*Pi^2*x*Zeta[3] - 
       2477520*x^2*Zeta[3] + 12170880*Nf*x^2*Zeta[3] - 
       (1270080*I)*Pi*x^2*Zeta[3] + (5074560*I)*Nf*Pi*x^2*Zeta[3] - 
       1142640*Pi^2*x^2*Zeta[3] + 1105920*Nf*Pi^2*x^2*Zeta[3] + 
       594000*x^3*Zeta[3] - 8602560*Nf*x^3*Zeta[3] + (639360*I)*Pi*x^3*
        Zeta[3] - (3893760*I)*Nf*Pi*x^3*Zeta[3] + 45360*Pi^2*x^3*Zeta[3] - 
       794880*Nf*Pi^2*x^3*Zeta[3] + 1503360*x^4*Zeta[3] + 
       2090880*Nf*x^4*Zeta[3] + (760320*I)*Nf*Pi*x^4*Zeta[3] - 
       622080*x^5*Zeta[3] - 725760*Nf*x^5*Zeta[3] - 1296000*Zeta[5] - 
       2695680*Nf*Zeta[5] + 3214080*x*Zeta[5] + 6739200*Nf*x*Zeta[5] - 
       3991680*x^2*Zeta[5] - 4976640*Nf*x^2*Zeta[5] + 362880*x^3*Zeta[5] + 
       1762560*Nf*x^3*Zeta[5])/(25920*(-1 + x)^2*x^2)))


==> anc/Results/Compton/Tree/0L_Compton_F1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(s + t)^(-1)


==> anc/Results/Compton/Tree/0L_Compton_F2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(s + t)^(-1)


==> anc/Results/Compton/Tree/0L_Compton_F3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-2/(s*t + t^2)


==> anc/Results/Compton/Tree/0L_Compton_F4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(s + 2*t)/(t*(s + t))


==> anc/Results/eMueMu/1L/1L_eMu_eMu_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-8/x + (Pi^2*(7 - 3*x))/(6*x) + (3*G[0, x])/x + 
 Pi*((-I)/x + (I*G[0, x])/(-1 + x)) + Nf*(-10/(9*x) + (2*G[0, x])/(3*x)) - 
 G[1, x]/x + ((2 - x^2)*G[0, 0, x])/((-1 + x)*x) + G[0, 1, x] + G[1, 0, x] + 
 ((2 - x)*G[1, 1, x])/x + eps*(-16/x + ((I/6)*Pi^3*(-3 + 2*x))/((-1 + x)*x) + 
   (8*G[0, x])/x - (2*G[1, x])/x + 
   Pi^2*((7 - 3*x)/(4*x) + ((1 - 7*x + 3*x^2)*G[0, x])/(6*(-1 + x)*x) + 
     ((1 + 3*x)*G[1, x])/(6*x)) - (3*(-2 + x^2)*G[0, 0, x])/(2*(-1 + x)*x) + 
   Nf*(-56/(27*x) + Pi^2/(18*x) + (10*G[0, x])/(9*x) - 
     (2*G[0, 0, x])/(3*x)) + ((-4 + 3*x)*G[0, 1, x])/(2*x) + 
   ((-4 + 3*x)*G[1, 0, x])/(2*x) + 
   Pi*((-2*I)/x - ((I/2)*(-4 + x)*G[0, x])/((-1 + x)*x) - 
     (I*G[0, 0, x])/(-1 + x) + (I*G[1, 0, x])/(-1 + x)) - 
   (3*(-2 + x)*G[1, 1, x])/(2*x) + (2*(-1 - x + x^2)*G[0, 0, 0, x])/
    ((-1 + x)*x) - G[0, 0, 1, x] - G[0, 1, 0, x] + G[1, 0, 0, x]/(-1 + x) - 
   G[1, 0, 1, x] - G[1, 1, 0, x] + (2*(-1 + x)*G[1, 1, 1, x])/x + 
   ((-14 + 20*x - 3*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 eps^2*(-32/x + (Pi^4*(73 - 25*x + 6*x^2))/(720*(-1 + x)*x) + 
   Pi^3*(((I/12)*(-7 + 4*x))/((-1 + x)*x) - ((I/12)*G[0, x])/(-1 + x) - 
     ((I/6)*G[1, x])/(-1 + x)) + ((8 - 2*x - 3*x^2)*G[0, 0, x])/
    ((-1 + x)*x) + ((-4 + 3*x)*G[0, 1, x])/x + ((-4 + 3*x)*G[1, 0, x])/x - 
   (3*(-2 + x)*G[1, 1, x])/x + Pi^2*((22 - 9*x)/(6*x) + 
     ((1 - 7*x + 3*x^2)*G[0, x])/(4*(-1 + x)*x) + ((-11 + 9*x)*G[1, x])/
      (12*x) + ((-2 + 12*x - 5*x^2)*G[0, 0, x])/(12*(-1 + x)*x) - 
     (7*G[0, 1, x])/12 + ((1 - 7*x)*G[1, 0, x])/(12*(-1 + x)) + 
     ((-2 - 5*x)*G[1, 1, x])/(12*x)) + (3*(-1 - x + x^2)*G[0, 0, 0, x])/
    ((-1 + x)*x) + ((4 - 3*x)*G[0, 0, 1, x])/(2*x) + 
   ((4 - 3*x)*G[0, 1, 0, x])/(2*x) + ((4 - x)*G[1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 1, 0, x])/(2*x) + 
   ((-5 + 3*x)*G[1, 1, 1, x])/x + ((2 + 4*x - 3*x^2)*G[0, 0, 0, 0, x])/
    ((-1 + x)*x) + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
   G[0, 1, 0, 0, x]/(1 - x) + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
   G[0, 1, 1, 1, x] + ((-1 - x)*G[1, 0, 0, 0, x])/(-1 + x) + 
   G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/(-1 + x) + 
   G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + ((2 - 3*x)*G[1, 1, 1, 1, x])/x + 
   ((-14 + 20*x - 3*x^2)*Zeta[3])/(2*(-1 + x)*x) + 
   Pi*((-4*I)/x - (I*(-4 + x)*G[0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 0, x])/((-1 + x)*x) - ((I/2)*(-4 + x)*G[1, 0, x])/
      ((-1 + x)*x) + (I*G[0, 0, 0, x])/(-1 + x) - 
     (I*G[0, 1, 0, x])/(-1 + x) - (I*G[1, 0, 0, x])/(-1 + x) + 
     (I*G[1, 1, 0, x])/(-1 + x) + (((14*I)/3)*Zeta[3])/x) + 
   Nf*(-328/(81*x) + (56*G[0, x])/(27*x) + Pi^2*(5/(54*x) - G[0, x]/(18*x)) - 
     (10*G[0, 0, x])/(9*x) + (2*G[0, 0, 0, x])/(3*x) + (14*Zeta[3])/(9*x)) + 
   G[0, x]*(16/x + ((14 - 20*x + 3*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]*(-4/x + ((-14 + 14*x + 3*x^2)*Zeta[3])/(3*(-1 + x)*x))) + 
 eps^3*(-64/x + ((I/720)*Pi^5*(-15 + 31*x))/((-1 + x)*x) + 
   Pi^4*((73 - 25*x + 6*x^2)/(480*(-1 + x)*x) + ((47 - 35*x - 6*x^2)*G[0, x])/
      (720*(-1 + x)*x) + ((-47 + 107*x - 6*x^2)*G[1, x])/(720*(-1 + x)*x)) + 
   Pi^3*(((I/6)*(-7 + 4*x))/((-1 + x)*x) + ((I/24)*(-4 + x)*G[0, x])/
      ((-1 + x)*x) + ((I/12)*(-4 + x)*G[1, x])/((-1 + x)*x) + 
     ((I/12)*G[0, 0, x])/(-1 + x) + ((I/6)*G[0, 1, x])/(-1 + x) - 
     ((I/12)*G[1, 0, x])/(-1 + x) - ((I/6)*G[1, 1, x])/(-1 + x)) + 
   (2*(-4 - 2*x + 3*x^2)*G[0, 0, 0, x])/((-1 + x)*x) + 
   ((4 - 3*x)*G[0, 0, 1, x])/x + ((4 - 3*x)*G[0, 1, 0, x])/x + 
   ((4 - x)*G[1, 0, 0, x])/((-1 + x)*x) + ((4 - 3*x)*G[1, 0, 1, x])/x + 
   ((4 - 3*x)*G[1, 1, 0, x])/x + (2*(-5 + 3*x)*G[1, 1, 1, x])/x - 
   (3*(-2 - 4*x + 3*x^2)*G[0, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[0, 0, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[0, 0, 1, 0, x])/
    (2*x) + ((-4 + x)*G[0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[0, 1, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[0, 1, 1, 0, x])/
    (2*x) + ((4 - 3*x)*G[0, 1, 1, 1, x])/(2*x) - 
   (3*(4 - 3*x + x^2)*G[1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[1, 0, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[1, 0, 1, 0, x])/
    (2*x) + ((4 - x)*G[1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((-4 + 3*x)*G[1, 1, 0, 1, x])/(2*x) + ((-4 + 3*x)*G[1, 1, 1, 0, x])/
    (2*x) + ((14 - 9*x)*G[1, 1, 1, 1, x])/(2*x) + 
   (2*(-1 - 3*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)*x) - 
   G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] + G[0, 0, 1, 0, 0, x]/(-1 + x) - 
   G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
   ((1 + x)*G[0, 1, 0, 0, 0, x])/(-1 + x) - G[0, 1, 0, 0, 1, x] - 
   G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x]/(1 - x) - G[0, 1, 1, 0, 1, x] - 
   G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
   ((1 + 2*x)*G[1, 0, 0, 0, 0, x])/(-1 + x) - G[1, 0, 0, 0, 1, x] - 
   G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x]/(1 - x) - G[1, 0, 1, 0, 1, x] - 
   G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + ((-3 + x)*G[1, 1, 0, 0, 0, x])/
    (-1 + x) - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] + 
   G[1, 1, 1, 0, 0, x]/(-1 + x) - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
   (2*(-1 + 2*x)*G[1, 1, 1, 1, 1, x])/x + ((-56 + 74*x - 9*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + G[0, 1, x]*((2*(-4 + 3*x))/x + 
     ((7 - 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[1, 0, x]*((2*(-4 + 3*x))/x + ((7 - 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 0, x]*((-2*(-8 + 2*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-7 + 3*x + 2*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[0, x]*(32/x + ((14 - 20*x + 3*x^2)*Zeta[3])/(2*(-1 + x)*x)) + 
   G[1, 1, x]*((-6*(-2 + x))/x + ((14 - 15*x + 4*x^2)*Zeta[3])/
      (3*(-1 + x)*x)) + G[1, x]*(-8/x + ((10 - 10*x + 9*x^2)*Zeta[3])/
      (6*(-1 + x)*x)) + Pi^2*((22 - 9*x)/(3*x) + ((4 - 22*x + 9*x^2)*G[0, x])/
      (6*(-1 + x)*x) + ((-11 + 9*x)*G[1, x])/(6*x) + 
     ((-2 + 12*x - 5*x^2)*G[0, 0, x])/(8*(-1 + x)*x) - 
     (7*(-4 + 3*x)*G[0, 1, x])/(24*x) + ((-52 + 55*x - 21*x^2)*G[1, 0, x])/
      (24*(-1 + x)*x) + ((6 - 5*x)*G[1, 1, x])/(8*x) + 
     ((1 - 5*x + 2*x^2)*G[0, 0, 0, x])/(6*(-1 + x)*x) + 
     (7*G[0, 0, 1, x])/12 + ((-1 + 7*x)*G[0, 1, 0, x])/(12*(-1 + x)) + 
     G[0, 1, 1, x]/2 + ((-1 + 6*x)*G[1, 0, 0, x])/(12*(-1 + x)) + 
     (7*G[1, 0, 1, x])/12 + ((-13 + 7*x)*G[1, 1, 0, x])/(12*(-1 + x)) + 
     ((1 + 2*x)*G[1, 1, 1, x])/(6*x) + ((98 - 146*x + 45*x^2)*Zeta[3])/
      (36*(-1 + x)*x)) + Pi*((-8*I)/x + (I*(-4 + x)*G[0, 0, x])/
      ((-1 + x)*x) - (I*(-4 + x)*G[1, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[0, 0, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 1, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[1, 0, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[1, 1, 0, x])/((-1 + x)*x) - (I*G[0, 0, 0, 0, x])/
      (-1 + x) + (I*G[0, 0, 1, 0, x])/(-1 + x) + (I*G[0, 1, 0, 0, x])/
      (-1 + x) - (I*G[0, 1, 1, 0, x])/(-1 + x) + (I*G[1, 0, 0, 0, x])/
      (-1 + x) - (I*G[1, 0, 1, 0, x])/(-1 + x) - (I*G[1, 1, 0, 0, x])/
      (-1 + x) + (I*G[1, 1, 1, 0, x])/(-1 + x) + (((7*I)/3)*Zeta[3])/x + 
     G[0, x]*(((-2*I)*(-4 + x))/((-1 + x)*x) - (((7*I)/3)*Zeta[3])/
        (-1 + x))) + Nf*(-1952/(243*x) + (47*Pi^4)/(2160*x) - 
     (56*G[0, 0, x])/(27*x) + Pi^2*(14/(81*x) - (5*G[0, x])/(54*x) + 
       G[0, 0, x]/(18*x)) + (10*G[0, 0, 0, x])/(9*x) - 
     (2*G[0, 0, 0, 0, x])/(3*x) + (70*Zeta[3])/(27*x) + 
     G[0, x]*(328/(81*x) - (14*Zeta[3])/(9*x))) + 
   ((-62 + 72*x - 5*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
 eps^4*(-128/x + (Pi^6*(437 - 1670*x + 963*x^2))/(60480*(-1 + x)*x) + 
   Pi^5*(((-1/1440*I)*(-49 + x))/((-1 + x)*x) - (((47*I)/1440)*G[0, x])/
      (-1 + x) + ((I/45)*G[1, x])/(-1 + x)) + 
   Pi^4*((86 - 14*x + 9*x^2)/(360*(-1 + x)*x) + ((47 - 35*x - 6*x^2)*G[0, x])/
      (480*(-1 + x)*x) + ((145 + 35*x - 18*x^2)*G[1, x])/(1440*(-1 + x)*x) + 
     ((-94 - 24*x + 59*x^2)*G[0, 0, x])/(1440*(-1 + x)*x) + 
     ((-73 - 35*x)*G[0, 1, x])/(1440*(-1 + x)) + ((47 - 35*x)*G[1, 0, x])/
      (1440*(-1 + x)) + ((94 - 45*x + 59*x^2)*G[1, 1, x])/
      (1440*(-1 + x)*x)) + ((8 + 10*x - 9*x^2)*G[0, 0, 0, 0, x])/
    ((-1 + x)*x) + ((-4 + 3*x)*G[0, 0, 0, 1, x])/x + 
   ((-4 + 3*x)*G[0, 0, 1, 0, x])/x + ((-4 + x)*G[0, 1, 0, 0, x])/
    ((-1 + x)*x) + ((-4 + 3*x)*G[0, 1, 0, 1, x])/x + 
   ((-4 + 3*x)*G[0, 1, 1, 0, x])/x + ((4 - 3*x)*G[0, 1, 1, 1, x])/x - 
   (3*(4 - 3*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)*x) + 
   ((-4 + 3*x)*G[1, 0, 0, 1, x])/x + ((-4 + 3*x)*G[1, 0, 1, 0, x])/x + 
   ((4 - x)*G[1, 1, 0, 0, x])/((-1 + x)*x) + ((-4 + 3*x)*G[1, 1, 0, 1, x])/
    x + ((-4 + 3*x)*G[1, 1, 1, 0, x])/x + ((14 - 9*x)*G[1, 1, 1, 1, x])/x + 
   (3*(-1 - 3*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/((-1 + x)*x) + 
   ((4 - 3*x)*G[0, 0, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 0, 0, 1, 0, x])/
    (2*x) + ((4 - x)*G[0, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[0, 0, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 0, 1, 1, 0, x])/
    (2*x) + ((-4 + 3*x)*G[0, 0, 1, 1, 1, x])/(2*x) + 
   (3*(4 - 3*x + x^2)*G[0, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[0, 1, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 1, 0, 1, 0, x])/
    (2*x) + ((-4 + x)*G[0, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[0, 1, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[0, 1, 1, 1, 0, x])/
    (2*x) + ((-4 + 3*x)*G[0, 1, 1, 1, 1, x])/x + 
   ((20 - 17*x + 6*x^2)*G[1, 0, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 0, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 0, 0, 1, 0, x])/
    (2*x) + ((-4 + x)*G[1, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 0, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 0, 1, 1, 0, x])/
    (2*x) + ((-4 + 3*x)*G[1, 0, 1, 1, 1, x])/(2*x) + 
   ((-4 - 5*x + 3*x^2)*G[1, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 1, 0, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 1, 0, 1, 0, x])/
    (2*x) + ((4 - x)*G[1, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
   ((4 - 3*x)*G[1, 1, 1, 0, 1, x])/(2*x) + ((4 - 3*x)*G[1, 1, 1, 1, 0, x])/
    (2*x) + (3*(-3 + 2*x)*G[1, 1, 1, 1, 1, x])/x + 
   ((2 + 8*x - 5*x^2)*G[0, 0, 0, 0, 0, 0, x])/((-1 + x)*x) + 
   G[0, 0, 0, 0, 0, 1, x] + G[0, 0, 0, 0, 1, 0, x] + 
   G[0, 0, 0, 1, 0, 0, x]/(1 - x) + G[0, 0, 0, 1, 0, 1, x] + 
   G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] + 
   ((-1 - x)*G[0, 0, 1, 0, 0, 0, x])/(-1 + x) + G[0, 0, 1, 0, 0, 1, x] + 
   G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 0, x]/(-1 + x) + 
   G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
   2*G[0, 0, 1, 1, 1, 1, x] + ((-1 - 2*x)*G[0, 1, 0, 0, 0, 0, x])/(-1 + x) + 
   G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] + 
   G[0, 1, 0, 1, 0, 0, x]/(-1 + x) + G[0, 1, 0, 1, 0, 1, x] + 
   G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] + 
   ((3 - x)*G[0, 1, 1, 0, 0, 0, x])/(-1 + x) + G[0, 1, 1, 0, 0, 1, x] + 
   G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 0, x]/(1 - x) + 
   G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
   3*G[0, 1, 1, 1, 1, 1, x] + ((-1 - 3*x)*G[1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
   G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] + 
   G[1, 0, 0, 1, 0, 0, x]/(-1 + x) + G[1, 0, 0, 1, 0, 1, x] + 
   G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] + 
   ((3 - x)*G[1, 0, 1, 0, 0, 0, x])/(-1 + x) + G[1, 0, 1, 0, 0, 1, x] + 
   G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 0, x]/(1 - x) + 
   G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
   2*G[1, 0, 1, 1, 1, 1, x] + ((5 - 2*x)*G[1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
   G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
   G[1, 1, 0, 1, 0, 0, x]/(1 - x) + G[1, 1, 0, 1, 0, 1, x] + 
   G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] + 
   ((-1 - x)*G[1, 1, 1, 0, 0, 0, x])/(-1 + x) + G[1, 1, 1, 0, 0, 1, x] + 
   G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 0, x]/(-1 + x) + 
   G[1, 1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 1, 0, x] + 
   ((2 - 5*x)*G[1, 1, 1, 1, 1, 1, x])/x - (2*(56 - 74*x + 9*x^2)*Zeta[3])/
    (3*(-1 + x)*x) + ((-2 + x)*G[0, 1, 1, x]*Zeta[3])/(-1 + x) + 
   (7*(7 - 13*x + 3*x^2)*Zeta[3]^2)/(9*(-1 + x)*x) + 
   Pi^3*(((I/3)*(-7 + 4*x))/((-1 + x)*x) + ((I/12)*(-4 + x)*G[0, x])/
      ((-1 + x)*x) + ((I/6)*(-4 + x)*G[1, x])/((-1 + x)*x) - 
     ((I/24)*(-4 + x)*G[0, 0, x])/((-1 + x)*x) - ((I/12)*(-4 + x)*G[0, 1, x])/
      ((-1 + x)*x) + ((I/24)*(-4 + x)*G[1, 0, x])/((-1 + x)*x) + 
     ((I/12)*(-4 + x)*G[1, 1, x])/((-1 + x)*x) - ((I/12)*G[0, 0, 0, x])/
      (-1 + x) - ((I/6)*G[0, 0, 1, x])/(-1 + x) + ((I/12)*G[0, 1, 0, x])/
      (-1 + x) + ((I/6)*G[0, 1, 1, x])/(-1 + x) + ((I/12)*G[1, 0, 0, x])/
      (-1 + x) + ((I/6)*G[1, 0, 1, x])/(-1 + x) - ((I/12)*G[1, 1, 0, x])/
      (-1 + x) - ((I/6)*G[1, 1, 1, x])/(-1 + x) - 
     (((7*I)/18)*(-3 + 2*x)*Zeta[3])/((-1 + x)*x)) + 
   G[1, 0, 0, x]*((-2*(-4 + x))/((-1 + x)*x) + ((-7 + 3*x)*Zeta[3])/
      (3*(-1 + x))) + G[1, 0, 1, x]*((-2*(-4 + 3*x))/x + 
     ((-13 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[1, 1, 0, x]*((-2*(-4 + 3*x))/x + ((-13 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 0, 1, x]*((-2*(-4 + 3*x))/x + ((-7 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 1, 0, x]*((-2*(-4 + 3*x))/x + ((-7 + 10*x)*Zeta[3])/(3*(-1 + x))) + 
   G[0, 1, x]*((4*(-4 + 3*x))/x + ((-52 + 73*x - 30*x^2)*Zeta[3])/
      (6*(-1 + x)*x)) + G[1, 0, x]*((4*(-4 + 3*x))/x + 
     ((-52 + 73*x - 30*x^2)*Zeta[3])/(6*(-1 + x)*x)) + 
   G[0, 0, 0, x]*((4*(-4 - 2*x + 3*x^2))/((-1 + x)*x) + 
     ((14 + 8*x - 11*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, 1, 1, x]*((4*(-5 + 3*x))/x + ((-14 + 28*x - 11*x^2)*Zeta[3])/
      (3*(-1 + x)*x)) + G[0, 0, x]*((-4*(-8 + 2*x + 3*x^2))/((-1 + x)*x) + 
     ((-7 + 3*x + 2*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, 1, x]*((-12*(-2 + x))/x + ((14 - 15*x + 4*x^2)*Zeta[3])/
      (2*(-1 + x)*x)) + Pi^2*((-2*(-22 + 9*x))/(3*x) + 
     ((-8 + 38*x - 15*x^2)*G[0, 0, x])/(12*(-1 + x)*x) - 
     (7*(-4 + 3*x)*G[0, 1, x])/(12*x) + ((-52 + 55*x - 21*x^2)*G[1, 0, x])/
      (12*(-1 + x)*x) + ((6 - 5*x)*G[1, 1, x])/(4*x) + 
     ((1 - 5*x + 2*x^2)*G[0, 0, 0, x])/(4*(-1 + x)*x) + 
     (7*(-4 + 3*x)*G[0, 0, 1, x])/(24*x) + 
     ((52 - 55*x + 21*x^2)*G[0, 1, 0, x])/(24*(-1 + x)*x) + 
     ((-4 + 3*x)*G[0, 1, 1, x])/(4*x) + ((44 - 47*x + 18*x^2)*G[1, 0, 0, x])/
      (24*(-1 + x)*x) + (7*(-4 + 3*x)*G[1, 0, 1, x])/(24*x) + 
     ((4 - 43*x + 21*x^2)*G[1, 1, 0, x])/(24*(-1 + x)*x) + 
     ((-7 + 6*x)*G[1, 1, 1, x])/(12*x) + 
     ((-2 + 8*x - 3*x^2)*G[0, 0, 0, 0, x])/(12*(-1 + x)*x) - 
     (7*G[0, 0, 0, 1, x])/12 + ((1 - 7*x)*G[0, 0, 1, 0, x])/(12*(-1 + x)) - 
     G[0, 0, 1, 1, x]/2 + ((1 - 6*x)*G[0, 1, 0, 0, x])/(12*(-1 + x)) - 
     (7*G[0, 1, 0, 1, x])/12 + ((13 - 7*x)*G[0, 1, 1, 0, x])/(12*(-1 + x)) - 
     (5*G[0, 1, 1, 1, x])/12 + ((1 - 5*x)*G[1, 0, 0, 0, x])/(12*(-1 + x)) - 
     (7*G[1, 0, 0, 1, x])/12 + ((13 - 7*x)*G[1, 0, 1, 0, x])/(12*(-1 + x)) - 
     G[1, 0, 1, 1, x]/2 + ((11 - 6*x)*G[1, 1, 0, 0, x])/(12*(-1 + x)) - 
     (7*G[1, 1, 0, 1, x])/12 + ((1 - 7*x)*G[1, 1, 1, 0, x])/(12*(-1 + x)) + 
     ((-2 - 3*x)*G[1, 1, 1, 1, x])/(12*x) + ((98 - 146*x + 45*x^2)*Zeta[3])/
      (24*(-1 + x)*x) + G[1, x]*((-11 + 9*x)/(3*x) + 
       ((14 + 28*x - 45*x^2)*Zeta[3])/(36*(-1 + x)*x)) + 
     G[0, x]*((4 - 22*x + 9*x^2)/(3*(-1 + x)*x) + 
       ((-14 + 104*x - 45*x^2)*Zeta[3])/(36*(-1 + x)*x))) - 
   (3*(62 - 72*x + 5*x^2)*Zeta[5])/(10*(-1 + x)*x) + 
   Pi*((-16*I)/x - (I*(-4 + x)*G[0, 0, 0, x])/((-1 + x)*x) + 
     (I*(-4 + x)*G[0, 1, 0, x])/((-1 + x)*x) + (I*(-4 + x)*G[1, 0, 0, x])/
      ((-1 + x)*x) - (I*(-4 + x)*G[1, 1, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 0, 0, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[0, 0, 1, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[0, 1, 0, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[0, 1, 1, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[1, 0, 0, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[1, 0, 1, 0, x])/((-1 + x)*x) + 
     ((I/2)*(-4 + x)*G[1, 1, 0, 0, x])/((-1 + x)*x) - 
     ((I/2)*(-4 + x)*G[1, 1, 1, 0, x])/((-1 + x)*x) + 
     (I*G[0, 0, 0, 0, 0, x])/(-1 + x) - (I*G[0, 0, 0, 1, 0, x])/(-1 + x) - 
     (I*G[0, 0, 1, 0, 0, x])/(-1 + x) + (I*G[0, 0, 1, 1, 0, x])/(-1 + x) - 
     (I*G[0, 1, 0, 0, 0, x])/(-1 + x) + (I*G[0, 1, 0, 1, 0, x])/(-1 + x) + 
     (I*G[0, 1, 1, 0, 0, x])/(-1 + x) - (I*G[0, 1, 1, 1, 0, x])/(-1 + x) - 
     (I*G[1, 0, 0, 0, 0, x])/(-1 + x) + (I*G[1, 0, 0, 1, 0, x])/(-1 + x) + 
     (I*G[1, 0, 1, 0, 0, x])/(-1 + x) - (I*G[1, 0, 1, 1, 0, x])/(-1 + x) + 
     (I*G[1, 1, 0, 0, 0, x])/(-1 + x) - (I*G[1, 1, 0, 1, 0, x])/(-1 + x) - 
     (I*G[1, 1, 1, 0, 0, x])/(-1 + x) + (I*G[1, 1, 1, 1, 0, x])/(-1 + x) + 
     (((14*I)/3)*Zeta[3])/x + G[1, 0, x]*(((-2*I)*(-4 + x))/((-1 + x)*x) - 
       (((7*I)/3)*Zeta[3])/(-1 + x)) + G[0, 0, x]*
      (((2*I)*(-4 + x))/((-1 + x)*x) + (((7*I)/3)*Zeta[3])/(-1 + x)) + 
     G[0, x]*(((-4*I)*(-4 + x))/((-1 + x)*x) + (((7*I)/6)*(-4 + x)*Zeta[3])/
        ((-1 + x)*x)) + (((62*I)/5)*Zeta[5])/x) + 
   Nf*(-11680/(729*x) + Pi^4*(47/(1296*x) - (47*G[0, x])/(2160*x)) + 
     (56*G[0, 0, 0, x])/(27*x) - (10*G[0, 0, 0, 0, x])/(9*x) + 
     (2*G[0, 0, 0, 0, 0, x])/(3*x) + (392*Zeta[3])/(81*x) + 
     G[0, x]*(1952/(243*x) - (70*Zeta[3])/(27*x)) + 
     Pi^2*(82/(243*x) - (14*G[0, x])/(81*x) + (5*G[0, 0, x])/(54*x) - 
       G[0, 0, 0, x]/(18*x) - (7*Zeta[3])/(54*x)) + 
     G[0, 0, x]*(-328/(81*x) + (14*Zeta[3])/(9*x)) + (62*Zeta[5])/(15*x)) + 
   G[0, x]*(64/x + ((56 - 74*x + 9*x^2)*Zeta[3])/(3*(-1 + x)*x) + 
     ((62 - 72*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x)) + 
   G[1, x]*(-16/x + ((10 - 10*x + 9*x^2)*Zeta[3])/(3*(-1 + x)*x) + 
     ((-62 + 62*x + 5*x^2)*Zeta[5])/(5*(-1 + x)*x)))


==> anc/Results/eMueMu/1L/1L_eMu_eMu_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Pi^2*(2 - x))/x + (2*G[0, x])/(-1 + x) + 
 Pi*((2*I)/((-1 + x)*x) + ((2*I)*(-2 + x)*G[0, x])/((-1 + x)^2*x)) - 
 (2*G[1, x])/x - (2*(4 - 4*x + x^2)*G[0, 0, x])/(-1 + x)^2 + 
 (2*(-2 + x)*G[0, 1, x])/x + (2*(-2 + x)*G[1, 0, x])/x - 
 (2*(-2 + x)*G[1, 1, x])/x + eps*(((-1/3*I)*Pi^3*(-2 + x))/((-1 + x)^2*x) + 
   (2*G[0, x])/(-1 + x) + ((4 - 3*x)*G[1, x])/((-1 + x)*x) + 
   Pi^2*((-6 + 5*x - x^2)/(2*(-1 + x)*x) + ((4 - 4*x + x^2)*G[0, x])/
      (-1 + x)^2 + ((-2 + x)*G[1, x])/x) + ((-4 + 4*x - x^2)*G[0, 0, x])/
    (-1 + x)^2 + ((-4 + x)*G[0, 1, x])/x + ((-4 + x)*G[1, 0, x])/x + 
   Pi*(((-I)*(-4 + x))/((-1 + x)*x) + (I*(-4 + 3*x)*G[0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, x])/((-1 + x)^2*x) + ((2*I)*(-2 + x)*G[1, 0, x])/
      ((-1 + x)^2*x)) + ((6 - x)*G[1, 1, x])/x + 
   (4*(4 - 4*x + x^2)*G[0, 0, 0, x])/(-1 + x)^2 - 
   (2*(-2 + x)*G[0, 0, 1, x])/x - (2*(-2 + x)*G[0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, x])/((-1 + x)^2*x) - (2*(-2 + x)*G[1, 0, 1, x])/x - 
   (2*(-2 + x)*G[1, 1, 0, x])/x + (4*(-2 + x)*G[1, 1, 1, x])/x - 
   (2*(4 - 4*x + x^2)*Zeta[3])/(-1 + x)^2) + 
 eps^2*((Pi^4*(-20 + 14*x - 4*x^2 + x^3))/(60*(-1 + x)^2*x) + 
   Pi^3*(((-1/6*I)*(-7 + 6*x))/((-1 + x)^2*x) - ((I/6)*(-2 + x)*G[0, x])/
      ((-1 + x)^2*x) - ((I/3)*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
   ((-10 + 10*x - 3*x^2)*G[0, 0, x])/(-1 + x)^2 + 
   ((8 - 10*x + 3*x^2)*G[0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 0, x])/((-1 + x)*x) + 
   ((-12 + 13*x - 3*x^2)*G[1, 1, x])/((-1 + x)*x) + 
   Pi^2*((-12 + 11*x - 3*x^2)/(2*(-1 + x)*x) + ((19 - 19*x + 3*x^2)*G[0, x])/
      (6*(-1 + x)^2) + ((-11 + 3*x)*G[1, x])/(6*x) - 
     (5*(4 - 4*x + x^2)*G[0, 0, x])/(6*(-1 + x)^2) - 
     (7*(-2 + x)*G[0, 1, x])/(6*x) + ((26 - 41*x + 28*x^2 - 7*x^3)*
       G[1, 0, x])/(6*(-1 + x)^2*x) - (5*(-2 + x)*G[1, 1, x])/(6*x)) + 
   (2*(5 - 5*x + x^2)*G[0, 0, 0, x])/(-1 + x)^2 + ((4 - x)*G[0, 0, 1, x])/x + 
   ((4 - x)*G[0, 1, 0, x])/x + ((-4 + 3*x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 0, 1, x])/x + ((4 - x)*G[1, 1, 0, x])/x + 
   Pi*(((-2*I)*(-4 + x))/((-1 + x)*x) - (I*(8 - 6*x + x^2)*G[0, x])/
      ((-1 + x)^2*x) - (I*(-4 + 3*x)*G[0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 0, x])/((-1 + x)^2*x)) + 
   (2*(-5 + x)*G[1, 1, 1, x])/x - (6*(4 - 4*x + x^2)*G[0, 0, 0, 0, x])/
    (-1 + x)^2 + (2*(-2 + x)*G[0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 0, x])/x - (2*(-2 + x)*G[0, 1, 0, 0, x])/
    ((-1 + x)^2*x) + (2*(-2 + x)*G[0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 1, 0, x])/x - (2*(-2 + x)*G[0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 0, 1, x])/x + (2*(-2 + x)*G[1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 0, 1, x])/x + (2*(-2 + x)*G[1, 1, 1, 0, x])/x - 
   (6*(-2 + x)*G[1, 1, 1, 1, x])/x + ((-6 + 6*x - x^2)*Zeta[3])/(-1 + x)^2 + 
   G[0, x]*(4/(-1 + x) + (2*(-2 + x)^2*Zeta[3])/(-1 + x)^2) + 
   G[1, x]*((-2*(-4 + 3*x))/((-1 + x)*x) + 
     (2*(-2 + x)*(2 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x))) + 
 eps^3*((((2*I)/45)*Pi^5*(-2 + x))/((-1 + x)^2*x) + 
   Pi^4*((-60 + 56*x - 6*x^2 + x^3)/(120*(-1 + x)^2*x) + 
     ((-4 + 4*x - x^2)*G[0, x])/(60*(-1 + x)^2) + 
     ((-16 + 4*x + 4*x^2 - x^3)*G[1, x])/(60*(-1 + x)^2*x)) + 
   Pi^3*(((I/12)*(28 - 27*x + 5*x^2))/((-1 + x)^2*x) - 
     ((I/12)*(-4 + 3*x)*G[0, x])/((-1 + x)^2*x) - ((I/6)*(-4 + 3*x)*G[1, x])/
      ((-1 + x)^2*x) + ((I/6)*(-2 + x)*G[0, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*(-2 + x)*G[0, 1, x])/((-1 + x)^2*x) - ((I/6)*(-2 + x)*G[1, 0, x])/
      ((-1 + x)^2*x) - ((I/3)*(-2 + x)*G[1, 1, x])/((-1 + x)^2*x)) + 
   (2*(11 - 11*x + 3*x^2)*G[0, 0, 0, x])/(-1 + x)^2 + 
   ((-8 + 10*x - 3*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
   ((-8 + 10*x - 3*x^2)*G[0, 1, 0, x])/((-1 + x)*x) + 
   ((-8 + 6*x - x^2)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
   ((-8 + 10*x - 3*x^2)*G[1, 0, 1, x])/((-1 + x)*x) + 
   ((-8 + 10*x - 3*x^2)*G[1, 1, 0, x])/((-1 + x)*x) + 
   ((20 - 23*x + 6*x^2)*G[1, 1, 1, x])/((-1 + x)*x) + 
   ((-16 + 16*x - 3*x^2)*G[0, 0, 0, 0, x])/(-1 + x)^2 + 
   ((-4 + x)*G[0, 0, 0, 1, x])/x + ((-4 + x)*G[0, 0, 1, 0, x])/x + 
   ((4 - 3*x)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) + ((-4 + x)*G[0, 1, 0, 1, x])/
    x + ((-4 + x)*G[0, 1, 1, 0, x])/x + ((4 - x)*G[0, 1, 1, 1, x])/x + 
   ((12 - 15*x + 6*x^2 - x^3)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((-4 + x)*G[1, 0, 0, 1, x])/x + ((-4 + x)*G[1, 0, 1, 0, x])/x + 
   ((-4 + 3*x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((-4 + x)*G[1, 1, 0, 1, x])/x + ((-4 + x)*G[1, 1, 1, 0, x])/x + 
   ((14 - 3*x)*G[1, 1, 1, 1, x])/x + (8*(4 - 4*x + x^2)*G[0, 0, 0, 0, 0, x])/
    (-1 + x)^2 - (2*(-2 + x)*G[0, 0, 0, 0, 1, x])/x - 
   (2*(-2 + x)*G[0, 0, 0, 1, 0, x])/x + (2*(-2 + x)*G[0, 0, 1, 0, 0, x])/
    ((-1 + x)^2*x) - (2*(-2 + x)*G[0, 0, 1, 0, 1, x])/x - 
   (2*(-2 + x)*G[0, 0, 1, 1, 0, x])/x + (2*(-2 + x)*G[0, 0, 1, 1, 1, x])/x + 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[0, 1, 0, 0, 1, x])/x - (2*(-2 + x)*G[0, 1, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[0, 1, 1, 0, 1, x])/x - (2*(-2 + x)*G[0, 1, 1, 1, 0, x])/x + 
   (4*(-2 + x)*G[0, 1, 1, 1, 1, x])/x + 
   (2*(-2 + x)*(5 - 4*x + 2*x^2)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 0, 0, 0, 1, x])/x - (2*(-2 + x)*G[1, 0, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 0, 1, 0, 1, x])/x - (2*(-2 + x)*G[1, 0, 1, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 0, 1, 1, 1, x])/x + 
   (2*(-2 + x)*(-1 - 2*x + x^2)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 1, 0, 0, 1, x])/x - (2*(-2 + x)*G[1, 1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
   (2*(-2 + x)*G[1, 1, 1, 0, 1, x])/x - (2*(-2 + x)*G[1, 1, 1, 1, 0, x])/x + 
   (8*(-2 + x)*G[1, 1, 1, 1, 1, x])/x - (3*(4 - 4*x + x^2)*Zeta[3])/
    (-1 + x)^2 + G[0, 0, x]*((-2*(10 - 10*x + 3*x^2))/(-1 + x)^2 + 
     (8*(4 - 4*x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, x]*(8/(-1 + x) + ((32 - 32*x + 3*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, x]*((-4*(-4 + 3*x))/((-1 + x)*x) + 
     ((-10 + 8*x - 4*x^2 + 3*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, x]*((-2*(12 - 13*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-14 + 23*x - 16*x^2 + 4*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((2*(8 - 10*x + 3*x^2))/((-1 + x)*x) - 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((2*(8 - 10*x + 3*x^2))/((-1 + x)*x) - 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   Pi^2*((-12 + 11*x - 3*x^2)/((-1 + x)*x) + ((37 - 37*x + 9*x^2)*G[0, x])/
      (6*(-1 + x)^2) + ((44 - 57*x + 18*x^2)*G[1, x])/(12*(-1 + x)*x) + 
     ((-32 + 32*x - 5*x^2)*G[0, 0, x])/(12*(-1 + x)^2) - 
     (7*(-4 + x)*G[0, 1, x])/(12*x) + ((52 - 81*x + 42*x^2 - 7*x^3)*
       G[1, 0, x])/(12*(-1 + x)^2*x) + ((18 - 5*x)*G[1, 1, x])/(12*x) + 
     (2*(4 - 4*x + x^2)*G[0, 0, 0, x])/(3*(-1 + x)^2) + 
     (7*(-2 + x)*G[0, 0, 1, x])/(6*x) + ((-26 + 41*x - 28*x^2 + 7*x^3)*
       G[0, 1, 0, x])/(6*(-1 + x)^2*x) + ((-2 + x)*G[0, 1, 1, x])/x + 
     ((-2 + x)*(11 - 12*x + 6*x^2)*G[1, 0, 0, x])/(6*(-1 + x)^2*x) + 
     (7*(-2 + x)*G[1, 0, 1, x])/(6*x) + ((-2 + 29*x - 28*x^2 + 7*x^3)*
       G[1, 1, 0, x])/(6*(-1 + x)^2*x) + (2*(-2 + x)*G[1, 1, 1, x])/(3*x) + 
     ((-28 + 74*x - 60*x^2 + 15*x^3)*Zeta[3])/(6*(-1 + x)^2*x)) + 
   Pi*(((-4*I)*(-4 + x))/((-1 + x)*x) + (I*(8 - 6*x + x^2)*G[0, 0, x])/
      ((-1 + x)^2*x) - (I*(8 - 6*x + x^2)*G[1, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[0, 1, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     (((14*I)/3)*Zeta[3])/((-1 + x)*x) + 
     G[0, x]*(((-2*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*(-2 + x)*Zeta[3])/((-1 + x)^2*x))) - 
   (2*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
 eps^4*((Pi^6*(-154 + 505*x - 428*x^2 + 107*x^3))/(3360*(-1 + x)^2*x) + 
   Pi^5*(((I/720)*(-49 + 33*x))/((-1 + x)^2*x) - 
     (((47*I)/720)*(-2 + x)*G[0, x])/((-1 + x)^2*x) + 
     (((2*I)/45)*(-2 + x)*G[1, x])/((-1 + x)^2*x)) + 
   Pi^4*((-120 + 122*x - 32*x^2 + 3*x^3)/(120*(-1 + x)^2*x) + 
     ((11 - 11*x - 6*x^2)*G[0, x])/(720*(-1 + x)^2) + 
     ((-145 + 14*x + 83*x^2 - 6*x^3)*G[1, x])/(720*(-1 + x)^2*x) + 
     (59*(4 - 4*x + x^2)*G[0, 0, x])/(720*(-1 + x)^2) + 
     ((286 - 283*x + 140*x^2 - 35*x^3)*G[0, 1, x])/(720*(-1 + x)^2*x) - 
     ((-2 + x)*(23 - 70*x + 35*x^2)*G[1, 0, x])/(720*(-1 + x)^2*x) + 
     ((-334 + 403*x - 236*x^2 + 59*x^3)*G[1, 1, x])/(720*(-1 + x)^2*x)) + 
   ((-34 + 34*x - 9*x^2)*G[0, 0, 0, 0, x])/(-1 + x)^2 + 
   ((8 - 10*x + 3*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[0, 0, 1, 0, x])/((-1 + x)*x) + 
   ((8 - 6*x + x^2)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((8 - 10*x + 3*x^2)*G[0, 1, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[0, 1, 1, 0, x])/((-1 + x)*x) + 
   ((-8 + 10*x - 3*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
   (3*(-8 + 10*x - 5*x^2 + x^3)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 0, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 0, 1, 0, x])/((-1 + x)*x) + 
   ((-8 + 6*x - x^2)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 1, 0, 1, x])/((-1 + x)*x) + 
   ((8 - 10*x + 3*x^2)*G[1, 1, 1, 0, x])/((-1 + x)*x) + 
   ((-28 + 33*x - 9*x^2)*G[1, 1, 1, 1, x])/((-1 + x)*x) + 
   (2*(11 - 11*x + 2*x^2)*G[0, 0, 0, 0, 0, x])/(-1 + x)^2 + 
   ((4 - x)*G[0, 0, 0, 0, 1, x])/x + ((4 - x)*G[0, 0, 0, 1, 0, x])/x + 
   ((-4 + 3*x)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[0, 0, 1, 0, 1, x])/x + ((4 - x)*G[0, 0, 1, 1, 0, x])/x + 
   ((-4 + x)*G[0, 0, 1, 1, 1, x])/x + 
   ((-12 + 15*x - 6*x^2 + x^3)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[0, 1, 0, 0, 1, x])/x + ((4 - x)*G[0, 1, 0, 1, 0, x])/x + 
   ((4 - 3*x)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[0, 1, 1, 0, 1, x])/x + ((4 - x)*G[0, 1, 1, 1, 0, x])/x + 
   (2*(-4 + x)*G[0, 1, 1, 1, 1, x])/x + 
   ((-20 + 27*x - 12*x^2 + 2*x^3)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 0, 0, 0, 1, x])/x + ((4 - x)*G[1, 0, 0, 1, 0, x])/x + 
   ((4 - 3*x)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 0, 1, 0, 1, x])/x + ((4 - x)*G[1, 0, 1, 1, 0, x])/x + 
   ((-4 + x)*G[1, 0, 1, 1, 1, x])/x + 
   ((4 + 3*x - 6*x^2 + x^3)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 1, 0, 0, 1, x])/x + ((4 - x)*G[1, 1, 0, 1, 0, x])/x + 
   ((-4 + 3*x)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   ((4 - x)*G[1, 1, 1, 0, 1, x])/x + ((4 - x)*G[1, 1, 1, 1, 0, x])/x + 
   (2*(-9 + 2*x)*G[1, 1, 1, 1, 1, x])/x - 
   (10*(4 - 4*x + x^2)*G[0, 0, 0, 0, 0, 0, x])/(-1 + x)^2 + 
   (2*(-2 + x)*G[0, 0, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 0, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 0, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 0, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[0, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 0, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 0, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 0, 1, 1, 1, 0, x])/x - 
   (4*(-2 + x)*G[0, 0, 1, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(5 - 4*x + 2*x^2)*G[0, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 0, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[0, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 1, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(-1 - 2*x + x^2)*G[0, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 1, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[0, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[0, 1, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[0, 1, 1, 1, 1, 0, x])/x - 
   (6*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(7 - 6*x + 3*x^2)*G[1, 0, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 0, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(-1 - 2*x + x^2)*G[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 1, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 0, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 0, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 0, 1, 1, 1, 0, x])/x - 
   (4*(-2 + x)*G[1, 0, 1, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(-1 - 4*x + 2*x^2)*G[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 0, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 0, 0, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 1, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 0, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 0, 1, 1, 0, x])/x - 
   (2*(-2 + x)*G[1, 1, 0, 1, 1, 1, x])/x - 
   (2*(-2 + x)*(3 - 2*x + x^2)*G[1, 1, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 1, 0, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 0, 1, 0, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
   (2*(-2 + x)*G[1, 1, 1, 1, 0, 1, x])/x + 
   (2*(-2 + x)*G[1, 1, 1, 1, 1, 0, x])/x - 
   (10*(-2 + x)*G[1, 1, 1, 1, 1, 1, x])/x - (6*(4 - 4*x + x^2)*Zeta[3])/
    (-1 + x)^2 + (2*(-2 + x)^2*G[0, 1, 1, x]*Zeta[3])/(-1 + x)^2 + 
   (14*(4 - 4*x + x^2)*Zeta[3]^2)/(3*(-1 + x)^2) + 
   Pi^3*(((I/6)*(28 - 27*x + 5*x^2))/((-1 + x)^2*x) + 
     ((I/12)*(8 - 6*x + x^2)*G[0, x])/((-1 + x)^2*x) + 
     ((I/6)*(8 - 6*x + x^2)*G[1, x])/((-1 + x)^2*x) + 
     ((I/12)*(-4 + 3*x)*G[0, 0, x])/((-1 + x)^2*x) + 
     ((I/6)*(-4 + 3*x)*G[0, 1, x])/((-1 + x)^2*x) - 
     ((I/12)*(-4 + 3*x)*G[1, 0, x])/((-1 + x)^2*x) - 
     ((I/6)*(-4 + 3*x)*G[1, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*(-2 + x)*G[0, 0, 0, x])/((-1 + x)^2*x) - 
     ((I/3)*(-2 + x)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*(-2 + x)*G[0, 1, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*(-2 + x)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     ((I/6)*(-2 + x)*G[1, 0, 0, x])/((-1 + x)^2*x) + 
     ((I/3)*(-2 + x)*G[1, 0, 1, x])/((-1 + x)^2*x) - 
     ((I/6)*(-2 + x)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
     ((I/3)*(-2 + x)*G[1, 1, 1, x])/((-1 + x)^2*x) + 
     (((7*I)/9)*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 0, 0, x]*((4*(11 - 11*x + 3*x^2))/(-1 + x)^2 - 
     (22*(4 - 4*x + x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[0, 0, x]*((-4*(10 - 10*x + 3*x^2))/(-1 + x)^2 + 
     (2*(5 - 5*x + 2*x^2)*Zeta[3])/(3*(-1 + x)^2)) + 
   G[1, 0, 0, x]*((-2*(8 - 6*x + x^2))/((-1 + x)^2*x) + 
     (2*(-2 + x)*(-1 - 6*x + 3*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, x]*((4*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     ((52 - 99*x + 60*x^2 - 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, x]*((4*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     ((52 - 99*x + 60*x^2 - 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, x]*((-4*(12 - 13*x + 3*x^2))/((-1 + x)*x) + 
     ((-42 + 73*x - 38*x^2 + 4*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 0, 1, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-14 + 47*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, 0, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-14 + 47*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 0, 1, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[0, 1, 0, x]*((-2*(8 - 10*x + 3*x^2))/((-1 + x)*x) + 
     (2*(-26 + 53*x - 40*x^2 + 10*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, 1, 1, x]*((2*(20 - 23*x + 6*x^2))/((-1 + x)*x) - 
     (2*(-16 + 52*x - 44*x^2 + 11*x^3)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   Pi*(((-8*I)*(-4 + x))/((-1 + x)*x) - (I*(8 - 6*x + x^2)*G[0, 0, 0, x])/
      ((-1 + x)^2*x) + (I*(8 - 6*x + x^2)*G[0, 1, 0, x])/((-1 + x)^2*x) + 
     (I*(8 - 6*x + x^2)*G[1, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(8 - 6*x + x^2)*G[1, 1, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     (I*(-4 + 3*x)*G[1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     (I*(-4 + 3*x)*G[1, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 0, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 0, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 1, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[0, 1, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[0, 1, 1, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 0, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 0, 0, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 0, 1, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 0, 1, 1, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 0, 0, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 1, 0, 1, 0, x])/((-1 + x)^2*x) - 
     ((2*I)*(-2 + x)*G[1, 1, 1, 0, 0, x])/((-1 + x)^2*x) + 
     ((2*I)*(-2 + x)*G[1, 1, 1, 1, 0, x])/((-1 + x)^2*x) + 
     (((7*I)/3)*(-4 + x)*Zeta[3])/((-1 + x)*x) + 
     G[1, 0, x]*(((-2*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) - 
       (((14*I)/3)*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, 0, x]*(((2*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) + 
       (((14*I)/3)*(-2 + x)*Zeta[3])/((-1 + x)^2*x)) + 
     G[0, x]*(((-4*I)*(8 - 6*x + x^2))/((-1 + x)^2*x) - 
       (((7*I)/3)*(-4 + 3*x)*Zeta[3])/((-1 + x)^2*x))) + 
   Pi^2*((-2*(12 - 11*x + 3*x^2))/((-1 + x)*x) + 
     ((-62 + 62*x - 15*x^2)*G[0, 0, x])/(12*(-1 + x)^2) - 
     (7*(8 - 10*x + 3*x^2)*G[0, 1, x])/(12*(-1 + x)*x) + 
     ((104 - 162*x + 97*x^2 - 21*x^3)*G[1, 0, x])/(12*(-1 + x)^2*x) + 
     ((-36 + 47*x - 15*x^2)*G[1, 1, x])/(12*(-1 + x)*x) + 
     ((13 - 13*x + 2*x^2)*G[0, 0, 0, x])/(6*(-1 + x)^2) + 
     (7*(-4 + x)*G[0, 0, 1, x])/(12*x) + ((-52 + 81*x - 42*x^2 + 7*x^3)*
       G[0, 1, 0, x])/(12*(-1 + x)^2*x) + ((-4 + x)*G[0, 1, 1, x])/(2*x) + 
     ((-44 + 69*x - 36*x^2 + 6*x^3)*G[1, 0, 0, x])/(12*(-1 + x)^2*x) + 
     (7*(-4 + x)*G[1, 0, 1, x])/(12*x) + ((-4 + 45*x - 42*x^2 + 7*x^3)*
       G[1, 1, 0, x])/(12*(-1 + x)^2*x) + ((-7 + 2*x)*G[1, 1, 1, x])/(6*x) + 
     ((-4 + 4*x - x^2)*G[0, 0, 0, 0, x])/(2*(-1 + x)^2) - 
     (7*(-2 + x)*G[0, 0, 0, 1, x])/(6*x) - 
     ((-2 + x)*(13 - 14*x + 7*x^2)*G[0, 0, 1, 0, x])/(6*(-1 + x)^2*x) + 
     ((2 - x)*G[0, 0, 1, 1, x])/x - ((-2 + x)*(11 - 12*x + 6*x^2)*
       G[0, 1, 0, 0, x])/(6*(-1 + x)^2*x) - (7*(-2 + x)*G[0, 1, 0, 1, x])/
      (6*x) - ((-2 + x)*(1 - 14*x + 7*x^2)*G[0, 1, 1, 0, x])/
      (6*(-1 + x)^2*x) - (5*(-2 + x)*G[0, 1, 1, 1, x])/(6*x) - 
     ((-2 + x)*(9 - 10*x + 5*x^2)*G[1, 0, 0, 0, x])/(6*(-1 + x)^2*x) - 
     (7*(-2 + x)*G[1, 0, 0, 1, x])/(6*x) - 
     ((-2 + x)*(1 - 14*x + 7*x^2)*G[1, 0, 1, 0, x])/(6*(-1 + x)^2*x) + 
     ((2 - x)*G[1, 0, 1, 1, x])/x - ((-2 + x)*(1 - 12*x + 6*x^2)*
       G[1, 1, 0, 0, x])/(6*(-1 + x)^2*x) - (7*(-2 + x)*G[1, 1, 0, 1, x])/
      (6*x) - ((-2 + x)*(13 - 14*x + 7*x^2)*G[1, 1, 1, 0, x])/
      (6*(-1 + x)^2*x) + ((2 - x)*G[1, 1, 1, 1, x])/(2*x) + 
     ((-84 + 160*x - 90*x^2 + 15*x^3)*Zeta[3])/(12*(-1 + x)^2*x) + 
     G[0, x]*((37 - 37*x + 9*x^2)/(3*(-1 + x)^2) - 
       (5*(4 - 4*x + x^2)*Zeta[3])/(2*(-1 + x)^2)) + 
     G[1, x]*((44 - 57*x + 18*x^2)/(6*(-1 + x)*x) + 
       ((32 - 76*x + 60*x^2 - 15*x^3)*Zeta[3])/(6*(-1 + x)^2*x))) + 
   ((-6 + 6*x - x^2)*Zeta[5])/(-1 + x)^2 + 
   G[0, x]*(16/(-1 + x) + ((50 - 50*x + 9*x^2)*Zeta[3])/(3*(-1 + x)^2) + 
     (2*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
   G[1, x]*((-8*(-4 + 3*x))/((-1 + x)*x) + 
     ((-20 + 23*x - 21*x^2 + 9*x^3)*Zeta[3])/(3*(-1 + x)^2*x) + 
     (2*(-2 + x)*(2 - 2*x + x^2)*Zeta[5])/((-1 + x)^2*x)))


==> anc/Results/eMueMu/2L/2L_eMu_eMu_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1490076 + 6130890*eps + 18854127*eps^2 + 789120*Nf + 3102528*eps*Nf + 
   9624032*eps^2*Nf + 57600*Nf^2 + 215040*eps*Nf^2 + 620544*eps^2*Nf^2)/
  (46656*x) + (eps^2*Pi^6*(-23051 + 7534*x + 4343*x^2))/(30240*(-1 + x)*x) + 
 (eps^2*(-25 - 13*x + 19*x^2)*G[0, x]^6)/(180*(-1 + x)*x) + 
 ((54*eps + 1206*eps^2 + 144*x + 585*eps*x + 4194*eps^2*x - 72*eps*Nf*x - 
    560*eps^2*Nf*x - 180*x^2 - 972*eps*x^2 - 2673*eps^2*x^2 + 96*eps*Nf*x^2 + 
    592*eps^2*Nf*x^2)*G[1, x]^4)/(432*x^2) - 
 (eps*(126*eps + 72*x + 489*eps*x - 56*eps*Nf*x - 252*x^2 - 1134*eps*x^2 + 
    88*eps*Nf*x^2)*G[1, x]^5)/(720*x^2) - (eps^2*(12 + 53*x)*G[1, x]^6)/
  (360*x) + G[0, x]^5*
  (-1/360*(eps*(-120 - 450*eps - 128*eps*Nf - 72*x - 1560*eps*x - 
       96*eps*Nf*x + 96*x^2 + 1005*eps*x^2 + 112*eps*Nf*x^2))/((-1 + x)*x) - 
   (eps^2*(-56 + 9*x + 3*x^2)*G[1, x])/(60*(-1 + x)*x)) + 
 Pi^5*(((-1/2160*I)*eps*(1284 + 1299*eps - 338*eps*Nf + 2688*x + 21*eps*x + 
      370*eps*Nf*x - 1680*x^2 + 1080*eps*x^2))/((-1 + x)*x) - 
   ((I/720)*eps^2*(-844 - 2365*x + 1380*x^2)*G[0, x])/((-1 + x)*x) - 
   ((I/180)*eps^2*(-19 + 109*x + 339*x^2)*G[1, x])/((-1 + x)*x)) + 
 G[0, x]^4*((-108 - 540*eps - 2151*eps^2 - 156*eps*Nf - 678*eps^2*Nf - 
     56*eps^2*Nf^2 - 36*x - 1008*eps*x - 4797*eps^2*x - 60*eps*Nf*x - 
     414*eps^2*Nf*x + 56*eps^2*Nf^2*x + 72*x^2 + 774*eps*x^2 + 
     3474*eps^2*x^2 + 108*eps*Nf*x^2 + 546*eps^2*Nf*x^2)/(216*(-1 + x)*x) - 
   (eps*(48 + 450*eps - 68*eps*Nf + 60*x + 390*eps*x + 96*eps*Nf*x - 30*x^2 - 
      357*eps*x^2 + 8*eps*Nf*x^2)*G[1, x])/(72*(-1 + x)*x) + 
   (eps^2*(41 - 50*x + 4*x^2)*G[1, x]^2)/(12*(-1 + x)*x) - 
   (eps^2*(48 - 32*x + 3*x^2)*G[0, 1, x])/(4*(-1 + x)*x)) + 
 Pi^4*((-16596 - 52092*eps - 124965*eps^2 - 1056*eps*Nf - 6966*eps^2*Nf - 
     40*eps^2*Nf^2 + 9468*x + 50364*eps*x + 108711*eps^2*x - 480*eps*Nf*x - 
     2506*eps^2*Nf*x + 40*eps^2*Nf^2*x - 936*x^2 - 26064*eps*x^2 - 
     48798*eps^2*x^2 + 768*eps*Nf*x^2 + 2816*eps^2*Nf*x^2)/
    (12960*(-1 + x)*x) - (eps^2*(1154 - 2048*x + 657*x^2)*G[0, x]^2)/
    (1440*(-1 + x)*x) - (eps*(-1368*eps + 1668*x + 11583*eps*x - 
      722*eps*Nf*x + 240*x^2 + 5733*eps*x^2 + 658*eps*Nf*x^2 + 804*x^3 - 
      5880*eps*x^3 + 192*eps*Nf*x^3)*G[1, x])/(2160*(-1 + x)*x^2) + 
   (eps^2*(2346 - 3985*x + 843*x^2)*G[1, x]^2)/(1440*(-1 + x)*x) + 
   G[0, x]*(-1/2160*(eps*(-4932 - 21141*eps - 164*eps*Nf + 4272*x + 
         14793*eps*x - 172*eps*Nf*x - 840*x^2 - 5622*eps*x^2 + 
         168*eps*Nf*x^2))/((-1 + x)*x) - (eps^2*(84 - 367*x + 135*x^2)*
       G[1, x])/(144*(-1 + x)*x)) + (eps^2*(-14 - 122*x + 177*x^2)*
     G[0, 1, x])/(90*(-1 + x)*x)) + 
 (eps^2*(-2 + x)*(-30 + 11*x)*G[0, 0, 1, x]^2)/((-1 + x)*x) + 
 (2*eps^2*(-31 - 23*x + 3*x^2)*G[0, 1, 1, x]^2)/((-1 + x)*x) + 
 ((-288 - 1440*eps - 1800*eps^2 - 96*eps*Nf - 64*eps^2*Nf - 144*x + 
    1512*eps*x + 5148*eps^2*x + 96*eps*Nf*x + 64*eps^2*Nf*x + 108*x^2 - 
    1044*eps*x^2 - 3015*eps^2*x^2 + 24*eps*Nf*x^2 + 164*eps^2*Nf*x^2)*
   G[0, 0, 0, 1, x])/(18*(-1 + x)*x) + 
 ((-144 - 720*eps + 936*eps^2 - 48*eps*Nf - 32*eps^2*Nf + 36*x + 1044*eps*x + 
    2043*eps^2*x + 24*eps*Nf*x - 4*eps^2*Nf*x - 36*x^2 - 396*eps*x^2 + 
    9*eps^2*x^2 + 24*eps*Nf*x^2 + 100*eps^2*Nf*x^2)*G[0, 0, 1, 1, x])/
  (18*(-1 + x)*x) + ((-36*eps + 276*eps^2 + 48*x + 330*eps*x + 666*eps^2*x - 
    16*eps^2*Nf*x - 60*x^2 + 84*eps*x^2 + 1011*eps^2*x^2 + 8*eps*Nf*x^2 + 
    12*eps^2*Nf*x^2)*G[0, 1, 1, 1, x])/(6*x^2) - 
 (2*eps*(-12 - 228*eps - 16*eps*Nf - 84*x + 228*eps*x + 16*eps*Nf*x + 
    24*x^2 - 135*eps*x^2 + 6*eps*Nf*x^2)*G[0, 0, 0, 0, 1, x])/
  (3*(-1 + x)*x) - (2*eps*(42 - 42*eps - 8*eps*Nf - 192*x + 411*eps*x + 
    6*eps*Nf*x + 69*x^2 - 459*eps*x^2 + 4*eps*Nf*x^2)*G[0, 0, 0, 1, 1, x])/
  (3*(-1 + x)*x) + (4*eps*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*
   G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
 (2*eps*(36*eps - 222*x - 942*eps*x - 4*eps*Nf*x + 72*x^2 + 879*eps*x^2 + 
    2*eps*Nf*x^2 - 36*x^3 - 462*eps*x^3 + 2*eps*Nf*x^3)*G[0, 0, 1, 1, 1, x])/
  (3*(-1 + x)*x^2) + (2*eps*(-6*eps + 24*x + 97*eps*x - 8*x^2 - 59*eps*x^2 + 
    18*eps*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x^2) + 
 (eps*(-18*eps + 24*x + 393*eps*x - 4*eps*Nf*x - 90*x^2 + 36*eps*x^2)*
   G[0, 1, 1, 1, 1, x])/(3*x^2) + 
 (2*eps^2*(112 - 192*x + 49*x^2)*G[0, 0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(308 - 421*x + 120*x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(68 - 80*x + 35*x^2)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
 (4*eps^2*(129 - 494*x + 193*x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(60 - 336*x + 155*x^2)*G[0, 0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(-34 - 85*x + 65*x^2)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)*x) + 
 (4*eps^2*(165 - 76*x + 26*x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
 (2*eps^2*(86 + 9*x + 3*x^2)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)*x) + 
 (20*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x + 
 ((4860 + 37368*eps + 175095*eps^2 - 1368*Nf + 432*eps*Nf + 9828*eps^2*Nf + 
    1120*eps^2*Nf^2 - 4860*x - 48384*eps*x - 208143*eps^2*x + 1368*Nf*x - 
    2736*eps*Nf*x - 20004*eps^2*Nf*x - 1120*eps^2*Nf^2*x - 1296*x^2 - 
    2268*eps*x^2 - 26730*eps^2*x^2 + 1152*eps*Nf*x^2 + 5088*eps^2*Nf*x^2)*
   Zeta[3])/(324*(-1 + x)*x) - (2*eps^2*(1552 - 1612*x + 255*x^2)*Zeta[3]^2)/
  (9*(-1 + x)*x) + G[0, 0, 1, x]*
  (-1/54*(216 + 1836*eps + 8856*eps^2 - 144*Nf - 240*eps*Nf + 320*eps^2*Nf + 
      216*x + 756*eps*x + 5562*eps^2*x + 144*Nf*x + 240*eps*Nf*x - 
      320*eps^2*Nf*x - 216*x^2 - 378*eps*x^2 - 4455*eps^2*x^2 + 
      192*eps*Nf*x^2 + 848*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (2*eps^2*(-94 - x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps^2*(-204 + 186*x + x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 Pi^3*(((-1/648*I)*(-756 - 7182*eps - 23814*eps^2 - 936*eps*Nf - 
      3696*eps^2*Nf + 324*x + 1620*eps*x - 3969*eps^2*x + 552*eps*Nf*x + 
      2000*eps^2*Nf*x + 1134*eps*x^2 + 7857*eps^2*x^2))/((-1 + x)*x) - 
   ((I/18)*eps^2*(-41 - 29*x + 22*x^2)*G[0, x]^3)/((-1 + x)*x) - 
   ((I/72)*eps*(54*eps + 84*x - 63*eps*x + 8*eps*Nf*x - 54*x^2 - 
      378*eps*x^2 - 8*eps*Nf*x^2 + 6*x^3 + 441*eps*x^3)*G[1, x]^2)/
    ((-1 + x)*x^2) - ((I/18)*eps^2*(21 - 36*x + 19*x^2)*G[1, x]^3)/
    ((-1 + x)*x) + G[0, x]^2*
    (((-1/24*I)*eps*(52 + 234*eps - 4*eps*Nf + 66*x - 212*eps*x + 
        8*eps*Nf*x - 42*x^2 + 153*eps*x^2))/((-1 + x)*x) - 
     ((I/12)*eps^2*(-24 + 37*x + 58*x^2)*G[1, x])/((-1 + x)*x)) + 
   ((I/6)*eps*(-6*eps + 8*x - 11*eps*x + 4*eps*Nf*x - x^2 - 59*eps*x^2 - 
      6*eps*Nf*x^2 - 14*x^3 + 75*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
   G[0, x]*(((I/216)*(-432*eps - 4968*eps^2 - 24*eps*Nf + 8*eps^2*Nf + 
        612*x + 72*eps*x + 1143*eps^2*x + 48*eps*Nf*x + 156*eps^2*Nf*x - 
        288*x^2 + 432*eps*x^2 + 1971*eps^2*x^2))/((-1 + x)*x) + 
     ((I/36)*eps*(18*eps + 48*x + 681*eps*x - 8*eps*Nf*x - 54*x^2 - 
        993*eps*x^2 + 12*eps*Nf*x^2 + 162*x^3 + 675*eps*x^3)*G[1, x])/
      ((-1 + x)*x^2) - ((I/12)*eps^2*(-2 + x)*(2 + 23*x)*G[1, x]^2)/
      ((-1 + x)*x) - ((I/6)*eps^2*(68 - 83*x + 9*x^2)*G[0, 1, x])/
      ((-1 + x)*x)) + G[1, x]*
    (((-1/216*I)*(108*eps + 1170*eps^2 + 270*eps*x - 4725*eps^2*x + 
        48*eps*Nf*x + 80*eps^2*Nf*x - 1674*eps*x^2 - 1458*eps^2*x^2 - 
        48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 144*x^3 + 1512*eps*x^3 + 
        4590*eps^2*x^3))/((-1 + x)*x^2) + 
     ((I/3)*eps^2*(22 - 51*x + 26*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/6)*eps^2*(-64 - x + 29*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
   ((I/6)*eps^2*(-8 - 60*x + 61*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
   ((I/18)*eps^2*(668 - 354*x + 3*x^2)*Zeta[3])/((-1 + x)*x)) + 
 G[1, x]^3*(-1/216*(288*eps + 1494*eps^2 + 216*x + 1944*eps*x + 
      10701*eps^2*x - 48*Nf*x - 480*eps*Nf*x - 2208*eps^2*Nf*x - 288*x^2 - 
      198*eps*x^2 - 4167*eps^2*x^2 + 48*Nf*x^2 + 456*eps*Nf*x^2 + 
      1840*eps^2*Nf*x^2)/x^2 + (eps^2*(62 - 97*x + 39*x^2)*G[0, 0, 1, x])/
    (3*(-1 + x)*x) + (2*eps^2*(-17 + 9*x)*G[0, 1, 1, x])/(3*x) - 
   (2*eps^2*(158 - 211*x + 47*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
 G[0, x]^3*(-1/324*(-972 - 4914*eps - 15822*eps^2 - 288*Nf - 1692*eps*Nf - 
      6492*eps^2*Nf - 144*eps*Nf^2 - 560*eps^2*Nf^2 - 432*x - 5292*eps*x - 
      17334*eps^2*x - 276*eps*Nf*x - 1156*eps^2*Nf*x + 144*eps*Nf^2*x + 
      560*eps^2*Nf^2*x + 702*x^2 + 5103*eps*x^2 + 14634*eps^2*x^2 + 
      144*Nf*x^2 + 984*eps*Nf*x^2 + 3824*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (eps*(-156 - 288*eps - 16*eps*Nf + 162*x + 735*eps*x + 20*eps*Nf*x - 
      6*x^2 - 360*eps*x^2 + 4*eps*Nf*x^2)*G[1, x]^2)/(36*(-1 + x)*x) + 
   (eps^2*(11 - 19*x + 7*x^2)*G[1, x]^3)/(9*(-1 + x)*x) + 
   (eps*(192 + 912*eps - 32*eps*Nf - 96*x - 768*eps*x + 32*eps*Nf*x + 
      12*x^2 + 405*eps*x^2 + 12*eps*Nf*x^2)*G[0, 1, x])/(18*(-1 + x)*x) + 
   G[1, x]*(-1/108*(-324*eps - 3690*eps^2 + 120*eps*Nf + 152*eps^2*Nf - 
        180*x - 1278*eps*x - 2754*eps^2*x - 192*eps*Nf*x - 516*eps^2*Nf*x + 
        108*x^2 + 972*eps*x^2 + 2691*eps^2*x^2 + 24*eps*Nf*x^2 + 
        36*eps^2*Nf*x^2)/((-1 + x)*x) + (eps^2*(-4 + 10*x + 5*x^2)*
       G[0, 1, x])/((-1 + x)*x)) - (8*eps^2*(-13 + 9*x)*G[0, 0, 1, x])/
    (3*(-1 + x)*x) - (2*eps^2*(6 - 20*x + 33*x^2)*G[0, 1, 1, x])/
    (3*(-1 + x)*x) + (eps^2*(-128 - 74*x + 101*x^2)*Zeta[3])/
    (9*(-1 + x)*x)) + G[0, 1, 1, x]*
  (-1/54*(108 + 108*eps + 1593*eps^2 + 72*Nf + 120*eps*Nf - 160*eps^2*Nf - 
      216*x - 378*eps*x - 4455*eps^2*x + 192*eps*Nf*x + 848*eps^2*Nf*x)/x + 
   (2*eps^2*(48 - 67*x + 226*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
 G[0, 1, x]*((-4*eps*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*
     G[0, 0, 1, x])/((-1 + x)*x) - (2*eps^2*(68 - 80*x + 35*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) - 
   (2*eps^2*(-34 - 85*x + 65*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps*(18*eps - 48*x - 357*eps*x - 4*eps*Nf*x - 24*x^2 + 219*eps*x^2 + 
      4*eps*Nf*x^2 + 9*x^3 - 87*eps*x^3 + 2*eps*Nf*x^3)*Zeta[3])/
    (3*(-1 + x)*x^2)) + 
 G[1, x]^2*((-648 + 2268*eps + 22923*eps^2 - 936*Nf - 4080*eps*Nf - 
     14816*eps^2*Nf + 1944*x + 3726*eps*x - 1539*eps^2*x + 576*Nf*x + 
     2544*eps*Nf*x + 9256*eps^2*Nf*x)/(324*x) + 
   (eps*(72*eps - 60*x - 372*eps*x + 8*eps*Nf*x + 102*x^2 + 72*eps*x^2 - 
      8*eps*Nf*x^2 - 24*x^3 + 255*eps*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x^2) + 
   (eps*(-90*eps + 120*x + 489*eps*x - 8*eps*Nf*x - 60*x^2 + 228*eps*x^2)*
     G[0, 1, 1, x])/(12*x^2) + (eps^2*(54 - 123*x + 41*x^2)*G[0, 0, 0, 1, x])/
    ((-1 + x)*x) - (eps^2*(-12 + 18*x + 17*x^2)*G[0, 0, 1, 1, x])/
    ((-1 + x)*x) - (eps^2*(-40 + 37*x)*G[0, 1, 1, 1, x])/x - 
   (eps*(108*eps - 528*x - 1002*eps*x + 164*eps*Nf*x + 468*x^2 + 
      1398*eps*x^2 - 228*eps*Nf*x^2 + 6*x^3 - 585*eps*x^3 + 64*eps*Nf*x^3)*
     Zeta[3])/(18*(-1 + x)*x^2)) + 
 G[0, x]^2*((-8100 - 33210*eps - 108783*eps^2 - 3384*Nf - 15864*eps*Nf - 
     51328*eps^2*Nf - 288*Nf^2 - 1440*eps*Nf^2 - 4288*eps^2*Nf^2 + 324*x + 
     12474*eps*x + 67311*eps^2*x + 1080*Nf*x + 5688*eps*Nf*x + 
     14304*eps^2*Nf*x + 288*Nf^2*x + 1440*eps*Nf^2*x + 4288*eps^2*Nf^2*x + 
     3888*x^2 + 7452*eps*x^2 - 3078*eps^2*x^2 + 1152*Nf*x^2 + 
     5088*eps*Nf*x^2 + 18512*eps^2*Nf*x^2)/(648*(-1 + x)*x) + 
   (eps*(54*eps - 12*x - 153*eps*x + 42*x^2 - 150*eps*x^2 - 4*eps*Nf*x^2 - 
      18*x^3 + 255*eps*x^3 + 4*eps*Nf*x^3)*G[1, x]^3)/(36*(-1 + x)*x^2) + 
   (eps^2*(10 - 16*x + 7*x^2)*G[1, x]^4)/(8*(-1 + x)*x) - 
   ((576*eps + 3888*eps^2 - 96*eps*Nf - 64*eps^2*Nf + 144*x - 216*eps*x - 
      2700*eps^2*x + 96*eps*Nf*x + 64*eps^2*Nf*x - 36*x^2 + 72*eps*x^2 + 
      891*eps^2*x^2 + 24*eps*Nf*x^2 + 164*eps^2*Nf*x^2)*G[0, 1, x])/
    (36*(-1 + x)*x) + (eps^2*(20 - 48*x + 31*x^2)*G[0, 1, x]^2)/
    (2*(-1 + x)*x) + G[1, x]^2*
    (-1/36*(-108 - 180*eps + 657*eps^2 - 24*eps*Nf - 16*eps^2*Nf + 108*x + 
        378*eps*x - 54*eps^2*x + 12*eps*Nf*x - 2*eps^2*Nf*x - 18*x^2 - 
        189*eps*x^2 - 270*eps^2*x^2 + 12*eps*Nf*x^2 + 50*eps^2*Nf*x^2)/
       ((-1 + x)*x) - (eps^2*(10 - 9*x + 3*x^2)*G[0, 1, x])/(2*(-1 + x)*x)) - 
   (2*eps*(24 + 88*eps - 16*x - 84*eps*x + x^2 + 49*eps*x^2)*G[0, 0, 1, x])/
    ((-1 + x)*x) - (eps*(72 + 108*eps - 24*x - 528*eps*x - 8*eps*Nf*x - 
      72*x^2 + 387*eps*x^2 + 4*eps*Nf*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
   (12*eps^2*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   (eps^2*(88 - 72*x + 41*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
   (eps^2*(-8 - 98*x + 87*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) - 
   (2*eps*(-75 - 261*eps - 11*eps*Nf + 63*x + 891*eps*x - 33*eps*Nf*x + 
      6*x^2 - 360*eps*x^2 + 22*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)*x) + 
   G[1, x]*((-216 + 324*eps + 2808*eps^2 + 144*Nf + 528*eps*Nf + 
       1024*eps^2*Nf - 1728*x - 11880*eps*x - 49734*eps^2*x - 288*Nf*x - 
       1512*eps*Nf*x - 4848*eps^2*Nf*x + 1512*x^2 + 7506*eps*x^2 + 
       29619*eps^2*x^2 + 144*Nf*x^2 + 600*eps*Nf*x^2 + 2128*eps^2*Nf*x^2)/
      (216*(-1 + x)*x) + (eps*(36 + 42*eps - 42*x - 201*eps*x - 4*eps*Nf*x - 
        9*x^2 + 96*eps*x^2 + 2*eps*Nf*x^2)*G[0, 1, x])/(3*(-1 + x)*x) - 
     (2*eps^2*(16 - 10*x + 13*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (eps^2*(6 - 43*x + 31*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     (eps^2*(46 - 123*x + 84*x^2)*Zeta[3])/(3*(-1 + x)*x))) + 
 Pi^2*((-58968 - 159894*eps - 333153*eps^2 - 20592*Nf - 93648*eps*Nf - 
     340280*eps^2*Nf - 960*eps*Nf^2 - 3392*eps^2*Nf^2 + 46656*x + 
     89424*eps*x - 36936*eps^2*x + 13824*Nf*x + 61056*eps*Nf*x + 
     222144*eps^2*Nf*x)/(7776*x) - (eps^2*(134 - 94*x + 61*x^2)*G[0, x]^4)/
    (144*(-1 + x)*x) - (eps*(180*eps - 480*x - 1200*eps*x + 6*x^2 - 
      279*eps*x^2 + 40*eps*Nf*x^2)*G[1, x]^3)/(216*x^2) + 
   (5*eps^2*(-50 + 17*x)*G[1, x]^4)/(144*x) + 
   G[0, x]^3*(-1/216*(eps*(-312 - 1818*eps + 24*eps*Nf + 24*x - 540*eps*x - 
         248*eps*Nf*x - 54*x^2 + 189*eps*x^2 + 112*eps*Nf*x^2))/
       ((-1 + x)*x) + (eps^2*(122 - 26*x + 29*x^2)*G[1, x])/
      (36*(-1 + x)*x)) + ((108*eps + 306*eps^2 - 288*x - 2250*eps*x - 
      6417*eps^2*x + 96*eps*Nf*x + 112*eps^2*Nf*x + 36*x^2 + 1530*eps*x^2 + 
      3015*eps^2*x^2 - 168*eps*Nf*x^2 - 604*eps^2*Nf*x^2 - 36*x^3 - 
      396*eps*x^3 + 9*eps^2*x^3 + 24*eps*Nf*x^3 + 100*eps^2*Nf*x^3)*
     G[0, 1, x])/(108*(-1 + x)*x^2) + 
   (5*eps^2*(-2 - 19*x + 15*x^2)*G[0, 1, x]^2)/(6*(-1 + x)*x) + 
   G[0, x]^2*((-120 - 864*eps - 1386*eps^2 + 8*eps*Nf + 52*eps^2*Nf + 
       16*eps^2*Nf^2 - 120*x - 528*eps*x - 4494*eps^2*x - 216*eps*Nf*x - 
       1132*eps^2*Nf*x - 16*eps^2*Nf^2*x + 12*x^2 + 108*eps*x^2 + 
       2169*eps^2*x^2 + 104*eps*Nf*x^2 + 540*eps^2*Nf*x^2)/(144*(-1 + x)*x) - 
     (eps*(-108*eps + 156*x + 1920*eps*x - 156*eps*Nf*x + 42*x^2 - 
        378*eps*x^2 + 144*eps*Nf*x^2 + 102*x^3 - 81*eps*x^3 + 64*eps*Nf*x^3)*
       G[1, x])/(72*(-1 + x)*x^2) + (5*eps^2*(-11 + 2*x)*(-4 + 5*x)*
       G[1, x]^2)/(24*(-1 + x)*x) - (eps^2*(304 - 232*x + 13*x^2)*G[0, 1, x])/
      (12*(-1 + x)*x)) + G[1, x]^2*
    ((216*eps + 1476*eps^2 - 360*x - 900*eps*x + 396*eps^2*x + 48*eps*Nf*x - 
       200*eps^2*Nf*x - 324*x^2 - 1800*eps*x^2 - 5607*eps^2*x^2 + 
       120*eps*Nf*x^2 + 820*eps^2*Nf*x^2)/(432*x^2) - 
     (eps^2*(4 - 8*x + 15*x^2)*G[0, 1, x])/(6*(-1 + x)*x)) - 
   (eps*(-90*eps + 216*x + 867*eps*x + 40*eps*Nf*x - 174*x^2 - 597*eps*x^2 - 
      76*eps*Nf*x^2 + 3*x^3 + 471*eps*x^3 + 6*eps*Nf*x^3)*G[0, 0, 1, x])/
    (18*(-1 + x)*x^2) - (eps*(144*eps - 96*x - 1122*eps*x + 20*eps*Nf*x + 
      57*x^2 - 108*eps*x^2 - 30*eps*Nf*x^2 - 141*x^3 + 348*eps*x^3 + 
      2*eps*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (eps^2*(160 - 206*x + 47*x^2)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x) + 
   (eps^2*(100 - 69*x + 18*x^2)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
   (eps^2*(-56 - 249*x + 125*x^2)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x) - 
   (eps*(620 + 1593*eps + 136*eps*Nf - 344*x + 423*eps*x - 256*eps*Nf*x - 
      51*x^2 - 627*eps*x^2 + 98*eps*Nf*x^2)*Zeta[3])/(18*(-1 + x)*x) + 
   G[0, x]*(-1/648*(2916 + 18198*eps + 81405*eps^2 - 72*Nf + 12*eps*Nf + 
        44*eps^2*Nf + 48*eps*Nf^2 + 240*eps^2*Nf^2 - 3456*x - 27864*eps*x - 
        90855*eps^2*x - 504*Nf*x - 4716*eps*Nf*x - 18732*eps^2*Nf*x - 
        48*eps*Nf^2*x - 240*eps^2*Nf^2*x + 972*x^2 + 9450*eps*x^2 + 
        20358*eps^2*x^2 + 288*Nf*x^2 + 2352*eps*Nf*x^2 + 9344*eps^2*Nf*x^2)/
       ((-1 + x)*x) - (eps*(-36*eps + 492*x + 1200*eps*x - 8*eps*Nf*x - 
        576*x^2 - 2199*eps*x^2 - 28*eps*Nf*x^2 + 48*x^3 + 789*eps*x^3 + 
        20*eps*Nf*x^3)*G[1, x]^2)/(72*(-1 + x)*x^2) + 
     (eps^2*(-79 + 38*x)*G[1, x]^3)/(18*x) - 
     (eps*(72*eps - 144*x - 864*eps*x - 8*eps*Nf*x + 54*x^2 + 153*eps*x^2 + 
        8*eps*Nf*x^2 - 9*x^3 - 75*eps*x^3 + 2*eps*Nf*x^3)*G[0, 1, x])/
      (18*(-1 + x)*x^2) + G[1, x]*((-216*eps - 1188*eps^2 + 432*x + 
         3420*eps*x + 15318*eps^2*x - 504*eps*Nf*x - 408*eps^2*Nf*x - 
         180*x^2 - 2268*eps*x^2 - 7983*eps^2*x^2 + 480*eps*Nf*x^2 + 
         244*eps^2*Nf*x^2 + 180*x^3 + 864*eps*x^3 + 3186*eps^2*x^3 + 
         120*eps*Nf*x^3 + 948*eps^2*Nf*x^3)/(216*(-1 + x)*x^2) + 
       (eps^2*(42 - 17*x + 28*x^2)*G[0, 1, x])/(3*(-1 + x)*x)) - 
     (eps^2*(-64 + 58*x + x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) - 
     (eps^2*(392 - 479*x + 264*x^2)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (eps^2*(422 - 875*x + 243*x^2)*Zeta[3])/(9*(-1 + x)*x)) + 
   G[1, x]*(-1/648*(-1728*eps - 8964*eps^2 + 540*x + 9342*eps*x + 
        51030*eps^2*x + 144*Nf*x - 24*eps*Nf*x - 3568*eps^2*Nf*x - 1296*x^2 - 
        1350*eps*x^2 - 21411*eps^2*x^2 + 144*Nf*x^2 + 1752*eps*Nf*x^2 + 
        7216*eps^2*Nf*x^2)/x^2 - (eps*(-54*eps - 120*x - 45*eps*x - 
        24*eps*Nf*x + 216*x^2 + 1023*eps*x^2 + 28*eps*Nf*x^2 - 12*x^3 - 
        594*eps*x^3 + 4*eps*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)*x^2) - 
     (eps^2*(-35 + 46*x)*G[0, 0, 1, x])/(3*(-1 + x)) - 
     (2*eps^2*(15 - 52*x + 19*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) - 
     (eps^2*(314 - 440*x + 267*x^2)*Zeta[3])/(9*(-1 + x)*x))) + 
 (eps*(-1710 - 3465*eps - 302*eps*Nf + 1650*x - 225*eps*x + 262*eps*Nf*x - 
    420*x^2 + 480*eps*x^2 + 20*eps*Nf*x^2)*Zeta[5])/(15*(-1 + x)*x) + 
 Pi*((((4*I)/243)*(729 + 3645*eps + 13851*eps^2 + 342*Nf + 1308*eps*Nf + 
      4490*eps^2*Nf))/x - ((I/60)*eps^2*(-68 + 3*x + 28*x^2)*G[0, x]^5)/
    ((-1 + x)*x) - ((I/24)*eps*(-16*eps + 2*x + 23*eps*x)*G[1, x]^4)/x + 
   (I/10)*eps^2*G[1, x]^5 + G[0, x]^4*
    (((-1/72*I)*eps*(120 + 282*eps + 28*eps*Nf - 12*x - 510*eps*x - 
        56*eps*Nf*x - 54*x^2 + 219*eps*x^2))/((-1 + x)*x) - 
     ((I/6)*eps^2*(-3 + 3*x + 7*x^2)*G[1, x])/((-1 + x)*x)) + 
   (I*eps*(-6*eps + 8*x + 33*eps*x + 20*x^2 - 33*eps*x^2 - 16*x^3 + 
      30*eps*x^3)*G[0, 1, x]^2)/((-1 + x)*x^2) + 
   G[0, x]^3*(((I/54)*(72 + 90*eps - 621*eps^2 + 36*eps*Nf - 12*eps^2*Nf - 
        18*x - 387*eps*x - 945*eps^2*x - 72*eps*Nf*x - 170*eps^2*Nf*x - 
        36*x^2 + 126*eps*x^2 + 270*eps^2*x^2))/((-1 + x)*x) + 
     ((I/18)*eps*(12 + 48*eps + 16*eps*Nf - 18*x - 291*eps*x - 28*eps*Nf*x + 
        18*x^2 + 195*eps*x^2)*G[1, x])/((-1 + x)*x) - 
     ((I/6)*eps^2*(-10 + 4*x + 3*x^2)*G[1, x]^2)/((-1 + x)*x) + 
     ((I/3)*eps^2*(-40 + 22*x + 11*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   G[1, x]^3*(((I/24)*eps*(138*eps - 16*x - 97*eps*x + 16*x^2 + 133*eps*x^2))/
      x^2 - ((I/3)*eps^2*(28 - 45*x + 21*x^2)*G[0, 1, x])/((-1 + x)*x)) + 
   ((I/36)*(432 + 1584*eps + 5508*eps^2 + 96*eps*Nf + 64*eps^2*Nf - 
      2016*eps*x - 8892*eps^2*x - 144*eps*Nf*x - 392*eps^2*Nf*x - 144*x^2 + 
      1512*eps*x^2 + 7569*eps^2*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
   ((I/36)*(108*eps - 1206*eps^2 + 288*x + 630*eps*x + 1503*eps^2*x + 
      48*eps*Nf*x + 80*eps^2*Nf*x + 144*x^2 - 1962*eps*x^2 - 9180*eps^2*x^2 - 
      48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 - 144*x^3 + 1512*eps*x^3 + 
      7569*eps^2*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (((4*I)/3)*eps*(33 + 90*eps - 4*eps*Nf - 54*x - 108*eps*x + 7*eps*Nf*x + 
      18*x^2 + 60*eps*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
   (((2*I)/3)*eps*(-18*eps + 24*x + 24*eps*x - 4*eps*Nf*x - 84*x^2 - 
      57*eps*x^2 + 6*eps*Nf*x^2 + 12*x^3)*G[0, 0, 1, 1, x])/((-1 + x)*x^2) - 
   ((I/6)*eps*(54*eps + 459*eps*x + 8*eps*Nf*x + 264*x^2 - 381*eps*x^2 - 
      8*eps*Nf*x^2 + 48*x^3 + 480*eps*x^3)*G[0, 1, 1, 1, x])/((-1 + x)*x^2) - 
   ((4*I)*eps^2*(17 - 27*x + 8*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   ((2*I)*eps^2*(-42 - 375*x + 182*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   ((2*I)*eps^2*(-26 - 183*x + 86*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
   ((8*I)*eps^2*(-21 + 65*x + 33*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   ((2*I)*eps^2*(-58 + 89*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   ((4*I)*eps^2*(14 + 30*x + 15*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
   ((I/108)*(-864 - 4392*eps - 22752*eps^2 - 1008*eps*Nf - 3424*eps^2*Nf + 
      1296*x - 2520*eps*x - 16452*eps^2*x + 1152*eps*Nf*x + 4024*eps^2*Nf*x - 
      432*x^2 + 4536*eps*x^2 + 22707*eps^2*x^2)*Zeta[3])/((-1 + x)*x) + 
   G[1, x]^2*(((-1/8*I)*eps*(32 + 166*eps + 16*x + 19*eps*x + 14*x^2 + 
        97*eps*x^2))/x^2 - ((I/12)*eps*(54*eps - 165*eps*x + 8*eps*Nf*x + 
        24*x^2 - 117*eps*x^2 - 8*eps*Nf*x^2 + 12*x^3 + 282*eps*x^3)*
       G[0, 1, x])/((-1 + x)*x^2) - (I*eps^2*(-32 + 28*x + 3*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + (I*eps^2*(28 - 39*x + 22*x^2)*
       G[0, 1, 1, x])/((-1 + x)*x) - ((I/3)*eps^2*(38 - 9*x + x^2)*Zeta[3])/
      ((-1 + x)*x)) + G[0, 1, x]*
    (((I/54)*(324 + 1944*eps + 10449*eps^2 - 72*Nf - 120*eps*Nf + 
        160*eps^2*Nf - 108*x + 270*eps*x - 486*eps^2*x + 72*Nf*x + 
        312*eps*Nf*x + 688*eps^2*Nf*x))/((-1 + x)*x) - 
     ((2*I)*eps^2*(-68 + 25*x)*G[0, 0, 1, x])/(-1 + x) - 
     ((2*I)*eps^2*(-32 + 45*x + 41*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     (((2*I)/3)*eps^2*(-48 + 97*x + 33*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[0, x]^2*(((-1/216*I)*(-216 - 3996*eps - 20520*eps^2 + 144*Nf - 
        48*eps*Nf - 1664*eps^2*Nf - 864*x - 3888*eps*x - 11934*eps^2*x - 
        288*Nf*x - 936*eps*Nf*x - 2160*eps^2*Nf*x + 378*eps*x^2 + 
        2619*eps^2*x^2))/((-1 + x)*x) - 
     ((I/12)*eps*(18*eps + 36*x - 3*eps*x + 8*eps*Nf*x - 30*x^2 - 
        300*eps*x^2 - 12*eps*Nf*x^2 + 252*eps*x^3)*G[1, x]^2)/
      ((-1 + x)*x^2) - ((I/3)*eps^2*(7 - 10*x + 4*x^2)*G[1, x]^3)/
      ((-1 + x)*x) + ((I/2)*eps*(32 + 88*eps - 12*x - 122*eps*x - 10*x^2 + 
        77*eps*x^2)*G[0, 1, x])/((-1 + x)*x) + 
     G[1, x]*(((-1/72*I)*(144 - 3924*eps^2 + 96*eps*Nf + 64*eps^2*Nf - 
          144*x - 1368*eps*x - 1548*eps^2*x - 144*eps*Nf*x - 392*eps^2*Nf*x + 
          864*eps*x^2 + 1953*eps^2*x^2))/((-1 + x)*x) + 
       (I*eps^2*(-8 - 6*x + 17*x^2)*G[0, 1, x])/((-1 + x)*x)) - 
     ((4*I)*eps^2*(-1 + 2*x)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (I*eps^2*(-44 + 2*x + 35*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((I/3)*eps^2*(-142 - 105*x + 74*x^2)*Zeta[3])/((-1 + x)*x)) + 
   G[1, x]*(((I/2)*(16 + 84*eps + 371*eps^2))/x - 
     ((I/36)*(108*eps - 450*eps^2 + 288*x + 630*eps*x + 369*eps^2*x + 
        48*eps*Nf*x + 80*eps^2*Nf*x - 144*x^2 - 2106*eps*x^2 - 
        7020*eps^2*x^2 - 48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 1584*eps*x^3 + 
        6678*eps^2*x^3)*G[0, 1, x])/((-1 + x)*x^2) + 
     (I*eps^2*(-6 + x + 32*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     (((2*I)/3)*eps*(18*eps - 24*x - 24*eps*x + 4*eps*Nf*x - 12*x^2 - 
        51*eps*x^2 - 6*eps*Nf*x^2 + 36*x^3 + 54*eps*x^3)*G[0, 0, 1, x])/
      ((-1 + x)*x^2) + ((I/6)*eps*(54*eps + 75*eps*x + 8*eps*Nf*x + 72*x^2 - 
        213*eps*x^2 - 8*eps*Nf*x^2 + 48*x^3 + 360*eps*x^3)*G[0, 1, 1, x])/
      ((-1 + x)*x^2) - ((4*I)*eps^2*(18 - 11*x + 11*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) - ((16*I)*eps^2*(4 - 2*x + 3*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x) - ((4*I)*eps^2*(14 - 7*x + 13*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) - ((I/6)*eps*(-18*eps - 48*x + 355*eps*x - 8*eps*Nf*x + 
        72*x^2 - 409*eps*x^2 + 16*eps*Nf*x^2 + 96*x^3 + 360*eps*x^3)*Zeta[3])/
      ((-1 + x)*x^2)) + 
   G[0, x]*(((-1/162*I)*(-1134 - 5508*eps - 24624*eps^2 + 1152*eps*Nf + 
        5664*eps^2*Nf + 3078*x + 12150*eps*x + 46899*eps^2*x + 576*Nf*x + 
        1392*eps*Nf*x + 3592*eps^2*Nf*x))/((-1 + x)*x) + 
     ((I/36)*eps*(54*eps + 72*x + 39*eps*x + 8*eps*Nf*x - 72*x^2 - 
        597*eps*x^2 - 8*eps*Nf*x^2 + 24*x^3 + 516*eps*x^3)*G[1, x]^3)/
      ((-1 + x)*x^2) + ((I/12)*eps^2*(14 - 19*x + 8*x^2)*G[1, x]^4)/
      ((-1 + x)*x) - ((I/4)*(16*eps + 252*eps^2 + 24*x + 36*eps*x - 
        136*eps^2*x - 16*x^2 - 8*eps*x^2 + 99*eps^2*x^2)*G[0, 1, x])/
      ((-1 + x)*x) + (I*eps^2*(-18 - 7*x + 10*x^2)*G[0, 1, x]^2)/
      ((-1 + x)*x) + G[1, x]^2*
      (((I/72)*(108*eps + 594*eps^2 + 144*x - 18*eps*x - 3645*eps^2*x + 
          48*eps*Nf*x + 80*eps^2*Nf*x - 72*x^2 - 1278*eps*x^2 - 
          1998*eps^2*x^2 - 48*eps*Nf*x^2 - 208*eps^2*Nf*x^2 + 1152*eps*x^3 + 
          3717*eps^2*x^3))/((-1 + x)*x^2) + (I*eps^2*(2 - 16*x + 13*x^2)*
         G[0, 1, x])/((-1 + x)*x)) - 
     (I*eps*(40 + 116*eps - 30*x - 185*eps*x + 120*eps*x^2)*G[0, 0, 1, x])/
      ((-1 + x)*x) - ((I/2)*eps*(-30*eps + 40*x + 81*eps*x + 40*x^2 - 
        115*eps*x^2 - 64*x^3 + 128*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) - 
     ((2*I)*eps^2*(-48 + 29*x)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
     ((4*I)*eps^2*(9 + x + x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
     ((2*I)*eps^2*(-36 - 39*x + 82*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     (((2*I)/9)*eps*(72 + 138*eps - 50*eps*Nf + 273*x - 48*eps*x + 
        100*eps*Nf*x - 144*x^2 + 288*eps*x^2)*Zeta[3])/((-1 + x)*x) + 
     G[1, x]*(((I/108)*(-216 - 3024*eps - 15606*eps^2 + 144*Nf + 240*eps*Nf - 
          320*eps^2*Nf - 216*x - 1404*eps*x - 4320*eps^2*x - 144*Nf*x - 
          624*eps*Nf*x - 1376*eps^2*Nf*x + 378*eps*x^2 + 2619*eps^2*x^2))/
        ((-1 + x)*x) - ((I/2)*eps*(6*eps - 8*x + 51*eps*x - 16*x^2 - 
          37*eps*x^2 + 28*x^3 + 2*eps*x^3)*G[0, 1, x])/((-1 + x)*x^2) - 
       ((2*I)*eps^2*(-8 - 7*x + 10*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
       ((2*I)*eps^2*(-4 - 31*x + 39*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
       (((4*I)/3)*eps^2*(15 - 10*x + 71*x^2)*Zeta[3])/((-1 + x)*x))) + 
   ((2*I)*eps^2*(-2 + x)*(17 + 177*x)*Zeta[5])/((-1 + x)*x)) + 
 G[0, x]*(-1/3888*(90396 + 434970*eps + 1395063*eps^2 + 59904*Nf + 
      238656*eps*Nf + 730208*eps^2*Nf + 5760*Nf^2 + 20352*eps*Nf^2 + 
      56832*eps^2*Nf^2)/x - (eps*(-90*eps + 120*x + 9*eps*x - 8*eps*Nf*x + 
      48*x^2 + 534*eps*x^2)*G[1, x]^4)/(144*x^2) + 
   (eps^2*(17 + x)*G[1, x]^5)/(30*x) + 
   (2*eps*(-8 - 32*eps + 14*x + 13*eps*x - 8*x^2 + 6*eps*x^2)*G[0, 1, x]^2)/
    ((-1 + x)*x) + G[1, x]^3*
    (-1/216*(108*eps + 594*eps^2 - 144*x + 450*eps*x + 4617*eps^2*x + 
        48*eps*Nf*x + 80*eps^2*Nf*x - 144*x^2 - 1404*eps*x^2 - 
        5823*eps^2*x^2 + 128*eps^2*Nf*x^2)/x^2 - 
     (eps^2*(62 - 97*x + 39*x^2)*G[0, 1, x])/(3*(-1 + x)*x)) + 
   ((16 + 112*eps + 316*eps^2 + 16*x - 96*eps*x - 436*eps^2*x - 8*x^2 + 
      62*eps*x^2 + 217*eps^2*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
   ((216 + 1008*eps + 1728*eps^2 - 144*x - 1566*eps*x - 4653*eps^2*x - 
      128*eps^2*Nf*x + 72*x^2 + 702*eps*x^2 + 2268*eps^2*x^2 + 
      64*eps^2*Nf*x^2)*G[0, 1, 1, x])/(18*(-1 + x)*x) + 
   (eps*(72 + 200*eps - 72*x - 200*eps*x + 8*x^2 + 121*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)*x) - 
   (eps*(-20 + 36*eps + 36*x - 45*eps*x + 16*x^2 + 38*eps*x^2)*
     G[0, 0, 1, 1, x])/((-1 + x)*x) - 
   (eps*(18*eps + 12*x + 21*eps*x + 8*eps*Nf*x + 180*x^2 - 18*eps*x^2 - 
      8*eps*Nf*x^2 - 36*x^3 + 285*eps*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)*x^2) - (8*eps^2*(33 - 33*x + 7*x^2)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)*x) - (2*eps^2*(318 - 290*x + 63*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)*x) - (2*eps^2*(-2 + x)*(-42 + 13*x)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)*x) + (2*eps^2*(-512 + 247*x + 95*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)*x) + (2*eps^2*(-190 + 39*x + 64*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)*x) + (2*eps^2*(4 + 89*x + 25*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)*x) - ((324 + 1188*eps + 7713*eps^2 - 60*eps*Nf + 450*eps^2*Nf + 
      56*eps^2*Nf^2 - 540*x - 3078*eps*x - 13410*eps^2*x + 60*eps*Nf*x - 
      642*eps^2*Nf*x - 56*eps^2*Nf^2*x + 108*x^2 + 1053*eps*x^2 + 
      3402*eps^2*x^2 + 96*eps^2*Nf*x^2)*Zeta[3])/(27*(-1 + x)*x) + 
   G[0, 1, x]*((216 + 1836*eps + 8856*eps^2 - 144*Nf - 240*eps*Nf + 
       320*eps^2*Nf + 216*x + 756*eps*x + 5562*eps^2*x + 144*Nf*x + 
       240*eps*Nf*x - 320*eps^2*Nf*x - 216*x^2 - 378*eps*x^2 - 
       4455*eps^2*x^2 + 192*eps*Nf*x^2 + 848*eps^2*Nf*x^2)/(54*(-1 + x)*x) + 
     (4*eps^2*(-6 + x)*(-2 + x)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (2*eps^2*(-94 - x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (2*eps^2*(240 - 180*x + 17*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]^2*((432 + 3186*eps + 14391*eps^2 + 72*Nf + 120*eps*Nf - 
       160*eps^2*Nf - 594*x - 2025*eps*x - 10530*eps^2*x + 192*eps*Nf*x + 
       848*eps^2*Nf*x)/(108*x) - (eps*(72*eps - 60*x - 372*eps*x + 
        8*eps*Nf*x + 102*x^2 + 72*eps*x^2 - 8*eps*Nf*x^2 - 24*x^3 + 
        255*eps*x^3)*G[0, 1, x])/(6*(-1 + x)*x^2) - 
     (eps^2*(22 - 57*x + 19*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
     (eps^2*(54 - 92*x + 49*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (eps^2*(-82 + 56*x + 41*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
   G[1, x]*(-1/162*(1134 + 5508*eps + 24624*eps^2 - 1152*eps*Nf - 
        5664*eps^2*Nf + 1944*x + 3726*eps*x - 1539*eps^2*x + 576*Nf*x + 
        2544*eps*Nf*x + 9256*eps^2*Nf*x)/x - 
     ((432 + 1296*eps + 828*eps^2 - 360*x - 2088*eps*x - 4554*eps^2*x - 
        256*eps^2*Nf*x + 72*x^2 + 1008*eps*x^2 + 3303*eps^2*x^2 + 
        128*eps^2*Nf*x^2)*G[0, 1, x])/(36*(-1 + x)*x) + 
     (eps^2*(-4 - 56*x + 41*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     (eps*(20 + 152*eps - 14*x - 92*eps*x + 26*x^2 + 49*eps*x^2)*
       G[0, 0, 1, x])/((-1 + x)*x) + 
     (eps*(126*eps - 96*x - 681*eps*x + 16*eps*Nf*x + 300*x^2 + 375*eps*x^2 - 
        16*eps*Nf*x^2 - 84*x^3 + 456*eps*x^3)*G[0, 1, 1, x])/
      (6*(-1 + x)*x^2) + (2*eps^2*(-2 + x)*(-9 + 5*x)*G[0, 0, 0, 1, x])/
      ((-1 + x)*x) + (4*eps^2*(21 - 29*x + 5*x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)*x) - (2*eps^2*(28 - 31*x + 43*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)*x) + (eps*(-54*eps - 72*x + 537*eps*x - 124*eps*Nf*x + 
        102*x^2 + 705*eps*x^2 + 24*eps*Nf*x^2 + 78*x^3 - 621*eps*x^3 + 
        100*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)*x^2)) - 
   (6*eps^2*(2 - 12*x + 5*x^2)*Zeta[5])/((-1 + x)*x)) + 
 G[1, x]*((4*(729 + 3645*eps + 13851*eps^2 + 342*Nf + 1308*eps*Nf + 
      4490*eps^2*Nf))/(243*x) + 
   ((432 + 1296*eps + 828*eps^2 - 360*x - 2088*eps*x - 4554*eps^2*x - 
      256*eps^2*Nf*x + 72*x^2 + 1008*eps*x^2 + 3303*eps^2*x^2 + 
      128*eps^2*Nf*x^2)*G[0, 0, 1, x])/(36*(-1 + x)*x) + 
   ((108*eps - 450*eps^2 - 144*x - 558*eps*x - 909*eps^2*x + 48*eps*Nf*x + 
      80*eps^2*Nf*x + 72*x^2 - 576*eps*x^2 - 3375*eps^2*x^2 + 
      128*eps^2*Nf*x^2)*G[0, 1, 1, x])/(36*x^2) - 
   (2*eps*(96 + 498*eps - 84*x - 477*eps*x - 4*eps*Nf*x + 69*x^2 + 
      243*eps*x^2 + 2*eps*Nf*x^2)*G[0, 0, 0, 1, x])/(3*(-1 + x)*x) - 
   (2*eps*(18*eps + 60*x + 162*eps*x + 12*x^2 - 222*eps*x^2 - 2*eps*Nf*x^2 - 
      6*x^3 + 231*eps*x^3 + 2*eps*Nf*x^3)*G[0, 0, 1, 1, x])/
    (3*(-1 + x)*x^2) - (eps*(-126*eps + 168*x + 1011*eps*x - 180*x^2 + 
      132*eps*x^2 + 8*eps*Nf*x^2)*G[0, 1, 1, 1, x])/(6*x^2) + 
   (6*eps^2*(18 - 11*x + 16*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
   (8*eps^2*(-14 - 15*x + 25*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps^2*(-4 - 56*x + 41*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   (2*eps^2*(50 - 213*x + 39*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (2*eps^2*(2 - 57*x + 9*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*eps^2*(-12 + 25*x)*G[0, 1, 1, 1, 1, x])/x - 
   ((-648*eps + 4968*eps^2 - 864*x - 2124*eps*x - 13788*eps^2*x - 
      1296*eps*Nf*x - 3904*eps^2*Nf*x + 432*x^2 + 6228*eps*x^2 + 
      20160*eps^2*x^2 + 1152*eps*Nf*x^2 + 3304*eps^2*Nf*x^2 - 4104*eps*x^3 - 
      10071*eps^2*x^3 + 144*eps*Nf*x^3 + 984*eps^2*Nf*x^3)*Zeta[3])/
    (108*(-1 + x)*x^2) + G[0, 1, x]*
    ((-2*eps^2*(-4 - 56*x + 41*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
     (4*eps^2*(-2 + 5*x + 15*x^2)*Zeta[3])/((-1 + x)*x)) + 
   (eps^2*(172 - 288*x + 99*x^2)*Zeta[5])/((-1 + x)*x))


==> anc/Results/eMueMu/2L/2L_eMu_eMu_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(eps^2*Pi^6*(-2 + x)*(-6831 - 8686*x + 4343*x^2))/(15120*(-1 + x)^2*x) + 
 (19*eps^2*(-2 + x)^2*G[0, x]^6)/(90*(-1 + x)^2) + 
 ((-54*eps - 1206*eps^2 - 360*x - 666*eps*x - 3303*eps^2*x + 192*eps*Nf*x + 
    920*eps^2*Nf*x + 540*x^2 + 1512*eps*x^2 + 6507*eps^2*x^2 - 
    288*eps*Nf*x^2 - 1416*eps^2*Nf*x^2 - 180*x^3 - 792*eps*x^3 - 
    2565*eps^2*x^3 + 96*eps*Nf*x^3 + 496*eps^2*Nf*x^3)*G[1, x]^4)/
  (216*(-1 + x)*x^2) - (eps*(63*eps + 252*x + 384*eps*x - 88*eps*Nf*x - 
    126*x^2 - 441*eps*x^2 + 44*eps*Nf*x^2)*G[1, x]^5)/(180*x^2) - 
 (53*eps^2*(-2 + x)*G[1, x]^6)/(180*x) + 
 G[0, x]^5*(-1/180*(eps*(384 + 2706*eps + 448*eps*Nf - 384*x - 2706*eps*x - 
       448*eps*Nf*x + 96*x^2 + 909*eps*x^2 + 112*eps*Nf*x^2))/(-1 + x)^2 - 
   (eps^2*(-2 + x)*(-41 - 6*x + 3*x^2)*G[1, x])/(30*(-1 + x)^2*x)) + 
 Pi^5*(((-1/1080*I)*eps*(-1224 - 1209*eps - 64*eps*Nf - 6108*x + 2133*eps*x + 
      32*eps*Nf*x + 6720*x^2 - 3792*eps*x^2 - 1680*x^3 + 2760*eps*x^3))/
    ((-1 + x)^2*x) - ((I/360)*eps^2*(-2 + x)*(-449 - 2760*x + 1380*x^2)*
     G[0, x])/((-1 + x)^2*x) - ((I/30)*eps^2*(-2 + x)*(256 - 226*x + 113*x^2)*
     G[1, x])/((-1 + x)^2*x)) + 
 G[0, x]^4*((48 + 372*eps + 1215*eps^2 + 72*eps*Nf + 248*eps^2*Nf - 48*x - 
     372*eps*x - 1071*eps^2*x - 72*eps*Nf*x - 248*eps^2*Nf*x + 12*x^2 + 
     117*eps*x^2 + 378*eps^2*x^2 + 18*eps*Nf*x^2 + 73*eps^2*Nf*x^2)/
    (18*(-1 + x)^2) - (eps*(-96 - 738*eps - 88*eps*Nf - 72*x + 60*eps*x + 
      76*eps*Nf*x + 120*x^2 + 600*eps*x^2 - 32*eps*Nf*x^2 - 30*x^3 - 
      327*eps*x^3 + 8*eps*Nf*x^3)*G[1, x])/(36*(-1 + x)^2*x) + 
   (eps^2*(-2 + x)*(-1 - 8*x + 4*x^2)*G[1, x]^2)/(6*(-1 + x)^2*x) - 
   (eps^2*(-2 + x)*(22 - 6*x + 3*x^2)*G[0, 1, x])/(2*(-1 + x)^2*x)) + 
 Pi^4*((9000 + 27720*eps + 76374*eps^2 + 3120*eps^2*Nf - 6372*x - 
     39744*eps*x - 98163*eps^2*x + 1536*eps*Nf*x + 2848*eps^2*Nf*x + 
     1872*x^2 + 34452*eps*x^2 + 60858*eps^2*x^2 - 1536*eps*Nf*x^2 - 
     4048*eps^2*Nf*x^2 - 468*x^3 - 12564*eps*x^3 - 12663*eps^2*x^3 + 
     384*eps*Nf*x^3 + 1024*eps^2*Nf*x^3)/(3240*(-1 + x)^2*x) - 
   (eps^2*(-2 + x)*(140 - 438*x + 219*x^2)*G[0, x]^2)/(240*(-1 + x)^2*x) - 
   (eps*(1368*eps - 7032*x - 9513*eps*x - 640*eps*Nf*x + 6732*x^2 - 
      9342*eps*x^2 + 1088*eps*Nf*x^2 - 3216*x^3 + 16815*eps*x^3 - 
      768*eps*Nf*x^3 + 804*x^4 - 6684*eps*x^4 + 192*eps*Nf*x^4)*G[1, x])/
    (1080*(-1 + x)^2*x^2) + (eps^2*(-2 + x)*(47 - 1686*x + 843*x^2)*
     G[1, x]^2)/(720*(-1 + x)^2*x) + 
   G[0, x]*(-1/360*(eps*(1560 + 7560*eps - 1900*x - 8007*eps*x + 
         224*eps*Nf*x + 1120*x^2 + 5531*eps*x^2 - 224*eps*Nf*x^2 - 280*x^3 - 
         1594*eps*x^3 + 56*eps*Nf*x^3))/((-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(-13 - 270*x + 135*x^2)*G[1, x])/(72*(-1 + x)^2*x)) + 
   (eps^2*(-2 + x)*(218 - 354*x + 177*x^2)*G[0, 1, x])/(45*(-1 + x)^2*x)) + 
 (2*eps^2*(-2 + x)*(30 - 22*x + 11*x^2)*G[0, 0, 1, x]^2)/((-1 + x)^2*x) + 
 (12*eps^2*(-2 + x)*(-16 - 2*x + x^2)*G[0, 1, 1, x]^2)/((-1 + x)^2*x) + 
 ((432 + 1656*eps + 1800*eps^2 - 96*eps*Nf - 416*eps^2*Nf + 216*x - 
    2700*eps*x - 7344*eps^2*x + 144*eps*Nf*x + 624*eps^2*Nf*x - 432*x^2 + 
    2844*eps*x^2 + 6210*eps^2*x^2 - 96*eps*Nf*x^2 - 488*eps^2*Nf*x^2 + 
    108*x^3 - 1152*eps*x^3 - 2259*eps^2*x^3 + 24*eps*Nf*x^3 + 
    140*eps^2*Nf*x^3)*G[0, 0, 0, 1, x])/(9*(-1 + x)^2*x) + 
 ((360 + 828*eps - 936*eps^2 - 48*eps*Nf - 208*eps^2*Nf - 324*x - 
    2052*eps*x - 2349*eps^2*x + 120*eps*Nf*x + 348*eps^2*Nf*x + 144*x^2 + 
    1512*eps*x^2 - 468*eps^2*x^2 - 96*eps*Nf*x^2 - 280*eps^2*Nf*x^2 - 
    36*x^3 - 360*eps*x^3 + 405*eps^2*x^3 + 24*eps*Nf*x^3 + 76*eps^2*Nf*x^3)*
   G[0, 0, 1, 1, x])/(9*(-1 + x)^2*x) + 
 ((36*eps - 276*eps^2 - 120*x - 384*eps*x - 720*eps^2*x + 16*eps*Nf*x + 
    16*eps^2*Nf*x + 180*x^2 + 60*eps*x^2 - 1422*eps^2*x^2 - 24*eps*Nf*x^2 - 
    20*eps^2*Nf*x^2 - 60*x^3 + 144*eps*x^3 + 1023*eps^2*x^3 + 8*eps*Nf*x^3 + 
    4*eps^2*Nf*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x^2) - 
 (4*eps*(32 + 118*eps - 8*eps*Nf + 16*x - 185*eps*x + 12*eps*Nf*x - 32*x^2 + 
    141*eps*x^2 - 8*eps*Nf*x^2 + 8*x^3 - 53*eps*x^3 + 2*eps*Nf*x^3)*
   G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
 (4*eps*(24 + 105*eps - 12*eps*Nf + 264*x - 528*eps*x + 22*eps*Nf*x - 
    276*x^2 + 960*eps*x^2 - 16*eps*Nf*x^2 + 69*x^3 - 528*eps*x^3 + 
    4*eps*Nf*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x) + 
 (8*eps*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 8*x^3 + 
    14*eps*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
 (4*eps*(-36*eps + 444*x + 879*eps*x - 4*eps*Nf*x - 366*x^2 - 1515*eps*x^2 + 
    10*eps*Nf*x^2 + 144*x^3 + 1401*eps*x^3 - 8*eps*Nf*x^3 - 36*x^4 - 
    426*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
 (8*eps*(3*eps - 16*x - 47*eps*x + 8*x^2 + 60*eps*x^2 - 42*eps*x^3 + 
    9*eps*x^4)*G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
 (4*eps*(3*eps - 30*x - 97*eps*x + 45*x^2 + 29*eps*x^2 - 15*x^3 + 21*eps*x^3)*
   G[0, 1, 1, 1, 1, x])/((-1 + x)*x^2) + 
 (4*eps^2*(-2 + x)*(18 - 98*x + 49*x^2)*G[0, 0, 0, 0, 0, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(127 - 240*x + 120*x^2)*
   G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(-2 + x)*(58 - 70*x + 35*x^2)*G[0, 0, 0, 1, 0, 1, x])/
  ((-1 + x)^2*x) + (8*eps^2*(-2 + x)*(21 - 386*x + 193*x^2)*
   G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (4*eps^2*(-2 + x)*(34 - 310*x + 155*x^2)*G[0, 0, 1, 0, 1, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(11 - 130*x + 65*x^2)*
   G[0, 0, 1, 1, 0, 1, x])/((-1 + x)^2*x) + 
 (8*eps^2*(-2 + x)*(141 - 52*x + 26*x^2)*G[0, 0, 1, 1, 1, 1, x])/
  ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(101 - 6*x + 3*x^2)*
   G[0, 1, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
 (40*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, 1, x])/x + 
 ((1512*eps + 4536*eps^2 - 432*x - 972*eps*x + 2484*eps^2*x + 1392*eps*Nf*x + 
    4816*eps^2*Nf*x + 1296*x^2 + 5508*eps*x^2 + 22842*eps^2*x^2 - 
    1392*eps*Nf*x^2 - 4816*eps^2*Nf*x^2 - 432*x^3 - 1188*eps*x^3 - 
    7587*eps^2*x^3 + 384*eps*Nf*x^3 + 1312*eps^2*Nf*x^3)*Zeta[3])/
  (54*(-1 + x)^2*x) - (20*eps^2*(-2 + x)*(30 - 34*x + 17*x^2)*Zeta[3]^2)/
  (3*(-1 + x)^2*x) + G[0, x]^3*
  (-1/162*(2268 + 11718*eps + 33804*eps^2 + 576*Nf + 2712*eps*Nf + 
      8456*eps^2*Nf - 2268*x - 9990*eps*x - 23220*eps^2*x - 576*Nf*x - 
      2712*eps*Nf*x - 8456*eps^2*Nf*x + 702*x^2 + 3537*eps*x^2 + 
      9855*eps^2*x^2 + 144*Nf*x^2 + 840*eps*Nf*x^2 + 2840*eps^2*Nf*x^2)/
     (-1 + x)^2 + (eps*(12 + 198*eps - 24*eps*Nf - 30*x - 1041*eps*x + 
      28*eps*Nf*x + 24*x^2 + 1110*eps*x^2 - 16*eps*Nf*x^2 - 6*x^3 - 
      354*eps*x^3 + 4*eps*Nf*x^3)*G[1, x]^2)/(18*(-1 + x)^2*x) + 
   (2*eps^2*(-2 + x)*(6 - 14*x + 7*x^2)*G[1, x]^3)/(9*(-1 + x)^2*x) + 
   (eps*(-80 - 364*eps - 16*eps*Nf + 56*x + 482*eps*x + 24*eps*Nf*x - 
      16*x^2 - 396*eps*x^2 - 16*eps*Nf*x^2 + 4*x^3 + 131*eps*x^3 + 
      4*eps*Nf*x^3)*G[0, 1, x])/(3*(-1 + x)^2*x) + 
   G[1, x]*(-1/54*(-72 + 540*eps + 5130*eps^2 + 48*eps*Nf + 368*eps^2*Nf + 
        468*x + 1314*eps*x + 576*eps^2*x + 72*eps*Nf*x - 28*eps^2*Nf*x - 
        432*x^2 - 2160*eps*x^2 - 4014*eps^2*x^2 - 96*eps*Nf*x^2 - 
        72*eps^2*Nf*x^2 + 108*x^3 + 864*eps*x^3 + 2007*eps^2*x^3 + 
        24*eps*Nf*x^3 + 12*eps^2*Nf*x^3)/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(16 - 10*x + 5*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   (64*eps^2*(-2 + x)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(52 - 66*x + 33*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (202*eps^2*(-2 + x)^2*Zeta[3])/(9*(-1 + x)^2)) + 
 G[0, 0, 1, x]*(-1/54*(-432 - 7128*eps - 24624*eps^2 - 960*eps*Nf - 
      3328*eps^2*Nf - 648*x + 1620*eps*x - 10044*eps^2*x + 1440*eps*Nf*x + 
      4992*eps^2*Nf*x + 1080*x^2 + 1836*eps*x^2 + 19980*eps^2*x^2 - 
      1248*eps*Nf*x^2 - 4288*eps^2*Nf*x^2 - 432*x^3 - 1188*eps*x^3 - 
      7587*eps^2*x^3 + 384*eps*Nf*x^3 + 1312*eps^2*Nf*x^3)/((-1 + x)^2*x) + 
   (4*eps^2*(-2 + x)*(-1 - 94*x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps^2*(-2 + x)*(-16 - 2*x + x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 Pi^3*(((-1/324*I)*(756 + 6318*eps + 22086*eps^2 + 696*eps*Nf + 
      3248*eps^2*Nf - 108*x - 1836*eps*x + 5643*eps^2*x - 312*eps*Nf*x - 
      2044*eps^2*Nf*x - 216*x^2 - 756*eps*x^2 - 11934*eps^2*x^2 + 
      108*eps^2*Nf*x^2 + 1134*eps*x^3 + 6480*eps^2*x^3))/((-1 + x)^2*x) - 
   (((2*I)/9)*eps^2*(-2 + x)*(-13 - 22*x + 11*x^2)*G[0, x]^3)/
    ((-1 + x)^2*x) - ((I/12)*eps*(-18*eps - 28*x + 30*eps*x + 22*x^2 + 
      133*eps*x^2 - 8*x^3 - 296*eps*x^3 + 2*x^4 + 145*eps*x^4)*G[1, x]^2)/
    ((-1 + x)^2*x^2) - ((I/9)*eps^2*(-2 + x)*(23 - 38*x + 19*x^2)*G[1, x]^3)/
    ((-1 + x)^2*x) + G[0, x]^2*
    (((-1/12*I)*eps*(-68 - 270*eps - 8*eps*Nf - 134*x + 356*eps*x + 
        4*eps*Nf*x + 168*x^2 - 380*eps*x^2 - 42*x^3 + 195*eps*x^3))/
      ((-1 + x)^2*x) - ((I/6)*eps^2*(-2 + x)*(129 - 116*x + 58*x^2)*G[1, x])/
      ((-1 + x)^2*x)) + ((I/3)*eps*(6*eps + 42*x + 5*eps*x + 4*eps*Nf*x - 
      77*x^2 + 68*eps*x^2 - 2*eps*Nf*x^2 + 56*x^3 - 174*eps*x^3 - 14*x^4 + 
      89*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*(((I/108)*(-72 + 216*eps + 4104*eps^2 - 48*eps*Nf - 208*eps^2*Nf - 
        1116*x + 432*eps*x - 3501*eps^2*x + 24*eps*Nf*x + 68*eps^2*Nf*x + 
        1152*x^2 - 1116*eps*x^2 - 360*eps^2*x^2 - 288*x^3 + 720*eps*x^3 + 
        1539*eps^2*x^3))/((-1 + x)^2*x) + 
     ((I/18)*eps*(-18*eps - 636*x - 618*eps*x - 8*eps*Nf*x + 966*x^2 + 
        1308*eps*x^2 + 4*eps*Nf*x^2 - 648*x^3 - 1410*eps*x^3 + 162*x^4 + 
        513*eps*x^4)*G[1, x])/((-1 + x)^2*x^2) - 
     ((I/6)*eps^2*(-2 + x)*(-2 - 46*x + 23*x^2)*G[1, x]^2)/((-1 + x)^2*x) - 
     (I*eps^2*(-2 + x)*(1 - 6*x + 3*x^2)*G[0, 1, x])/((-1 + x)^2*x)) + 
   G[1, x]*(((-1/108*I)*(-108*eps - 1170*eps^2 - 576*x - 216*eps*x + 
        5886*eps^2*x + 160*eps^2*Nf*x + 864*x^2 + 2232*eps*x^2 - 
        1755*eps^2*x^2 - 32*eps^2*Nf*x^2 - 576*x^3 - 3348*eps*x^3 - 
        4824*eps^2*x^3 + 144*x^4 + 1368*eps*x^4 + 3078*eps^2*x^4))/
      ((-1 + x)^2*x^2) + (((2*I)/3)*eps^2*(-2 + x)*(23 - 52*x + 26*x^2)*
       G[0, 1, x])/((-1 + x)^2*x)) + 
   ((I/3)*eps^2*(-2 + x)*(-7 - 58*x + 29*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   ((I/3)*eps^2*(-2 + x)*(54 - 122*x + 61*x^2)*G[0, 1, 1, x])/
    ((-1 + x)^2*x) - ((I/9)*eps^2*(-2 + x)*(320 - 6*x + 3*x^2)*Zeta[3])/
    ((-1 + x)^2*x)) + G[1, x]^3*
  (-1/108*(-288*eps - 1494*eps^2 - 216*x - 1224*eps*x - 10242*eps^2*x + 
      96*Nf*x + 720*eps*Nf*x + 2656*eps^2*Nf*x + 504*x^2 + 1800*eps*x^2 + 
      14319*eps^2*x^2 - 144*Nf*x^2 - 1128*eps*Nf*x^2 - 3944*eps^2*Nf*x^2 - 
      288*x^3 - 486*eps*x^3 - 3753*eps^2*x^3 + 48*Nf*x^3 + 408*eps*Nf*x^3 + 
      1384*eps^2*Nf*x^3)/((-1 + x)*x^2) + 
   (2*eps^2*(-2 + x)*(43 - 78*x + 39*x^2)*G[0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (12*eps^2*(-2 + x)*G[0, 1, 1, x])/x - 
   (4*eps^2*(-2 + x)*(41 - 94*x + 47*x^2)*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[0, 1, 1, x]*(-1/54*(-216 + 1512*eps + 2430*eps^2 + 480*eps*Nf + 
      1664*eps^2*Nf + 648*x + 2430*eps*x + 17685*eps^2*x - 864*eps*Nf*x - 
      2976*eps^2*Nf*x - 432*x^2 - 1188*eps*x^2 - 7587*eps^2*x^2 + 
      384*eps*Nf*x^2 + 1312*eps^2*Nf*x^2)/((-1 + x)*x) + 
   (4*eps^2*(-2 + x)*(433 - 452*x + 226*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
 G[0, 1, x]*((-8*eps*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 
      8*x^3 + 14*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(58 - 70*x + 35*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(11 - 130*x + 65*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps*(-18*eps + 108*x + 456*eps*x - 8*eps*Nf*x - 18*x^2 - 477*eps*x^2 + 
      12*eps*Nf*x^2 - 36*x^3 + 279*eps*x^3 - 8*eps*Nf*x^3 + 9*x^4 - 
      96*eps*x^4 + 2*eps*Nf*x^4)*Zeta[3])/(3*(-1 + x)^2*x^2)) + 
 G[1, x]^2*((1296 - 7776*eps - 69822*eps^2 + 1872*Nf + 8160*eps*Nf + 
     29632*eps^2*Nf - 3888*x + 2592*eps*x + 76221*eps^2*x - 3024*Nf*x - 
     11880*eps*Nf*x - 40896*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
     7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
    (324*(-1 + x)*x) + (eps*(-24*eps + 4*x + 148*eps*x - 34*x^2 - 
      110*eps*x^2 + 32*x^3 - 110*eps*x^3 - 8*x^4 + 93*eps*x^4)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + (eps*(15*eps - 20*x - 101*eps*x + 30*x^2 - 6*eps*x^2 - 
      10*x^3 + 48*eps*x^3)*G[0, 1, 1, x])/((-1 + x)*x^2) + 
   (2*eps^2*(-2 + x)*(13 - 82*x + 41*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (2*eps^2*(-2 + x)*(40 - 34*x + 17*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (74*eps^2*(-2 + x)*G[0, 1, 1, 1, x])/x - 
   (eps*(-108*eps + 96*x + 786*eps*x - 128*eps*Nf*x - 24*x^2 - 1596*eps*x^2 + 
      320*eps*Nf*x^2 - 24*x^3 + 1536*eps*x^3 - 256*eps*Nf*x^3 + 6*x^4 - 
      591*eps*x^4 + 64*eps*Nf*x^4)*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
 G[0, x]^2*((9720 + 16848*eps + 12960*eps^2 + 3312*Nf + 10128*eps*Nf + 
     32384*eps^2*Nf - 7128*x - 972*eps*x + 67878*eps^2*x - 3312*Nf*x - 
     10128*eps*Nf*x - 32384*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
     7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
    (324*(-1 + x)^2) + (eps*(-54*eps + 12*x + 126*eps*x - 8*eps*Nf*x - 
      78*x^2 + 249*eps*x^2 + 20*eps*Nf*x^2 + 72*x^3 - 588*eps*x^3 - 
      16*eps*Nf*x^3 - 18*x^4 + 273*eps*x^4 + 4*eps*Nf*x^4)*G[1, x]^3)/
    (18*(-1 + x)^2*x^2) + (eps^2*(-2 + x)*(8 - 14*x + 7*x^2)*G[1, x]^4)/
    (4*(-1 + x)^2*x) - ((-144 - 1224*eps - 6192*eps^2 - 96*eps*Nf - 
      416*eps^2*Nf - 72*x + 1332*eps*x + 6804*eps^2*x + 144*eps*Nf*x + 
      624*eps^2*Nf*x + 144*x^2 - 540*eps*x^2 - 3078*eps^2*x^2 - 
      96*eps*Nf*x^2 - 488*eps^2*Nf*x^2 - 36*x^3 + 108*eps*x^3 + 
      531*eps^2*x^3 + 24*eps*Nf*x^3 + 140*eps^2*Nf*x^3)*G[0, 1, x])/
    (18*(-1 + x)^2*x) + (eps^2*(-2 + x)*(34 - 62*x + 31*x^2)*G[0, 1, x]^2)/
    ((-1 + x)^2*x) + G[1, x]^2*
    (-1/18*(72 + 18*eps - 1233*eps^2 - 24*eps*Nf - 104*eps^2*Nf - 108*x - 
        306*eps*x + 1395*eps^2*x + 60*eps*Nf*x + 174*eps^2*Nf*x + 72*x^2 + 
        432*eps*x^2 - 549*eps^2*x^2 - 48*eps*Nf*x^2 - 140*eps^2*Nf*x^2 - 
        18*x^3 - 171*eps*x^3 - 81*eps^2*x^3 + 12*eps*Nf*x^3 + 
        38*eps^2*Nf*x^3)/((-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(7 - 6*x + 3*x^2)*G[0, 1, x])/((-1 + x)^2*x)) - 
   (4*eps*(-20 - 82*eps + 14*x + 119*eps*x - 4*x^2 - 129*eps*x^2 + x^3 + 
      48*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
   (eps*(192 - 72*eps - 384*x + 756*eps*x + 16*eps*Nf*x + 288*x^2 - 
      1134*eps*x^2 - 16*eps*Nf*x^2 - 72*x^3 + 459*eps*x^3 + 4*eps*Nf*x^3)*
     G[0, 1, 1, x])/(3*(-1 + x)^2*x) + 
   (24*eps^2*(-2 + x)*(2 - 2*x + x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (2*eps^2*(-2 + x)*(98 - 82*x + 41*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (2*eps^2*(-2 + x)*(68 - 174*x + 87*x^2)*G[0, 1, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(48 - 1917*eps + 176*eps*Nf - 48*x + 2097*eps*x - 176*eps*Nf*x + 
      12*x^2 - 732*eps*x^2 + 44*eps*Nf*x^2)*Zeta[3])/(9*(-1 + x)^2) + 
   G[1, x]*((-1080 - 2052*eps - 6264*eps^2 - 288*Nf - 288*eps*Nf - 
       576*eps^2*Nf + 4536*x + 17820*eps*x + 67932*eps^2*x + 720*Nf*x + 
       1896*eps*Nf*x + 5584*eps^2*Nf*x - 4536*x^2 - 17280*eps*x^2 - 
       63504*eps^2*x^2 - 576*Nf*x^2 - 1680*eps*Nf*x^2 - 5224*eps^2*Nf*x^2 + 
       1512*x^3 + 5994*eps*x^3 + 21951*eps^2*x^3 + 144*Nf*x^3 + 
       456*eps*Nf*x^3 + 1528*eps^2*Nf*x^3)/(108*(-1 + x)^2*x) + 
     (2*eps*(48 - 42*eps - 60*x + 345*eps*x + 8*eps*Nf*x + 36*x^2 - 
        360*eps*x^2 - 8*eps*Nf*x^2 - 9*x^3 + 105*eps*x^3 + 2*eps*Nf*x^3)*
       G[0, 1, x])/(3*(-1 + x)^2*x) - (4*eps^2*(-2 + x)*(32 - 26*x + 13*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x) - (2*eps^2*(-2 + x)*(25 - 62*x + 31*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (14*eps^2*(-2 + x)*(13 - 24*x + 12*x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 Pi^2*((5616 + 16200*eps + 38448*eps^2 + 1872*Nf + 8160*eps*Nf + 
     29632*eps^2*Nf - 6912*x - 7236*eps*x + 32886*eps^2*x - 2736*Nf*x - 
     9672*eps*Nf*x - 32800*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
     7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
    (324*(-1 + x)*x) - (eps^2*(-2 + x)*(162 - 122*x + 61*x^2)*G[0, x]^4)/
    (72*(-1 + x)^2*x) - (eps*(-180*eps + 12*x + 1236*eps*x + 80*eps*Nf*x - 
      18*x^2 - 591*eps*x^2 - 120*eps*Nf*x^2 + 6*x^3 - 285*eps*x^3 + 
      40*eps*Nf*x^3)*G[1, x]^3)/(108*(-1 + x)*x^2) + 
   (85*eps^2*(-2 + x)*G[1, x]^4)/(72*x) + 
   G[0, x]^3*(-1/108*(eps*(792 + 1872*eps - 612*x + 354*eps*x + 
         448*eps*Nf*x + 216*x^2 - 642*eps*x^2 - 448*eps*Nf*x^2 - 54*x^3 + 
         243*eps*x^3 + 112*eps*Nf*x^3))/((-1 + x)^2*x) + 
     (eps^2*(-2 + x)*(154 - 58*x + 29*x^2)*G[1, x])/(18*(-1 + x)^2*x)) + 
   ((-108*eps - 306*eps^2 + 648*x + 2196*eps*x + 7146*eps^2*x + 48*eps*Nf*x + 
      368*eps^2*Nf*x - 468*x^2 - 2520*eps*x^2 - 5994*eps^2*x^2 + 
      72*eps*Nf*x^2 + 180*eps^2*Nf*x^2 + 144*x^3 + 1512*eps*x^3 + 
      1692*eps^2*x^3 - 96*eps*Nf*x^3 - 280*eps^2*Nf*x^3 - 36*x^4 - 
      360*eps*x^4 + 405*eps^2*x^4 + 24*eps*Nf*x^4 + 76*eps^2*Nf*x^4)*
     G[0, 1, x])/(54*(-1 + x)^2*x^2) + 
   (5*eps^2*(-2 + x)*(3 - 10*x + 5*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[0, x]^2*((432 + 864*eps + 1332*eps^2 - 168*x + 864*eps*x + 
       4638*eps^2*x + 416*eps*Nf*x + 1584*eps^2*Nf*x - 48*x^2 - 768*eps*x^2 - 
       4548*eps^2*x^2 - 416*eps*Nf*x^2 - 1584*eps^2*Nf*x^2 + 12*x^3 + 
       96*eps*x^3 + 1533*eps^2*x^3 + 104*eps*Nf*x^3 + 436*eps^2*Nf*x^3)/
      (72*(-1 + x)^2*x) - (eps*(108*eps - 804*x - 2766*eps*x - 232*eps*Nf*x + 
        810*x^2 + 2376*eps*x^2 + 372*eps*Nf*x^2 - 408*x^3 - 588*eps*x^3 - 
        256*eps*Nf*x^3 + 102*x^4 - 183*eps*x^4 + 64*eps*Nf*x^4)*G[1, x])/
      (36*(-1 + x)^2*x^2) + (5*eps^2*(-2 + x)*(1 - 20*x + 10*x^2)*G[1, x]^2)/
      (12*(-1 + x)^2*x) - (eps^2*(-2 + x)*(98 - 26*x + 13*x^2)*G[0, 1, x])/
      (6*(-1 + x)^2*x)) + G[1, x]^2*
    ((-216*eps - 1476*eps^2 - 648*x + 792*eps*x + 1494*eps^2*x + 
       240*eps*Nf*x + 1160*eps^2*Nf*x + 972*x^2 + 1260*eps*x^2 + 
       8793*eps^2*x^2 - 360*eps*Nf*x^2 - 1860*eps^2*Nf*x^2 - 324*x^3 - 
       1476*eps*x^3 - 5391*eps^2*x^3 + 120*eps*Nf*x^3 + 700*eps^2*Nf*x^3)/
      (216*(-1 + x)*x^2) - (eps^2*(-2 + x)*(26 - 30*x + 15*x^2)*G[0, 1, x])/
      (3*(-1 + x)^2*x)) - (eps*(30*eps - 32*x - 352*eps*x + 16*eps*Nf*x + 
      20*x^2 + 393*eps*x^2 - 4*x^3 - 429*eps*x^3 - 8*eps*Nf*x^3 + x^4 + 
      156*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
   (eps*(-144*eps + 642*x + 1041*eps*x + 12*eps*Nf*x - 885*x^2 + 
      183*eps*x^2 + 2*eps*Nf*x^2 + 564*x^3 - 1011*eps*x^3 - 8*eps*Nf*x^3 - 
      141*x^4 + 489*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, 1, x])/
    (9*(-1 + x)^2*x^2) - (eps^2*(-2 + x)*(48 - 94*x + 47*x^2)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) + 
   (eps^2*(-2 + x)*(67 - 36*x + 18*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (5*eps^2*(-2 + x)*(-11 + 5*x)*(1 + 5*x)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x) - (eps*(-348 - 1512*eps - 152*eps*Nf - 30*x - 
      579*eps*x + 468*eps*Nf*x + 204*x^2 + 1503*eps*x^2 - 392*eps*Nf*x^2 - 
      51*x^3 - 576*eps*x^3 + 98*eps*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x) + 
   G[0, x]*(-1/324*(-3240 - 19116*eps - 85860*eps^2 + 6264*x + 42444*eps*x + 
        146664*eps^2*x + 1152*Nf*x + 7176*eps*Nf*x + 23624*eps^2*Nf*x - 
        4428*x^2 - 25974*eps*x^2 - 62748*eps^2*x^2 - 1152*Nf*x^2 - 
        7176*eps*Nf*x^2 - 23624*eps^2*Nf*x^2 + 972*x^3 + 5886*eps*x^3 + 
        12123*eps^2*x^3 + 288*Nf*x^3 + 2064*eps*Nf*x^3 + 6992*eps^2*Nf*x^3)/
       ((-1 + x)^2*x) - (eps*(36*eps - 24*x - 1596*eps*x - 8*eps*Nf*x + 
        204*x^2 + 4263*eps*x^2 + 84*eps*Nf*x^2 - 192*x^3 - 3234*eps*x^3 - 
        80*eps*Nf*x^3 + 48*x^4 + 741*eps*x^4 + 20*eps*Nf*x^4)*G[1, x]^2)/
      (36*(-1 + x)^2*x^2) + (38*eps^2*(-2 + x)*G[1, x]^3)/(9*x) - 
     (eps*(-72*eps + 216*x + 1062*eps*x - 8*eps*Nf*x - 144*x^2 - 
        720*eps*x^2 + 12*eps*Nf*x^2 + 36*x^3 + 411*eps*x^3 - 8*eps*Nf*x^3 - 
        9*x^4 - 66*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, x])/(9*(-1 + x)^2*x^2) + 
     G[1, x]*((216*eps + 1188*eps^2 - 1224*x - 4176*eps*x - 21384*eps^2*x - 
         432*eps*Nf*x - 2192*eps^2*Nf*x + 1332*x^2 + 5256*eps*x^2 + 
         15921*eps^2*x^2 + 696*eps*Nf*x^2 + 3532*eps^2*Nf*x^2 - 720*x^3 - 
         3348*eps*x^3 - 5436*eps^2*x^3 - 480*eps*Nf*x^3 - 2856*eps^2*Nf*x^3 + 
         180*x^4 + 684*eps*x^4 + 450*eps^2*x^4 + 120*eps*Nf*x^4 + 
         828*eps^2*Nf*x^4)/(108*(-1 + x)^2*x^2) + 
       (2*eps^2*(-2 + x)*(81 - 56*x + 28*x^2)*G[0, 1, x])/(3*(-1 + x)^2*x)) - 
     (eps^2*(-2 + x)*(-4 - 2*x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (eps^2*(-2 + x)*(147 - 176*x + 88*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(11 - 162*x + 81*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*(-1/162*(864*eps + 4482*eps^2 - 270*x - 2079*eps*x - 
        24948*eps^2*x + 144*Nf*x + 1212*eps*Nf*x + 4024*eps^2*Nf*x + 
        1134*x^2 + 4023*eps*x^2 + 33858*eps^2*x^2 - 216*Nf*x^2 - 
        2016*eps*Nf*x^2 - 6666*eps^2*Nf*x^2 - 648*x^3 - 1323*eps*x^3 - 
        9423*eps^2*x^3 + 72*Nf*x^3 + 804*eps*Nf*x^3 + 2732*eps^2*Nf*x^3)/
       ((-1 + x)*x^2) - (2*eps*(27*eps - 72*x + 90*eps*x - 12*eps*Nf*x + 
        12*x^2 - 846*eps*x^2 + 14*eps*Nf*x^2 + 24*x^3 + 897*eps*x^3 - 
        8*eps*Nf*x^3 - 6*x^4 - 291*eps*x^4 + 2*eps*Nf*x^4)*G[0, 1, x])/
      (9*(-1 + x)^2*x^2) - (2*eps^2*(-2 + x)*(57 - 92*x + 46*x^2)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x) - 
     (4*eps^2*(-2 + x)*(1 - 38*x + 19*x^2)*G[0, 1, 1, x])/(3*(-1 + x)^2*x) - 
     (2*eps^2*(-2 + x)*(136 - 178*x + 89*x^2)*Zeta[3])/(3*(-1 + x)^2*x))) + 
 (4*eps*(180 + 360*eps - 258*x - 126*eps*x + 8*eps*Nf*x + 168*x^2 - 
    51*eps*x^2 - 8*eps*Nf*x^2 - 42*x^3 + 90*eps*x^3 + 2*eps*Nf*x^3)*Zeta[5])/
  (3*(-1 + x)^2*x) + 
 G[0, x]*((-8*(243 + 972*eps + 3402*eps^2 + 72*Nf + 282*eps*Nf + 
      980*eps^2*Nf))/(81*(-1 + x)) - 
   (eps*(15*eps + 16*x + 27*eps*x - 24*x^2 - 145*eps*x^2 + 8*x^3 + 
      81*eps*x^3)*G[1, x]^4)/(12*(-1 + x)*x^2) + (eps^2*(-2 + x)*G[1, x]^5)/
    (15*x) + (4*eps*(20 + 32*eps - 42*x - 32*eps*x + 32*x^2 - 3*eps*x^2 - 
      8*x^3 + 14*eps*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
   G[1, x]^3*(-1/108*(-108*eps - 594*eps^2 - 288*x - 828*eps*x - 
        4896*eps^2*x + 160*eps^2*Nf*x + 432*x^2 + 2412*eps*x^2 + 
        11259*eps^2*x^2 - 288*eps^2*Nf*x^2 - 144*x^3 - 1260*eps*x^3 - 
        4995*eps^2*x^3 + 128*eps^2*Nf*x^3)/((-1 + x)*x^2) - 
     (2*eps^2*(-2 + x)*(43 - 78*x + 39*x^2)*G[0, 1, x])/(3*(-1 + x)^2*x)) + 
   ((-32 - 160*eps - 444*eps^2 - 16*x + 224*eps*x + 786*eps^2*x + 32*x^2 - 
      188*eps*x^2 - 516*eps^2*x^2 - 8*x^3 + 70*eps*x^3 + 155*eps^2*x^3)*
     G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((-432 - 1224*eps - 2304*eps^2 + 504*x + 2934*eps*x + 5850*eps^2*x + 
      208*eps^2*Nf*x - 288*x^2 - 2340*eps*x^2 - 3735*eps^2*x^2 - 
      208*eps^2*Nf*x^2 + 72*x^3 + 630*eps*x^3 + 1278*eps^2*x^3 + 
      64*eps^2*Nf*x^3)*G[0, 1, 1, x])/(9*(-1 + x)^2*x) + 
   (2*eps*(-2 + x)*(16 + 64*eps - 16*x - 64*eps*x + 8*x^2 + 113*eps*x^2)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(-96 - 72*eps + 112*x + 93*eps*x - 64*x^2 - 40*eps*x^2 + 16*x^3 + 
      22*eps*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
   (2*eps*(-6*eps - 80*x + 32*eps*x - 8*x^2 - 53*eps*x^2 + 48*x^3 - 
      130*eps*x^3 - 12*x^4 + 107*eps*x^4)*G[0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - (112*eps^2*(-2 + x)*(2 - 2*x + x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) - 
   (28*eps^2*(-2 + x)*(22 - 18*x + 9*x^2)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x) - (4*eps^2*(-2 + x)*(42 - 26*x + 13*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) + 
   (20*eps^2*(-2 + x)*(-15 - 38*x + 19*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(-23 - 128*x + 64*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (4*eps^2*(-2 + x)*(143 - 50*x + 25*x^2)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x) - (2*(-54*eps^2 + 144*x + 1050*eps*x + 1707*eps^2*x + 
      204*eps^2*Nf*x - 144*x^2 - 1122*eps*x^2 - 1662*eps^2*x^2 - 
      204*eps^2*Nf*x^2 + 36*x^3 + 315*eps*x^3 + 639*eps^2*x^3 + 
      32*eps^2*Nf*x^3)*Zeta[3])/(9*(-1 + x)^2*x) + 
   G[0, 1, x]*((-432 - 7128*eps - 24624*eps^2 - 960*eps*Nf - 3328*eps^2*Nf - 
       648*x + 1620*eps*x - 10044*eps^2*x + 1440*eps*Nf*x + 4992*eps^2*Nf*x + 
       1080*x^2 + 1836*eps*x^2 + 19980*eps^2*x^2 - 1248*eps*Nf*x^2 - 
       4288*eps^2*Nf*x^2 - 432*x^3 - 1188*eps*x^3 - 7587*eps^2*x^3 + 
       384*eps*Nf*x^3 + 1312*eps^2*Nf*x^3)/(54*(-1 + x)^2*x) + 
     (8*eps^2*(-2 + x)*(6 - 2*x + x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     (4*eps^2*(-2 + x)*(-1 - 94*x + 47*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (4*eps^2*(-2 + x)*(94 - 34*x + 17*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]^2*((-864 - 4644*eps - 25326*eps^2 + 480*eps*Nf + 1664*eps^2*Nf + 
       2268*x + 9180*eps*x + 44847*eps^2*x - 864*eps*Nf*x - 2976*eps^2*Nf*x - 
       1188*x^2 - 3726*eps*x^2 - 16605*eps^2*x^2 + 384*eps*Nf*x^2 + 
       1312*eps^2*Nf*x^2)/(108*(-1 + x)*x) - 
     (eps*(-24*eps + 4*x + 148*eps*x - 34*x^2 - 110*eps*x^2 + 32*x^3 - 
        110*eps*x^3 - 8*x^4 + 93*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
     (2*eps^2*(-2 + x)*(3 - 38*x + 19*x^2)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(60 - 98*x + 49*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(56 - 82*x + 41*x^2)*Zeta[3])/(3*(-1 + x)^2*x)) + 
   G[1, x]*(-1/162*(2916 - 648*eps - 28512*eps^2 + 1440*Nf + 4992*eps*Nf + 
        16576*eps^2*Nf - 4212*x + 3402*eps*x + 72090*eps^2*x - 2592*Nf*x - 
        8928*eps*Nf*x - 29424*eps^2*Nf*x + 2592*x^2 + 4050*eps*x^2 - 
        7047*eps^2*x^2 + 1152*Nf*x^2 + 3936*eps*Nf*x^2 + 13424*eps^2*Nf*x^2)/
       ((-1 + x)*x) - ((-432 - 1296*eps - 828*eps^2 + 504*x + 3456*eps*x + 
        3330*eps^2*x + 416*eps^2*Nf*x - 288*x^2 - 3168*eps*x^2 - 
        3006*eps^2*x^2 - 416*eps^2*Nf*x^2 + 72*x^3 + 936*eps*x^3 + 
        1719*eps^2*x^3 + 128*eps^2*Nf*x^3)*G[0, 1, x])/(18*(-1 + x)^2*x) + 
     (2*eps^2*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     (2*eps*(-116 - 152*eps + 162*x + 134*eps*x - 104*x^2 - 82*eps*x^2 + 
        26*x^3 + 23*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
     (2*eps*(-21*eps - 12*x + 160*eps*x - 50*x^2 - 193*eps*x^2 + 56*x^3 - 
        62*eps*x^3 - 14*x^4 + 90*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (4*eps^2*(-2 + x)*(9 - 10*x + 5*x^2)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     (8*eps^2*(-2 + x)*(2 - 10*x + 5*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     (4*eps^2*(-2 + x)*(83 - 86*x + 43*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) + (2*eps*(54*eps - 372*x - 1464*eps*x - 200*eps*Nf*x + 
        498*x^2 + 414*eps*x^2 + 500*eps*Nf*x^2 - 312*x^3 + 1236*eps*x^3 - 
        400*eps*Nf*x^3 + 78*x^4 - 699*eps*x^4 + 100*eps*Nf*x^4)*Zeta[3])/
      (9*(-1 + x)^2*x^2)) - (60*eps^2*(-2 + x)^2*Zeta[5])/(-1 + x)^2) + 
 G[1, x]*((4*(-486 - 2430*eps - 9234*eps^2 - 144*Nf - 708*eps*Nf - 
      2668*eps^2*Nf + 486*x + 2187*eps*x + 8019*eps^2*x + 144*Nf*x + 
      636*eps*Nf*x + 2314*eps^2*Nf*x))/(81*(-1 + x)*x) + 
   ((-432 - 1296*eps - 828*eps^2 + 504*x + 3456*eps*x + 3330*eps^2*x + 
      416*eps^2*Nf*x - 288*x^2 - 3168*eps*x^2 - 3006*eps^2*x^2 - 
      416*eps^2*Nf*x^2 + 72*x^3 + 936*eps*x^3 + 1719*eps^2*x^3 + 
      128*eps^2*Nf*x^3)*G[0, 0, 1, x])/(18*(-1 + x)^2*x) + 
   ((-108*eps + 450*eps^2 + 144*x + 612*eps*x + 1260*eps^2*x + 
      160*eps^2*Nf*x - 216*x^2 + 432*eps*x^2 + 5751*eps^2*x^2 - 
      288*eps^2*Nf*x^2 + 72*x^3 - 648*eps*x^3 - 3375*eps^2*x^3 + 
      128*eps^2*Nf*x^3)*G[0, 1, 1, x])/(18*(-1 + x)*x^2) - 
   (4*eps*(-300 - 498*eps + 426*x + 747*eps*x + 8*eps*Nf*x - 276*x^2 - 
      606*eps*x^2 - 8*eps*Nf*x^2 + 69*x^3 + 174*eps*x^3 + 2*eps*Nf*x^3)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x) - 
   (4*eps*(-18*eps - 120*x - 90*eps*x - 4*eps*Nf*x + 36*x^2 + 285*eps*x^2 + 
      10*eps*Nf*x^2 + 24*x^3 - 537*eps*x^3 - 8*eps*Nf*x^3 - 6*x^4 + 
      237*eps*x^4 + 2*eps*Nf*x^4)*G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (2*eps*(63*eps - 180*x - 663*eps*x + 8*eps*Nf*x + 270*x^2 + 180*eps*x^2 - 
      12*eps*Nf*x^2 - 90*x^3 + 156*eps*x^3 + 4*eps*Nf*x^3)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)*x^2) + (12*eps^2*(-2 + x)*(39 - 32*x + 16*x^2)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x) + 
   (16*eps^2*(-2 + x)*(-7 + 5*x)*(-3 + 5*x)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x) + (4*eps^2*(-2 + x)*(22 - 82*x + 41*x^2)*
     G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x) - 
   (4*eps^2*(-2 + x)*(-85 - 78*x + 39*x^2)*G[0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x) - (4*eps^2*(-2 + x)*(-37 - 18*x + 9*x^2)*
     G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x) + 
   (100*eps^2*(-2 + x)*G[0, 1, 1, 1, 1, x])/x - 
   ((216*eps - 1656*eps^2 + 288*x + 600*eps*x + 2928*eps^2*x - 96*eps*Nf*x - 
      272*eps^2*Nf*x - 144*x^2 - 3720*eps*x^2 - 8220*eps^2*x^2 + 
      240*eps*Nf*x^2 + 536*eps^2*Nf*x^2 + 4344*eps*x^3 + 8298*eps^2*x^3 - 
      192*eps*Nf*x^3 - 672*eps^2*Nf*x^3 - 1368*eps*x^4 - 2565*eps^2*x^4 + 
      48*eps*Nf*x^4 + 280*eps^2*Nf*x^4)*Zeta[3])/(18*(-1 + x)^2*x^2) + 
   G[0, 1, x]*((-4*eps^2*(-2 + x)*(22 - 82*x + 41*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - (24*eps^2*(-2 + x)*(11 - 10*x + 5*x^2)*Zeta[3])/
      ((-1 + x)^2*x)) + (2*eps^2*(-2 + x)*(82 - 198*x + 99*x^2)*Zeta[5])/
    ((-1 + x)^2*x)) + 
 Pi*((((4*I)/81)*(-486 - 2430*eps - 9234*eps^2 - 144*Nf - 708*eps*Nf - 
      2668*eps^2*Nf + 243*eps*x + 1215*eps^2*x + 72*eps*Nf*x + 
      354*eps^2*Nf*x))/((-1 + x)*x) - 
   ((I/30)*eps^2*(-2 + x)*(-9 - 56*x + 28*x^2)*G[0, x]^5)/((-1 + x)^2*x) - 
   ((I/12)*eps*(4 + 16*eps - 6*x - 59*eps*x + 2*x^2 + 21*eps*x^2)*G[1, x]^4)/
    ((-1 + x)*x) + ((I/5)*eps^2*(-2 + x)*G[1, x]^5)/x + 
   G[0, x]^4*(((-1/36*I)*eps*(-30*eps + 56*eps*Nf - 216*x + 420*eps*x - 
        28*eps*Nf*x + 216*x^2 - 600*eps*x^2 - 54*x^3 + 273*eps*x^3))/
      ((-1 + x)^2*x) - (((7*I)/3)*eps^2*(-2 + x)*(2 - 2*x + x^2)*G[1, x])/
      ((-1 + x)^2*x)) + ((4*I)*eps*(3*eps + 4*x - 15*eps*x - 34*x^2 + 
      28*eps*x^2 + 32*x^3 - 45*eps*x^3 - 8*x^4 + 23*eps*x^4)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[0, x]^3*
    (((I/27)*(36 + 234*eps + 1629*eps^2 + 72*eps*Nf + 232*eps^2*Nf - 162*x + 
        171*eps*x - 576*eps^2*x - 36*eps*Nf*x - 86*eps^2*Nf*x + 144*x^2 - 
        378*eps*x^2 + 72*eps^2*x^2 - 36*x^3 + 162*eps*x^3 + 144*eps^2*x^3))/
      ((-1 + x)^2*x) + ((I/3)*eps*(-20 + 14*eps + 8*eps*Nf + 34*x + 
        101*eps*x - 4*eps*Nf*x - 24*x^2 - 154*eps*x^2 + 6*x^3 + 59*eps*x^3)*
       G[1, x])/((-1 + x)^2*x) - (I*eps^2*(-2 + x)^2*G[1, x]^2)/(-1 + x)^2 + 
     (((2*I)/3)*eps^2*(-2 + x)*(4 - 22*x + 11*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) + G[1, x]^3*
    (((I/12)*eps*(-138*eps + 16*x + 166*eps*x - 56*x^2 - 289*eps*x^2 + 
        16*x^3 + 117*eps*x^3))/((-1 + x)*x^2) - 
     (((2*I)/3)*eps^2*(-2 + x)*(25 - 42*x + 21*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x)) + ((I/18)*(-288 - 1800*eps - 5508*eps^2 + 96*eps*Nf + 
      416*eps^2*Nf - 432*x + 3168*eps*x + 11052*eps^2*x - 48*eps*Nf*x - 
      136*eps^2*Nf*x + 576*x^2 - 3816*eps*x^2 - 14130*eps^2*x^2 - 144*x^3 + 
      1656*eps*x^3 + 6057*eps^2*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) + 
   ((I/18)*(-108*eps + 1206*eps^2 - 288*x - 576*eps*x - 1530*eps^2*x + 
      160*eps^2*Nf*x - 432*x^2 + 3420*eps*x^2 + 11547*eps^2*x^2 - 
      32*eps^2*Nf*x^2 + 576*x^3 - 4392*eps*x^3 - 15102*eps^2*x^3 - 144*x^4 + 
      1656*eps*x^4 + 6057*eps^2*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((4*I)*eps*(-20 - 39*eps - 4*eps*Nf + 58*x + 74*eps*x + 2*eps*Nf*x - 
      48*x^2 - 93*eps*x^2 + 12*x^3 + 28*eps*x^3)*G[0, 0, 0, 1, x])/
    ((-1 + x)^2*x) - (((4*I)/3)*eps*(-18*eps - 72*x - 12*eps*x + 4*eps*Nf*x - 
      12*x^2 - 33*eps*x^2 - 2*eps*Nf*x^2 + 48*x^3 + 48*eps*x^3 - 12*x^4 + 
      12*eps*x^4)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((2*I)*eps*(-9*eps - 120*x - 72*eps*x + 92*x^2 + 81*eps*x^2 - 32*x^3 - 
      122*eps*x^3 + 8*x^4 + 72*eps*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   ((16*I)*eps^2*(-2 + x)*(-3 + 2*x)*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x) + ((4*I)*eps^2*(-2 + x)*(-53 - 364*x + 182*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 + x)*(-37 - 172*x + 86*x^2)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x) + ((176*I)*eps^2*(-2 + x)*(10 - 6*x + 3*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x) + 
   ((4*I)*eps^2*(-2 + x)*(147 - 116*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x) + ((8*I)*eps^2*(-2 + x)*(74 - 30*x + 15*x^2)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x) - 
   ((I/18)*(288 + 1464*eps + 6240*eps^2 - 96*eps*Nf + 48*eps^2*Nf - 720*x + 
      1776*eps*x + 7842*eps^2*x + 48*eps*Nf*x - 200*eps^2*Nf*x + 576*x^2 - 
      4104*eps*x^2 - 15432*eps^2*x^2 - 144*x^3 + 1656*eps*x^3 + 
      6057*eps^2*x^3)*Zeta[3])/((-1 + x)^2*x) + 
   G[1, x]^2*(((-1/2*I)*(-16*eps - 83*eps^2 - 8*eps^2*x - 4*x^2 - 
        13*eps*x^2 - 52*eps^2*x^2 + 7*eps*x^3 + 40*eps^2*x^3))/
      ((-1 + x)*x^2) - (I*eps*(-9*eps - 16*x + 32*eps*x + 16*x^2 - 
        15*eps*x^2 - 8*x^3 - 56*eps*x^3 + 2*x^4 + 45*eps*x^4)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - ((2*I)*eps^2*(-2 + x)*(2 - 6*x + 3*x^2)*
       G[0, 0, 1, x])/((-1 + x)^2*x) + 
     ((22*I)*eps^2*(-2 + x)*(3 - 4*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)^2*x) - 
     (((2*I)/3)*eps^2*(-2 + x)*(31 - 2*x + x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, 1, x]*(((-1/54*I)*(648 + 5616*eps + 22194*eps^2 + 480*eps*Nf + 
        1664*eps^2*Nf - 216*x - 2538*eps*x - 5211*eps^2*x - 96*eps*Nf*x - 
        352*eps^2*Nf*x + 1782*eps*x^2 + 5292*eps^2*x^2))/((-1 + x)^2*x) - 
     ((4*I)*eps^2*(-2 + x)*(-18 - 50*x + 25*x^2)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - ((4*I)*eps^2*(-2 + x)*(95 - 82*x + 41*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) - (((4*I)/3)*eps^2*(-2 + x)*
       (115 - 66*x + 33*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[0, x]^2*(((-1/54*I)*(756 + 4590*eps + 15444*eps^2 + 144*Nf + 
        624*eps*Nf + 1952*eps^2*Nf - 108*x - 1350*eps*x - 1134*eps^2*x - 
        72*Nf*x - 204*eps*Nf*x - 568*eps^2*Nf*x - 108*x^2 + 216*eps*x^2 - 
        756*eps^2*x^2 + 36*eps^2*Nf*x^2 + 189*eps*x^3 + 1080*eps^2*x^3))/
      ((-1 + x)^2*x) - ((I/6)*eps*(-18*eps - 12*x + 66*eps*x + 8*eps*Nf*x + 
        6*x^2 + 339*eps*x^2 - 4*eps*Nf*x^2 - 600*eps*x^3 + 252*eps*x^4)*
       G[1, x]^2)/((-1 + x)^2*x^2) - (((2*I)/3)*eps^2*(-2 + x)*
       (5 - 8*x + 4*x^2)*G[1, x]^3)/((-1 + x)^2*x) + 
     (I*eps*(-76*eps - 40*x + 142*eps*x + 40*x^2 - 186*eps*x^2 - 10*x^3 + 
        87*eps*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     G[1, x]*(((-1/36*I)*eps*(648 + 6228*eps + 96*Nf + 416*eps*Nf + 1152*x - 
          3312*eps*x - 48*Nf*x - 136*eps*Nf*x - 2160*x^2 - 414*eps*x^2 + 
          864*x^3 + 1089*eps*x^3))/((-1 + x)^2*x) + 
       ((2*I)*eps^2*(-2 + x)*(20 - 34*x + 17*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) - ((8*I)*eps^2*(-2 + x)*G[0, 0, 1, x])/
      ((-1 + x)^2*x) - ((14*I)*eps^2*(-2 + x)*(4 - 10*x + 5*x^2)*
       G[0, 1, 1, x])/((-1 + x)^2*x) + (((2*I)/3)*eps^2*(-2 + x)*
       (-99 - 148*x + 74*x^2)*Zeta[3])/((-1 + x)^2*x)) + 
   G[1, x]*(((I/2)*(16 + 104*eps + 519*eps^2)*(-2 + x))/((-1 + x)*x) - 
     ((I/18)*(-108*eps + 450*eps^2 - 288*x - 576*eps*x - 18*eps^2*x + 
        160*eps^2*Nf*x + 144*x^2 + 3276*eps*x^2 + 7821*eps^2*x^2 - 
        32*eps^2*Nf*x^2 - 4248*eps*x^3 - 12132*eps^2*x^3 + 1584*eps*x^4 + 
        5094*eps^2*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps^2*(-2 + x)*(59 - 64*x + 32*x^2)*G[0, 1, x]^2)/
      ((-1 + x)^2*x) + (((4*I)/3)*eps*(-18*eps - 72*x - 12*eps*x + 
        4*eps*Nf*x + 180*x^2 + 39*eps*x^2 - 2*eps*Nf*x^2 - 144*x^3 - 
        24*eps*x^3 + 36*x^4 + 18*eps*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((2*I)*eps*(-9*eps - 56*x - 8*eps*x + 60*x^2 + 9*eps*x^2 - 32*x^3 - 
        70*eps*x^3 + 8*x^4 + 52*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     ((8*I)*eps^2*(-2 + x)*(29 - 22*x + 11*x^2)*G[0, 0, 0, 1, x])/
      ((-1 + x)^2*x) - ((32*I)*eps^2*(-2 + x)*(8 - 6*x + 3*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x) - 
     ((8*I)*eps^2*(-2 + x)*(33 - 26*x + 13*x^2)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x) - (((2*I)/3)*eps*(9*eps - 216*x - 92*eps*x - 
        8*eps*Nf*x + 300*x^2 + 159*eps*x^2 + 4*eps*Nf*x^2 - 192*x^3 - 
        292*eps*x^3 + 48*x^4 + 132*eps*x^4)*Zeta[3])/((-1 + x)^2*x^2)) + 
   G[0, x]*(((I/162)*(2916 - 648*eps - 28512*eps^2 + 1440*Nf + 4992*eps*Nf + 
        16576*eps^2*Nf + 3564*x + 29646*eps*x + 146610*eps^2*x - 288*Nf*x - 
        1056*eps*Nf*x - 3728*eps^2*Nf*x - 1296*x^2 - 9072*eps*x^2 - 
        44307*eps^2*x^2 + 576*eps^2*Nf*x^2))/((-1 + x)^2*x) + 
     ((I/3)*eps*(-9*eps - 16*x - 2*eps*x + 24*x^2 + 125*eps*x^2 - 16*x^3 - 
        194*eps*x^3 + 4*x^4 + 82*eps*x^4)*G[1, x]^3)/((-1 + x)^2*x^2) + 
     ((I/6)*eps^2*(-2 + x)*(11 - 16*x + 8*x^2)*G[1, x]^4)/((-1 + x)^2*x) - 
     ((I/2)*(16 - 64*eps - 380*eps^2 - 72*x + 4*eps*x + 390*eps^2*x + 
        64*x^2 + 16*eps*x^2 - 288*eps^2*x^2 - 16*x^3 + 8*eps*x^3 + 
        107*eps^2*x^3)*G[0, 1, x])/((-1 + x)^2*x) + 
     ((10*I)*eps^2*(-2 + x)*(-1 - 4*x + 2*x^2)*G[0, 1, x]^2)/((-1 + x)^2*x) + 
     G[1, x]^2*(((I/36)*(-108*eps - 594*eps^2 - 144*x + 72*eps*x + 
          4518*eps^2*x + 160*eps^2*Nf*x + 72*x^2 + 1800*eps*x^2 - 
          351*eps^2*x^2 - 32*eps^2*Nf*x^2 - 2808*eps*x^3 - 4266*eps^2*x^3 + 
          1152*eps*x^4 + 2565*eps^2*x^4))/((-1 + x)^2*x^2) + 
       ((2*I)*eps^2*(-2 + x)*(12 - 26*x + 13*x^2)*G[0, 1, x])/
        ((-1 + x)^2*x)) - ((2*I)*eps*(-20 - 80*eps + 10*x + 199*eps*x - 
        280*eps*x^2 + 120*eps*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x) - 
     ((2*I)*eps*(15*eps + 48*x - 12*eps*x - 152*x^2 + 45*eps*x^2 + 128*x^3 - 
        168*eps*x^3 - 32*x^4 + 96*eps*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((76*I)*eps^2*(-2 + x)*G[0, 0, 0, 1, x])/((-1 + x)^2*x) + 
     ((8*I)*eps^2*(-2 + x)*(12 - 2*x + x^2)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x) + ((4*I)*eps^2*(-2 + x)*(89 - 164*x + 82*x^2)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x) + 
     (((4*I)/9)*eps*(-114 - 264*eps - 100*eps*Nf - 519*x + 336*eps*x + 
        50*eps*Nf*x + 576*x^2 - 681*eps*x^2 - 144*x^3 + 432*eps*x^3)*Zeta[3])/
      ((-1 + x)^2*x) + G[1, x]*
      (((I/54)*(216 + 4752*eps + 19062*eps^2 + 480*eps*Nf + 1664*eps^2*Nf + 
          432*x - 1242*eps*x - 513*eps^2*x - 96*eps*Nf*x - 352*eps^2*Nf*x - 
          216*x^2 + 594*eps*x^2 - 594*eps^2*x^2 + 378*eps*x^3 + 
          2160*eps^2*x^3))/((-1 + x)^2*x) + 
       ((2*I)*eps*(3*eps + 32*x + 48*eps*x - 72*x^2 - 45*eps*x^2 + 56*x^3 - 
          10*eps*x^3 - 14*x^4 + 13*eps*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
       ((20*I)*eps^2*(-2 + x)*(1 - 4*x + 2*x^2)*G[0, 0, 1, x])/
        ((-1 + x)^2*x) - ((4*I)*eps^2*(-2 + x)*(43 - 78*x + 39*x^2)*
         G[0, 1, 1, x])/((-1 + x)^2*x) + (((8*I)/3)*eps^2*(-2 + x)*
         (147 - 142*x + 71*x^2)*Zeta[3])/((-1 + x)^2*x))) + 
   ((4*I)*eps^2*(-2 + x)*(-17 - 354*x + 177*x^2)*Zeta[5])/((-1 + x)^2*x))


==> anc/Results/eMueMu/Tree/0L_eMueMu_F1.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
-t^(-1)


==> anc/Results/eMueMu/Tree/0L_eMueMu_F2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> anc/Results/eemumu/1L/1L_eemumu_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(144 + 20*Nf + (54*I)*Pi + (12*I)*Nf*Pi - 21*Pi^2)/18 + 
 ((1 + I*Pi - x)*G[0, x])/(-1 + x) + ((-1 + 2*x)*G[0, x]^2)/(2*(-1 + x)) + 
 ((I*Pi + x)*G[1, x])/x + ((1 - 2*x)*G[1, x]^2)/(2*x) + 
 eps*(-1/3*(x*G[0, x]^3)/(-1 + x) + 
   (((9*I)*Pi - 3*Pi^2 + 12*x - (12*I)*Pi*x - Pi^2*x)*G[1, x])/(6*x) + 
   ((3 - (2*I)*Pi - 6*x)*G[1, x]^2)/(4*x) + ((-1 + x)*G[1, x]^3)/(3*x) + 
   G[0, x]^2*((-3 - (2*I)*Pi + 6*x)/(4*(-1 + x)) + G[1, x]/(2*(-1 + x))) - 
   (I*Pi*G[0, 1, x])/((-1 + x)*x) + 
   G[0, x]*((12 - (3*I)*Pi - 4*Pi^2 - 12*x + (12*I)*Pi*x + Pi^2*x)/
      (6*(-1 + x)) + (I*Pi*G[1, x])/(-1 + x) + G[0, 1, x]/(1 - x)) + 
   G[0, 0, 1, x]/(-1 + x) + G[0, 1, 1, x]/x + 
   (-1728 - 224*Nf - (864*I)*Pi - (120*I)*Nf*Pi + 189*Pi^2 + 42*Nf*Pi^2 + 
     (36*I)*Pi^3 + 1728*x + 224*Nf*x + (864*I)*Pi*x + (120*I)*Nf*Pi*x - 
     189*Pi^2*x - 42*Nf*Pi^2*x - (54*I)*Pi^3*x + 612*Zeta[3] - 504*x*Zeta[3])/
    (108*(-1 + x))) + eps^2*(((1 + 2*x)*G[0, x]^4)/(24*(-1 + x)) + 
   ((36 - (18*I)*Pi + 5*Pi^2 - 72*x + (24*I)*Pi*x + 2*Pi^2*x)*G[1, x]^2)/
    (24*x) + ((-3 + I*Pi + 5*x)*G[1, x]^3)/(6*x) + 
   ((3 - 2*x)*G[1, x]^4)/(24*x) + G[0, x]^3*((2 + I*Pi - 5*x)/(6*(-1 + x)) - 
     G[1, x]/(3*(-1 + x))) + (((-3*I)*Pi + Pi^2 + (8*I)*Pi*x - (8*I)*Pi*x^2)*
     G[0, 1, x])/(2*(-1 + x)*x) + 
   G[0, x]^2*((-36 + (6*I)*Pi + 7*Pi^2 + 72*x - (24*I)*Pi*x - 2*Pi^2*x)/
      (24*(-1 + x)) + ((-1 - (2*I)*Pi + 4*x)*G[1, x])/(4*(-1 + x)) + 
     G[1, x]^2/(4*(-1 + x)) + G[0, 1, x]/(2*(-1 + x))) + 
   (((-2*I)*Pi - x + (4*I)*Pi*x + 4*x^2)*G[0, 0, 1, x])/(2*(-1 + x)*x) + 
   ((-3 - (2*I)*Pi + 7*x + (4*I)*Pi*x - 4*x^2)*G[0, 1, 1, x])/
    (2*(-1 + x)*x) + G[0, 0, 0, 1, x]/(1 - x) - 
   G[0, 0, 1, 1, x]/((-1 + x)*x) + G[0, 1, 1, 1, x]/x + 
   (-207360 - 26240*Nf - (103680*I)*Pi - (13440*I)*Nf*Pi + 30240*Pi^2 + 
     4200*Nf*Pi^2 + (5400*I)*Pi^3 + (1080*I)*Nf*Pi^3 - 171*Pi^4 + 207360*x + 
     26240*Nf*x + (103680*I)*Pi*x + (13440*I)*Nf*Pi*x - 30240*Pi^2*x - 
     4200*Nf*Pi^2*x - (7020*I)*Pi^3*x - (1080*I)*Nf*Pi^3*x + 657*Pi^4*x + 
     42120*Zeta[3] + 10080*Nf*Zeta[3] + (30240*I)*Pi*Zeta[3] - 
     32400*x*Zeta[3] - 10080*Nf*x*Zeta[3] - (30240*I)*Pi*x*Zeta[3])/
    (6480*(-1 + x)) + G[0, x]*(((I/2)*Pi*G[1, x]^2)/(-1 + x) + 
     ((1 - 4*x)*G[0, 1, x])/(2*(-1 + x)) + 
     G[1, x]*(((I/2)*(-Pi + I*Pi^2 + 4*Pi*x))/(-1 + x) + 
       G[0, 1, x]/(1 - x)) + G[0, 1, 1, x]/(-1 + x) + 
     (48 - (12*I)*Pi + 2*Pi^2 - I*Pi^3 - 48*x + (48*I)*Pi*x - 11*Pi^2*x - 
       68*Zeta[3] + 56*x*Zeta[3])/(12*(-1 + x))) + 
   G[1, x]*(((-I)*Pi*(-1 + 2*x)*G[0, 1, x])/((-1 + x)*x) + 
     G[0, 0, 1, x]/(-1 + x) - G[0, 1, 1, x]/x + 
     ((-36*I)*Pi + 9*Pi^2 + (3*I)*Pi^3 - 48*x + (84*I)*Pi*x - 20*Pi^2*x - 
       (5*I)*Pi^3*x + 48*x^2 - (48*I)*Pi*x^2 + 11*Pi^2*x^2 + 68*x*Zeta[3] - 
       56*x^2*Zeta[3])/(12*(-1 + x)*x))) + 
 eps^3*(((-1 - x)*G[0, x]^5)/(60*(-1 + x)) + 
   ((-36 + (9*I)*Pi - 2*Pi^2 + 60*x - (12*I)*Pi*x - Pi^2*x)*G[1, x]^3)/
    (36*x) - ((I/48)*(9*I + 2*Pi - (14*I)*x)*G[1, x]^4)/x + 
   ((-2 + x)*G[1, x]^5)/(60*x) + 
   G[0, x]^4*((-5 - (2*I)*Pi + 14*x)/(48*(-1 + x)) + G[1, x]/(8*(-1 + x))) + 
   (((-12*I)*Pi + 3*Pi^2 + I*Pi^3 + (32*I)*Pi*x - 8*Pi^2*x - (32*I)*Pi*x^2 + 
      8*Pi^2*x^2)*G[0, 1, x])/(4*(-1 + x)*x) + 
   G[0, x]^3*((24 - (3*I)*Pi - 3*Pi^2 - 60*x + (12*I)*Pi*x + Pi^2*x)/
      (36*(-1 + x)) + ((I/6)*(-I + Pi + (4*I)*x)*G[1, x])/(-1 + x) - 
     G[1, x]^2/(6*(-1 + x)) - G[0, 1, x]/(6*(-1 + x))) + 
   (((-18*I)*Pi + 6*Pi^2 - 12*x + (36*I)*Pi*x - 13*Pi^2*x + 48*x^2)*
     G[0, 0, 1, x])/(12*(-1 + x)*x) + 
   ((-36 - (18*I)*Pi + 7*Pi^2 + 84*x + (36*I)*Pi*x - 13*Pi^2*x - 48*x^2)*
     G[0, 1, 1, x])/(12*(-1 + x)*x) + 
   (((-2*I)*Pi + x - 4*x^2)*G[0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
   ((-3 - (2*I)*Pi + 8*x - 8*x^2)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
   ((-3 - (2*I)*Pi + 7*x - 4*x^2)*G[0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
   G[0, 0, 0, 0, 1, x]/(-1 + x) + ((-1 + 2*x)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)*x) + ((-1 + 2*x)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   G[0, 1, 1, 1, 1, x]/x + G[0, x]^2*
    (((-1/8*I)*(-I + 2*Pi + (4*I)*x)*G[1, x]^2)/(-1 + x) + 
     G[1, x]^3/(12*(-1 + x)) + ((-1 + 4*x)*G[0, 1, x])/(4*(-1 + x)) + 
     G[1, x]*((-12 + (6*I)*Pi + 5*Pi^2 + 48*x - (24*I)*Pi*x)/(24*(-1 + x)) + 
       G[0, 1, x]/(2*(-1 + x))) - G[0, 1, 1, x]/(2*(-1 + x)) + 
     (-144 + (24*I)*Pi - 3*Pi^2 + (2*I)*Pi^3 + 288*x - (96*I)*Pi*x + 
       18*Pi^2*x + 80*Zeta[3] - 112*x*Zeta[3])/(48*(-1 + x))) + 
   G[0, x]*(((I/6)*Pi*G[1, x]^3)/(-1 + x) + ((12 + Pi^2 - 48*x)*G[0, 1, x])/
      (12*(-1 + x)) + G[1, x]^2*(((I/4)*(-Pi + I*Pi^2 + 4*Pi*x))/(-1 + x) - 
       G[0, 1, x]/(2*(-1 + x))) + ((-1 + 4*x)*G[0, 1, 1, x])/(2*(-1 + x)) + 
     G[0, 1, 1, 1, x]/(1 - x) + G[1, x]*(((1 - 4*x)*G[0, 1, x])/
        (2*(-1 + x)) + G[0, 1, 1, x]/(-1 + x) + 
       ((-12*I)*Pi + 3*Pi^2 - I*Pi^3 + (48*I)*Pi*x - 12*Pi^2*x - 12*Zeta[3])/
        (12*(-1 + x))) + (5760 - (1440*I)*Pi + 240*Pi^2 + (30*I)*Pi^3 - 
       41*Pi^4 - 5760*x + (5760*I)*Pi*x - 1320*Pi^2*x - (120*I)*Pi^3*x + 
       47*Pi^4*x - 1320*Zeta[3] - (1680*I)*Pi*Zeta[3] + 240*x*Zeta[3])/
      (720*(-1 + x))) + G[1, x]*((Pi*(-3*I + Pi)*(-1 + 2*x)*G[0, 1, x])/
      (2*(-1 + x)*x) + (((2*I)*Pi - x + 4*x^2)*G[0, 0, 1, x])/
      (2*(-1 + x)*x) + ((3 + (2*I)*Pi - 7*x + 4*x^2)*G[0, 1, 1, x])/
      (2*(-1 + x)*x) + G[0, 0, 0, 1, x]/(1 - x) + 
     ((1 - 2*x)*G[0, 0, 1, 1, x])/((-1 + x)*x) - G[0, 1, 1, 1, x]/x + 
     ((-4320*I)*Pi + 1080*Pi^2 + (270*I)*Pi^3 - 60*Pi^4 - 5760*x + 
       (10080*I)*Pi*x - 2400*Pi^2*x - (570*I)*Pi^3*x + 161*Pi^4*x + 
       5760*x^2 - (5760*I)*Pi*x^2 + 1320*Pi^2*x^2 + (120*I)*Pi^3*x^2 - 
       47*Pi^4*x^2 + (1680*I)*Pi*Zeta[3] + 1320*x*Zeta[3] - 
       (1680*I)*Pi*x*Zeta[3] - 240*x^2*Zeta[3])/(720*(-1 + x)*x)) + 
   G[1, x]^2*(((-1/2*I)*Pi*G[0, 1, x])/((-1 + x)*x) + 
     G[0, 0, 1, x]/(2*(-1 + x)) + G[0, 1, 1, x]/(2*x) + 
     (-144 + (72*I)*Pi - 15*Pi^2 - (6*I)*Pi^3 + 432*x - (168*I)*Pi*x + 
       33*Pi^2*x + (2*I)*Pi^3*x - 288*x^2 + (96*I)*Pi*x^2 - 18*Pi^2*x^2 + 
       56*Zeta[3] - 144*x*Zeta[3] + 112*x^2*Zeta[3])/(48*(-1 + x)*x)) + 
   (-2488320 - 312320*Nf - (1244160*I)*Pi - (157440*I)*Nf*Pi + 362880*Pi^2 + 
     47040*Nf*Pi^2 + (84240*I)*Pi^3 + (10800*I)*Nf*Pi^3 - 7371*Pi^4 - 
     1314*Nf*Pi^4 + (1674*I)*Pi^5 + 2488320*x + 312320*Nf*x + 
     (1244160*I)*Pi*x + (157440*I)*Nf*Pi*x - 362880*Pi^2*x - 
     47040*Nf*Pi^2*x - (103680*I)*Pi^3*x - (10800*I)*Nf*Pi^3*x + 
     11745*Pi^4*x + 1314*Nf*Pi^4*x - (810*I)*Pi^5*x + 686880*Zeta[3] + 
     100800*Nf*Zeta[3] + (272160*I)*Pi*Zeta[3] + (60480*I)*Nf*Pi*Zeta[3] - 
     109080*Pi^2*Zeta[3] - 570240*x*Zeta[3] - 100800*Nf*x*Zeta[3] - 
     (272160*I)*Pi*x*Zeta[3] - (60480*I)*Nf*Pi*x*Zeta[3] + 
     105840*Pi^2*x*Zeta[3] + 520992*Zeta[5] - 482112*x*Zeta[5])/
    (38880*(-1 + x))) + eps^4*(((3 + 2*x)*G[0, x]^6)/(720*(-1 + x)) + 
   ((108 - (18*I)*Pi + 3*Pi^2 - 168*x + (24*I)*Pi*x + 2*Pi^2*x)*G[1, x]^4)/
    (288*x) + ((I/120)*(6*I + Pi - (9*I)*x)*G[1, x]^5)/x + 
   ((5 - 2*x)*G[1, x]^6)/(720*x) + 
   G[0, x]^5*(((I/120)*(-3*I + Pi + (9*I)*x))/(-1 + x) - 
     G[1, x]/(30*(-1 + x))) + G[0, x]^4*
    ((-60 + (6*I)*Pi + 5*Pi^2 + 168*x - (24*I)*Pi*x - 2*Pi^2*x)/
      (288*(-1 + x)) - ((I/48)*(-3*I + 2*Pi + (12*I)*x)*G[1, x])/(-1 + x) + 
     G[1, x]^2/(16*(-1 + x)) + G[0, 1, x]/(24*(-1 + x))) + 
   (((-18*I)*Pi + 6*Pi^2 + 12*x + (48*I)*Pi*x + Pi^2*x - 48*x^2 - 
      (48*I)*Pi*x^2)*G[0, 0, 0, 1, x])/(12*(-1 + x)*x) + 
   ((-36 - (18*I)*Pi + 7*Pi^2 + 96*x + (48*I)*Pi*x - 96*x^2 - (48*I)*Pi*x^2)*
     G[0, 0, 1, 1, x])/(12*(-1 + x)*x) + 
   ((-36 - (18*I)*Pi + 7*Pi^2 + 84*x + (48*I)*Pi*x - Pi^2*x - 48*x^2 - 
      (48*I)*Pi*x^2)*G[0, 1, 1, 1, x])/(12*(-1 + x)*x) + 
   (((-2*I)*Pi - x + (4*I)*Pi*x + 4*x^2)*G[0, 0, 0, 0, 1, x])/
    (2*(-1 + x)*x) + ((-3 - (2*I)*Pi + 6*x + (4*I)*Pi*x)*G[0, 0, 0, 1, 1, x])/
    (2*(-1 + x)*x) + ((-3 - (2*I)*Pi + 6*x + (4*I)*Pi*x)*G[0, 0, 1, 1, 1, x])/
    (2*(-1 + x)*x) + ((-3 - (2*I)*Pi + 7*x + (4*I)*Pi*x - 4*x^2)*
     G[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) + G[0, 0, 0, 0, 0, 1, x]/(1 - x) - 
   G[0, 0, 0, 0, 1, 1, x]/((-1 + x)*x) - G[0, 0, 0, 1, 1, 1, x]/
    ((-1 + x)*x) - G[0, 0, 1, 1, 1, 1, x]/((-1 + x)*x) + 
   G[0, 1, 1, 1, 1, 1, x]/x + 
   (G[0, 1, x]*((-144*I)*Pi + 36*Pi^2 + (9*I)*Pi^3 - 2*Pi^4 + (384*I)*Pi*x - 
      96*Pi^2*x - (24*I)*Pi^3*x - (384*I)*Pi*x^2 + 96*Pi^2*x^2 + 
      (24*I)*Pi^3*x^2 + (56*I)*Pi*Zeta[3]))/(24*(-1 + x)*x) + 
   (G[0, 0, 1, x]*((-72*I)*Pi + 18*Pi^2 + (6*I)*Pi^3 - 48*x + (144*I)*Pi*x - 
      35*Pi^2*x - (12*I)*Pi^3*x + 192*x^2 - 4*Pi^2*x^2 - 56*x*Zeta[3]))/
    (24*(-1 + x)*x) + (G[0, 1, 1, x]*(-144 - (72*I)*Pi + 21*Pi^2 + 
      (6*I)*Pi^3 + 336*x + (144*I)*Pi*x - 43*Pi^2*x - (12*I)*Pi^3*x - 
      192*x^2 + 4*Pi^2*x^2 + 56*Zeta[3] - 56*x*Zeta[3]))/(24*(-1 + x)*x) + 
   G[0, x]^2*(((-1 - (2*I)*Pi + 4*x)*G[1, x]^3)/(24*(-1 + x)) + 
     G[1, x]^4/(48*(-1 + x)) + ((-12 - Pi^2 + 48*x)*G[0, 1, x])/
      (24*(-1 + x)) + G[1, x]^2*((-12 + (6*I)*Pi + 5*Pi^2 + 48*x - 
         (24*I)*Pi*x)/(48*(-1 + x)) + G[0, 1, x]/(4*(-1 + x))) + 
     ((1 - 4*x)*G[0, 1, 1, x])/(4*(-1 + x)) + G[0, 1, 1, 1, x]/(2*(-1 + x)) + 
     G[1, x]*(((-1 + 4*x)*G[0, 1, x])/(4*(-1 + x)) - 
       G[0, 1, 1, x]/(2*(-1 + x)) + (-48 + (24*I)*Pi - 5*Pi^2 + (2*I)*Pi^3 + 
         192*x - (96*I)*Pi*x + 20*Pi^2*x - 32*Zeta[3])/(48*(-1 + x))) + 
     (-17280 + (2880*I)*Pi - 360*Pi^2 - (60*I)*Pi^3 + 35*Pi^4 + 34560*x - 
       (11520*I)*Pi*x + 2160*Pi^2*x + (240*I)*Pi^3*x - 94*Pi^4*x + 
       4320*Zeta[3] + (3360*I)*Pi*Zeta[3] - 7200*x*Zeta[3])/
      (2880*(-1 + x))) + G[0, x]^3*(((I/12)*(-I + Pi + (4*I)*x)*G[1, x]^2)/
      (-1 + x) - G[1, x]^3/(18*(-1 + x)) + ((1 - 4*x)*G[0, 1, x])/
      (12*(-1 + x)) + G[1, x]*((12 - (3*I)*Pi - 2*Pi^2 - 48*x + (12*I)*Pi*x)/
        (36*(-1 + x)) - G[0, 1, x]/(6*(-1 + x))) + 
     G[0, 1, 1, x]/(6*(-1 + x)) + (96 - (12*I)*Pi + Pi^2 - I*Pi^3 - 240*x + 
       (48*I)*Pi*x - 7*Pi^2*x - 12*Zeta[3] + 56*x*Zeta[3])/(72*(-1 + x))) + 
   G[1, x]^3*(((-1/6*I)*Pi*(-1 + 2*x)*G[0, 1, x])/((-1 + x)*x) + 
     G[0, 0, 1, x]/(6*(-1 + x)) - G[0, 1, 1, x]/(6*x) + 
     (144 - (36*I)*Pi + 6*Pi^2 + (3*I)*Pi^3 - 384*x + (84*I)*Pi*x - 
       13*Pi^2*x - (5*I)*Pi^3*x + 240*x^2 - (48*I)*Pi*x^2 + 7*Pi^2*x^2 - 
       56*Zeta[3] + 124*x*Zeta[3] - 56*x^2*Zeta[3])/(72*(-1 + x)*x)) + 
   G[1, x]^2*((Pi*(-3*I + Pi + (8*I)*x - (8*I)*x^2)*G[0, 1, x])/
      (4*(-1 + x)*x) + (((-2*I)*Pi - x + (4*I)*Pi*x + 4*x^2)*G[0, 0, 1, x])/
      (4*(-1 + x)*x) + ((-3 - (2*I)*Pi + 7*x + (4*I)*Pi*x - 4*x^2)*
       G[0, 1, 1, x])/(4*(-1 + x)*x) - G[0, 0, 0, 1, x]/(2*(-1 + x)) - 
     G[0, 0, 1, 1, x]/(2*(-1 + x)*x) + G[0, 1, 1, 1, x]/(2*x) + 
     (-17280 + (8640*I)*Pi - 1800*Pi^2 - (540*I)*Pi^3 + 167*Pi^4 + 51840*x - 
       (20160*I)*Pi*x + 3960*Pi^2*x + (1380*I)*Pi^3*x - 153*Pi^4*x - 
       34560*x^2 + (11520*I)*Pi*x^2 - 2160*Pi^2*x^2 - (1200*I)*Pi^3*x^2 + 
       94*Pi^4*x^2 + 5040*Zeta[3] - (3360*I)*Pi*Zeta[3] - 15840*x*Zeta[3] + 
       (3360*I)*Pi*x*Zeta[3] + 12960*x^2*Zeta[3])/(2880*(-1 + x)*x)) + 
   (-209018880 - 26163200*Nf - (104509440*I)*Pi - (13117440*I)*Nf*Pi + 
     30481920*Pi^2 + 3857280*Nf*Pi^2 + (7076160*I)*Pi^3 + 
     (846720*I)*Nf*Pi^3 - 784728*Pi^4 - 91980*Nf*Pi^4 + (32886*I)*Pi^5 + 
     (11340*I)*Nf*Pi^5 - 19089*Pi^6 + 209018880*x + 26163200*Nf*x + 
     (104509440*I)*Pi*x + (13117440*I)*Nf*Pi*x - 30481920*Pi^2*x - 
     3857280*Nf*Pi^2*x - (8709120*I)*Pi^3*x - (846720*I)*Nf*Pi^3*x + 
     1152144*Pi^4*x + 91980*Nf*Pi^4*x + (21546*I)*Pi^5*x - 
     (11340*I)*Nf*Pi^5*x + 11799*Pi^6*x + 57697920*Zeta[3] + 
     7902720*Nf*Zeta[3] + (30481920*I)*Pi*Zeta[3] + 
     (4233600*I)*Nf*Pi*Zeta[3] - 6599880*Pi^2*Zeta[3] - 
     1481760*Nf*Pi^2*Zeta[3] - (1270080*I)*Pi^3*Zeta[3] - 
     47900160*x*Zeta[3] - 7902720*Nf*x*Zeta[3] - (30481920*I)*Pi*x*Zeta[3] - 
     (4233600*I)*Nf*Pi*x*Zeta[3] + 6395760*Pi^2*x*Zeta[3] + 
     1481760*Nf*Pi^2*x*Zeta[3] + (1905120*I)*Pi^3*x*Zeta[3] - 
     12700800*Zeta[3]^2 + 8890560*x*Zeta[3]^2 + 29556576*Zeta[5] + 
     6749568*Nf*Zeta[5] + (20248704*I)*Pi*Zeta[5] - 27107136*x*Zeta[5] - 
     6749568*Nf*x*Zeta[5] - (20248704*I)*Pi*x*Zeta[5])/(1632960*(-1 + x)) + 
   G[0, x]*(((I/24)*Pi*G[1, x]^4)/(-1 + x) + 
     G[1, x]^3*(-1/12*(Pi*(I + Pi - (4*I)*x))/(-1 + x) - 
       G[0, 1, x]/(6*(-1 + x))) + ((-12 - Pi^2 + 48*x)*G[0, 1, 1, x])/
      (12*(-1 + x)) + ((1 - 4*x)*G[0, 1, 1, 1, x])/(2*(-1 + x)) + 
     G[0, 1, 1, 1, 1, x]/(-1 + x) + G[1, x]^2*
      (((1 - 4*x)*G[0, 1, x])/(4*(-1 + x)) + G[0, 1, 1, x]/(2*(-1 + x)) + 
       ((-12*I)*Pi + 3*Pi^2 - I*Pi^3 + (48*I)*Pi*x - 12*Pi^2*x - 12*Zeta[3])/
        (24*(-1 + x))) + (G[0, 1, x]*(48 - Pi^2 - 192*x + 4*Pi^2*x + 
        56*Zeta[3]))/(24*(-1 + x)) + 
     G[1, x]*(((12 + Pi^2 - 48*x)*G[0, 1, x])/(12*(-1 + x)) + 
       ((-1 + 4*x)*G[0, 1, 1, x])/(2*(-1 + x)) + G[0, 1, 1, 1, x]/(1 - x) + 
       ((-240*I)*Pi + 60*Pi^2 + (5*I)*Pi^3 + Pi^4 + (960*I)*Pi*x - 
         240*Pi^2*x - (20*I)*Pi^3*x + 60*Zeta[3] - (280*I)*Pi*Zeta[3] - 
         240*x*Zeta[3])/(120*(-1 + x))) + 
     (23040 - (5760*I)*Pi + 960*Pi^2 + (120*I)*Pi^3 - 53*Pi^4 - (47*I)*Pi^5 - 
       23040*x + (23040*I)*Pi*x - 5280*Pi^2*x - (480*I)*Pi^3*x + 71*Pi^4*x - 
       5280*Zeta[3] + (1680*I)*Pi*Zeta[3] + 2360*Pi^2*Zeta[3] + 
       960*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] - 560*Pi^2*x*Zeta[3] - 
       19296*Zeta[5] + 17856*x*Zeta[5])/(1440*(-1 + x))) + 
   G[1, x]*((Pi*(-12*I + 3*Pi + I*Pi^2)*(-1 + 2*x)*G[0, 1, x])/
      (4*(-1 + x)*x) + (((18*I)*Pi - 6*Pi^2 - 12*x - (48*I)*Pi*x - Pi^2*x + 
        48*x^2 + (48*I)*Pi*x^2)*G[0, 0, 1, x])/(12*(-1 + x)*x) + 
     ((36 + (18*I)*Pi - 7*Pi^2 - 84*x - (48*I)*Pi*x + Pi^2*x + 48*x^2 + 
        (48*I)*Pi*x^2)*G[0, 1, 1, x])/(12*(-1 + x)*x) + 
     (((2*I)*Pi + x - (4*I)*Pi*x - 4*x^2)*G[0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     ((3 + (2*I)*Pi - 6*x - (4*I)*Pi*x)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((3 + (2*I)*Pi - 7*x - (4*I)*Pi*x + 4*x^2)*G[0, 1, 1, 1, x])/
      (2*(-1 + x)*x) + G[0, 0, 0, 0, 1, x]/(-1 + x) + 
     G[0, 0, 0, 1, 1, x]/((-1 + x)*x) + G[0, 0, 1, 1, 1, x]/((-1 + x)*x) - 
     G[0, 1, 1, 1, 1, x]/x + ((-17280*I)*Pi + 4320*Pi^2 + (1080*I)*Pi^3 - 
       180*Pi^4 + (15*I)*Pi^5 - 23040*x + (40320*I)*Pi*x - 9600*Pi^2*x - 
       (2280*I)*Pi^3*x + 413*Pi^4*x + (17*I)*Pi^5*x + 23040*x^2 - 
       (23040*I)*Pi*x^2 + 5280*Pi^2*x^2 + (480*I)*Pi^3*x^2 - 71*Pi^4*x^2 + 
       (5040*I)*Pi*Zeta[3] - 1680*Pi^2*Zeta[3] + 5280*x*Zeta[3] - 
       (11760*I)*Pi*x*Zeta[3] + 1000*Pi^2*x*Zeta[3] - 960*x^2*Zeta[3] + 
       (6720*I)*Pi*x^2*Zeta[3] + 560*Pi^2*x^2*Zeta[3] + 19296*x*Zeta[5] - 
       17856*x^2*Zeta[5])/(1440*(-1 + x)*x)))


==> anc/Results/eemumu/1L/1L_eemumu_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((2*I)*Pi)/((-1 + x)*x) + (2*(-1 + I*Pi + x - (2*I)*Pi*x)*G[0, x])/
  (-1 + x)^2 + ((1 - 2*x)*G[0, x]^2)/(-1 + x)^2 + 
 ((2*I)*(-Pi + I*x + 2*Pi*x)*G[1, x])/x^2 + ((-1 + 2*x)*G[1, x]^2)/x^2 + 
 eps*((2*(-1 + 2*x)*G[0, x]^3)/(3*(-1 + x)^2) + 
   ((I*Pi - Pi^2 + 3*x - (5*I)*Pi*x + 3*Pi^2*x - 4*x^2 + (4*I)*Pi*x^2 - 
      2*Pi^2*x^2)*G[1, x])/((-1 + x)*x^2) + 
   ((-1 + (2*I)*Pi + 6*x - (4*I)*Pi*x)*G[1, x]^2)/(2*x^2) - 
   (2*(-1 + 2*x)*G[1, x]^3)/(3*x^2) + 
   G[0, x]^2*((5 - (2*I)*Pi - 6*x + (4*I)*Pi*x)/(2*(-1 + x)^2) + 
     ((1 - 2*x)*G[1, x])/(-1 + x)^2) + 
   ((2*I)*Pi*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]*((1 - 5*x + (3*I)*Pi*x - Pi^2*x + 4*x^2 - (4*I)*Pi*x^2 + 
       2*Pi^2*x^2)/((-1 + x)^2*x) - ((2*I)*(-Pi + 2*Pi*x)*G[1, x])/
      (-1 + x)^2 + (2*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) - 
   (2*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x)^2 + (2*(-1 + 2*x)*G[0, 1, 1, x])/
    x^2 + ((-6*I)*Pi + 3*Pi^2 + (6*I)*Pi*x - 3*Pi^2*x - I*Pi^3*x + 
     (2*I)*Pi^3*x^2 + 6*x*Zeta[3] - 12*x^2*Zeta[3])/(3*(-1 + x)^2*x)) + 
 eps^2*(((1 - 2*x)*G[0, x]^4)/(4*(-1 + x)^2) + 
   ((18 - (6*I)*Pi + 5*Pi^2 - 78*x + (30*I)*Pi*x - 15*Pi^2*x + 72*x^2 - 
      (24*I)*Pi*x^2 + 10*Pi^2*x^2)*G[1, x]^2)/(12*(-1 + x)*x^2) + 
   ((1 - I*Pi - 5*x + (2*I)*Pi*x)*G[1, x]^3)/(3*x^2) + 
   ((-1 + 2*x)*G[1, x]^4)/(4*x^2) + 
   G[0, x]^3*((-4 + I*Pi + 5*x - (2*I)*Pi*x)/(3*(-1 + x)^2) + 
     (2*(-1 + 2*x)*G[1, x])/(3*(-1 + x)^2)) - 
   (Pi*(-1 + 2*x)*(-I + Pi + (4*I)*x - 2*Pi*x - (4*I)*x^2 + 2*Pi*x^2)*
     G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[0, x]^2*((-12 + 66*x - (18*I)*Pi*x + 5*Pi^2*x - 72*x^2 + (24*I)*Pi*x^2 - 
       10*Pi^2*x^2)/(12*(-1 + x)^2*x) + ((3 - (2*I)*Pi - 4*x + (4*I)*Pi*x)*
       G[1, x])/(2*(-1 + x)^2) + ((1 - 2*x)*G[1, x]^2)/(2*(-1 + x)^2) + 
     ((1 - 2*x)*G[0, 1, x])/(-1 + x)^2) + 
   (((-2*I)*Pi + (8*I)*Pi*x + 3*x^2 - (8*I)*Pi*x^2 - 4*x^3)*G[0, 0, 1, x])/
    ((-1 + x)^2*x^2) + ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 9*x^2 - 
      (8*I)*Pi*x^2 + 4*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*(-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
   ((-240*I)*Pi + 60*Pi^2 + (30*I)*Pi^3 + (240*I)*Pi*x - 60*Pi^2*x - 
     (60*I)*Pi^3*x + 9*Pi^4*x + (40*I)*Pi^3*x^2 - 18*Pi^4*x^2 + 
     180*x*Zeta[3] - 240*x^2*Zeta[3])/(60*(-1 + x)^2*x) + 
   G[0, x]*(((-I)*Pi*(-1 + 2*x)*G[1, x]^2)/(-1 + x)^2 + 
     ((-3 + 4*x)*G[0, 1, x])/(-1 + x)^2 + 
     G[1, x]*(((3*I)*Pi - Pi^2 - (4*I)*Pi*x + 2*Pi^2*x)/(-1 + x)^2 + 
       (2*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) - (2*(-1 + 2*x)*G[0, 1, 1, x])/
      (-1 + x)^2 + (12 - (6*I)*Pi - 60*x + (36*I)*Pi*x - 8*Pi^2*x - 
       I*Pi^3*x + 48*x^2 - (48*I)*Pi*x^2 + 11*Pi^2*x^2 + (2*I)*Pi^3*x^2 - 
       12*x*Zeta[3] + 24*x^2*Zeta[3])/(6*(-1 + x)^2*x)) + 
   G[1, x]*(((2*I)*Pi*(-1 + 2*x)^2*G[0, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x)^2 - (2*(-1 + 2*x)*G[0, 1, 1, x])/
      x^2 + ((-18*I)*Pi + 3*Pi^2 + (3*I)*Pi^3 - 36*x + (78*I)*Pi*x - 
       17*Pi^2*x - (12*I)*Pi^3*x + 84*x^2 - (108*I)*Pi*x^2 + 25*Pi^2*x^2 + 
       (13*I)*Pi^3*x^2 - 48*x^3 + (48*I)*Pi*x^3 - 11*Pi^2*x^3 - 
       (2*I)*Pi^3*x^3 + 12*x^2*Zeta[3] - 24*x^3*Zeta[3])/
      (6*(-1 + x)^2*x^2))) + eps^3*(((-1 + 2*x)*G[0, x]^5)/(15*(-1 + x)^2) + 
   ((-18 + (3*I)*Pi - 2*Pi^2 + 69*x - (15*I)*Pi*x + 6*Pi^2*x - 60*x^2 + 
      (12*I)*Pi*x^2 - 4*Pi^2*x^2)*G[1, x]^3)/(18*(-1 + x)*x^2) + 
   ((-3 + (2*I)*Pi + 14*x - (4*I)*Pi*x)*G[1, x]^4)/(24*x^2) + 
   ((1 - 2*x)*G[1, x]^5)/(15*x^2) + 
   G[0, x]^4*((11 - (2*I)*Pi - 14*x + (4*I)*Pi*x)/(24*(-1 + x)^2) + 
     ((1 - 2*x)*G[1, x])/(4*(-1 + x)^2)) + 
   (Pi*(-1 + 2*x)*(6*I - Pi - I*Pi^2 - (16*I)*x + 4*Pi*x + (2*I)*Pi^2*x + 
      (16*I)*x^2 - 4*Pi*x^2 - (2*I)*Pi^2*x^2)*G[0, 1, x])/
    (2*(-1 + x)^2*x^2) + G[0, x]^3*
    ((9 - 51*x + (9*I)*Pi*x - 2*Pi^2*x + 60*x^2 - (12*I)*Pi*x^2 + 4*Pi^2*x^2)/
      (18*(-1 + x)^2*x) + ((-3 + I*Pi + 4*x - (2*I)*Pi*x)*G[1, x])/
      (3*(-1 + x)^2) + ((-1 + 2*x)*G[1, x]^2)/(3*(-1 + x)^2) + 
     ((-1 + 2*x)*G[0, 1, x])/(3*(-1 + x)^2)) + 
   (((-6*I)*Pi + 6*Pi^2 - 6*x + (36*I)*Pi*x - 24*Pi^2*x + 36*x^2 - 
      (36*I)*Pi*x^2 + 23*Pi^2*x^2 - 48*x^3 + 2*Pi^2*x^3)*G[0, 0, 1, x])/
    (6*(-1 + x)^2*x^2) + ((-18 - (6*I)*Pi + 7*Pi^2 + 78*x + (36*I)*Pi*x - 
      28*Pi^2*x - 108*x^2 - (36*I)*Pi*x^2 + 29*Pi^2*x^2 + 48*x^3 - 
      2*Pi^2*x^3)*G[0, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
   (((-2*I)*Pi + (8*I)*Pi*x - 3*x^2 - (12*I)*Pi*x^2 + 4*x^3 + (8*I)*Pi*x^3)*
     G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 12*x^2 - (12*I)*Pi*x^2 + 8*x^3 + 
      (8*I)*Pi*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 9*x^2 - (12*I)*Pi*x^2 + 4*x^3 + 
      (8*I)*Pi*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
   (2*(1 - 4*x + 4*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
   (2*(1 - 4*x + 4*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
   G[0, x]^2*(((3 - (2*I)*Pi - 4*x + (4*I)*Pi*x)*G[1, x]^2)/(4*(-1 + x)^2) + 
     ((1 - 2*x)*G[1, x]^3)/(6*(-1 + x)^2) + ((3 - 4*x)*G[0, 1, x])/
      (2*(-1 + x)^2) + G[1, x]*((-6 + 36*x - (18*I)*Pi*x + 5*Pi^2*x - 
         48*x^2 + (24*I)*Pi*x^2 - 10*Pi^2*x^2)/(12*(-1 + x)^2*x) + 
       ((1 - 2*x)*G[0, 1, x])/(-1 + x)^2) + ((-1 + 2*x)*G[0, 1, 1, x])/
      (-1 + x)^2 + (-48 + (12*I)*Pi + 264*x - (72*I)*Pi*x + 13*Pi^2*x + 
       (2*I)*Pi^3*x - 288*x^2 + (96*I)*Pi*x^2 - 18*Pi^2*x^2 - 
       (4*I)*Pi^3*x^2 - 32*x*Zeta[3] + 64*x^2*Zeta[3])/(24*(-1 + x)^2*x)) + 
   G[1, x]^2*((I*Pi*(-1 + 2*x)*(1 - 2*x + 2*x^2)*G[0, 1, x])/
      ((-1 + x)^2*x^2) + ((1 - 2*x)*G[0, 0, 1, x])/(-1 + x)^2 + 
     ((-1 + 2*x)*G[0, 1, 1, x])/x^2 + (-72 + (36*I)*Pi - 5*Pi^2 - 
       (6*I)*Pi^3 + 384*x - (156*I)*Pi*x + 28*Pi^2*x + (24*I)*Pi^3*x - 
       600*x^2 + (216*I)*Pi*x^2 - 41*Pi^2*x^2 - (34*I)*Pi^3*x^2 + 288*x^3 - 
       (96*I)*Pi*x^3 + 18*Pi^2*x^3 + (20*I)*Pi^3*x^3 + 56*Zeta[3] - 
       224*x*Zeta[3] + 304*x^2*Zeta[3] - 160*x^3*Zeta[3])/
      (24*(-1 + x)^2*x^2)) + 
   G[1, x]*(-((Pi*(-I + Pi + (6*I)*x - 4*Pi*x - (6*I)*x^2 + 4*Pi*x^2)*
        G[0, 1, x])/((-1 + x)^2*x^2)) + 
     (((2*I)*Pi - (8*I)*Pi*x + 3*x^2 + (12*I)*Pi*x^2 - 4*x^3 - (8*I)*Pi*x^3)*
       G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((1 + (2*I)*Pi - 6*x - (8*I)*Pi*x + 9*x^2 + (12*I)*Pi*x^2 - 4*x^3 - 
        (8*I)*Pi*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (2*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     (2*(1 - 4*x + 4*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
     ((-360*I)*Pi + 90*Pi^2 + (15*I)*Pi^3 - 10*Pi^4 - 720*x + (1560*I)*Pi*x - 
       375*Pi^2*x - (90*I)*Pi^3*x + 40*Pi^4*x + 1680*x^2 - (2160*I)*Pi*x^2 + 
       505*Pi^2*x^2 + (105*I)*Pi^3*x^2 - 41*Pi^4*x^2 - 960*x^3 + 
       (960*I)*Pi*x^3 - 220*Pi^2*x^3 - (20*I)*Pi^3*x^3 + 2*Pi^4*x^3 + 
       (280*I)*Pi*Zeta[3] + 280*x*Zeta[3] - (1120*I)*Pi*x*Zeta[3] - 
       380*x^2*Zeta[3] + (1400*I)*Pi*x^2*Zeta[3] + 40*x^3*Zeta[3] - 
       (560*I)*Pi*x^3*Zeta[3])/(60*(-1 + x)^2*x^2)) + 
   G[0, x]*(((-1/3*I)*(-Pi + 2*Pi*x)*G[1, x]^3)/(-1 + x)^2 - 
     ((-1 + 2*x)*(6 - 24*x + Pi^2*x)*G[0, 1, x])/(6*(-1 + x)^2*x) + 
     G[1, x]^2*((Pi*(3*I - Pi - (4*I)*x + 2*Pi*x))/(2*(-1 + x)^2) + 
       ((-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) + ((3 - 4*x)*G[0, 1, 1, x])/
      (-1 + x)^2 + (2*(-1 + 2*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (240 - (120*I)*Pi + 25*Pi^2 - 1200*x + (720*I)*Pi*x - 155*Pi^2*x - 
       (15*I)*Pi^3*x + Pi^4*x + 960*x^2 - (960*I)*Pi*x^2 + 220*Pi^2*x^2 + 
       (20*I)*Pi^3*x^2 - 2*Pi^4*x^2 + 100*x*Zeta[3] - (280*I)*Pi*x*Zeta[3] - 
       40*x^2*Zeta[3] + (560*I)*Pi*x^2*Zeta[3])/(60*(-1 + x)^2*x) + 
     G[1, x]*(((-3 + 4*x)*G[0, 1, x])/(-1 + x)^2 - 
       (2*(-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
       ((-6*I)*Pi + (36*I)*Pi*x - 9*Pi^2*x - I*Pi^3*x - (48*I)*Pi*x^2 + 
         12*Pi^2*x^2 + (2*I)*Pi^3*x^2 - 12*x*Zeta[3] + 24*x^2*Zeta[3])/
        (6*(-1 + x)^2*x))) + ((-2880*I)*Pi + 720*Pi^2 + (240*I)*Pi^3 - 
     60*Pi^4 + (2880*I)*Pi*x - 720*Pi^2*x - (540*I)*Pi^3*x + 141*Pi^4*x + 
     (16*I)*Pi^5*x + (480*I)*Pi^3*x^2 - 108*Pi^4*x^2 - (32*I)*Pi^5*x^2 - 
     360*Zeta[3] + (1680*I)*Pi*Zeta[3] + 2160*x*Zeta[3] - 
     (1680*I)*Pi*x*Zeta[3] - 60*Pi^2*x*Zeta[3] - 2880*x^2*Zeta[3] + 
     120*Pi^2*x^2*Zeta[3] + 720*x*Zeta[5] - 1440*x^2*Zeta[5])/
    (360*(-1 + x)^2*x)) + eps^4*(((1 - 2*x)*G[0, x]^6)/(72*(-1 + x)^2) + 
   ((18 - (2*I)*Pi + Pi^2 - 66*x + (10*I)*Pi*x - 3*Pi^2*x + 56*x^2 - 
      (8*I)*Pi*x^2 + 2*Pi^2*x^2)*G[1, x]^4)/(48*(-1 + x)*x^2) + 
   ((2 - I*Pi - 9*x + (2*I)*Pi*x)*G[1, x]^5)/(60*x^2) + 
   ((-1 + 2*x)*G[1, x]^6)/(72*x^2) + 
   G[0, x]^5*((-7 + I*Pi + 9*x - (2*I)*Pi*x)/(60*(-1 + x)^2) + 
     ((-1 + 2*x)*G[1, x])/(15*(-1 + x)^2)) + 
   G[0, x]^4*((-8 + 46*x - (6*I)*Pi*x + Pi^2*x - 56*x^2 + (8*I)*Pi*x^2 - 
       2*Pi^2*x^2)/(48*(-1 + x)^2*x) + ((9 - (2*I)*Pi - 12*x + (4*I)*Pi*x)*
       G[1, x])/(24*(-1 + x)^2) + ((1 - 2*x)*G[1, x]^2)/(8*(-1 + x)^2) + 
     ((1 - 2*x)*G[0, 1, x])/(12*(-1 + x)^2)) + 
   (((-6*I)*Pi + 6*Pi^2 + 6*x + (36*I)*Pi*x - 24*Pi^2*x - 36*x^2 - 
      (72*I)*Pi*x^2 + 37*Pi^2*x^2 + 48*x^3 + (48*I)*Pi*x^3 - 26*Pi^2*x^3)*
     G[0, 0, 0, 1, x])/(6*(-1 + x)^2*x^2) + 
   ((-18 - (6*I)*Pi + 7*Pi^2 + 84*x + (36*I)*Pi*x - 28*Pi^2*x - 144*x^2 - 
      (72*I)*Pi*x^2 + 42*Pi^2*x^2 + 96*x^3 + (48*I)*Pi*x^3 - 28*Pi^2*x^3)*
     G[0, 0, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
   ((-18 - (6*I)*Pi + 7*Pi^2 + 78*x + (36*I)*Pi*x - 28*Pi^2*x - 108*x^2 - 
      (72*I)*Pi*x^2 + 41*Pi^2*x^2 + 48*x^3 + (48*I)*Pi*x^3 - 26*Pi^2*x^3)*
     G[0, 1, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
   (((-2*I)*Pi + (8*I)*Pi*x + 3*x^2 - (8*I)*Pi*x^2 - 4*x^3)*
     G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 6*x^2 - (8*I)*Pi*x^2)*
     G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 6*x^2 - (8*I)*Pi*x^2)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 9*x^2 - (8*I)*Pi*x^2 + 4*x^3)*
     G[0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 2*x)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (2*(-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
   (2*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 + 
   (Pi*(-1 + 2*x)*G[0, 1, x]*(72*I - 18*Pi - (3*I)*Pi^2 + 2*Pi^3 - 
      (192*I)*x + 48*Pi*x + (12*I)*Pi^2*x - 4*Pi^3*x + (192*I)*x^2 - 
      48*Pi*x^2 - (12*I)*Pi^2*x^2 + 4*Pi^3*x^2 - (56*I)*Zeta[3] + 
      (112*I)*x*Zeta[3] - (112*I)*x^2*Zeta[3]))/(12*(-1 + x)^2*x^2) + 
   (G[0, 1, 1, x]*(-72 - (36*I)*Pi + 7*Pi^2 + (6*I)*Pi^3 + 312*x + 
      (144*I)*Pi*x - 42*Pi^2*x - (24*I)*Pi^3*x - 432*x^2 - (144*I)*Pi*x^2 + 
      45*Pi^2*x^2 + (24*I)*Pi^3*x^2 + 192*x^3 - 4*Pi^2*x^3 + 56*Zeta[3] - 
      224*x*Zeta[3] + 280*x^2*Zeta[3] - 112*x^3*Zeta[3]))/
    (12*(-1 + x)^2*x^2) + (G[0, 0, 1, x]*((-36*I)*Pi + 6*Pi^2 + (6*I)*Pi^3 - 
      24*x + (144*I)*Pi*x - 36*Pi^2*x - (24*I)*Pi^3*x + 144*x^2 - 
      (144*I)*Pi*x^2 + 33*Pi^2*x^2 + (24*I)*Pi^3*x^2 - 192*x^3 + 4*Pi^2*x^3 - 
      56*x^2*Zeta[3] + 112*x^3*Zeta[3]))/(12*(-1 + x)^2*x^2) + 
   G[0, x]^3*(((-3 + I*Pi + 4*x - (2*I)*Pi*x)*G[1, x]^2)/(6*(-1 + x)^2) + 
     ((-1 + 2*x)*G[1, x]^3)/(9*(-1 + x)^2) + ((-3 + 4*x)*G[0, 1, x])/
      (6*(-1 + x)^2) + G[1, x]*((6 - 36*x + (9*I)*Pi*x - 2*Pi^2*x + 48*x^2 - 
         (12*I)*Pi*x^2 + 4*Pi^2*x^2)/(18*(-1 + x)^2*x) + 
       ((-1 + 2*x)*G[0, 1, x])/(3*(-1 + x)^2)) + ((1 - 2*x)*G[0, 1, 1, x])/
      (3*(-1 + x)^2) + (36 - (6*I)*Pi - 204*x + (36*I)*Pi*x - 5*Pi^2*x - 
       I*Pi^3*x + 240*x^2 - (48*I)*Pi*x^2 + 7*Pi^2*x^2 + (2*I)*Pi^3*x^2 + 
       44*x*Zeta[3] - 88*x^2*Zeta[3])/(36*(-1 + x)^2*x)) + 
   G[1, x]^3*(((I/3)*Pi*(-1 + 2*x)^2*G[0, 1, x])/((-1 + x)^2*x^2) + 
     ((1 - 2*x)*G[0, 0, 1, x])/(3*(-1 + x)^2) + ((1 - 2*x)*G[0, 1, 1, x])/
      (3*x^2) + (72 - (18*I)*Pi + 2*Pi^2 + (3*I)*Pi^3 - 348*x + (78*I)*Pi*x - 
       11*Pi^2*x - (12*I)*Pi^3*x + 516*x^2 - (108*I)*Pi*x^2 + 16*Pi^2*x^2 + 
       (13*I)*Pi^3*x^2 - 240*x^3 + (48*I)*Pi*x^3 - 7*Pi^2*x^3 - 
       (2*I)*Pi^3*x^3 - 56*Zeta[3] + 224*x*Zeta[3] - 268*x^2*Zeta[3] + 
       88*x^3*Zeta[3])/(36*(-1 + x)^2*x^2)) + 
   G[1, x]^2*((((-I)*Pi + Pi^2 + (6*I)*Pi*x - 4*Pi^2*x - (12*I)*Pi*x^2 + 
        6*Pi^2*x^2 + (8*I)*Pi*x^3 - 4*Pi^2*x^3)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2) + (((-2*I)*Pi + (8*I)*Pi*x + 3*x^2 - (8*I)*Pi*x^2 - 
        4*x^3)*G[0, 0, 1, x])/(2*(-1 + x)^2*x^2) + 
     ((-1 - (2*I)*Pi + 6*x + (8*I)*Pi*x - 9*x^2 - (8*I)*Pi*x^2 + 4*x^3)*
       G[0, 1, 1, x])/(2*(-1 + x)^2*x^2) + ((-1 + 2*x)*G[0, 0, 0, 1, x])/
      (-1 + x)^2 + ((-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + ((-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
     (-8640 + (4320*I)*Pi - 900*Pi^2 - (180*I)*Pi^3 + 167*Pi^4 + 46080*x - 
       (18720*I)*Pi*x + 3720*Pi^2*x + (1080*I)*Pi^3*x - 668*Pi^4*x - 
       72000*x^2 + (25920*I)*Pi*x^2 - 4980*Pi^2*x^2 - (1980*I)*Pi^3*x^2 + 
       943*Pi^4*x^2 + 34560*x^3 - (11520*I)*Pi*x^3 + 2160*Pi^2*x^3 + 
       (1200*I)*Pi^3*x^3 - 550*Pi^4*x^3 + 1680*Zeta[3] - 
       (3360*I)*Pi*Zeta[3] - 13440*x*Zeta[3] + (13440*I)*Pi*x*Zeta[3] + 
       24000*x^2*Zeta[3] - (16800*I)*Pi*x^2*Zeta[3] - 12960*x^3*Zeta[3] + 
       (6720*I)*Pi*x^3*Zeta[3])/(1440*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(((3 - (2*I)*Pi - 4*x + (4*I)*Pi*x)*G[1, x]^3)/(12*(-1 + x)^2) + 
     ((1 - 2*x)*G[1, x]^4)/(24*(-1 + x)^2) + 
     ((-1 + 2*x)*(6 - 24*x + Pi^2*x)*G[0, 1, x])/(12*(-1 + x)^2*x) + 
     G[1, x]^2*((-6 + 36*x - (18*I)*Pi*x + 5*Pi^2*x - 48*x^2 + 
         (24*I)*Pi*x^2 - 10*Pi^2*x^2)/(24*(-1 + x)^2*x) + 
       ((1 - 2*x)*G[0, 1, x])/(2*(-1 + x)^2)) + ((-3 + 4*x)*G[0, 1, 1, x])/
      (2*(-1 + x)^2) + ((1 - 2*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 + 
     (-5760 + (1440*I)*Pi - 240*Pi^2 + 31680*x - (8640*I)*Pi*x + 
       1500*Pi^2*x + (180*I)*Pi^3*x - 59*Pi^4*x - 34560*x^2 + 
       (11520*I)*Pi*x^2 - 2160*Pi^2*x^2 - (240*I)*Pi^3*x^2 + 118*Pi^4*x^2 - 
       6240*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] + 7200*x^2*Zeta[3] - 
       (6720*I)*Pi*x^2*Zeta[3])/(1440*(-1 + x)^2*x) + 
     G[1, x]*(((3 - 4*x)*G[0, 1, x])/(2*(-1 + x)^2) + 
       ((-1 + 2*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
       (-24 + (12*I)*Pi + 144*x - (72*I)*Pi*x + 15*Pi^2*x + (2*I)*Pi^3*x - 
         192*x^2 + (96*I)*Pi*x^2 - 20*Pi^2*x^2 - (4*I)*Pi^3*x^2 - 
         32*x*Zeta[3] + 64*x^2*Zeta[3])/(24*(-1 + x)^2*x))) + 
   ((-80640*I)*Pi + 20160*Pi^2 + (6720*I)*Pi^3 - 1218*Pi^4 + (105*I)*Pi^5 + 
     (80640*I)*Pi*x - 20160*Pi^2*x - (15120*I)*Pi^3*x + 3108*Pi^4*x + 
     (231*I)*Pi^5*x - 45*Pi^6*x + (13440*I)*Pi^3*x^2 - 3024*Pi^4*x^2 - 
     (448*I)*Pi^5*x^2 + 90*Pi^6*x^2 - 10080*Zeta[3] + (23520*I)*Pi*Zeta[3] - 
     11760*Pi^2*Zeta[3] + 60480*x*Zeta[3] - (23520*I)*Pi*x*Zeta[3] + 
     10500*Pi^2*x*Zeta[3] + (3920*I)*Pi^3*x*Zeta[3] - 80640*x^2*Zeta[3] + 
     1680*Pi^2*x^2*Zeta[3] - (7840*I)*Pi^3*x^2*Zeta[3] - 23520*x*Zeta[3]^2 + 
     47040*x^2*Zeta[3]^2 + 15120*x*Zeta[5] - 20160*x^2*Zeta[5])/
    (5040*(-1 + x)^2*x) + G[0, x]*(((-1/12*I)*Pi*(-1 + 2*x)*G[1, x]^4)/
      (-1 + x)^2 + G[1, x]^3*((Pi*(3*I - Pi - (4*I)*x + 2*Pi*x))/
        (6*(-1 + x)^2) + ((-1 + 2*x)*G[0, 1, x])/(3*(-1 + x)^2)) + 
     ((-6 + 36*x - Pi^2*x - 48*x^2 + 2*Pi^2*x^2)*G[0, 1, 1, x])/
      (6*(-1 + x)^2*x) + ((-3 + 4*x)*G[0, 1, 1, 1, x])/(-1 + x)^2 - 
     (2*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/(-1 + x)^2 + 
     (G[0, 1, x]*(24 - 144*x + 3*Pi^2*x + 192*x^2 - 4*Pi^2*x^2 + 
        56*x*Zeta[3] - 112*x^2*Zeta[3]))/(12*(-1 + x)^2*x) + 
     G[1, x]^2*(((-3 + 4*x)*G[0, 1, x])/(2*(-1 + x)^2) + 
       ((1 - 2*x)*G[0, 1, 1, x])/(-1 + x)^2 + 
       ((-6*I)*Pi + (36*I)*Pi*x - 9*Pi^2*x - I*Pi^3*x - (48*I)*Pi*x^2 + 
         12*Pi^2*x^2 + (2*I)*Pi^3*x^2 - 12*x*Zeta[3] + 24*x^2*Zeta[3])/
        (12*(-1 + x)^2*x)) + G[1, x]*
      (-1/6*((-1 + 2*x)*(6 - 24*x + Pi^2*x)*G[0, 1, x])/((-1 + x)^2*x) + 
       ((3 - 4*x)*G[0, 1, 1, x])/(-1 + x)^2 + (2*(-1 + 2*x)*G[0, 1, 1, 1, x])/
        (-1 + x)^2 + ((-120*I)*Pi + 30*Pi^2 + (720*I)*Pi*x - 180*Pi^2*x - 
         (15*I)*Pi^3*x + Pi^4*x - (960*I)*Pi*x^2 + 240*Pi^2*x^2 + 
         (20*I)*Pi^3*x^2 - 2*Pi^4*x^2 - 180*x*Zeta[3] - 
         (280*I)*Pi*x*Zeta[3] + 240*x^2*Zeta[3] + (560*I)*Pi*x^2*Zeta[3])/
        (60*(-1 + x)^2*x)) + (5760 - (2880*I)*Pi + 600*Pi^2 + (60*I)*Pi^3 - 
       28800*x + (17280*I)*Pi*x - 3720*Pi^2*x - (360*I)*Pi^3*x + 65*Pi^4*x - 
       (47*I)*Pi^5*x + 23040*x^2 - (23040*I)*Pi*x^2 + 5280*Pi^2*x^2 + 
       (480*I)*Pi^3*x^2 - 71*Pi^4*x^2 + (94*I)*Pi^5*x^2 - 960*Zeta[3] + 
       4080*x*Zeta[3] - (5040*I)*Pi*x*Zeta[3] + 1800*Pi^2*x*Zeta[3] - 
       960*x^2*Zeta[3] + (6720*I)*Pi*x^2*Zeta[3] - 3600*Pi^2*x^2*Zeta[3] - 
       1440*x*Zeta[5] + 2880*x^2*Zeta[5])/(720*(-1 + x)^2*x)) + 
   G[1, x]*((Pi*(6*I - Pi - I*Pi^2 - (24*I)*x + 6*Pi*x + (4*I)*Pi^2*x + 
        (24*I)*x^2 - 6*Pi*x^2 - (4*I)*Pi^2*x^2)*G[0, 1, x])/
      (2*(-1 + x)^2*x^2) + ((-1 + 2*x)*((-6*I)*Pi + 6*Pi^2 + 6*x + 
        (24*I)*Pi*x - 12*Pi^2*x - 24*x^2 - (24*I)*Pi*x^2 + 13*Pi^2*x^2)*
       G[0, 0, 1, x])/(6*(-1 + x)^2*x^2) + 
     ((18 + (6*I)*Pi - 7*Pi^2 - 78*x - (36*I)*Pi*x + 28*Pi^2*x + 108*x^2 + 
        (72*I)*Pi*x^2 - 41*Pi^2*x^2 - 48*x^3 - (48*I)*Pi*x^3 + 26*Pi^2*x^3)*
       G[0, 1, 1, x])/(6*(-1 + x)^2*x^2) + 
     (((2*I)*Pi - (8*I)*Pi*x - 3*x^2 + (8*I)*Pi*x^2 + 4*x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((1 + (2*I)*Pi - 6*x - (8*I)*Pi*x + 6*x^2 + (8*I)*Pi*x^2)*
       G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((1 + (2*I)*Pi - 6*x - (8*I)*Pi*x + 9*x^2 + (8*I)*Pi*x^2 - 4*x^3)*
       G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
     (2*(-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-1 + 4*x - 6*x^2 + 4*x^3)*G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
     ((-8640*I)*Pi + 2160*Pi^2 + (540*I)*Pi^3 - 60*Pi^4 + (15*I)*Pi^5 - 
       17280*x + (37440*I)*Pi*x - 9000*Pi^2*x - (2220*I)*Pi^3*x + 
       407*Pi^4*x - (60*I)*Pi^5*x + 40320*x^2 - (51840*I)*Pi*x^2 + 
       12120*Pi^2*x^2 + (2520*I)*Pi^3*x^2 - 472*Pi^4*x^2 + (107*I)*Pi^5*x^2 - 
       23040*x^3 + (23040*I)*Pi*x^3 - 5280*Pi^2*x^3 - (480*I)*Pi^3*x^3 + 
       71*Pi^4*x^3 - (94*I)*Pi^5*x^3 + (1680*I)*Pi*Zeta[3] - 
       1680*Pi^2*Zeta[3] + 4320*x*Zeta[3] - (10080*I)*Pi*x*Zeta[3] + 
       6720*Pi^2*x*Zeta[3] - 7440*x^2*Zeta[3] + (15120*I)*Pi*x^2*Zeta[3] - 
       8520*Pi^2*x^2*Zeta[3] + 960*x^3*Zeta[3] - (6720*I)*Pi*x^3*Zeta[3] + 
       3600*Pi^2*x^3*Zeta[3] + 1440*x^2*Zeta[5] - 2880*x^3*Zeta[5])/
      (720*(-1 + x)^2*x^2)))


==> anc/Results/eemumu/2L/2L_eemumu_F1_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1 - 4*x)*G[0, x]^4)/(12*(-1 + x)) + 
 ((-216 - 64*Nf - (198*I)*Pi + 27*Pi^2 + 72*x + 104*Nf*x + (144*I)*Pi*x + 
    (24*I)*Nf*Pi*x - 6*Pi^2*x)*G[1, x]^2)/(36*x) + 
 ((-12 + 2*Nf + (6*I)*Pi + 9*x - 2*Nf*x + (6*I)*Pi*x)*G[1, x]^3)/(9*x) + 
 ((5 - 4*x)*G[1, x]^4)/(12*x) + 
 G[0, x]^3*((-3 - (6*I)*Pi + 3*x + 2*Nf*x + (6*I)*Pi*x)/(9*(-1 + x)) + 
   (2*x*G[1, x])/(3*(-1 + x))) + 
 (4*((-3*I)*Pi + Pi^2 + (3*I)*Pi*x + (2*I)*Nf*Pi*x - 4*Pi^2*x + 
    (3*I)*Pi*x^2 - (2*I)*Nf*Pi*x^2 + 2*Pi^2*x^2)*G[0, 1, x])/(3*(-1 + x)*x) + 
 G[0, x]^2*((144 + 40*Nf + (90*I)*Pi + (24*I)*Nf*Pi - 63*Pi^2 - 360*x - 
     104*Nf*x - (144*I)*Pi*x - (24*I)*Nf*Pi*x + 30*Pi^2*x)/(36*(-1 + x)) + 
   (((3*I)*Pi + 3*x - 2*Nf*x - (3*I)*Pi*x - 9*x^2 + 2*Nf*x^2)*G[1, x])/
    (3*(-1 + x)*x) + ((-1 + 2*x)^2*G[1, x]^2)/(2*(-1 + x)*x) + 
   G[0, 1, x]/(1 - x)) + (2*((12*I)*Pi + 3*x - 2*Nf*x - (24*I)*Pi*x - 9*x^2 + 
    2*Nf*x^2 + (6*I)*Pi*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) + 
 (2*(-6 + (6*I)*Pi + 9*x + 2*Nf*x - (12*I)*Pi*x - 3*x^2 - 2*Nf*x^2 + 
    (18*I)*Pi*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) + 
 (2*(-3 + 4*x)*G[0, 0, 0, 1, x])/(-1 + x) - (8*(-1 + 2*x)*G[0, 0, 1, 1, x])/
  ((-1 + x)*x) + (2*(-5 + 4*x)*G[0, 1, 1, 1, x])/x + 
 (206955 + 109600*Nf + 8000*Nf^2 + (150660*I)*Pi + (99840*I)*Nf*Pi + 
   (9600*I)*Nf^2*Pi - 65340*Pi^2 - 32280*Nf*Pi^2 - 2880*Nf^2*Pi^2 - 
   (14040*I)*Pi^3 - (3600*I)*Nf*Pi^3 + 1890*Pi^4 - 206955*x - 109600*Nf*x - 
   8000*Nf^2*x - (150660*I)*Pi*x - (99840*I)*Nf*Pi*x - (9600*I)*Nf^2*Pi*x + 
   65340*Pi^2*x + 32280*Nf*Pi^2*x + 2880*Nf^2*Pi^2*x + (18360*I)*Pi^3*x + 
   (3600*I)*Nf*Pi^3*x - 3042*Pi^4*x - 136080*Zeta[3] + 18720*Nf*Zeta[3] - 
   (77760*I)*Pi*Zeta[3] + 110160*x*Zeta[3] - 18720*Nf*x*Zeta[3])/
  (6480*(-1 + x)) + G[0, x]*((I*(-Pi + 2*Pi*x)*G[1, x]^2)/(-1 + x) - 
   (2*((6*I)*Pi + 3*x - 2*Nf*x - (9*I)*Pi*x - 9*x^2 + 2*Nf*x^2)*G[0, 1, x])/
    (3*(-1 + x)*x) + G[1, x]*
    ((2*(Pi^2 - 12*x - (3*I)*Pi*x - (2*I)*Nf*Pi*x + 2*Pi^2*x + 12*x^2 - 
        (3*I)*Pi*x^2 + (2*I)*Nf*Pi*x^2))/(3*(-1 + x)*x) - 
     (4*(-1 + 2*x)*G[0, 1, x])/(-1 + x)) - 4*G[0, 0, 1, x] + 
   (4*(-1 + x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
   (-648 - 304*Nf - (1026*I)*Pi - (192*I)*Nf*Pi + 243*Pi^2 + 60*Nf*Pi^2 + 
     (81*I)*Pi^3 + 648*x + 304*Nf*x + (378*I)*Pi*x - 45*Pi^2*x - 
     12*Nf*Pi^2*x - (36*I)*Pi^3*x + 432*Zeta[3] - 864*x*Zeta[3])/
    (54*(-1 + x))) + G[1, x]*(((-2*I)*Pi*(1 - 5*x + 6*x^2)*G[0, 1, x])/
    ((-1 + x)*x) + (4*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x) - 
   (2*(-1 + 2*x)*G[0, 1, 1, x])/x + ((648*I)*Pi + (192*I)*Nf*Pi - 270*Pi^2 - 
     48*Nf*Pi^2 - (27*I)*Pi^3 + 648*x + 304*Nf*x - (270*I)*Pi*x - 
     (192*I)*Nf*Pi*x + 333*Pi^2*x + 36*Nf*Pi^2*x - (9*I)*Pi^3*x - 648*x^2 - 
     304*Nf*x^2 - (378*I)*Pi*x^2 - 63*Pi^2*x^2 + 12*Nf*Pi^2*x^2 + 
     108*Zeta[3] - 540*x*Zeta[3] + 648*x^2*Zeta[3])/(54*(-1 + x)*x)) + 
 eps*(((1 + 2*x)*G[0, x]^5)/(20*(-1 + x)) + 
   ((-33 + 76*Nf + (234*I)*Pi - 11*Pi^2 + 324*x - 80*Nf*x - (75*I)*Pi*x - 
      (8*I)*Nf*Pi*x - 44*Pi^2*x + 48*x^2 - (18*I)*Pi*x^2)*G[1, x]^3)/(36*x) + 
   ((324 - 32*Nf - (48*I)*Pi - 195*x + 24*Nf*x - (120*I)*Pi*x - 18*x^2)*
     G[1, x]^4)/(144*x) + ((-7 + 2*x)*G[1, x]^5)/(20*x) + 
   G[0, x]^4*((33 - 8*Nf + (72*I)*Pi - 63*x - 24*Nf*x - (120*I)*Pi*x + 
       18*x^2)/(144*(-1 + x)) - (x*G[1, x])/(-1 + x)) + 
   ((4*I)*(4*Pi - 7*Pi*x + 4*Pi*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
   G[0, x]^3*((-63 - 4*Nf - (45*I)*Pi - (8*I)*Nf*Pi + 51*Pi^2 + 240*x + 
       80*Nf*x + (81*I)*Pi*x + (8*I)*Nf*Pi*x - 24*Pi^2*x - 48*x^2 + 
       (18*I)*Pi*x^2)/(36*(-1 + x)) + 
     (((-36*I)*Pi - 81*x + 32*Nf*x + (72*I)*Pi*x + 231*x^2 - 24*Nf*x^2 - 
        (24*I)*Pi*x^2 - 18*x^3)*G[1, x])/(36*(-1 + x)*x) + 
     ((3 - 16*x)*G[1, x]^2)/(6*x) + ((-3 + 8*x)*G[0, 1, x])/(3*(-1 + x))) + 
   (((144*I)*Pi + 108*Pi^2 - 90*x - 104*Nf*x - (702*I)*Pi*x - 201*Pi^2*x - 
      648*x^2 + 40*Nf*x^2 + 228*Pi^2*x^2)*G[0, 0, 1, x])/(18*(-1 + x)*x) + 
   ((-126 + 64*Nf + (702*I)*Pi - 123*Pi^2 + 162*x - 24*Nf*x - (1566*I)*Pi*x + 
      507*Pi^2*x - 36*x^2 - 40*Nf*x^2 + (1008*I)*Pi*x^2 - 276*Pi^2*x^2)*
     G[0, 1, 1, x])/(18*(-1 + x)*x) + 
   (((156*I)*Pi - 27*x - 4*Nf*x - (180*I)*Pi*x + 183*x^2 + (84*I)*Pi*x^2 - 
      18*x^3)*G[0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
   ((-108 + (84*I)*Pi + 51*x + 8*Nf*x - (72*I)*Pi*x + 63*x^2 - 8*Nf*x^2 - 
      (72*I)*Pi*x^2 - 18*x^3)*G[0, 0, 1, 1, x])/(3*(-1 + x)*x) + 
   ((-42 - 4*Nf + (36*I)*Pi - 123*x + 4*Nf*x - (180*I)*Pi*x + 183*x^2 - 
      (12*I)*Pi*x^2 - 18*x^3)*G[0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (2*(3 + 8*x)*G[0, 0, 0, 0, 1, x])/(-1 + x) - 
   (2*(-62 + 75*x + 2*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) - 
   (8*(-4 + 5*x + 2*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
   (2*(27 - 43*x + 78*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
   (16*(-1 + 3*x)*G[0, 1, 0, 1, 1, x])/(-1 + x) + 
   (2*(-15 + 4*x)*G[0, 1, 1, 1, 1, x])/x + 
   G[0, x]^2*(((234 - (36*I)*Pi - 315*x - 8*Nf*x + (72*I)*Pi*x + 57*x^2 + 
        8*Nf*x^2 - (48*I)*Pi*x^2 + 18*x^3)*G[1, x]^2)/(24*(-1 + x)*x) + 
     ((-1 - x + 4*x^2)*G[1, x]^3)/(6*(-1 + x)*x) + 
     (((27*I)*Pi + 9*x - 6*Nf*x - (57*I)*Pi*x - 12*x^2 + 4*Nf*x^2 + 
        (24*I)*Pi*x^2)*G[0, 1, x])/(3*(-1 + x)*x) + 
     G[1, x]*(((-90*I)*Pi + 6*Pi^2 + 189*x - 104*Nf*x - (63*I)*Pi*x + 
         (24*I)*Nf*Pi*x - 126*Pi^2*x - 1008*x^2 + 40*Nf*x^2 + 
         (225*I)*Pi*x^2 - (24*I)*Nf*Pi*x^2 - 6*Pi^2*x^2 + 144*x^3 - 
         (54*I)*Pi*x^3)/(36*(-1 + x)*x) + ((4 - 13*x + 6*x^2)*G[0, 1, x])/
        ((-1 + x)*x)) - (2*(-2 + 3*x)*G[0, 0, 1, x])/(-1 + x) + 
     ((-11 + 21*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     (3132 + 1024*Nf + (3618*I)*Pi + (624*I)*Nf*Pi - 567*Pi^2 - 228*Nf*Pi^2 - 
       (324*I)*Pi^3 - 7560*x - 2720*Nf*x - (3996*I)*Pi*x - (240*I)*Nf*Pi*x + 
       9*Pi^2*x + 96*Nf*Pi^2*x - (108*I)*Pi^3*x - 54*Pi^2*x^2 - 
       4608*Zeta[3] + 6624*x*Zeta[3])/(216*(-1 + x))) + 
   G[0, 1, x]*((8*(-4 + 5*x + 2*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
     ((-126*I)*Pi + (64*I)*Nf*Pi + 30*Pi^2 - 16*Nf*Pi^2 + (63*I)*Pi^3 + 
       (252*I)*Pi*x + (80*I)*Nf*Pi*x - 93*Pi^2*x - 56*Nf*Pi^2*x - 
       (132*I)*Pi^3*x + (612*I)*Pi*x^2 - (80*I)*Nf*Pi*x^2 + 15*Pi^2*x^2 + 
       56*Nf*Pi^2*x^2 - 18*Pi^2*x^3 - 108*Zeta[3] + 576*x*Zeta[3] - 
       288*x^2*Zeta[3])/(18*(-1 + x)*x)) + 
   G[1, x]^2*((I*Pi*(4 - 17*x + 10*x^2)*G[0, 1, x])/((-1 + x)*x) + 
     ((1 + 2*x)*G[0, 0, 1, x])/((-1 + x)*x) + (5*(-1 + 2*x)*G[0, 1, 1, x])/
      x + (2484 + 1696*Nf + (4050*I)*Pi - (384*I)*Nf*Pi + 72*Pi^2 + 
       132*Nf*Pi^2 - (360*I)*Pi^3 - 972*x - 4416*Nf*x - (10422*I)*Pi*x + 
       (144*I)*Nf*Pi*x - 117*Pi^2*x - 36*Nf*Pi^2*x + (504*I)*Pi^3*x - 
       1512*x^2 + 2720*Nf*x^2 + (6372*I)*Pi*x^2 + (240*I)*Nf*Pi*x^2 - 
       9*Pi^2*x^2 - 96*Nf*Pi^2*x^2 - (252*I)*Pi^3*x^2 + 54*Pi^2*x^3 - 
       1152*Zeta[3] - 2376*x*Zeta[3] + 4176*x^2*Zeta[3])/(216*(-1 + x)*x)) + 
   G[1, x]*((((-84*I)*Pi + Pi^2 + (174*I)*Pi*x - 45*Pi^2*x - (108*I)*Pi*x^2 + 
        34*Pi^2*x^2)*G[0, 1, x])/(3*(-1 + x)*x) + 
     ((264 - (240*I)*Pi - 351*x - 8*Nf*x + (384*I)*Pi*x + 105*x^2 + 
        8*Nf*x^2 - (216*I)*Pi*x^2 + 18*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x) + 
     ((96 - (84*I)*Pi - 3*x - 8*Nf*x + (300*I)*Pi*x - 111*x^2 + 8*Nf*x^2 - 
        (96*I)*Pi*x^2 + 18*x^3)*G[0, 1, 1, x])/(6*(-1 + x)*x) - 
     (2*(-12 + 7*x + 22*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) - 
     (2*(13 - 25*x + 34*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     (2*(-15 + 14*x)*G[0, 1, 1, 1, x])/x + 
     ((37260*I)*Pi + (25440*I)*Nf*Pi - 52920*Pi^2 - 8880*Nf*Pi^2 - 
       (17550*I)*Pi^3 - (1260*I)*Nf*Pi^3 + 2592*Pi^4 + 97200*x + 34880*Nf*x + 
       (17820*I)*Pi*x - (36960*I)*Nf*Pi*x + 70875*Pi^2*x + 11100*Nf*Pi^2*x + 
       (17685*I)*Pi^3*x + (360*I)*Nf*Pi^3*x - 4743*Pi^4*x - 97200*x^2 - 
       34880*Nf*x^2 - (55080*I)*Pi*x^2 + (11520*I)*Nf*Pi*x^2 - 
       20115*Pi^2*x^2 - 2220*Nf*Pi^2*x^2 - (945*I)*Pi^3*x^2 + 
       (900*I)*Nf*Pi^3*x^2 + 837*Pi^4*x^2 + 2160*Pi^2*x^3 - 
       (810*I)*Pi^3*x^3 + 35640*Zeta[3] - 2160*Nf*Zeta[3] + 
       (8640*I)*Pi*Zeta[3] - 92610*x*Zeta[3] - 15120*Nf*x*Zeta[3] - 
       (99360*I)*Pi*x*Zeta[3] + 61830*x^2*Zeta[3] + 17280*Nf*x^2*Zeta[3] + 
       (38880*I)*Pi*x^2*Zeta[3] + 4860*x^3*Zeta[3])/(1620*(-1 + x)*x)) + 
   G[0, x]*((2*(-1 + I*Pi + 2*x - (3*I)*Pi*x - x^2 + (3*I)*Pi*x^2)*G[1, x]^3)/
      (3*(-1 + x)*x) - G[1, x]^4/(12*x) + 
     (((-36*I)*Pi - 48*Pi^2 + 90*x + 104*Nf*x + (162*I)*Pi*x + 207*Pi^2*x + 
        648*x^2 - 40*Nf*x^2 + (72*I)*Pi*x^2 - 168*Pi^2*x^2)*G[0, 1, x])/
      (18*(-1 + x)*x) - (4*(-4 + 5*x + 2*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     G[1, x]^2*((21 + (192*I)*Pi - 3*Pi^2 + 3*x - (213*I)*Pi*x - 
         (8*I)*Nf*Pi*x + 63*Pi^2*x + 24*x^2 - (3*I)*Pi*x^2 + 
         (8*I)*Nf*Pi*x^2 - 54*Pi^2*x^2 - 48*x^3 + (18*I)*Pi*x^3)/
        (12*(-1 + x)*x) + ((-1 - 2*x)*G[0, 1, x])/((-1 + x)*x)) + 
     (((-192*I)*Pi + 9*x + 16*Nf*x + (300*I)*Pi*x - 159*x^2 - 8*Nf*x^2 - 
        (120*I)*Pi*x^2 + 18*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x) + 
     ((252 - (192*I)*Pi - 327*x - 8*Nf*x + (120*I)*Pi*x + 105*x^2 + 
        8*Nf*x^2 + (120*I)*Pi*x^2 + 18*x^3)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
     (4*(-1 + 3*x)*G[0, 0, 0, 1, x])/(-1 + x) - 
     (4*(4 - 3*x + 4*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) - 
     (4*(2 + 11*x)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     (-97200 - 34880*Nf - (121500*I)*Pi - (13920*I)*Nf*Pi + 29025*Pi^2 + 
       6660*Nf*Pi^2 + (7695*I)*Pi^3 + (2160*I)*Nf*Pi^3 - 1674*Pi^4 + 
       97200*x + 34880*Nf*x + (55080*I)*Pi*x - (11520*I)*Nf*Pi*x + 
       13095*Pi^2*x + 2220*Nf*Pi^2*x - (3375*I)*Pi^3*x - (900*I)*Nf*Pi^3*x + 
       1629*Pi^4*x - 2160*Pi^2*x^2 + (810*I)*Pi^3*x^2 + 50490*Zeta[3] + 
       19440*Nf*Zeta[3] + (65880*I)*Pi*Zeta[3] - 94230*x*Zeta[3] - 
       17280*Nf*x*Zeta[3] - (6480*I)*Pi*x*Zeta[3] - 4860*x^2*Zeta[3])/
      (1620*(-1 + x)) + G[1, x]*
      (((-264 + (84*I)*Pi + 351*x + 8*Nf*x - (48*I)*Pi*x - 105*x^2 - 
          8*Nf*x^2 - (24*I)*Pi*x^2 - 18*x^3)*G[0, 1, x])/(6*(-1 + x)*x) + 
       (4*(-4 + 5*x + 4*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
       (4*(2 + 3*x)*G[0, 1, 1, x])/((-1 + x)*x) + 
       ((126*I)*Pi + 84*Pi^2 + (6*I)*Pi^3 - 1512*x - (468*I)*Pi*x - 
         (208*I)*Nf*Pi*x - 27*Pi^2*x + 88*Nf*Pi^2*x + (102*I)*Pi^3*x + 
         1512*x^2 - (1008*I)*Pi*x^2 + (80*I)*Nf*Pi*x^2 + 381*Pi^2*x^2 - 
         56*Nf*Pi^2*x^2 + (24*I)*Pi^3*x^2 + 18*Pi^2*x^3 + 288*Zeta[3] - 
         288*x^2*Zeta[3])/(36*(-1 + x)*x))) + 
   (5109075 + 2585440*Nf + 179200*Nf^2 + (4349700*I)*Pi + (2386560*I)*Nf*Pi + 
     (203520*I)*Nf^2*Pi - 1431270*Pi^2 - 930480*Nf*Pi^2 - 91200*Nf^2*Pi^2 - 
     (476280*I)*Pi^3 - (166320*I)*Nf*Pi^3 - (20160*I)*Nf^2*Pi^3 + 
     91530*Pi^4 + 16848*Nf*Pi^4 - (5184*I)*Pi^5 - 5109075*x - 2585440*Nf*x - 
     179200*Nf^2*x - (4349700*I)*Pi*x - (2386560*I)*Nf*Pi*x - 
     (203520*I)*Nf^2*Pi*x + 1431270*Pi^2*x + 930480*Nf*Pi^2*x + 
     91200*Nf^2*Pi^2*x + (741960*I)*Pi^3*x + (189360*I)*Nf*Pi^3*x + 
     (20160*I)*Nf^2*Pi^3*x - 89478*Pi^4*x - 23184*Nf*Pi^4*x - 
     (35640*I)*Pi^5*x - 5508*Pi^4*x^2 - 6156000*Zeta[3] - 276480*Nf*Zeta[3] - 
     (1049760*I)*Pi*Zeta[3] + (86400*I)*Nf*Pi*Zeta[3] + 179280*Pi^2*Zeta[3] + 
     4561920*x*Zeta[3] + 138240*Nf*x*Zeta[3] - (466560*I)*Pi*x*Zeta[3] - 
     (86400*I)*Nf*Pi*x*Zeta[3] - 120960*Pi^2*x*Zeta[3] + 2954880*Zeta[5] - 
     3810240*x*Zeta[5])/(38880*(-1 + x))) + 
 eps^2*(((-19 + 12*x)*G[0, x]^6)/(360*(-1 + x)) + 
   ((2673 - 592*Nf - (1602*I)*Pi - 147*Pi^2 - 4194*x + 560*Nf*x - 
      (27*I)*Pi*x + (24*I)*Nf*Pi*x + 498*Pi^2*x - 1206*x^2 + (270*I)*Pi*x^2)*
     G[1, x]^4)/(432*x) + ((-1134 + 88*Nf + (24*I)*Pi + 489*x - 56*Nf*x + 
      (408*I)*Pi*x + 126*x^2)*G[1, x]^5)/(720*x) + 
   ((53 + 12*x)*G[1, x]^6)/(360*x) + 
   G[0, x]^5*((-33 + 32*Nf - (168*I)*Pi + 45*x + 56*Nf*x + (408*I)*Pi*x - 
       126*x^2)/(720*(-1 + x)) + ((-11 + 48*x)*G[1, x])/(60*(-1 + x))) - 
   (2*((18*I)*Pi + 15*Pi^2 + (39*I)*Pi*x - 37*Pi^2*x - (96*I)*Pi*x^2 + 
      19*Pi^2*x^2)*G[0, 1, x]^2)/(3*(-1 + x)*x) + 
   G[0, x]^4*((765 - 32*Nf + (459*I)*Pi + (24*I)*Nf*Pi - 297*Pi^2 - 2250*x - 
       560*Nf*x - (783*I)*Pi*x - (24*I)*Nf*Pi*x + 246*Pi^2*x + 1206*x^2 - 
       (270*I)*Pi*x^2)/(432*(-1 + x)) + 
     (((66*I)*Pi + 219*x - 44*Nf*x - (180*I)*Pi*x - 486*x^2 + 28*Nf*x^2 + 
        (60*I)*Pi*x^2 + 36*x^3)*G[1, x])/(72*(-1 + x)*x) + 
     ((11 - 74*x + 54*x^2)*G[1, x]^2)/(24*(-1 + x)*x) + 
     ((5 - 6*x)*G[0, 1, x])/(2*(-1 + x))) + 
   (2*(-51 + 35*x + 29*x^2)*G[0, 0, 1, x]^2)/((-1 + x)*x) - 
   (2*(-3 + 23*x + 31*x^2)*G[0, 1, 1, x]^2)/((-1 + x)*x) + 
   (((612*I)*Pi + 132*Pi^2 - 9*x + 4*Nf*x - (1704*I)*Pi*x + (16*I)*Nf*Pi*x - 
      221*Pi^2*x + 1614*x^2 - 16*Nf*x^2 + (1590*I)*Pi*x^2 - 
      (16*I)*Nf*Pi*x^2 - 72*Pi^2*x^2 + 276*x^3 - (36*I)*Pi*x^3)*
     G[0, 0, 0, 1, x])/(6*(-1 + x)*x) + 
   ((-3024 + 64*Nf - (1026*I)*Pi - 735*Pi^2 + 3078*x + 80*Nf*x - 
      (702*I)*Pi*x + (48*I)*Nf*Pi*x + 612*Pi^2*x + 2106*x^2 - 80*Nf*x^2 + 
      (522*I)*Pi*x^2 - (48*I)*Nf*Pi*x^2 + 600*Pi^2*x^2 + 828*x^3 - 
      (108*I)*Pi*x^3)*G[0, 0, 1, 1, x])/(18*(-1 + x)*x) + 
   ((-1011 - 12*Nf - (570*I)*Pi - 65*Pi^2 + 345*x + 28*Nf*x + (36*I)*Pi*x + 
      (16*I)*Nf*Pi*x - 291*Pi^2*x + 390*x^2 - 16*Nf*x^2 - (42*I)*Pi*x^2 - 
      (16*I)*Nf*Pi*x^2 + 224*Pi^2*x^2 + 276*x^3 - (36*I)*Pi*x^3)*
     G[0, 1, 1, 1, x])/(6*(-1 + x)*x) + 
   (((708*I)*Pi - 51*x - 4*Nf*x - (702*I)*Pi*x - 495*x^2 + 4*Nf*x^2 - 
      (144*I)*Pi*x^2 + 18*x^3)*G[0, 0, 0, 0, 1, x])/(3*(-1 + x)*x) + 
   ((138 + (1320*I)*Pi - 573*x + 8*Nf*x + (948*I)*Pi*x + 21*x^2 - 4*Nf*x^2 - 
      (3720*I)*Pi*x^2 + 90*x^3)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)*x) + 
   (2*(-30 + (51*I)*Pi + 33*x + (107*I)*Pi*x - 33*x^2 - (274*I)*Pi*x^2 + 
      6*x^3)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
   ((888 - 4*Nf - (420*I)*Pi - 2115*x - (948*I)*Pi*x + 2295*x^2 + 4*Nf*x^2 + 
      (3096*I)*Pi*x^2 - 90*x^3)*G[0, 0, 1, 1, 1, x])/(3*(-1 + x)*x) - 
   (2*(-18 + (64*I)*Pi + 59*x + (39*I)*Pi*x - 97*x^2 - (190*I)*Pi*x^2 + 
      6*x^3)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
   ((-36 + (150*I)*Pi - 357*x + 4*Nf*x + (534*I)*Pi*x + 411*x^2 - 4*Nf*x^2 + 
      (24*I)*Pi*x^2 - 18*x^3)*G[0, 1, 1, 1, 1, x])/(3*(-1 + x)*x) + 
   (8*(5 + 13*x)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x) + 
   (4*(-115 + 88*x + 91*x^2)*G[0, 0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
   (2*(-98 + 81*x + 50*x^2)*G[0, 0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
   (4*(161 - 312*x + 239*x^2)*G[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (2*(161 - 318*x + 232*x^2)*G[0, 0, 1, 0, 1, 1, x])/((-1 + x)*x) - 
   (8*(17 - 19*x + 13*x^2)*G[0, 0, 1, 1, 0, 1, x])/((-1 + x)*x) + 
   (4*(21 - 61*x + 155*x^2)*G[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
   (2*(3 + 9*x + 86*x^2)*G[0, 1, 0, 1, 1, 1, x])/((-1 + x)*x) - 
   (20*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x + 
   (G[0, 1, 1, x]*(-8910 + 1696*Nf + (13608*I)*Pi + (384*I)*Nf*Pi - 
      4716*Pi^2 - 60*Nf*Pi^2 + (360*I)*Pi^3 + 12096*x - 2016*Nf*x - 
      (27918*I)*Pi*x - (768*I)*Nf*Pi*x + 9909*Pi^2*x + 180*Nf*Pi^2*x + 
      (3870*I)*Pi^3*x - 3186*x^2 + 320*Nf*x^2 + (10368*I)*Pi*x^2 - 
      4707*Pi^2*x^2 - 24*Nf*Pi^2*x^2 - (4104*I)*Pi^3*x^2 - 270*Pi^2*x^3 - 
      17568*Zeta[3] + 14760*x*Zeta[3] + 9936*x^2*Zeta[3]))/(108*(-1 + x)*x) + 
   G[0, x]^3*(((-990 + (132*I)*Pi + 1353*x + 32*Nf*x - (180*I)*Pi*x - 
        177*x^2 - 24*Nf*x^2 + (72*I)*Pi*x^2 - 90*x^3)*G[1, x]^2)/
      (72*(-1 + x)*x) + ((5 + x - 8*x^2)*G[1, x]^3)/(18*(-1 + x)*x) + 
     (((-81*I)*Pi - 69*x + 14*Nf*x + (171*I)*Pi*x + 27*x^2 - 8*Nf*x^2 - 
        (60*I)*Pi*x^2 + 18*x^3)*G[0, 1, x])/(9*(-1 + x)*x) + 
     G[1, x]*(((66*I)*Pi - 30*Pi^2 - 423*x + 100*Nf*x + (156*I)*Pi*x - 
         (8*I)*Nf*Pi*x + 111*Pi^2*x + 1494*x^2 - 24*Nf*x^2 - (186*I)*Pi*x^2 + 
         (8*I)*Nf*Pi*x^2 + 14*Pi^2*x^2 - 258*x^3 + (36*I)*Pi*x^3)/
        (36*(-1 + x)*x) - (2*(11 - 26*x + 5*x^2)*G[0, 1, x])/
        (3*(-1 + x)*x)) + (2*(-11 + 7*x)*G[0, 0, 1, x])/(3*(-1 + x)) + 
     ((65 - 112*x - 12*x^2)*G[0, 1, 1, x])/(3*(-1 + x)*x) + 
     (-1332 - 368*Nf - (1656*I)*Pi - (208*I)*Nf*Pi + 88*Nf*Pi^2 + 
       (180*I)*Pi^3 + 4329*x + 2208*Nf*x + (1827*I)*Pi*x + (80*I)*Nf*Pi*x + 
       249*Pi^2*x - 24*Nf*Pi^2*x + (204*I)*Pi^3*x - 1494*x^2 + 
       (594*I)*Pi*x^2 - 18*Pi^2*x^2 + 3960*Zeta[3] - 7392*x*Zeta[3])/
      (216*(-1 + x))) + G[1, x]^3*
    (((-1/3*I)*Pi*(39 - 97*x + 62*x^2)*G[0, 1, x])/((-1 + x)*x) + 
     ((21 - 45*x + 28*x^2)*G[0, 0, 1, x])/(3*(-1 + x)*x) - 
     (2*(-9 + 17*x)*G[0, 1, 1, x])/(3*x) + 
     (4167 - 1840*Nf - (5823*I)*Pi + (128*I)*Nf*Pi - 81*Pi^2 - 64*Nf*Pi^2 + 
       (72*I)*Pi^3 - 14868*x + 4048*Nf*x + (10440*I)*Pi*x - (48*I)*Nf*Pi*x + 
       732*Pi^2*x + 40*Nf*Pi^2*x + (252*I)*Pi^3*x + 9207*x^2 - 2208*Nf*x^2 - 
       (4023*I)*Pi*x^2 - (80*I)*Nf*Pi*x^2 - 669*Pi^2*x^2 + 24*Nf*Pi^2*x^2 - 
       (372*I)*Pi^3*x^2 + 1494*x^3 - (594*I)*Pi*x^3 + 18*Pi^2*x^3 - 
       960*Zeta[3] + 6384*x*Zeta[3] - 5136*x^2*Zeta[3])/(216*(-1 + x)*x)) + 
   G[0, 0, 1, x]*((2*(-41 - 45*x + 32*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
     ((1890*I)*Pi + (384*I)*Nf*Pi + 2880*Pi^2 - 96*Nf*Pi^2 + (1674*I)*Pi^3 + 
       972*x - 1376*Nf*x - (4374*I)*Pi*x - (768*I)*Nf*Pi*x - 4329*Pi^2*x + 
       132*Nf*Pi^2*x - (918*I)*Pi^3*x - 20898*x^2 - 320*Nf*x^2 - 
       (6696*I)*Pi*x^2 + 7155*Pi^2*x^2 + 24*Nf*Pi^2*x^2 - (576*I)*Pi^3*x^2 + 
       270*Pi^2*x^3 - 1944*Zeta[3] - 7920*x*Zeta[3] + 2592*x^2*Zeta[3])/
      (108*(-1 + x)*x)) + G[0, 1, x]*
    ((-2*(-30 + (15*I)*Pi + 33*x + (56*I)*Pi*x - 33*x^2 - (120*I)*Pi*x^2 + 
        6*x^3)*G[0, 0, 1, x])/((-1 + x)*x) - 
     ((2*I)*(-47*Pi + Pi*x + 94*Pi*x^2)*G[0, 1, 1, x])/((-1 + x)*x) - 
     (2*(-98 + 81*x + 50*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
     (8*(17 - 19*x + 13*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
     ((-22275*I)*Pi + (4240*I)*Nf*Pi - 6705*Pi^2 - 1480*Nf*Pi^2 - 
       (1305*I)*Pi^3 - (210*I)*Nf*Pi^3 + 441*Pi^4 + (27810*I)*Pi*x - 
       (1600*I)*Nf*Pi*x + 15075*Pi^2*x - 440*Nf*Pi^2*x + (1980*I)*Pi^3*x - 
       (600*I)*Nf*Pi^3*x + 327*Pi^4*x + (44280*I)*Pi*x^2 + 
       (1600*I)*Nf*Pi*x^2 - 19395*Pi^2*x^2 + 440*Nf*Pi^2*x^2 - 
       (4050*I)*Pi^3*x^2 + (600*I)*Nf*Pi^3*x^2 - 63*Pi^4*x^2 + 
       2070*Pi^2*x^3 + (540*I)*Pi^3*x^3 + 5940*Zeta[3] - 360*Nf*Zeta[3] + 
       (12240*I)*Pi*Zeta[3] - 7560*x*Zeta[3] - 720*Nf*x*Zeta[3] - 
       (10800*I)*Pi*x*Zeta[3] + 11880*x^2*Zeta[3] + 720*Nf*x^2*Zeta[3] - 
       (8640*I)*Pi*x^2*Zeta[3])/(270*(-1 + x)*x)) + 
   G[1, x]^2*(-1/6*(Pi*(255*I + 30*Pi + (72*I)*x - (8*I)*Nf*x - 55*Pi*x - 
         (372*I)*x^2 + (8*I)*Nf*x^2 + 32*Pi*x^2 + (72*I)*x^3)*G[0, 1, x])/
       ((-1 + x)*x) + ((282 + (816*I)*Pi - 117*x - 8*Nf*x - (1788*I)*Pi*x - 
        165*x^2 + 8*Nf*x^2 + (912*I)*Pi*x^2 + 54*x^3)*G[0, 0, 1, x])/
      (12*(-1 + x)*x) + ((-228 + (588*I)*Pi - 261*x + 8*Nf*x - 
        (1104*I)*Pi*x + 579*x^2 - 8*Nf*x^2 + (648*I)*Pi*x^2 - 90*x^3)*
       G[0, 1, 1, x])/(12*(-1 + x)*x) + 
     (2*(-19 + 5*x + 5*x^2)*G[0, 0, 0, 1, x])/((-1 + x)*x) + 
     ((20 - 95*x + 52*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
     ((-37 + 40*x)*G[0, 1, 1, 1, x])/x + 
     (-61560 + 370240*Nf + (1263600*I)*Pi - (101760*I)*Nf*Pi + 173610*Pi^2 + 
       42600*Nf*Pi^2 - (119340*I)*Pi^3 + (5040*I)*Nf*Pi^3 - 11745*Pi^4 + 
       978480*x - 962880*Nf*x - (2990520*I)*Pi*x + (120960*I)*Nf*Pi*x - 
       267030*Pi^2*x - 50040*Nf*Pi^2*x + (149040*I)*Pi^3*x + 
       (3600*I)*Nf*Pi^3*x - 4077*Pi^4*x - 916920*x^2 + 592640*Nf*x^2 + 
       (1726920*I)*Pi*x^2 - (19200*I)*Nf*Pi*x^2 + 144180*Pi^2*x^2 + 
       7440*Nf*Pi^2*x^2 - (29700*I)*Pi^3*x^2 - (8640*I)*Nf*Pi^3*x^2 + 
       11538*Pi^4*x^2 - 50760*Pi^2*x^3 - (9720*I)*Pi^3*x^3 + 667440*Zeta[3] - 
       46080*Nf*Zeta[3] - (812160*I)*Pi*Zeta[3] - 724680*x*Zeta[3] + 
       155520*Nf*x*Zeta[3] + (950400*I)*Pi*x*Zeta[3] + 96120*x^2*Zeta[3] - 
       109440*Nf*x^2*Zeta[3] - (345600*I)*Pi*x^2*Zeta[3] + 19440*x^3*Zeta[3])/
      (12960*(-1 + x)*x)) + G[0, x]^2*
    (((390 - (36*I)*Pi - 363*x - 8*Nf*x + (156*I)*Pi*x - 69*x^2 + 8*Nf*x^2 - 
        (144*I)*Pi*x^2 + 54*x^3)*G[1, x]^3)/(72*(-1 + x)*x) + 
     ((15 - 28*x + 16*x^2)*G[1, x]^4)/(24*(-1 + x)*x) + 
     (((342*I)*Pi + 150*Pi^2 + 315*x - 196*Nf*x - (1278*I)*Pi*x - 
        225*Pi^2*x - 837*x^2 + 32*Nf*x^2 + (324*I)*Pi*x^2 + 144*Pi^2*x^2 + 
        378*x^3 + (216*I)*Pi*x^3)*G[0, 1, x])/(36*(-1 + x)*x) + 
     ((-14 + 33*x - 2*x^2)*G[0, 1, x]^2)/(2*(-1 + x)*x) + 
     G[1, x]^2*((2439 - (1242*I)*Pi + 12*Pi^2 - 2376*x - 104*Nf*x + 
         (1413*I)*Pi*x + (24*I)*Nf*Pi*x - 567*Pi^2*x - 693*x^2 + 40*Nf*x^2 - 
         (45*I)*Pi*x^2 - (24*I)*Nf*Pi*x^2 + 444*Pi^2*x^2 - 36*x^3 - 
         (162*I)*Pi*x^3)/(72*(-1 + x)*x) + ((-6 + 6*x - x^2)*G[0, 1, x])/
        ((-1 + x)*x)) + (((588*I)*Pi + 153*x - 32*Nf*x - (756*I)*Pi*x + 
        225*x^2 + 16*Nf*x^2 + (24*I)*Pi*x^2 - 126*x^3)*G[0, 0, 1, x])/
      (12*(-1 + x)*x) + ((18 + (492*I)*Pi + 117*x + 24*Nf*x - (372*I)*Pi*x + 
        441*x^2 - 16*Nf*x^2 - (96*I)*Pi*x^2 - 126*x^3)*G[0, 1, 1, x])/
      (12*(-1 + x)*x) + (3*(1 + 4*x)*G[0, 0, 0, 1, x])/(-1 + x) + 
     ((-75 + 53*x + 70*x^2)*G[0, 0, 1, 1, x])/((-1 + x)*x) + 
     ((-77 + 8*x + 36*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
     (596160 + 222400*Nf + (754920*I)*Pi + (82560*I)*Nf*Pi - 19710*Pi^2 - 
       35160*Nf*Pi^2 - (9720*I)*Pi^3 - (10800*I)*Nf*Pi^3 + 6507*Pi^4 - 
       1487160*x - 592640*Nf*x - (916920*I)*Pi*x + (19200*I)*Nf*Pi*x - 
       158220*Pi^2*x - 7440*Nf*Pi^2*x - (13500*I)*Pi^3*x + 
       (5760*I)*Nf*Pi^3*x - 90*Pi^4*x + 50760*Pi^2*x^2 - (16200*I)*Pi^3*x^2 - 
       329400*Zeta[3] - 80640*Nf*Zeta[3] - (522720*I)*Pi*Zeta[3] + 
       646920*x*Zeta[3] + 126720*Nf*x*Zeta[3] - (198720*I)*Pi*x*Zeta[3] + 
       136080*x^2*Zeta[3])/(12960*(-1 + x)) + 
     G[1, x]*(((456 - (288*I)*Pi - 729*x - 24*Nf*x + (216*I)*Pi*x + 99*x^2 + 
          16*Nf*x^2 + (24*I)*Pi*x^2 + 54*x^3)*G[0, 1, x])/(12*(-1 + x)*x) - 
       (2*(-11 + 16*x + 6*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
       (2*(-17 + 8*x + 2*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
       ((-5400*I)*Pi + 846*Pi^2 + (216*I)*Pi^3 + 8586*x - 1376*Nf*x + 
         (2268*I)*Pi*x + (624*I)*Nf*Pi*x - 621*Pi^2*x - 324*Nf*Pi^2*x - 
         (1314*I)*Pi^3*x - 30375*x^2 - 320*Nf*x^2 + (7587*I)*Pi*x^2 - 
         (240*I)*Nf*Pi*x^2 - 3186*Pi^2*x^2 + 192*Nf*Pi^2*x^2 + 
         (72*I)*Pi^3*x^2 + 4482*x^3 - (1782*I)*Pi*x^3 + 216*Pi^2*x^3 - 
         432*Zeta[3] - 1512*x*Zeta[3] + 3168*x^2*Zeta[3])/
        (216*(-1 + x)*x))) + (659894445 + 336841120*Nf + 21719040*Nf^2 + 
     (585926460*I)*Pi + (306687360*I)*Nf*Pi + (23869440*I)*Nf^2*Pi - 
     156713130*Pi^2 - 126132720*Nf*Pi^2 - 11518080*Nf^2*Pi^2 - 
     (74503800*I)*Pi^3 - (29363040*I)*Nf*Pi^3 - (3427200*I)*Nf^2*Pi^3 + 
     14638806*Pi^4 + 4079124*Nf*Pi^4 + 609840*Nf^2*Pi^4 + (2422224*I)*Pi^5 + 
     (414288*I)*Nf*Pi^5 - 311346*Pi^6 - 659894445*x - 336841120*Nf*x - 
     21719040*Nf^2*x - (585926460*I)*Pi*x - (306687360*I)*Nf*Pi*x - 
     (23869440*I)*Nf^2*Pi*x + 156713130*Pi^2*x + 126132720*Nf*Pi^2*x + 
     11518080*Nf^2*Pi^2*x + (124717320*I)*Pi^3*x + (33636960*I)*Nf*Pi^3*x + 
     (3427200*I)*Nf^2*Pi^3*x - 20503854*Pi^4*x - 5623380*Nf*Pi^4*x - 
     609840*Nf^2*Pi^4*x - (6758640*I)*Pi^5*x - (625968*I)*Nf*Pi^5*x + 
     1710*Pi^6*x + 1773576*Pi^4*x^2 + (176904*I)*Pi^5*x^2 - 
     1231932240*Zeta[3] - 70338240*Nf*Zeta[3] - 5644800*Nf^2*Zeta[3] - 
     (388916640*I)*Pi*Zeta[3] - (27216000*I)*Nf*Pi*Zeta[3] - 
     (3386880*I)*Nf^2*Pi*Zeta[3] + 109544400*Pi^2*Zeta[3] + 
     1632960*Nf*Pi^2*Zeta[3] - (10069920*I)*Pi^3*Zeta[3] + 
     930651120*x*Zeta[3] + 44694720*Nf*x*Zeta[3] + 5644800*Nf^2*x*Zeta[3] + 
     (309718080*I)*Pi*x*Zeta[3] + (27216000*I)*Nf*Pi*x*Zeta[3] + 
     (3386880*I)*Nf^2*Pi*x*Zeta[3] - 26535600*Pi^2*x*Zeta[3] - 
     2177280*Nf*Pi^2*x*Zeta[3] - (6168960*I)*Pi^3*x*Zeta[3] + 
     4082400*Pi^2*x^2*Zeta[3] + 476098560*Zeta[3]^2 - 533796480*x*Zeta[3]^2 + 
     50621760*Zeta[5] + 21990528*Nf*Zeta[5] + (148599360*I)*Pi*Zeta[5] - 
     269438400*x*Zeta[5] - 26345088*Nf*x*Zeta[5] - 
     (793618560*I)*Pi*x*Zeta[5] + 19595520*x^2*Zeta[5])/(1632960*(-1 + x)) + 
   G[0, x]*(((23 + (16*I)*Pi - 39*x - (38*I)*Pi*x + 16*x^2 + (28*I)*Pi*x^2)*
       G[1, x]^4)/(24*(-1 + x)*x) + G[1, x]^5/(10*x) + 
     ((-30 + (10*I)*Pi + 33*x - (7*I)*Pi*x - 33*x^2 - (18*I)*Pi*x^2 + 6*x^3)*
       G[0, 1, x]^2)/((-1 + x)*x) + G[1, x]^3*
      ((-399 + (1032*I)*Pi + 84*Pi^2 + 690*x - (1194*I)*Pi*x - 
         (16*I)*Nf*Pi*x - 80*Pi^2*x - 705*x^2 + (78*I)*Pi*x^2 + 
         (16*I)*Nf*Pi*x^2 - 4*Pi^2*x^2 + 414*x^3 + (108*I)*Pi*x^3)/
        (72*(-1 + x)*x) + ((-21 + 45*x - 28*x^2)*G[0, 1, x])/
        (3*(-1 + x)*x)) + (((-2016*I)*Pi - 504*Pi^2 - 288*x + 184*Nf*x + 
        (4590*I)*Pi*x + 726*Pi^2*x - 4005*x^2 + 16*Nf*x^2 - (2718*I)*Pi*x^2 - 
        144*Pi^2*x^2 - 1206*x^3 - (540*I)*Pi*x^3)*G[0, 0, 1, x])/
      (36*(-1 + x)*x) + ((7569 + (2304*I)*Pi + 1182*Pi^2 - 9180*x - 
        208*Nf*x - (2070*I)*Pi*x - 1452*Pi^2*x + 1503*x^2 + 80*Nf*x^2 + 
        (1458*I)*Pi*x^2 - 1296*Pi^2*x^2 - 1206*x^3 - (540*I)*Pi*x^3)*
       G[0, 1, 1, x])/(36*(-1 + x)*x) + 
     (((-936*I)*Pi - 27*x + 16*Nf*x + (864*I)*Pi*x + 69*x^2 - 8*Nf*x^2 + 
        (288*I)*Pi*x^2 + 90*x^3)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x) + 
     ((-480 - (960*I)*Pi + 609*x - 16*Nf*x + (492*I)*Pi*x - 555*x^2 + 
        8*Nf*x^2 + (648*I)*Pi*x^2 + 18*x^3)*G[0, 0, 1, 1, x])/
      (6*(-1 + x)*x) + ((-480 - (984*I)*Pi + 381*x + 8*Nf*x + (468*I)*Pi*x - 
        459*x^2 - 8*Nf*x^2 + (432*I)*Pi*x^2 - 54*x^3)*G[0, 1, 1, 1, x])/
      (6*(-1 + x)*x) - (2*(-5 + 36*x)*G[0, 0, 0, 0, 1, x])/(-1 + x) - 
     (4*(-177 + 106*x + 126*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) - 
     (4*(-72 + 47*x + 42*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
     (4*(-51 - 100*x + 56*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
     (2*(-58 - 89*x + 58*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) + 
     (4*(15 + 30*x + 14*x^2)*G[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     G[0, 1, x]*((4*(-21 + 12*x + 13*x^2)*G[0, 0, 1, x])/((-1 + x)*x) - 
       (2*(-41 - 45*x + 32*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
       ((2673*I)*Pi - 1728*Pi^2 - (774*I)*Pi^3 - 972*x + 1376*Nf*x - 
         (3672*I)*Pi*x + 3510*Pi^2*x + 60*Nf*Pi^2*x + (1602*I)*Pi^3*x + 
         20898*x^2 + 320*Nf*x^2 + (6804*I)*Pi*x^2 - 3438*Pi^2*x^2 - 
         24*Nf*Pi^2*x^2 - (288*I)*Pi^3*x^2 - 108*Pi^2*x^3 + 1296*Zeta[3] + 
         2520*x*Zeta[3] - 2160*x^2*Zeta[3])/(108*(-1 + x)*x)) + 
     G[1, x]^2*(((-282 - (156*I)*Pi + 117*x + 8*Nf*x + (192*I)*Pi*x + 
          165*x^2 - 8*Nf*x^2 - (24*I)*Pi*x^2 - 54*x^3)*G[0, 1, x])/
        (12*(-1 + x)*x) + ((25 - 11*x - 4*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
       ((22 - 39*x + 28*x^2)*G[0, 1, 1, x])/((-1 + x)*x) + 
       (873 + (3717*I)*Pi - 1779*Pi^2 + (186*I)*Pi^3 - 702*x - 
         (1998*I)*Pi*x - (208*I)*Nf*Pi*x + 2658*Pi^2*x + 88*Nf*Pi^2*x - 
         (60*I)*Pi^3*x + 1323*x^2 - (3645*I)*Pi*x^2 + (80*I)*Nf*Pi*x^2 - 
         387*Pi^2*x^2 - 56*Nf*Pi^2*x^2 - 1494*x^3 + (594*I)*Pi*x^3 - 
         90*Pi^2*x^3 - 1560*Zeta[3] + 2592*x*Zeta[3] - 1104*x^2*Zeta[3])/
        (72*(-1 + x)*x)) + G[1, x]*
      (((-6678 + (36*I)*Pi - 180*Pi^2 + 7020*x + 208*Nf*x - (666*I)*Pi*x + 
          240*Pi^2*x - 369*x^2 - 80*Nf*x^2 + (918*I)*Pi*x^2 + 360*Pi^2*x^2 + 
          450*x^3 + (108*I)*Pi*x^3)*G[0, 1, x])/(36*(-1 + x)*x) + 
       ((-32 - x + 6*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
       ((144 + (348*I)*Pi - 9*x + 16*Nf*x - (288*I)*Pi*x + 171*x^2 - 
          8*Nf*x^2 + (48*I)*Pi*x^2 - 18*x^3)*G[0, 0, 1, x])/(6*(-1 + x)*x) + 
       ((360 + (468*I)*Pi - 213*x - 8*Nf*x - (372*I)*Pi*x + 75*x^2 + 
          8*Nf*x^2 - (48*I)*Pi*x^2 + 54*x^3)*G[0, 1, 1, x])/(6*(-1 + x)*x) + 
       (8*G[0, 0, 0, 1, x])/(-1 + x) + (4*(1 + 2*x)*G[0, 0, 1, 1, x])/x - 
       (4*(13 - 7*x + 14*x^2)*G[0, 1, 1, 1, x])/((-1 + x)*x) + 
       ((26190*I)*Pi + 27045*Pi^2 + (10350*I)*Pi^3 - 1746*Pi^4 - 200340*x - 
         (43200*I)*Pi*x - (13760*I)*Nf*Pi*x - 31860*Pi^2*x + 6800*Nf*Pi^2*x - 
         (4320*I)*Pi^3*x + (1800*I)*Nf*Pi^3*x + 2754*Pi^4*x + 200340*x^2 - 
         (156060*I)*Pi*x^2 - (3200*I)*Nf*Pi*x^2 + 81900*Pi^2*x^2 - 
         880*Nf*Pi^2*x^2 + (7380*I)*Pi^3*x^2 - (960*I)*Nf*Pi^3*x^2 - 
         678*Pi^4*x^2 - 4140*Pi^2*x^3 + (1080*I)*Pi^3*x^3 + 
         (18000*I)*Pi*Zeta[3] - 35280*x*Zeta[3] + 4320*Nf*x*Zeta[3] + 
         (52560*I)*Pi*x*Zeta[3] + 50400*x^2*Zeta[3] - 2880*Nf*x^2*Zeta[3] + 
         (30240*I)*Pi*x^2*Zeta[3] - 12960*x^3*Zeta[3])/(1080*(-1 + x)*x)) + 
     (-4432320 - 1436800*Nf - (5627880*I)*Pi - (431040*I)*Nf*Pi + 
       864270*Pi^2 + 180000*Nf*Pi^2 + (404190*I)*Pi^3 + (56520*I)*Nf*Pi^3 - 
       86508*Pi^4 - 10278*Nf*Pi^4 + (29295*I)*Pi^5 + 4432320*x + 
       1436800*Nf*x + (2954880*I)*Pi*x - (679680*I)*Nf*Pi*x + 895050*Pi^2*x + 
       228000*Nf*Pi^2*x - (263250*I)*Pi^3*x + (12240*I)*Nf*Pi^3*x + 
       27378*Pi^4*x + 3222*Nf*Pi^4*x + (11772*I)*Pi^5*x - 134460*Pi^2*x^2 + 
       (53460*I)*Pi^3*x^2 + 5670*Pi^4*x^2 + 1995840*Zeta[3] + 
       836640*Nf*Zeta[3] + (910440*I)*Pi*Zeta[3] + (432000*I)*Nf*Pi*Zeta[3] - 
       425520*Pi^2*Zeta[3] - 4906980*x*Zeta[3] - 659520*Nf*x*Zeta[3] - 
       (191160*I)*Pi*x*Zeta[3] - (216000*I)*Nf*Pi*x*Zeta[3] + 
       172800*Pi^2*x*Zeta[3] + 651240*x^2*Zeta[3] + (291600*I)*Pi*x^2*
        Zeta[3] + 1807920*Zeta[5] - 2060640*x*Zeta[5])/(19440*(-1 + x))) + 
   G[1, x]*((I*Pi*(-41 + 56*x + 4*x^2)*G[0, 1, x]^2)/((-1 + x)*x) + 
     ((6678 + (972*I)*Pi + 516*Pi^2 - 7020*x - 208*Nf*x + (5562*I)*Pi*x - 
        (96*I)*Nf*Pi*x - 1152*Pi^2*x + 369*x^2 + 80*Nf*x^2 - 
        (9558*I)*Pi*x^2 + (96*I)*Nf*Pi*x^2 + 864*Pi^2*x^2 - 450*x^3 + 
        (756*I)*Pi*x^3)*G[0, 0, 1, x])/(36*(-1 + x)*x) + 
     ((3375 - 128*Nf + (2736*I)*Pi + 564*Pi^2 - 2466*x + 48*Nf*x + 
        (2250*I)*Pi*x - (96*I)*Nf*Pi*x - 276*Pi^2*x - 459*x^2 + 80*Nf*x^2 - 
        (4086*I)*Pi*x^2 + (96*I)*Nf*Pi*x^2 - 450*x^3 + (756*I)*Pi*x^3)*
       G[0, 1, 1, x])/(36*(-1 + x)*x) + 
     ((-744 - (696*I)*Pi + 747*x - 8*Nf*x + (1536*I)*Pi*x - 441*x^2 - 
        (1128*I)*Pi*x^2 - 18*x^3)*G[0, 0, 0, 1, x])/(6*(-1 + x)*x) + 
     ((-264 - (212*I)*Pi + 589*x + (356*I)*Pi*x - 595*x^2 - (280*I)*Pi*x^2 + 
        18*x^3)*G[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((132 + 8*Nf - (516*I)*Pi + 879*x - 8*Nf*x + (372*I)*Pi*x - 1137*x^2 - 
        (336*I)*Pi*x^2 + 126*x^3)*G[0, 1, 1, 1, x])/(6*(-1 + x)*x) + 
     (4*(-22 + 16*x + 23*x^2)*G[0, 0, 0, 0, 1, x])/((-1 + x)*x) - 
     (4*(70 - 62*x + 21*x^2)*G[0, 0, 0, 1, 1, x])/((-1 + x)*x) + 
     (2*(-32 - x + 6*x^2)*G[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
     (4*(32 - 125*x + 31*x^2)*G[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
     (2*(9 - 57*x + 2*x^2)*G[0, 1, 0, 1, 1, x])/((-1 + x)*x) - 
     (2*(-25 + 12*x)*G[0, 1, 1, 1, 1, x])/x + 
     G[0, 1, x]*((-2*(-32 - x + 6*x^2)*G[0, 0, 1, x])/((-1 + x)*x) + 
       ((-3303*I)*Pi - (128*I)*Nf*Pi + 1332*Pi^2 + 32*Nf*Pi^2 - 
         (216*I)*Pi^3 + (4554*I)*Pi*x + (256*I)*Nf*Pi*x - 2553*Pi^2*x - 
         64*Nf*Pi^2*x - (588*I)*Pi^3*x - (828*I)*Pi*x^2 + 711*Pi^2*x^2 + 
         (672*I)*Pi^3*x^2 + 54*Pi^2*x^3 + 2808*Zeta[3] - 3384*x*Zeta[3] - 
         144*x^2*Zeta[3])/(36*(-1 + x)*x)) + 
     ((-184680*I)*Pi + (1110720*I)*Nf*Pi - 2023380*Pi^2 - 408000*Nf*Pi^2 - 
       (959850*I)*Pi^3 - (80280*I)*Nf*Pi^3 + 199044*Pi^4 + 10224*Nf*Pi^4 + 
       (22653*I)*Pi^5 + 4432320*x + 1436800*Nf*x + (3139560*I)*Pi*x - 
       (1790400*I)*Nf*Pi*x + 3075570*Pi^2*x + 636000*Nf*Pi^2*x + 
       (1008450*I)*Pi^3*x + (104040*I)*Nf*Pi^3*x - 308421*Pi^4*x - 
       10170*Nf*Pi^4*x - (92205*I)*Pi^5*x - 4432320*x^2 - 1436800*Nf*x^2 - 
       (2954880*I)*Pi*x^2 + (679680*I)*Nf*Pi*x^2 - 1186650*Pi^2*x^2 - 
       228000*Nf*Pi^2*x^2 + (42930*I)*Pi^3*x^2 - (12240*I)*Nf*Pi^3*x^2 + 
       56133*Pi^4*x^2 - 3222*Nf*Pi^4*x^2 + (23436*I)*Pi^5*x^2 + 
       134460*Pi^2*x^3 - (53460*I)*Pi^3*x^3 + 2592*Pi^4*x^3 - 9720*Zeta[3] - 
       108000*Nf*Zeta[3] - (136080*I)*Pi*Zeta[3] - (216000*I)*Nf*Pi*Zeta[3] + 
       285120*Pi^2*Zeta[3] - 2297160*x*Zeta[3] - 620640*Nf*x*Zeta[3] - 
       (2737800*I)*Pi*x*Zeta[3] - 144720*Pi^2*x*Zeta[3] + 
       2729700*x^2*Zeta[3] + 659520*Nf*x^2*Zeta[3] + (1046520*I)*Pi*x^2*
        Zeta[3] + (216000*I)*Nf*Pi*x^2*Zeta[3] - 172800*Pi^2*x^2*Zeta[3] - 
       651240*x^3*Zeta[3] - (291600*I)*Pi*x^3*Zeta[3] + 1399680*Zeta[5] - 
       5618160*x*Zeta[5] + 4082400*x^2*Zeta[5])/(19440*(-1 + x)*x)))


==> anc/Results/eemumu/2L/2L_eemumu_F2_Final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1 + 2*x)*G[0, x]^4)/(2*(-1 + x)^2) + 
 ((-144 - 64*Nf - (198*I)*Pi + 27*Pi^2 + 216*x + 168*Nf*x + (378*I)*Pi*x - 
    81*Pi^2*x - 72*x^2 - 104*Nf*x^2 - (144*I)*Pi*x^2 + 54*Pi^2*x^2)*
   G[1, x]^2)/(18*(-1 + x)*x^2) + 
 (2*(12 - 2*Nf - (6*I)*Pi - 9*x + 4*Nf*x + (12*I)*Pi*x)*G[1, x]^3)/(9*x^2) + 
 (5*(-1 + 2*x)*G[1, x]^4)/(6*x^2) + 
 G[0, x]^3*((-2*(-3 - 2*Nf + 3*x + 4*Nf*x))/(9*(-1 + x)^2) - 
   (4*(-1 + 2*x)*G[1, x])/(3*(-1 + x)^2)) + 
 (4*((-6*I)*Pi + 2*Pi^2 + (15*I)*Pi*x - 8*Pi^2*x - (9*I)*Pi*x^2 + 
    8*Pi^2*x^2 - (6*I)*Pi*x^3)*G[0, 1, x])/(3*(-1 + x)^2*x^2) + 
 G[0, x]^2*(((36*I)*Pi - 72*x - 40*Nf*x - (126*I)*Pi*x - 33*Pi^2*x + 
     360*x^2 + 104*Nf*x^2 + (144*I)*Pi*x^2 + 66*Pi^2*x^2)/(18*(-1 + x)^2*x) + 
   (2*(I*Pi + x - (4*I)*Pi*x - 2*x^2 + (5*I)*Pi*x^2 + 3*x^3 - (2*I)*Pi*x^3)*
     G[1, x])/((-1 + x)^2*x^2) + ((1 - 4*x + 6*x^2 - 4*x^3)*G[1, x]^2)/
    ((-1 + x)^2*x^2) + (2*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) + 
 (4*((4*I)*Pi - (16*I)*Pi*x - x^2 + (18*I)*Pi*x^2 + 3*x^3 - (4*I)*Pi*x^3)*
   G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
 (4*(-2 + (2*I)*Pi + 5*x - (8*I)*Pi*x - 4*x^2 + (14*I)*Pi*x^2 + x^3 - 
    (12*I)*Pi*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (4*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
 (16*(1 - 4*x + 4*x^2)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
 (20*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
 ((1080*I)*Pi + (320*I)*Nf*Pi - 330*Pi^2 - 80*Nf*Pi^2 - (45*I)*Pi^3 - 
   (1080*I)*Pi*x - (320*I)*Nf*Pi*x + 210*Pi^2*x + 80*Nf*Pi^2*x + 
   (15*I)*Pi^3*x - 16*Pi^4*x + 120*Pi^2*x^2 - (30*I)*Pi^3*x^2 + 32*Pi^4*x^2 + 
   180*Zeta[3] + 360*x*Zeta[3] - (1080*I)*Pi*x*Zeta[3] - 180*x^2*Zeta[3] + 
   (2160*I)*Pi*x^2*Zeta[3])/(45*(-1 + x)^2*x) + 
 G[0, x]*((2*(-1 + x + I*Pi*x - (2*I)*Pi*x^2)*G[1, x]^2)/((-1 + x)^2*x) + 
   (4*((-2*I)*Pi + (8*I)*Pi*x + x^2 - (9*I)*Pi*x^2 - 3*x^3 + (2*I)*Pi*x^3)*
     G[0, 1, x])/((-1 + x)^2*x^2) + 
   G[1, x]*((-4*(-Pi^2 + 6*x + (3*I)*Pi*x + 4*Pi^2*x - 18*x^2 - 
        (6*I)*Pi*x^2 - 8*Pi^2*x^2 + 12*x^3 - (3*I)*Pi*x^3 + 8*Pi^2*x^3))/
      (3*(-1 + x)^2*x^2) + (8*(-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) - 
   (8*(1 - 4*x + 3*x^2 + 2*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
   ((-72*I)*Pi + 12*Pi^2 + 216*x + 64*Nf*x + (198*I)*Pi*x - (16*I)*Nf*Pi*x + 
     15*Pi^2*x + 16*Nf*Pi^2*x + (15*I)*Pi^3*x - 216*x^2 - 64*Nf*x^2 + 
     (162*I)*Pi*x^2 + (80*I)*Nf*Pi*x^2 - 93*Pi^2*x^2 - 32*Nf*Pi^2*x^2 - 
     (30*I)*Pi^3*x^2 - 144*x*Zeta[3] + 288*x^2*Zeta[3])/(9*(-1 + x)^2*x)) + 
 G[1, x]*(((4*I)*Pi*(-1 + 4*x - 7*x^2 + 6*x^3)*G[0, 1, x])/((-1 + x)^2*x^2) - 
   (8*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x)^2 + (4*(-1 + 2*x)*G[0, 1, 1, x])/
    x^2 + ((144*I)*Pi + (64*I)*Nf*Pi - 90*Pi^2 - 16*Nf*Pi^2 - (9*I)*Pi^3 + 
     216*x + 64*Nf*x - (378*I)*Pi*x - (208*I)*Nf*Pi*x + 297*Pi^2*x + 
     64*Nf*Pi^2*x + (36*I)*Pi^3*x - 432*x^2 - 128*Nf*x^2 + (396*I)*Pi*x^2 + 
     (224*I)*Nf*Pi*x^2 - 336*Pi^2*x^2 - 80*Nf*Pi^2*x^2 - (57*I)*Pi^3*x^2 + 
     216*x^3 + 64*Nf*x^3 - (162*I)*Pi*x^3 - (80*I)*Nf*Pi*x^3 + 129*Pi^2*x^3 + 
     32*Nf*Pi^2*x^3 + (42*I)*Pi^3*x^3 + 36*Zeta[3] - 144*x*Zeta[3] + 
     252*x^2*Zeta[3] - 216*x^3*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
 eps*((-3*(-1 + 2*x)*G[0, x]^5)/(10*(-1 + x)^2) + 
   ((-81 + 68*Nf + (210*I)*Pi - 11*Pi^2 + 300*x - 188*Nf*x - (402*I)*Pi*x + 
      33*Pi^2*x - 204*x^2 + 120*Nf*x^2 + (138*I)*Pi*x^2 - 22*Pi^2*x^2 - 
      48*x^3 + (18*I)*Pi*x^3)*G[1, x]^3)/(18*(-1 + x)*x^2) + 
   ((-132 + 16*Nf + (24*I)*Pi + 120*x - 32*Nf*x - (48*I)*Pi*x + 9*x^2)*
     G[1, x]^4)/(36*x^2) - (7*(-1 + 2*x)*G[1, x]^5)/(10*x^2) + 
   G[0, x]^4*((-21 - 16*Nf - (24*I)*Pi + 18*x + 32*Nf*x + (48*I)*Pi*x - 
       9*x^2)/(36*(-1 + x)^2) + (2*(-1 + 2*x)*G[1, x])/(-1 + x)^2) - 
   ((8*I)*Pi*(-4 + 16*x - 21*x^2 + 10*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
   G[0, x]^3*((-21 - (36*I)*Pi + 108*x + 52*Nf*x + (144*I)*Pi*x + 27*Pi^2*x - 
       360*x^2 - 120*Nf*x^2 - (144*I)*Pi*x^2 - 54*Pi^2*x^2 + 48*x^3 - 
       (18*I)*Pi*x^3)/(18*(-1 + x)^2*x) + 
     (((-18*I)*Pi - 18*x + (72*I)*Pi*x + 57*x^2 + 4*Nf*x^2 - (84*I)*Pi*x^2 - 
        102*x^3 - 8*Nf*x^3 + (24*I)*Pi*x^3 + 9*x^4)*G[1, x])/
      (9*(-1 + x)^2*x^2) + ((-1 + 2*x)*G[1, x]^2)/x^2 - 
     (10*(-1 + 2*x)*G[0, 1, x])/(3*(-1 + x)^2)) + 
   ((108*Pi^2 + 297*x - (648*I)*Pi*x - 432*Pi^2*x - 423*x^2 - 16*Nf*x^2 + 
      (918*I)*Pi*x^2 + 675*Pi^2*x^2 + 936*x^3 + 80*Nf*x^3 + (216*I)*Pi*x^3 - 
      486*Pi^2*x^3)*G[0, 0, 1, x])/(9*(-1 + x)^2*x^2) + 
   ((-198 + 64*Nf + (630*I)*Pi - 123*Pi^2 + 603*x - 208*Nf*x - 
      (2340*I)*Pi*x + 492*Pi^2*x - 153*x^2 + 224*Nf*x^2 + (2934*I)*Pi*x^2 - 
      507*Pi^2*x^2 - 252*x^3 - 80*Nf*x^3 - (1224*I)*Pi*x^3 + 30*Pi^2*x^3)*
     G[0, 1, 1, x])/(9*(-1 + x)^2*x^2) + 
   (4*((78*I)*Pi + 36*x - (312*I)*Pi*x - 6*x^2 - 2*Nf*x^2 + (420*I)*Pi*x^2 - 
      105*x^3 + 4*Nf*x^3 - (216*I)*Pi*x^3 + 9*x^4)*G[0, 0, 0, 1, x])/
    (3*(-1 + x)^2*x^2) + (4*(-22 + (14*I)*Pi + 49*x - (56*I)*Pi*x - 20*x^2 + 
      (60*I)*Pi*x^2 - 12*x^3 - (8*I)*Pi*x^3 + 3*x^4)*G[0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) + (4*(-36 - 2*Nf + (18*I)*Pi + 21*x + 8*Nf*x - 
      (72*I)*Pi*x + 111*x^2 - 10*Nf*x^2 + (12*I)*Pi*x^2 - 105*x^3 + 
      4*Nf*x^3 + (120*I)*Pi*x^3 + 9*x^4)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + (44*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
   (4*(-62 + 248*x - 295*x^2 + 94*x^3)*G[0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) - (16*(-4 + 16*x - 17*x^2 + 2*x^3)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x^2) - (4*(-27 + 108*x - 197*x^2 + 178*x^3)*
     G[0, 0, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (64*(-1 + 2*x)*G[0, 1, 0, 1, 1, x])/(-1 + x)^2 - 
   (60*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
   G[0, x]^2*(((37 - (6*I)*Pi - 100*x + (24*I)*Pi*x + 77*x^2 - 
        (32*I)*Pi*x^2 - 8*x^3 + (16*I)*Pi*x^3 - 3*x^4)*G[1, x]^2)/
      (2*(-1 + x)^2*x^2) + ((-1 + 4*x - 3*x^2 - 2*x^3)*G[1, x]^3)/
      (3*(-1 + x)^2*x^2) + (2*((27*I)*Pi + 12*x - (108*I)*Pi*x - 15*x^2 - 
        2*Nf*x^2 + (129*I)*Pi*x^2 + 3*x^3 + 4*Nf*x^3 - (42*I)*Pi*x^3)*
       G[0, 1, x])/(3*(-1 + x)^2*x^2) + 
     G[1, x]*(((-126*I)*Pi + 6*Pi^2 + 495*x + (288*I)*Pi*x - 24*Pi^2*x - 
         972*x^2 - 16*Nf*x^2 - (198*I)*Pi*x^2 - 96*Pi^2*x^2 + 1368*x^3 + 
         80*Nf*x^3 - (36*I)*Pi*x^3 + 240*Pi^2*x^3 - 144*x^4 + (54*I)*Pi*x^4)/
        (18*(-1 + x)^2*x^2) - (2*(-4 + 16*x - 17*x^2 + 2*x^3)*G[0, 1, x])/
        ((-1 + x)^2*x^2)) + (4*(-1 + 2*x)*G[0, 0, 1, x])/(-1 + x)^2 - 
     (2*(11 - 44*x + 43*x^2 + 2*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (-27 + 36*Nf + (513*I)*Pi + 18*Pi^2 - 972*x - 740*Nf*x - (2052*I)*Pi*x + 
       (48*I)*Nf*Pi*x - 252*Pi^2*x - 66*Nf*Pi^2*x - (216*I)*Pi^3*x + 
       4320*x^2 + 1360*Nf*x^2 + (1134*I)*Pi*x^2 - (240*I)*Nf*Pi*x^2 + 
       414*Pi^2*x^2 + 132*Nf*Pi^2*x^2 + (432*I)*Pi^3*x^2 + 27*Pi^2*x^3 + 
       1008*x*Zeta[3] - 2016*x^2*Zeta[3])/(54*(-1 + x)^2*x)) + 
   G[0, 1, x]*((16*(-4 + 16*x - 17*x^2 + 2*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((-198*I)*Pi + (64*I)*Nf*Pi + 6*Pi^2 - 16*Nf*Pi^2 + 
       (63*I)*Pi^3 + (306*I)*Pi*x - (208*I)*Nf*Pi*x + 90*Pi^2*x + 
       64*Nf*Pi^2*x - (252*I)*Pi^3*x + (270*I)*Pi*x^2 + (240*I)*Nf*Pi*x^2 - 
       336*Pi^2*x^2 - 96*Nf*Pi^2*x^2 + (246*I)*Pi^3*x^2 - (1188*I)*Pi*x^3 - 
       (160*I)*Nf*Pi*x^3 + 264*Pi^2*x^3 + 64*Nf*Pi^2*x^3 + (12*I)*Pi^3*x^3 + 
       18*Pi^2*x^4 - 108*Zeta[3] + 432*x*Zeta[3] - 360*x^2*Zeta[3] - 
       144*x^3*Zeta[3])/(9*(-1 + x)^2*x^2)) + 
   G[1, x]^2*(((-2*I)*Pi*(-4 + 16*x - 17*x^2 + 2*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (2*(-1 + 4*x - 8*x^2 + 8*x^3)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) - (10*(-1 + 2*x)*G[0, 1, 1, x])/x^2 + 
     (675 + 656*Nf + (1863*I)*Pi - (192*I)*Nf*Pi + 117*Pi^2 + 66*Nf*Pi^2 - 
       (180*I)*Pi^3 - 243*x - 2636*Nf*x - (6453*I)*Pi*x + (624*I)*Nf*Pi*x - 
       720*Pi^2*x - 264*Nf*Pi^2*x + (720*I)*Pi^3*x - 1728*x^2 + 3340*Nf*x^2 + 
       (6912*I)*Pi*x^2 - (672*I)*Nf*Pi*x^2 + 1044*Pi^2*x^2 + 
       330*Nf*Pi^2*x^2 - (954*I)*Pi^3*x^2 + 1296*x^3 - 1360*Nf*x^3 - 
       (2322*I)*Pi*x^3 + (240*I)*Nf*Pi*x^3 - 414*Pi^2*x^3 - 132*Nf*Pi^2*x^3 + 
       (468*I)*Pi^3*x^3 - 27*Pi^2*x^4 - 576*Zeta[3] + 2304*x*Zeta[3] - 
       2556*x^2*Zeta[3] + 504*x^3*Zeta[3])/(54*(-1 + x)^2*x^2)) + 
   G[1, x]*((2*((-78*I)*Pi + Pi^2 + (264*I)*Pi*x - 4*Pi^2*x - 
        (288*I)*Pi*x^2 - 5*Pi^2*x^2 + (108*I)*Pi*x^3 + 18*Pi^2*x^3)*
       G[0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*(-44 + (40*I)*Pi + 118*x - (160*I)*Pi*x - 91*x^2 + (212*I)*Pi*x^2 + 
        16*x^3 - (104*I)*Pi*x^3 + 3*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
     (2*(-18 + (14*I)*Pi + 30*x - (56*I)*Pi*x + 5*x^2 + (50*I)*Pi*x^2 - 
        20*x^3 + (12*I)*Pi*x^3 + 3*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (4*(12 - 48*x + 43*x^2 + 10*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (4*(-13 + 52*x - 87*x^2 + 70*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (60*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
     ((6750*I)*Pi + (6560*I)*Nf*Pi - 12780*Pi^2 - 2480*Nf*Pi^2 - 
       (5580*I)*Pi^3 - (420*I)*Nf*Pi^3 + 864*Pi^4 + 29160*x + 8480*Nf*x - 
       (1080*I)*Pi*x - (21440*I)*Nf*Pi*x + 41715*Pi^2*x + 8900*Nf*Pi^2*x + 
       (15570*I)*Pi^3*x + (1680*I)*Nf*Pi^3*x - 3456*Pi^4*x - 61560*x^2 - 
       17920*Nf*x^2 - (6750*I)*Pi*x^2 + (23200*I)*Nf*Pi*x^2 - 
       48960*Pi^2*x^2 - 10360*Nf*Pi^2*x^2 - (14040*I)*Pi^3*x^2 - 
       (2100*I)*Nf*Pi^3*x^2 + 3882*Pi^4*x^2 + 32400*x^3 + 9440*Nf*x^3 + 
       (1080*I)*Pi*x^3 - (8320*I)*Nf*Pi*x^3 + 20745*Pi^2*x^3 + 
       3940*Nf*Pi^2*x^3 + (3960*I)*Pi^3*x^3 + (840*I)*Nf*Pi^3*x^3 - 
       852*Pi^4*x^3 - 720*Pi^2*x^4 + (270*I)*Pi^3*x^4 + 10800*Zeta[3] - 
       720*Nf*Zeta[3] + (2880*I)*Pi*Zeta[3] - 48960*x*Zeta[3] + 
       2880*Nf*x*Zeta[3] - (11520*I)*Pi*x*Zeta[3] + 58500*x^2*Zeta[3] - 
       3600*Nf*x^2*Zeta[3] - (2880*I)*Pi*x^2*Zeta[3] - 19800*x^3*Zeta[3] + 
       1440*Nf*x^3*Zeta[3] + (28800*I)*Pi*x^3*Zeta[3] - 1620*x^4*Zeta[3])/
      (270*(-1 + x)^2*x^2)) + 
   G[0, x]*((2*(-2 + (2*I)*Pi + 9*x - (8*I)*Pi*x - 9*x^2 + (12*I)*Pi*x^2 + 
        2*x^3 - (8*I)*Pi*x^3)*G[1, x]^3)/(3*(-1 + x)^2*x^2) + 
     ((1 - 2*x)*G[1, x]^4)/(6*x^2) + 
     (((36*I)*Pi - 48*Pi^2 - 297*x + (72*I)*Pi*x + 192*Pi^2*x + 423*x^2 + 
        16*Nf*x^2 + (18*I)*Pi*x^2 - 249*Pi^2*x^2 - 936*x^3 - 80*Nf*x^3 - 
        (288*I)*Pi*x^3 + 114*Pi^2*x^3)*G[0, 1, x])/(9*(-1 + x)^2*x^2) - 
     (8*(-4 + 16*x - 17*x^2 + 2*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^2*((7 + (64*I)*Pi - Pi^2 - 20*x - (156*I)*Pi*x + 4*Pi^2*x + 
         13*x^2 + (100*I)*Pi*x^2 - 3*Pi^2*x^2 - 16*x^3 + (4*I)*Pi*x^3 - 
         2*Pi^2*x^3 + 16*x^4 - (6*I)*Pi*x^4)/(2*(-1 + x)^2*x^2) + 
       (2*(-1 + 4*x - 8*x^2 + 8*x^3)*G[0, 1, x])/((-1 + x)^2*x^2)) - 
     (2*((96*I)*Pi + 48*x - (384*I)*Pi*x - 21*x^2 - 4*Nf*x^2 + 
        (486*I)*Pi*x^2 - 102*x^3 + 8*Nf*x^3 - (204*I)*Pi*x^3 + 9*x^4)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*(-46 + (32*I)*Pi + 122*x - (128*I)*Pi*x - 95*x^2 + (152*I)*Pi*x^2 + 
        16*x^3 - (48*I)*Pi*x^3 + 3*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (16*(-1 + 2*x)*G[0, 0, 0, 1, x])/(-1 + x)^2 + 
     (8*(-4 + 16*x - 25*x^2 + 18*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (8*(-2 + 8*x - 23*x^2 + 30*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     (-648 - 192*Nf - (3024*I)*Pi - 108*Pi^2 + (18*I)*Pi^3 + 7128*x + 
       2080*Nf*x + (9882*I)*Pi*x - (352*I)*Nf*Pi*x + 945*Pi^2*x + 
       292*Nf*Pi^2*x + (288*I)*Pi^3*x + (84*I)*Nf*Pi^3*x - 3*Pi^4*x - 
       6480*x^2 - 1888*Nf*x^2 - (216*I)*Pi*x^2 + (1664*I)*Nf*Pi*x^2 - 
       3681*Pi^2*x^2 - 788*Nf*Pi^2*x^2 - (504*I)*Pi^3*x^2 - 
       (168*I)*Nf*Pi^3*x^2 + 6*Pi^4*x^2 + 144*Pi^2*x^3 - (54*I)*Pi^3*x^3 + 
       864*Zeta[3] - 4932*x*Zeta[3] + 144*Nf*x*Zeta[3] + 
       (3960*I)*Pi*x*Zeta[3] + 6120*x^2*Zeta[3] - 288*Nf*x^2*Zeta[3] - 
       (7920*I)*Pi*x^2*Zeta[3] + 324*x^3*Zeta[3])/(54*(-1 + x)^2*x) + 
     G[1, x]*((2*(-44 + (14*I)*Pi + 118*x - (56*I)*Pi*x - 91*x^2 + 
          (72*I)*Pi*x^2 + 16*x^3 - (32*I)*Pi*x^3 + 3*x^4)*G[0, 1, x])/
        ((-1 + x)^2*x^2) - (8*(4 - 16*x + 15*x^2 + 2*x^3)*G[0, 0, 1, x])/
        ((-1 + x)^2*x^2) - (8*(-2 + 8*x - 15*x^2 + 14*x^3)*G[0, 1, 1, x])/
        ((-1 + x)^2*x^2) + ((63*I)*Pi + 30*Pi^2 + (3*I)*Pi^3 - 468*x + 
         (99*I)*Pi*x - 111*Pi^2*x - (12*I)*Pi^3*x + 1404*x^2 - 
         (207*I)*Pi*x^2 - (16*I)*Nf*Pi*x^2 + 228*Pi^2*x^2 + 16*Nf*Pi^2*x^2 + 
         (81*I)*Pi^3*x^2 - 936*x^3 + (792*I)*Pi*x^3 + (80*I)*Nf*Pi*x^3 - 
         330*Pi^2*x^3 - 32*Nf*Pi^2*x^3 - (138*I)*Pi^3*x^3 - 9*Pi^2*x^4 + 
         144*Zeta[3] - 576*x*Zeta[3] + 720*x^2*Zeta[3] - 288*x^3*Zeta[3])/
        (9*(-1 + x)^2*x^2))) + ((51840*I)*Pi + (15040*I)*Nf*Pi - 17460*Pi^2 - 
     5440*Nf*Pi^2 - (7920*I)*Pi^3 - (840*I)*Nf*Pi^3 + 1728*Pi^4 - 
     (51840*I)*Pi*x - (15040*I)*Nf*Pi*x + 1260*Pi^2*x + 5440*Nf*Pi^2*x + 
     (8460*I)*Pi^3*x + (1000*I)*Nf*Pi^3*x - 3333*Pi^4*x - 176*Nf*Pi^4*x - 
     (1134*I)*Pi^5*x + 16200*Pi^2*x^2 - (8640*I)*Pi^3*x^2 - 
     (800*I)*Nf*Pi^3*x^2 + 1356*Pi^4*x^2 + 352*Nf*Pi^4*x^2 + 
     (2268*I)*Pi^5*x^2 + 153*Pi^4*x^3 + 18900*Zeta[3] - 1440*Nf*Zeta[3] + 
     (5760*I)*Pi*Zeta[3] - 540*x*Zeta[3] + 480*Nf*x*Zeta[3] - 
     (50040*I)*Pi*x*Zeta[3] + 1620*Pi^2*x*Zeta[3] + 30240*x^2*Zeta[3] + 
     4800*Nf*x^2*Zeta[3] + (73440*I)*Pi*x^2*Zeta[3] - 3240*Pi^2*x^2*Zeta[3] - 
     23760*x*Zeta[5] + 47520*x^2*Zeta[5])/(540*(-1 + x)^2*x)) + 
 eps^2*((7*(-1 + 2*x)*G[0, x]^6)/(180*(-1 + x)^2) + 
   ((2565 - 496*Nf - (1458*I)*Pi - 147*Pi^2 - 6507*x + 1416*Nf*x + 
      (2610*I)*Pi*x + 441*Pi^2*x + 3303*x^2 - 920*Nf*x^2 - (486*I)*Pi*x^2 - 
      294*Pi^2*x^2 + 1206*x^3 - (270*I)*Pi*x^3)*G[1, x]^4)/
    (216*(-1 + x)*x^2) + ((441 - 44*Nf - (12*I)*Pi - 384*x + 88*Nf*x + 
      (24*I)*Pi*x - 63*x^2)*G[1, x]^5)/(180*x^2) + 
   (53*(-1 + 2*x)*G[1, x]^6)/(180*x^2) + 
   G[0, x]^5*((-6 + 44*Nf + (120*I)*Pi + 54*x - 88*Nf*x - (240*I)*Pi*x + 
       63*x^2)/(180*(-1 + x)^2) - (37*(-1 + 2*x)*G[1, x])/(30*(-1 + x)^2)) + 
   (4*((-14*I)*Pi - 5*Pi^2 + (3*I)*Pi*x + 20*Pi^2*x + (32*I)*Pi*x^2 - 
      24*Pi^2*x^2 - (32*I)*Pi*x^3 + 8*Pi^2*x^3)*G[0, 1, x]^2)/
    ((-1 + x)^2*x^2) + G[0, x]^4*
    ((351 + (396*I)*Pi - 1179*x - 424*Nf*x - (1512*I)*Pi*x - 51*Pi^2*x + 
       3141*x^2 + 920*Nf*x^2 + (1296*I)*Pi*x^2 + 102*Pi^2*x^2 - 1206*x^3 + 
       (270*I)*Pi*x^3)/(216*(-1 + x)^2*x) + 
     (((66*I)*Pi + 66*x - (264*I)*Pi*x - 267*x^2 - 16*Nf*x^2 + 
        (276*I)*Pi*x^2 + 396*x^3 + 32*Nf*x^3 - (24*I)*Pi*x^3 - 36*x^4)*
       G[1, x])/(36*(-1 + x)^2*x^2) + ((11 - 44*x + 46*x^2 - 4*x^3)*
       G[1, x]^2)/(12*(-1 + x)^2*x^2) + ((-1 + 2*x)*G[0, 1, x])/(-1 + x)^2) + 
   (4*(-51 + 204*x - 242*x^2 + 76*x^3)*G[0, 0, 1, x]^2)/((-1 + x)^2*x^2) + 
   (12*(1 - 4*x - 12*x^2 + 32*x^3)*G[0, 1, 1, x]^2)/((-1 + x)^2*x^2) + 
   (((300*I)*Pi + 132*Pi^2 + 63*x - (1440*I)*Pi*x - 528*Pi^2*x + 180*x^2 - 
      12*Nf*x^2 + (2586*I)*Pi*x^2 + 499*Pi^2*x^2 - 1668*x^3 + 16*Nf*x^3 - 
      (1824*I)*Pi*x^3 + 58*Pi^2*x^3 - 276*x^4 + (36*I)*Pi*x^4)*
     G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
   ((-2664 + 64*Nf - (1530*I)*Pi - 735*Pi^2 + 6867*x - 208*Nf*x + 
      (1620*I)*Pi*x + 2940*Pi^2*x - 4455*x^2 + 240*Nf*x^2 + (2628*I)*Pi*x^2 - 
      3198*Pi^2*x^2 - 2268*x^3 - 160*Nf*x^3 - (1872*I)*Pi*x^3 + 
      516*Pi^2*x^3 - 828*x^4 + (108*I)*Pi*x^4)*G[0, 0, 1, 1, x])/
    (9*(-1 + x)^2*x^2) + ((-1023 - 4*Nf - (642*I)*Pi - 65*Pi^2 + 2445*x + 
      24*Nf*x + (780*I)*Pi*x + 260*Pi^2*x - 702*x^2 - 36*Nf*x^2 + 
      (318*I)*Pi*x^2 - 457*Pi^2*x^2 - 444*x^3 + 16*Nf*x^3 - (192*I)*Pi*x^3 + 
      394*Pi^2*x^3 - 276*x^4 + (36*I)*Pi*x^4)*G[0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x^2) - (4*((-118*I)*Pi + 44*x + (472*I)*Pi*x - 10*x^2 - 
      (567*I)*Pi*x^2 - 114*x^3 + (190*I)*Pi*x^3 + 3*x^4)*G[0, 0, 0, 0, 1, x])/
    ((-1 + x)^2*x^2) - (4*(117 - (660*I)*Pi + 102*x + (2640*I)*Pi*x - 
      360*x^2 - 2*Nf*x^2 - (2574*I)*Pi*x^2 - 21*x^3 + 4*Nf*x^3 - 
      (132*I)*Pi*x^3 + 45*x^4)*G[0, 0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) - 
   (4*(46 - (51*I)*Pi - 90*x + (204*I)*Pi*x + 56*x^2 - (139*I)*Pi*x^2 - 
      30*x^3 - (130*I)*Pi*x^3 + 6*x^4)*G[0, 0, 1, 0, 1, x])/
    ((-1 + x)^2*x^2) + (4*(363 - 2*Nf - (210*I)*Pi - 1425*x + 8*Nf*x + 
      (840*I)*Pi*x + 1893*x^2 - 10*Nf*x^2 - (186*I)*Pi*x^2 - 1179*x^3 + 
      4*Nf*x^3 - (1308*I)*Pi*x^3 + 45*x^4)*G[0, 0, 1, 1, 1, x])/
    (3*(-1 + x)^2*x^2) + (4*(18 - (64*I)*Pi - 84*x + (256*I)*Pi*x + 120*x^2 - 
      (233*I)*Pi*x^2 - 94*x^3 - (46*I)*Pi*x^3 + 6*x^4)*G[0, 1, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) + (4*(-21 + (25*I)*Pi - 8*x - (100*I)*Pi*x + 126*x^2 + 
      (243*I)*Pi*x^2 - 100*x^3 - (286*I)*Pi*x^3 + 3*x^4)*G[0, 1, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) - (288*(-1 + 2*x)*G[0, 0, 0, 0, 0, 1, x])/(-1 + x)^2 + 
   (8*(-115 + 460*x - 511*x^2 + 102*x^3)*G[0, 0, 0, 0, 1, 1, x])/
    ((-1 + x)^2*x^2) + (4*(-98 + 392*x - 457*x^2 + 130*x^3)*
     G[0, 0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
   (8*(-161 + 644*x - 893*x^2 + 498*x^3)*G[0, 0, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + (4*(-161 + 644*x - 880*x^2 + 472*x^3)*
     G[0, 0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
   (16*(-17 + 68*x - 96*x^2 + 56*x^3)*G[0, 0, 1, 1, 0, 1, x])/
    ((-1 + x)^2*x^2) - (8*(-21 + 84*x - 220*x^2 + 272*x^3)*
     G[0, 0, 1, 1, 1, 1, x])/((-1 + x)^2*x^2) - 
   (4*(-3 + 12*x - 113*x^2 + 202*x^3)*G[0, 1, 0, 1, 1, 1, x])/
    ((-1 + x)^2*x^2) + (40*(-1 + 2*x)*G[0, 1, 1, 1, 1, 1, x])/x^2 + 
   (G[0, 1, 1, x]*(-7587 + 1312*Nf + (7668*I)*Pi + (384*I)*Nf*Pi - 
      3978*Pi^2 - 60*Nf*Pi^2 + (360*I)*Pi^3 + 25272*x - 4288*Nf*x - 
      (22410*I)*Pi*x - (1248*I)*Nf*Pi*x + 15318*Pi^2*x + 240*Nf*Pi^2*x - 
      (1440*I)*Pi^3*x - 15255*x^2 + 4640*Nf*x^2 + (35100*I)*Pi*x^2 + 
      (1248*I)*Nf*Pi*x^2 - 15804*Pi^2*x^2 - 204*Nf*Pi^2*x^2 + 
      (1926*I)*Pi^3*x^2 - 2430*x^3 - 1664*Nf*x^3 - (13824*I)*Pi*x^3 + 
      4626*Pi^2*x^3 - 72*Nf*Pi^2*x^3 - (972*I)*Pi^3*x^3 + 270*Pi^2*x^4 - 
      17568*Zeta[3] + 70272*x*Zeta[3] - 80712*x^2*Zeta[3] + 
      20880*x^3*Zeta[3]))/(54*(-1 + x)^2*x^2) + 
   G[0, x]^3*(((-477 + (66*I)*Pi + 1308*x - (264*I)*Pi*x - 1008*x^2 + 
        4*Nf*x^2 + (342*I)*Pi*x^2 + 84*x^3 - 8*Nf*x^3 - (156*I)*Pi*x^3 + 
        45*x^4)*G[1, x]^2)/(18*(-1 + x)^2*x^2) + 
     ((5 - 20*x + 23*x^2 - 6*x^3)*G[1, x]^3)/(9*(-1 + x)^2*x^2) - 
     (2*((27*I)*Pi + 22*x - (108*I)*Pi*x - 32*x^2 - 2*Nf*x^2 + 
        (125*I)*Pi*x^2 - 9*x^3 + 4*Nf*x^3 - (34*I)*Pi*x^3 + 6*x^4)*
       G[0, 1, x])/(3*(-1 + x)^2*x^2) + 
     G[1, x]*(((102*I)*Pi - 30*Pi^2 - 576*x - (192*I)*Pi*x + 120*Pi^2*x + 
         1164*x^2 + 28*Nf*x^2 + (78*I)*Pi*x^2 - 55*Pi^2*x^2 - 1719*x^3 - 
         96*Nf*x^3 - (12*I)*Pi*x^3 - 130*Pi^2*x^3 + 258*x^4 - (36*I)*Pi*x^4)/
        (18*(-1 + x)^2*x^2) + (4*(-11 + 44*x - 45*x^2 + 2*x^3)*G[0, 1, x])/
        (3*(-1 + x)^2*x^2)) + (16*(-1 + 2*x)*G[0, 0, 1, x])/(3*(-1 + x)^2) - 
     (2*(-65 + 260*x - 266*x^2 + 12*x^3)*G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     (-198 - 96*Nf - (1062*I)*Pi - 180*Pi^2 + 963*x + 1368*Nf*x + 
       (3897*I)*Pi*x - (32*I)*Nf*Pi*x + 621*Pi^2*x + 64*Nf*Pi^2*x + 
       (384*I)*Pi^3*x - 7668*x^2 - 2656*Nf*x^2 - (2106*I)*Pi*x^2 + 
       (160*I)*Nf*Pi*x^2 - 528*Pi^2*x^2 - 128*Nf*Pi^2*x^2 - 
       (768*I)*Pi^3*x^2 + 1494*x^3 - (594*I)*Pi*x^3 + 18*Pi^2*x^3 - 
       3432*x*Zeta[3] + 6864*x^2*Zeta[3])/(108*(-1 + x)^2*x)) + 
   G[1, x]^3*((((2*I)/3)*Pi*(-39 + 156*x - 199*x^2 + 86*x^3)*G[0, 1, x])/
      ((-1 + x)^2*x^2) - (2*(-21 + 84*x - 109*x^2 + 50*x^3)*G[0, 0, 1, x])/
      (3*(-1 + x)^2*x^2) + (12*(-1 + 2*x)*G[0, 1, 1, x])/x^2 + 
     (3753 - 1384*Nf - (4995*I)*Pi + (128*I)*Nf*Pi - 147*Pi^2 - 64*Nf*Pi^2 + 
       (72*I)*Pi^3 - 18072*x + 5328*Nf*x + (16254*I)*Pi*x - (416*I)*Nf*Pi*x + 
       1386*Pi^2*x + 256*Nf*Pi^2*x - (288*I)*Pi^3*x + 24561*x^2 - 
       6600*Nf*x^2 - (16155*I)*Pi*x^2 + (448*I)*Nf*Pi*x^2 - 2169*Pi^2*x^2 - 
       320*Nf*Pi^2*x^2 + (312*I)*Pi^3*x^2 - 8748*x^3 + 2656*Nf*x^3 + 
       (4302*I)*Pi*x^3 - (160*I)*Nf*Pi*x^3 + 948*Pi^2*x^3 + 128*Nf*Pi^2*x^3 - 
       (48*I)*Pi^3*x^3 - 1494*x^4 + (594*I)*Pi*x^4 - 18*Pi^2*x^4 - 
       960*Zeta[3] + 3840*x*Zeta[3] - 4512*x^2*Zeta[3] + 1344*x^3*Zeta[3])/
      (108*(-1 + x)^2*x^2)) + G[0, 0, 1, x]*
    ((4*(-41 + 164*x - 259*x^2 + 190*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-702*I)*Pi + (384*I)*Nf*Pi + 2232*Pi^2 - 96*Nf*Pi^2 + (1674*I)*Pi^3 + 
       5292*x + (5454*I)*Pi*x - (1248*I)*Nf*Pi*x - 3420*Pi^2*x + 
       384*Nf*Pi^2*x - (6696*I)*Pi^3*x - 5211*x^2 - 352*Nf*x^2 - 
       (7344*I)*Pi*x^2 + (1248*I)*Nf*Pi*x^2 + 3366*Pi^2*x^2 - 
       420*Nf*Pi^2*x^2 + (8550*I)*Pi^3*x^2 + 22194*x^3 + 1664*Nf*x^3 + 
       (10152*I)*Pi*x^3 - 7074*Pi^2*x^3 + 72*Nf*Pi^2*x^3 - 
       (3708*I)*Pi^3*x^3 - 270*Pi^2*x^4 - 1944*Zeta[3] + 7776*x*Zeta[3] - 
       16992*x^2*Zeta[3] + 18432*x^3*Zeta[3])/(54*(-1 + x)^2*x^2)) + 
   G[0, 1, x]*((4*(46 - (15*I)*Pi - 90*x + (60*I)*Pi*x + 56*x^2 - 
        (26*I)*Pi*x^2 - 30*x^3 - (68*I)*Pi*x^3 + 6*x^4)*G[0, 0, 1, x])/
      ((-1 + x)^2*x^2) + ((4*I)*Pi*(47 - 188*x + 187*x^2 + 2*x^3)*
       G[0, 1, 1, x])/((-1 + x)^2*x^2) - (4*(-98 + 392*x - 457*x^2 + 130*x^3)*
       G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) - 
     (16*(-17 + 68*x - 96*x^2 + 56*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) + 
     ((-37935*I)*Pi + (6560*I)*Nf*Pi - 9990*Pi^2 - 2480*Nf*Pi^2 - 
       (4500*I)*Pi^3 - (420*I)*Nf*Pi^3 + 882*Pi^4 + (99900*I)*Pi*x - 
       (21440*I)*Nf*Pi*x + 49455*Pi^2*x + 8720*Nf*Pi^2*x + (10890*I)*Pi^3*x + 
       (1680*I)*Nf*Pi^3*x - 3528*Pi^4*x - (50220*I)*Pi*x^2 + 
       (24960*I)*Nf*Pi*x^2 - 87615*Pi^2*x^2 - 11280*Nf*Pi^2*x^2 - 
       (17370*I)*Pi^3*x^2 - (2520*I)*Nf*Pi^3*x^2 + 5820*Pi^4*x^2 - 
       (123120*I)*Pi*x^3 - (16640*I)*Nf*Pi*x^3 + 72540*Pi^2*x^3 + 
       7520*Nf*Pi^2*x^3 + (15660*I)*Pi^3*x^3 + (1680*I)*Nf*Pi^3*x^3 - 
       4584*Pi^4*x^3 - 4140*Pi^2*x^4 - (1080*I)*Pi^3*x^4 + 15120*Zeta[3] - 
       720*Nf*Zeta[3] + (24480*I)*Pi*Zeta[3] - 9720*x*Zeta[3] + 
       2880*Nf*x*Zeta[3] - (97920*I)*Pi*x*Zeta[3] + 42120*x^2*Zeta[3] - 
       4320*Nf*x^2*Zeta[3] + (108000*I)*Pi*x^2*Zeta[3] - 62640*x^3*Zeta[3] + 
       2880*Nf*x^3*Zeta[3] - (20160*I)*Pi*x^3*Zeta[3])/
      (270*(-1 + x)^2*x^2)) + G[1, x]^2*
    ((((-279*I)*Pi - 30*Pi^2 + (330*I)*Pi*x + 120*Pi^2*x + (330*I)*Pi*x^2 - 
        157*Pi^2*x^2 - (444*I)*Pi*x^3 + 74*Pi^2*x^3 + (72*I)*Pi*x^4)*
       G[0, 1, x])/(3*(-1 + x)^2*x^2) + 
     ((45 + (136*I)*Pi - 56*x - (544*I)*Pi*x - 15*x^2 + (670*I)*Pi*x^2 + 
        32*x^3 - (252*I)*Pi*x^3 - 9*x^4)*G[0, 0, 1, x])/((-1 + x)^2*x^2) + 
     ((-48 + (98*I)*Pi + 54*x - (392*I)*Pi*x + 95*x^2 + (512*I)*Pi*x^2 - 
        116*x^3 - (240*I)*Pi*x^3 + 15*x^4)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
     (4*(-19 + 76*x - 104*x^2 + 56*x^3)*G[0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (2*(20 - 80*x + 77*x^2 + 6*x^3)*G[0, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (74*(-1 + 2*x)*G[0, 1, 1, 1, x])/x^2 + 
     (-140940 + 268480*Nf + (996300*I)*Pi - (78720*I)*Nf*Pi + 121770*Pi^2 + 
       34680*Nf*Pi^2 - (97740*I)*Pi^3 + (5040*I)*Nf*Pi^3 - 11745*Pi^4 + 
       1665360*x - 1086400*Nf*x - (3687120*I)*Pi*x + (257280*I)*Nf*Pi*x - 
       471960*Pi^2*x - 127200*Nf*Pi^2*x + (204120*I)*Pi^3*x - 
       (20160*I)*Nf*Pi^3*x + 46980*Pi^4*x - 2920860*x^2 + 1410560*Nf*x^2 + 
       (4210380*I)*Pi*x^2 - (278400*I)*Nf*Pi*x^2 + 659070*Pi^2*x^2 + 
       150360*Nf*Pi^2*x^2 - (89100*I)*Pi^3*x^2 + (25200*I)*Nf*Pi^3*x^2 - 
       63009*Pi^4*x^2 + 1396440*x^3 - 592640*Nf*x^3 - (1519560*I)*Pi*x^3 + 
       (99840*I)*Nf*Pi*x^3 - 359640*Pi^2*x^3 - 57840*Nf*Pi^2*x^3 - 
       (23760*I)*Pi^3*x^3 - (10080*I)*Nf*Pi^3*x^3 + 32058*Pi^4*x^3 + 
       50760*Pi^2*x^4 + (9720*I)*Pi^3*x^4 + 736560*Zeta[3] - 
       46080*Nf*Zeta[3] - (812160*I)*Pi*Zeta[3] - 1455840*x*Zeta[3] + 
       184320*Nf*x*Zeta[3] + (3248640*I)*Pi*x*Zeta[3] + 533520*x^2*Zeta[3] - 
       230400*Nf*x^2*Zeta[3] - (4268160*I)*Pi*x^2*Zeta[3] + 
       185760*x^3*Zeta[3] + 92160*Nf*x^3*Zeta[3] + (2039040*I)*Pi*x^3*
        Zeta[3] - 19440*x^4*Zeta[3])/(6480*(-1 + x)^2*x^2)) + 
   G[0, x]^2*(((67 - (6*I)*Pi - 136*x + (24*I)*Pi*x + 64*x^2 - 
        (34*I)*Pi*x^2 + 16*x^3 + (20*I)*Pi*x^3 - 9*x^4)*G[1, x]^3)/
      (6*(-1 + x)^2*x^2) + ((5 - 20*x + 26*x^2 - 12*x^3)*G[1, x]^4)/
      (4*(-1 + x)^2*x^2) + (((18*I)*Pi + 150*Pi^2 + 783*x - (756*I)*Pi*x - 
        600*Pi^2*x - 1035*x^2 - 68*Nf*x^2 + (1062*I)*Pi*x^2 + 819*Pi^2*x^2 + 
        1026*x^3 + 208*Nf*x^3 + (216*I)*Pi*x^3 - 438*Pi^2*x^3 - 378*x^4 - 
        (216*I)*Pi*x^4)*G[0, 1, x])/(18*(-1 + x)^2*x^2) + 
     ((-14 + 56*x - 53*x^2 - 6*x^3)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^2*((1737 - (1134*I)*Pi + 12*Pi^2 - 3888*x + (2808*I)*Pi*x - 
         48*Pi^2*x + 2088*x^2 - 16*Nf*x^2 - (2016*I)*Pi*x^2 - 51*Pi^2*x^2 + 
         963*x^3 + 80*Nf*x^3 + (180*I)*Pi*x^3 + 198*Pi^2*x^3 + 36*x^4 + 
         (162*I)*Pi*x^4)/(36*(-1 + x)^2*x^2) + 
       (2*(-6 + 24*x - 31*x^2 + 14*x^3)*G[0, 1, x])/((-1 + x)^2*x^2)) + 
     (((294*I)*Pi + 132*x - (1176*I)*Pi*x - 153*x^2 - 8*Nf*x^2 + 
        (1398*I)*Pi*x^2 - 180*x^3 + 16*Nf*x^3 - (444*I)*Pi*x^3 + 63*x^4)*
       G[0, 0, 1, x])/(3*(-1 + x)^2*x^2) + 
     ((75 + (246*I)*Pi + 54*x - (984*I)*Pi*x - 183*x^2 + 4*Nf*x^2 + 
        (1242*I)*Pi*x^2 - 162*x^3 - 8*Nf*x^3 - (516*I)*Pi*x^3 + 63*x^4)*
       G[0, 1, 1, x])/(3*(-1 + x)^2*x^2) - (30*(-1 + 2*x)*G[0, 0, 0, 1, x])/
      (-1 + x)^2 + (6*(-25 + 100*x - 109*x^2 + 18*x^3)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + (22*(-7 + 28*x - 38*x^2 + 20*x^3)*G[0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) + (51840 + 43200*Nf + (336960*I)*Pi + 108540*Pi^2 + 
       (12960*I)*Pi^3 - 542700*x - 367360*Nf*x - (1323540*I)*Pi*x + 
       (21120*I)*Nf*Pi*x - 293490*Pi^2*x - 23160*Nf*Pi^2*x - 
       (56700*I)*Pi^3*x - (5040*I)*Nf*Pi^3*x + 6417*Pi^4*x + 1966680*x^2 + 
       592640*Nf*x^2 + (709560*I)*Pi*x^2 - (99840*I)*Nf*Pi*x^2 + 
       373680*Pi^2*x^2 + 57840*Nf*Pi^2*x^2 + (41040*I)*Pi^3*x^2 + 
       (10080*I)*Nf*Pi^3*x^2 - 12834*Pi^4*x^2 - 50760*Pi^2*x^3 + 
       (16200*I)*Pi^3*x^3 - 25920*Zeta[3] + 602640*x*Zeta[3] + 
       46080*Nf*x*Zeta[3] - (721440*I)*Pi*x*Zeta[3] - 773280*x^2*Zeta[3] - 
       92160*Nf*x^2*Zeta[3] + (1442880*I)*Pi*x^2*Zeta[3] - 
       136080*x^3*Zeta[3])/(6480*(-1 + x)^2*x) + 
     G[1, x]*(((204 - (144*I)*Pi - 636*x + (576*I)*Pi*x + 591*x^2 - 
          4*Nf*x^2 - (744*I)*Pi*x^2 - 90*x^3 + 8*Nf*x^3 + (336*I)*Pi*x^3 - 
          27*x^4)*G[0, 1, x])/(3*(-1 + x)^2*x^2) + 
       (44*(-1 + 2*x)^2*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
       (4*(-17 + 68*x - 92*x^2 + 48*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
       ((-4860*I)*Pi + 810*Pi^2 + (216*I)*Pi^3 + 10854*x + (8856*I)*Pi*x - 
         1692*Pi^2*x - (864*I)*Pi^3*x - 22329*x^2 - 352*Nf*x^2 - 
         (3321*I)*Pi*x^2 + (96*I)*Nf*Pi*x^2 - 1017*Pi^2*x^2 - 
         132*Nf*Pi^2*x^2 + (54*I)*Pi^3*x^2 + 36072*x^3 + 1664*Nf*x^3 - 
         (6750*I)*Pi*x^3 - (480*I)*Nf*Pi*x^3 + 4104*Pi^2*x^3 + 
         264*Nf*Pi^2*x^3 + (1620*I)*Pi^3*x^3 - 4482*x^4 + (1782*I)*Pi*x^4 - 
         216*Pi^2*x^4 - 432*Zeta[3] + 1728*x*Zeta[3] - 936*x^2*Zeta[3] - 
         1584*x^3*Zeta[3])/(108*(-1 + x)^2*x^2))) + 
   ((7620480*I)*Pi + (2195200*I)*Nf*Pi - 1774710*Pi^2 - 817600*Nf*Pi^2 - 
     (1360800*I)*Pi^3 - (169680*I)*Nf*Pi^3 + 446103*Pi^4 + 23856*Nf*Pi^4 + 
     (52857*I)*Pi^5 - (7620480*I)*Pi*x - (2195200*I)*Nf*Pi*x - 
     2417310*Pi^2*x + 817600*Nf*Pi^2*x + (1604610*I)*Pi^3*x + 
     (194320*I)*Nf*Pi^3*x - 697158*Pi^4*x - 42896*Nf*Pi^4*x - 
     (170037*I)*Pi^5*x - (5880*I)*Nf*Pi^5*x - 8601*Pi^6*x + 
     4192020*Pi^2*x^2 - (1803060*I)*Pi^3*x^2 - (116480*I)*Nf*Pi^3*x^2 + 
     464373*Pi^4*x^2 + 54544*Nf*Pi^4*x^2 + (190008*I)*Pi^5*x^2 + 
     (11760*I)*Nf*Pi^5*x^2 + 17202*Pi^6*x^2 - 49266*Pi^4*x^3 - 
     (4914*I)*Pi^5*x^3 - 1020600*Zeta[3] - 221760*Nf*Zeta[3] + 
     (1035720*I)*Pi*Zeta[3] - (504000*I)*Nf*Pi*Zeta[3] + 
     665280*Pi^2*Zeta[3] + 7450380*x*Zeta[3] + 73920*Nf*x*Zeta[3] - 
     (6138720*I)*Pi*x*Zeta[3] + (504000*I)*Nf*Pi*x*Zeta[3] - 
     839160*Pi^2*x*Zeta[3] - 15120*Nf*Pi^2*x*Zeta[3] - 
     (451080*I)*Pi^3*x*Zeta[3] + 2925720*x^2*Zeta[3] + 
     698880*Nf*x^2*Zeta[3] + (5533920*I)*Pi*x^2*Zeta[3] - 
     2063880*Pi^2*x^2*Zeta[3] + 30240*Nf*Pi^2*x^2*Zeta[3] + 
     (902160*I)*Pi^3*x^2*Zeta[3] - 113400*Pi^2*x^3*Zeta[3] - 
     1602720*x*Zeta[3]^2 + 3205440*x^2*Zeta[3]^2 + 3265920*Zeta[5] - 
     5533920*x*Zeta[5] - 120960*Nf*x*Zeta[5] - (17917200*I)*Pi*x*Zeta[5] + 
     7348320*x^2*Zeta[5] + 241920*Nf*x^2*Zeta[5] + 
     (35834400*I)*Pi*x^2*Zeta[5] - 544320*x^3*Zeta[5])/(22680*(-1 + x)^2*x) + 
   G[0, x]*(((21 + (16*I)*Pi - 80*x - (64*I)*Pi*x + 75*x^2 + (86*I)*Pi*x^2 - 
        16*x^3 - (44*I)*Pi*x^3)*G[1, x]^4)/(12*(-1 + x)^2*x^2) + 
     ((-1 + 2*x)*G[1, x]^5)/(5*x^2) - 
     (2*(46 - (10*I)*Pi - 90*x + (40*I)*Pi*x + 56*x^2 - (35*I)*Pi*x^2 - 
        30*x^3 - (10*I)*Pi*x^3 + 6*x^4)*G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
     G[1, x]^3*((-117 + (328*I)*Pi + 28*Pi^2 + 406*x - (776*I)*Pi*x - 
         112*Pi^2*x - 455*x^2 + (500*I)*Pi*x^2 + 140*Pi^2*x^2 + 304*x^3 - 
         (8*I)*Pi*x^3 - 56*Pi^2*x^3 - 138*x^4 - (36*I)*Pi*x^4)/
        (12*(-1 + x)^2*x^2) + (2*(-21 + 84*x - 109*x^2 + 50*x^3)*G[0, 1, x])/
        (3*(-1 + x)^2*x^2)) + (((-864*I)*Pi - 504*Pi^2 - 972*x + 
        (4032*I)*Pi*x + 2016*Pi^2*x + 495*x^2 + 104*Nf*x^2 - 
        (5544*I)*Pi*x^2 - 2442*Pi^2*x^2 + 3978*x^3 - 256*Nf*x^3 + 
        (2448*I)*Pi*x^3 + 852*Pi^2*x^3 + 1206*x^4 + (540*I)*Pi*x^4)*
       G[0, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
     ((6057 + (3456*I)*Pi + 1182*Pi^2 - 15102*x - (6048*I)*Pi*x - 
        4728*Pi^2*x + 11547*x^2 - 32*Nf*x^2 + (1620*I)*Pi*x^2 + 
        4344*Pi^2*x^2 - 1530*x^3 + 160*Nf*x^3 - (432*I)*Pi*x^3 + 
        768*Pi^2*x^3 + 1206*x^4 + (540*I)*Pi*x^4)*G[0, 1, 1, x])/
      (18*(-1 + x)^2*x^2) - (2*((468*I)*Pi - (1872*I)*Pi*x - 69*x^2 - 
        4*Nf*x^2 + (2232*I)*Pi*x^2 + 66*x^3 + 8*Nf*x^3 - (720*I)*Pi*x^3 + 
        45*x^4)*G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*(192 + (480*I)*Pi - 462*x - (1920*I)*Pi*x + 309*x^2 + 4*Nf*x^2 + 
        (2310*I)*Pi*x^2 - 192*x^3 - 8*Nf*x^3 - (780*I)*Pi*x^3 + 9*x^4)*
       G[0, 0, 1, 1, x])/(3*(-1 + x)^2*x^2) + 
     (2*(-72 - (164*I)*Pi + 122*x + (656*I)*Pi*x - 81*x^2 - (834*I)*Pi*x^2 + 
        72*x^3 + (356*I)*Pi*x^3 + 9*x^4)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
     (124*(-1 + 2*x)*G[0, 0, 0, 0, 1, x])/(-1 + x)^2 - 
     (8*(-177 + 708*x - 830*x^2 + 244*x^3)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (8*(-72 + 288*x - 343*x^2 + 110*x^3)*
       G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) + 
     (8*(-51 + 204*x - 350*x^2 + 292*x^3)*G[0, 0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) + (4*(-58 + 232*x - 379*x^2 + 294*x^3)*
       G[0, 1, 0, 1, 1, x])/((-1 + x)^2*x^2) - 
     (8*(-15 + 60*x - 134*x^2 + 148*x^3)*G[0, 1, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) + G[0, 1, x]*((8*(-21 + 84*x - 101*x^2 + 34*x^3)*
         G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
       (4*(-41 + 164*x - 259*x^2 + 190*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
       ((2889*I)*Pi - 1440*Pi^2 - (774*I)*Pi^3 - 5292*x - (7776*I)*Pi*x + 
         2880*Pi^2*x + (3096*I)*Pi^3*x + 5211*x^2 + 352*Nf*x^2 + 
         (10530*I)*Pi*x^2 - 3276*Pi^2*x^2 + 36*Nf*Pi^2*x^2 - 
         (3330*I)*Pi^3*x^2 - 22194*x^3 - 1664*Nf*x^3 - (10260*I)*Pi*x^3 + 
         3438*Pi^2*x^3 - 72*Nf*Pi^2*x^3 + (468*I)*Pi^3*x^3 + 108*Pi^2*x^4 + 
         1296*Zeta[3] - 5184*x*Zeta[3] + 8136*x^2*Zeta[3] - 5904*x^3*Zeta[3])/
        (54*(-1 + x)^2*x^2)) + G[1, x]^2*
      (((-45 - (26*I)*Pi + 56*x + (104*I)*Pi*x + 15*x^2 - (128*I)*Pi*x^2 - 
          32*x^3 + (48*I)*Pi*x^3 + 9*x^4)*G[0, 1, x])/((-1 + x)^2*x^2) - 
       (10*(-5 + 20*x - 27*x^2 + 14*x^3)*G[0, 0, 1, x])/((-1 + x)^2*x^2) - 
       (22*(-2 + 8*x - 11*x^2 + 6*x^3)*G[0, 1, 1, x])/((-1 + x)^2*x^2) + 
       (720 + (2565*I)*Pi - 1761*Pi^2 + (186*I)*Pi^3 - 1656*x - 
         (4266*I)*Pi*x + 4992*Pi^2*x - (744*I)*Pi^3*x + 792*x^2 - 
         (351*I)*Pi*x^2 - (32*I)*Nf*Pi*x^2 - 3741*Pi^2*x^2 + 32*Nf*Pi^2*x^2 + 
         (1056*I)*Pi^3*x^2 - 1350*x^3 + (4518*I)*Pi*x^3 + (160*I)*Nf*Pi*x^3 + 
         54*Pi^2*x^3 - 64*Nf*Pi^2*x^3 - (624*I)*Pi^3*x^3 + 1494*x^4 - 
         (594*I)*Pi*x^4 + 90*Pi^2*x^4 - 1560*Zeta[3] + 6240*x*Zeta[3] - 
         7872*x^2*Zeta[3] + 3264*x^3*Zeta[3])/(36*(-1 + x)^2*x^2)) + 
     G[1, x]*(((-5094 - (468*I)*Pi - 180*Pi^2 + 12132*x + (360*I)*Pi*x + 
          720*Pi^2*x - 7821*x^2 + 32*Nf*x^2 + (1620*I)*Pi*x^2 - 
          480*Pi^2*x^2 + 18*x^3 - 160*Nf*x^3 - (1728*I)*Pi*x^3 - 
          480*Pi^2*x^3 - 450*x^4 - (108*I)*Pi*x^4)*G[0, 1, x])/
        (18*(-1 + x)^2*x^2) + (2*(-32 + 128*x - 187*x^2 + 118*x^3)*
         G[0, 1, x]^2)/((-1 + x)^2*x^2) + 
       (2*(120 + (174*I)*Pi - 162*x - (696*I)*Pi*x - 51*x^2 + 4*Nf*x^2 + 
          (924*I)*Pi*x^2 - 8*Nf*x^3 - (456*I)*Pi*x^3 + 9*x^4)*G[0, 0, 1, x])/
        (3*(-1 + x)^2*x^2) - (2*(-52 - (78*I)*Pi + 70*x + (312*I)*Pi*x - 
          9*x^2 - (398*I)*Pi*x^2 + 8*x^3 + (172*I)*Pi*x^3 + 9*x^4)*
         G[0, 1, 1, x])/((-1 + x)^2*x^2) - (16*(-1 + 2*x)*G[0, 0, 0, 1, x])/
        (-1 + x)^2 + (8*(-1 + 2*x)*G[0, 0, 1, 1, x])/x^2 + 
       (8*(-13 + 52*x - 85*x^2 + 66*x^3)*G[0, 1, 1, 1, x])/((-1 + x)^2*x^2) + 
       ((21600*I)*Pi + 24525*Pi^2 + (10170*I)*Pi^3 - 1746*Pi^4 - 140130*x - 
         (5940*I)*Pi*x - 95850*Pi^2*x - (22140*I)*Pi^3*x + 6984*Pi^4*x + 
         420390*x^2 - (5130*I)*Pi*x^2 - (3520*I)*Nf*Pi*x^2 + 
         114930*Pi^2*x^2 + 2560*Nf*Pi^2*x^2 + (15300*I)*Pi^3*x^2 + 
         (840*I)*Nf*Pi^3*x^2 - 8400*Pi^4*x^2 - 280260*x^3 + 
         (190620*I)*Pi*x^3 + (16640*I)*Nf*Pi*x^3 - 115650*Pi^2*x^3 - 
         7520*Nf*Pi^2*x^3 - (12780*I)*Pi^3*x^3 - (1680*I)*Nf*Pi^3*x^3 + 
         2832*Pi^4*x^3 + 4140*Pi^2*x^4 - (1080*I)*Pi^3*x^4 - 8640*Zeta[3] + 
         (18000*I)*Pi*Zeta[3] - 29520*x*Zeta[3] - (72000*I)*Pi*x*Zeta[3] + 
         47520*x^2*Zeta[3] + 1440*Nf*x^2*Zeta[3] + (190800*I)*Pi*x^2*
          Zeta[3] - 24480*x^3*Zeta[3] - 2880*Nf*x^3*Zeta[3] - 
         (237600*I)*Pi*x^3*Zeta[3] + 12960*x^4*Zeta[3])/
        (540*(-1 + x)^2*x^2)) + (-194400 - 56640*Nf - (886140*I)*Pi + 
       (11520*I)*Nf*Pi - 27000*Pi^2 - 3960*Nf*Pi^2 + (26460*I)*Pi^3 - 
       10476*Pi^4 + 1671840*x + 483520*Nf*x + (2932200*I)*Pi*x - 
       (74560*I)*Nf*Pi*x + 101250*Pi^2*x + 51160*Nf*Pi^2*x - 
       (24300*I)*Pi^3*x + (11400*I)*Nf*Pi^3*x + 11133*Pi^4*x - 
       2352*Nf*Pi^4*x + (13689*I)*Pi^5*x - 1477440*x^2 - 426880*Nf*x^2 - 
       (570240*I)*Pi*x^2 + (331520*I)*Nf*Pi*x^2 - 713880*Pi^2*x^2 - 
       147680*Nf*Pi^2*x^2 - (32940*I)*Pi^3*x^2 - (29280*I)*Nf*Pi^3*x^2 + 
       18873*Pi^4*x^2 + 4704*Nf*Pi^4*x^2 - (27378*I)*Pi^5*x^2 + 
       44820*Pi^2*x^3 - (17820*I)*Pi^3*x^3 - 1890*Pi^4*x^3 - 59400*Zeta[3] + 
       (108000*I)*Pi*Zeta[3] - 666900*x*Zeta[3] - 30240*Nf*x*Zeta[3] + 
       (192240*I)*Pi*x*Zeta[3] + (72000*I)*Nf*Pi*x*Zeta[3] - 
       84240*Pi^2*x*Zeta[3] + 1398600*x^2*Zeta[3] - 20160*Nf*x^2*Zeta[3] - 
       (302400*I)*Pi*x^2*Zeta[3] - (144000*I)*Nf*Pi*x^2*Zeta[3] + 
       168480*Pi^2*x^2*Zeta[3] - 217080*x^3*Zeta[3] - 
       (97200*I)*Pi*x^3*Zeta[3] - 84240*x*Zeta[5] + 168480*x^2*Zeta[5])/
      (3240*(-1 + x)^2*x)) + 
   G[1, x]*(((2*I)*Pi*(-41 + 164*x - 186*x^2 + 44*x^3)*G[0, 1, x]^2)/
      ((-1 + x)^2*x^2) + ((5094 + (2412*I)*Pi + 516*Pi^2 - 12132*x + 
        (720*I)*Pi*x - 2064*Pi^2*x + 7821*x^2 - 32*Nf*x^2 - 
        (11772*I)*Pi*x^2 + 2808*Pi^2*x^2 - 18*x^3 + 160*Nf*x^3 + 
        (11232*I)*Pi*x^3 - 1488*Pi^2*x^3 + 450*x^4 - (756*I)*Pi*x^4)*
       G[0, 0, 1, x])/(18*(-1 + x)^2*x^2) + 
     ((3375 - 128*Nf + (3240*I)*Pi + 564*Pi^2 - 9126*x + 416*Nf*x - 
        (2232*I)*Pi*x - 2256*Pi^2*x + 4491*x^2 - 448*Nf*x^2 - 
        (6948*I)*Pi*x^2 + 3108*Pi^2*x^2 + 810*x^3 + 160*Nf*x^3 + 
        (5760*I)*Pi*x^3 - 1704*Pi^2*x^3 + 450*x^4 - (756*I)*Pi*x^4)*
       G[0, 1, 1, x])/(18*(-1 + x)^2*x^2) + 
     (2*(-444 - (348*I)*Pi + 960*x + (1392*I)*Pi*x - 489*x^2 - 4*Nf*x^2 - 
        (1884*I)*Pi*x^2 + 90*x^3 + 8*Nf*x^3 + (984*I)*Pi*x^3 + 9*x^4)*
       G[0, 0, 0, 1, x])/(3*(-1 + x)^2*x^2) - 
     (2*(106 + (106*I)*Pi - 366*x - (424*I)*Pi*x + 471*x^2 + (598*I)*Pi*x^2 - 
        302*x^3 - (348*I)*Pi*x^3 + 9*x^4)*G[0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) - (2*(-156 - 4*Nf + (258*I)*Pi - 24*x + 16*Nf*x - 
        (1032*I)*Pi*x + 843*x^2 - 20*Nf*x^2 + (1530*I)*Pi*x^2 - 726*x^3 + 
        8*Nf*x^3 - (996*I)*Pi*x^3 + 63*x^4)*G[0, 1, 1, 1, x])/
      (3*(-1 + x)^2*x^2) + (8*(-22 + 88*x - 93*x^2 + 10*x^3)*
       G[0, 0, 0, 0, 1, x])/((-1 + x)^2*x^2) + 
     (8*(-70 + 280*x - 379*x^2 + 198*x^3)*G[0, 0, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + (4*(-32 + 128*x - 187*x^2 + 118*x^3)*
       G[0, 0, 1, 0, 1, x])/((-1 + x)^2*x^2) - 
     (16*(16 - 64*x + 49*x^2 + 30*x^3)*G[0, 0, 1, 1, 1, x])/
      ((-1 + x)^2*x^2) - (4*(9 - 36*x - x^2 + 74*x^3)*G[0, 1, 0, 1, 1, x])/
      ((-1 + x)^2*x^2) + (100*(-1 + 2*x)*G[0, 1, 1, 1, 1, x])/x^2 + 
     G[0, 1, x]*((-4*(-32 + 128*x - 187*x^2 + 118*x^3)*G[0, 0, 1, x])/
        ((-1 + x)^2*x^2) + ((-1719*I)*Pi - (128*I)*Nf*Pi + 1320*Pi^2 + 
         32*Nf*Pi^2 - (216*I)*Pi^3 + (3006*I)*Pi*x + (416*I)*Nf*Pi*x - 
         4548*Pi^2*x - 128*Nf*Pi^2*x + (864*I)*Pi^3*x - (3330*I)*Pi*x^2 - 
         (416*I)*Nf*Pi*x^2 + 4302*Pi^2*x^2 + 128*Nf*Pi^2*x^2 - 
         (1212*I)*Pi^3*x^2 + (828*I)*Pi*x^3 - 684*Pi^2*x^3 + 
         (696*I)*Pi^3*x^3 - 54*Pi^2*x^4 + 2808*Zeta[3] - 11232*x*Zeta[3] + 
         13320*x^2*Zeta[3] - 4176*x^3*Zeta[3])/(18*(-1 + x)^2*x^2)) + 
     ((-140940*I)*Pi + (268480*I)*Nf*Pi - 470070*Pi^2 - 100480*Nf*Pi^2 - 
       (228150*I)*Pi^3 - (21720*I)*Nf*Pi^3 + 55980*Pi^4 + 3408*Nf*Pi^4 + 
       (7551*I)*Pi^5 + 1283040*x + 370240*Nf*x + (1582740*I)*Pi*x - 
       (856960*I)*Nf*Pi*x + 1365120*Pi^2*x + 344680*Nf*Pi^2*x + 
       (579420*I)*Pi^3*x + (77520*I)*Nf*Pi^3*x - 186885*Pi^4*x - 
       13632*Nf*Pi^4*x - (30204*I)*Pi^5*x - 2760480*x^2 - 797120*Nf*x^2 - 
       (2012040*I)*Pi*x^2 + (920000*I)*Nf*Pi*x^2 - 1531710*Pi^2*x^2 - 
       391880*Nf*Pi^2*x^2 - (511920*I)*Pi^3*x^2 - (88920*I)*Nf*Pi^3*x^2 + 
       188730*Pi^4*x^2 + 15984*Nf*Pi^4*x^2 + (22383*I)*Pi^5*x^2 + 
       1477440*x^3 + 426880*Nf*x^3 + (570240*I)*Pi*x^3 - 
       (331520*I)*Nf*Pi*x^3 + 681480*Pi^2*x^3 + 147680*Nf*Pi^2*x^3 + 
       (106380*I)*Pi^3*x^3 + (29280*I)*Nf*Pi^3*x^3 - 45333*Pi^4*x^3 - 
       4704*Nf*Pi^4*x^3 + (15642*I)*Pi^5*x^3 - 44820*Pi^2*x^4 + 
       (17820*I)*Pi^3*x^4 - 864*Pi^4*x^4 - 145800*Zeta[3] - 
       27360*Nf*Zeta[3] - (79920*I)*Pi*Zeta[3] - (72000*I)*Nf*Pi*Zeta[3] + 
       95040*Pi^2*Zeta[3] + 149040*x*Zeta[3] + 46080*Nf*x*Zeta[3] - 
       (488160*I)*Pi*x*Zeta[3] + (288000*I)*Nf*Pi*x*Zeta[3] - 
       380160*Pi^2*x*Zeta[3] + 671220*x^2*Zeta[3] - 15840*Nf*x^2*Zeta[3] + 
       (952560*I)*Pi*x^2*Zeta[3] - (360000*I)*Nf*Pi*x^2*Zeta[3] + 
       464400*Pi^2*x^2*Zeta[3] - 672840*x^3*Zeta[3] + 20160*Nf*x^3*Zeta[3] + 
       (17280*I)*Pi*x^3*Zeta[3] + (144000*I)*Nf*Pi*x^3*Zeta[3] - 
       168480*Pi^2*x^3*Zeta[3] + 217080*x^4*Zeta[3] + 
       (97200*I)*Pi*x^4*Zeta[3] + 466560*Zeta[5] - 1866240*x*Zeta[5] + 
       2287440*x^2*Zeta[5] - 842400*x^3*Zeta[5])/(3240*(-1 + x)^2*x^2)))


==> anc/Results/eemumu/Tree/0L_eemumu_F1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-s^(-1)


==> anc/Results/eemumu/Tree/0L_eemumu_F2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0

